Time-domain evolution of Lorenz-gauge metric perturbations: taming the $\ell=m=1$ gauge instability

Calculating the spacetime metric perturbation (MP) sourced by a small "particle" of mass $\mu M$ (with $0 < \mu \ll 1$) moving in a Schwarzschild or Kerr "background" black hole spacetime of mass $M$ is a longstanding research area in general relativity. This calculation also has an important astrophysical motivation as a major step in calculating the gravitational waves emitted by an extreme-mass-ratio inspiral system. Here I consider the specific problem of the time-domain calculation of the $\mathcal{O}(\mu)$ Lorenz-gauge MP $h_{ab}$ sourced by the particle. Decomposing the Schwarzschild-background MP into $e^{im\phi}$ modes, Dolan and Barack [Phys. Rev. D 87, 084066 (2013), arXiv:1211.4586] found that the $m=1$ time-domain Lorenz-gauge MP generically contains an \emph{unstable gauge mode} which grows linearly with time. Here I demonstrate a method for computing a Lorenz-gauge time-domain evolution which is mostly free of this gauge mode. This method computes an "orthogonalized" MP $h_{ab}^\text{ortho}$ as a linear combination of the sourced MP and a homogeneous MP $h_{ab}^\text{hom}$ (evolved in parallel with the sourced MP). The linear combination is updated "occasionally" to make $h_{ab}^\text{ortho}$ orthogonal to $h_{ab}^\text{hom}$ with respect to a chosen inner product on MPs. I show that, for a Schwarzschild-circular-orbit test case, the resulting $h_{ab}^\text{ortho}$ satisfies the $\mathcal{O}(\mu)$ Einstein equations and Lorenz gauge conditions, remains bounded as $t \to \infty$, and at late (finite) times contains only a small component of the unstable gauge mode. These results hold both with the particle modelled via MP jump conditions and with particle modelled by a "effective source". My numerical code for obtaining all of these results is included with this paper, and will be deposited in the Black Hole Perturbation Toolkit.

==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/common/colors.gnuplot <==
hbar1_color		= "#e69f00"	# orange
hbar2_color		= "#56b4e9"	# sky blue
hbar3_color		= "#009e74"	# bluish green
hbar4_color		= "#cc79a7"	# reddish purple
hbar5_color		= "#d55e00"	# vermillion
hbar6_color		= "#0072b2"	# dark blue

hbarI_color		= "#d55e00"	# vermillion
Ynorm_color		= "#f0e442"	# yellow
Ynorm_color2		= "#0072b2"	# dark blue
Ynorm_color3		= "#000000"	# black
Gnorm_color		= "#000000"	# black


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/common/labels.gnuplot <==
# *label* = sized for small "subplot" (3 x 6 matrix on page)
# *LABEL* = sized for larger plot (movie frame)

# tensors or tensor-like objects
          I_label		= '{/Roman-Italic I}'
       hbar_label		= '@{/=20 ^{/=16 \261}}{{/Italic h}'
       hbar_LABEL		= '@{/=32 ^{/=24 \261}}{{/Italic h}'
       hbar_label_of_I(I)	= hbar_label.'^{('.I.')}'
       hbar_LABEL_of_I(I)	= hbar_LABEL.'^{('.I.')}'
       hbar_label_of_I_sub(I,sub) = hbar_label.'@^{('.I.')}_{'.sub.'}'
      hbarI_label		= hbar_label_of_I(I_label)
      hbarI_LABEL		= hbar_LABEL_of_I(I_label)
      hbarI_sub_label(sub)	= hbar_label_of_I_sub(I_label,sub)
rescaledGab_label		= '@{/=18 ^{/=18 \~}}{G}_{ab}'
rescaledGab_LABEL		= '@{/=28 ^{/=26 \~}}{G}_{ab}'

# norm symbols
  abs_label			= '|'
 norm_label			= '||'
 norm_LABEL			= '{/=24 ||}'
temp1				= '{/ZapfDingbats=12 \170}'
TEMP1				= '{/ZapfDingbats=16 \170}'
temp2				= '@^'.temp1.'_'.temp1
TEMP2				= '@^{/=8'.TEMP1.'}_{/=8'.TEMP1.'}'
pnorm_label			= '&{/=6 .}'.temp2.'&{/=6 .}'.temp2.'^{/=6 .}'
pnorm_LABEL			= '&{/=6 .}'.TEMP2.'&{/=6 .}'.TEMP2.'^{/=6 .}'

	    lo_label		= '{{}_{/=12 (lo)}}'
	    hi_label		= '{{}_{/=12 (hi)}}'
      hbarI_lo_label		= hbarI_sub_label(lo_label)
      hbarI_hi_label		= hbarI_sub_label(hi_label)

              lambda_label	= '{/Symbol l}'
       instantaneous_label	= '{}^{(instantaneous)}'
      orbit_averaged_label	=					\
  '{/=24 {}^{{/=24 (}{/=16 @^{   orbit}_{averaged}}{/=24 )}}}'
occasionally_updated_label	=					\
  '{/=24 {}^{{/=24 (}{/=16 @_{   updated}^{occasionally}}{/=24 )}}}'

realpart_label_of_X(X)		= '{/Roman Re}{/=20 [}'.X.'{/=20 ]}'
imagpart_label_of_X(X)		= '{/Roman Im}{/=20 [}'.X.'{/=20 ]}'

       hbarI_abs_label		=  abs_label.hbarI_label      . abs_label
       hbarI_abs_LABEL		=  abs_label.hbarI_LABEL      . abs_label

      hbarI_norm_label		= norm_label.hbarI_label      .norm_label
       Y123_norm_label		= norm_label.'Y^{(1,2,3)}'    .norm_label
rescaledGab_norm_label		= norm_label.rescaledGab_label.norm_label

       Y123_pnorm_label		= pnorm_label.'Y^{(1,2,3)}'    .pnorm_label
       Y123_pnorm_LABEL		= pnorm_LABEL.'Y^{(1,2,3)}'    .pnorm_LABEL
rescaledGab_pnorm_label		= pnorm_label.rescaledGab_label.pnorm_label
rescaledGab_pnorm_LABEL		= pnorm_LABEL.rescaledGab_LABEL.pnorm_LABEL


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/common/linewidth-pointsize-etal.gnuplot <==
hbar_linewidth		= 3.0	# for main plots
key_hbar_linewidth	= 5.0	# for key
Gnorm_pointsize		= 0.5

Ynorm_linewidth		= 3.0
Ynorm_dashtype_on	= 2.0
Ynorm_dashtype_off	= 2.0

Gnorm_every		= 2


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/common/particle-info.gnuplot <==
particle_r		= 7.2
particle_rstar		= 9.111022890054873
particle_period		= 121.3887985523838


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/doit.instantaneous-lambda-of-t <==
#!/bin/sh

gnuplot instantaneous-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/doit.occasionally-updated-lambda-complex <==
#!/bin/sh

gnuplot occasionally-updated-lambda-complex.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/doit.occasionally-updated-lambda-of-t <==
#!/bin/sh

gnuplot occasionally-updated-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/inset.gnuplot <==
inset_min_t		=  500.0
inset_max_t		= 1000.0
inset_size_lambda	=    0.005
inset_min_Re_lambda	= -0.967
inset_min_Im_lambda	= -0.019
inset_max_Re_lambda	= inset_min_Re_lambda + inset_size_lambda
inset_max_Im_lambda	= inset_min_Im_lambda + inset_size_lambda


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/instantaneous-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,4cm
set output 'instantaneous-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

Re_lambda_label	= realpart_label_of_X(lambda_label.instantaneous_label)
Im_lambda_label	= imagpart_label_of_X(lambda_label.instantaneous_label)

Re_color	= "#0072b2"	# dark blue
Im_color	= "#d55e00"	# vermillion

set lmargin 8.0
set rmargin 8.0
set key bottom right Left reverse samplen 1.5 spacing 1.50 width -6.5	\
	font ",16"

set xlabel 't (M)' offset 0.0,0.5
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel Re_lambda_label textcolor rgb Re_color offset 1.25,0.0
set yrange [-1.04 : -0.96]
set ytics   -1.06  , 0.02  textcolor rgb Re_color
set mytics              2
set format y "%.2f"

set ytics nomirror
set y2tics
set y2label Im_lambda_label textcolor rgb Im_color offset -1.50,0.0
set y2range [-0.06 : +0.02]
set y2tics   -0.06 ,  0.02  textcolor rgb Im_color
set my2tics             2
set format y2 "%.2f"

########################################

#
# boxes around inset regions
#

set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_max_t, inset_min_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_max_Re_lambda				\
	  to   inset_max_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_min_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color

set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_max_t, second inset_min_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_max_Im_lambda			\
	  to   inset_max_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_min_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color

########################################

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	title Re_lambda_label						\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	title Im_lambda_label						\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (3,4)					\
		   linecolor rgb Im_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/occasionally-updated-lambda-complex.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,7.5cm
set size ratio -1
set output 'occasionally-updated-lambda-complex.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

color_instantaneous		= "#000000"	# black
color_occasionally_updated	= "#d55e00"	# vermillion

t_min	= inset_min_t
fuzz	= 1.0e-6
set size ratio -1

set key bottom left reverse samplen 1.5 width -6 spacing 2.0		\
	font ",16"

set xlabel realpart_label_of_X(lambda_label)
set xrange [inset_min_Re_lambda : inset_max_Re_lambda]
set xtics   inset_min_Re_lambda , 0.001
set mxtics                            2
set format x "%.3f"

set ylabel imagpart_label_of_X(lambda_label)
set yrange [inset_min_Im_lambda : inset_max_Im_lambda]
set ytics   inset_min_Im_lambda,  0.001
set mytics                            2
set format y "%.3f"

set arrow from -0.9642, -0.0160						\
	  to   -0.9632, -0.0172						\
	  head filled							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.instantaneous_label				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_instantaneous,			\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.occasionally_updated_label			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb color_occasionally_updated

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/occasionally-updated-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.200
 right_xxspace		= 0.200
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min			= inset_min_t
t_max			= inset_max_t

key_t_width			=  25.0
key_t_max			= 795.0
key_t_min			= key_t_max - key_t_width
key_sin_amplitude		= 0.025		# key subplot, graph coords
key_y_instantaneous		= 0.380		# key subplot, graph coords
key_y_occasionally_updated	= 0.110		# key subplot, graph coords

key_sin_wave(t)	=							\
  key_sin_amplitude * sin(linear_map(key_t_min,key_t_max, 0,2.0*pi, t))

set xrange [t_min : t_max]
set xtics   t_min ,   100
set mxtics              2

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

unset key

set format x ""
unset xlabel

set ylabel realpart_label_of_X(lambda_label)    textcolor rgb Re_color	\
	   offset 1.25,0.0
set yrange [inset_min_Re_lambda: inset_max_Re_lambda]
set ytics   inset_min_Re_lambda, 0.001 nomirror textcolor rgb Re_color
set mytics               2
set format y "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Re_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset ylabel
unset ytics
unset mytics

########################################

#
# key (applies to both subplots)
#

set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set key bottom right Left reverse spacing 1.65 samplen 1.5 width -6	\
	font ",16"

set y2range [0:1]			# fake graph coordinates
set dummy t
plot									\
     keyentry								\
	title lambda_label.instantaneous_label				\
	with points pointtype -1					\
		    linecolor -1,					\
     [key_t_min : key_t_max]						\
     key_y_instantaneous + key_sin_wave(t)				\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
     keyentry								\
	title lambda_label.occasionally_updated_label			\
	with points pointtype -1					\
		    linecolor -1,					\
     [key_t_min : key_t_max]						\
     key_y_occasionally_updated						\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1						\

set par
set trange [t_min : t_max]

plot									\
     key_t_min, key_y_occasionally_updated				\
	axis x1y2							\
	notitle								\
	with points pointtype 7 pointsize 1.0				\
		    linecolor -1

unset par
set format x ''
unset ylabel
unset ytics

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

unset key

set format x '%g'
set xlabel 't (M)' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label)    textcolor rgb Im_color	\
	    offset -1.75,0.0
set y2range [inset_min_Im_lambda : inset_max_Im_lambda]
set y2tics   inset_min_Im_lambda , 0.001 nomirror textcolor rgb Im_color
set my2tics              2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Im_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda/occasionally-updated-lambda-of-t.gnuplot.v1 <==
set term postscript eps enhanced color solid 16 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.175
 right_xxspace		= 0.165
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

# key is set up by hand
key_xxmin		= 0.54
key_xxmax		= 0.82
key_yymin		= 0.49
key_yymax		= 0.65
key_xxsize		= key_xxmax - key_xxmin
key_yysize		= key_yymax - key_yymin

# tmax of bottom line of top plot = top line of bottom plot
top_bottom_line_t_max	= 1525.0

# key internal coordinates are (x,y) [0:1]
# key rows are numbered down from 0=top, 1=2nd row, 2=3rd row, et
key_sample_xmin		= 0.000
key_sample_xmax		= 0.125
key_sample_y(row)	= 0.800 - 0.800*row
key_text_x		= 0.200
key_text_y(row)		= key_sample_y(row) + ((row == 0) ? 0.050 : 0.080)
key_curve_amplitude	= 0.060

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min =  500.0
t_max = 1000.0
set  xrange [t_min : t_max]
set x2range [t_min : t_max]

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 14		# right+top+left
unset key

unset xtics
unset xlabel
set x2tics   t_min,  100 nomirror
set mx2tics            2

set ylabel realpart_label_of_X(lambda_label) textcolor rgb Re_color	\
	   offset 1.5,0.0
set yrange [-0.840: -0.832]
set ytics   -0.840,  0.002 nomirror     textcolor rgb Re_color
set mytics               2
set format y "%.3f"

# partial bottom 'border' (= partial top 'border' of Im(lambda) subplot)
set arrow from t_min,graph 0 to top_bottom_line_t_max,graph 0		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
		     linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	every 400							\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with points pointtype 7 pointsize 0.5				\
		    linecolor rgb Re_color,				\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| pre1st "0	-1	0"					\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset ylabel
unset x2tics
unset ytics
unset arrow

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 11		# right+left+bottom
unset key

unset x2tics
set xtics   t_min ,  100  nomirror
set mxtics             2
set format x '%g'
set xlabel 't' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label) textcolor rgb Im_color	\
	    offset -1.5,0.0
set y2range [0.174 : 0.182]
set y2tics   0.172 , 0.002 nomirror       textcolor rgb Im_color
set my2tics              2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	every 400							\
	using 1:3							\
	notitle 'Im(instantaneous lambda)'				\
	axis x1y2							\
	with points pointtype 7 pointsize 0.5				\
		    linecolor rgb Im_color,				\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	notitle 'Im(instantaneous lambda)'				\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| pre1st "0	-1	0"					\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	notitle 'Im(occasionally-updated lambda)'			\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

#
# key subplot
#
set origin key_xxmin,  key_yymin
set size   key_xxsize, key_yysize

unset border
set xrange [0:1]
set yrange [0:1]

set parametric
set trange [0:1]

set label lambda_label.instantaneous_label				\
	  at key_text_x, key_text_y(0)					\
	  textcolor lt -1

set label lambda_label.occasionally_updated_label			\
	  at key_text_x, key_text_y(1)					\
	  textcolor lt -1

# angle for key_curve(x)
theta(x)	= linear_map(key_sample_xmin, key_sample_xmax,		\
			     0.0,             2.0*pi,			\
			     x)
key_curve_y(x) = key_sample_y(0) + key_curve_amplitude*sin(theta(x))

plot 									\
     (            map01(key_sample_xmin, key_sample_xmax, t))		\
     ,									\
     (key_curve_y(map01(key_sample_xmin, key_sample_xmax, t)))		\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
     (            map01(key_sample_xmin, key_sample_xmax, t))		\
     ,									\
     key_sample_y(1)							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
     (key_sample_xmin),(key_sample_y(1))				\
	with points pointtype 7 pointsize 0.5				\
		    linecolor -1

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
set xlabel "t (M)" offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 20]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

plot '<cat ortho/ortho-state-norms.log					\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat ortho/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'ortho/ortho-Einstein-grid-norms.log'				\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step1-make-gnuplot <==
#!/bin/sh

nimovie --time '1.01157332126986(1.01157332126986)1011.57332126987'	\
	<ortho-movie-frame.gnuplot-template				\
	>ortho-movie.gnuplot



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step2-run-gnuplot <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
test -d $FRAMES_EPS_DIR || mkdir $FRAMES_EPS_DIR
(cd $FRAMES_EPS_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

gnuplot ortho-movie.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step3-make-pnm <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
FRAMES_PPM_DIR=/tmp/frames-ppm
test -d $FRAMES_PPM_DIR || mkdir $FRAMES_PPM_DIR
(cd $FRAMES_PPM_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

	for frame_i_eps in `(cd $FRAMES_EPS_DIR && /bin/ls -1 frame-*.eps)` ;
	do
	frame_i=`echo "$frame_i_eps" | sed -e 's/\.eps$//'`
	echo "$out"
	in="${FRAMES_EPS_DIR}/${frame_i}.eps"
	out="${FRAMES_PPM_DIR}/${frame_i}.ppm"
	pstopnm -stdout -portrait -nocrop -xborder=0 -yborder=0		\
			-dpi 100 -ppm					\
		$in >$out
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step4-make-mpeg <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
ppmtompeg ppmtompeg.par


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step5-cleanup-eps <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
rm -rf "$FRAMES_EPS_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step6-cleanup-pnm <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
rm -rf "$FRAMES_PPM_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/ortho-movie-frame.gnuplot-template <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.3f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "esrc-gto20-ortho-P4 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time.'&{/=6 .}M' at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/ortho-movie-frame.gnuplot-template.ok <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.0f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "ppart-ortho-50 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 33-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 33-10 1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 33-10 1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 33-10 1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 33-10 1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 33-10 1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 33-10 1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 33-10 1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 33-10 1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 33-10 1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 33-10 1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 33-10 1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 33-10 1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time.".".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.62, graph 0.182 Left reverse				\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time.".".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time.".".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color,					\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie/ppmtompeg.par <==
# ppmtompeg manual
#   http://netpbm.sourceforge.net/doc/ppmtompeg.html
# info on MPEG video format:
#   http://www.disctronics.co.uk/technology/video/video_mpeg.htm
#   http://www.puremotion.com/resources/technical/mpegvideo/
#                       .123456789.123456789.123456789.123456789.123456789.
PATTERN 		IBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBB
FORCE_ENCODE_LAST_FRAME
OUTPUT			ortho-movie.mpeg
INPUT_DIR		/tmp/frames-ppm

INPUT
frame-*.ppm [0000-0999]
END_INPUT

BASE_FILE_FORMAT	PNM
INPUT_CONVERT		*
GOP_SIZE		1
SLICES_PER_FRAME	1
IQSCALE			7
PQSCALE			7
BQSCALE			7
PIXEL			HALF
RANGE			10
PSEARCH_ALG		TWOLEVEL
BSEARCH_ALG		CROSS2
REFERENCE_FRAME		DECODED


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)' offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 15]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

plot '<cat ortho/ortho-state-norms.log					\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat ortho/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'ortho/ortho-Einstein-grid-norms.log'				\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/uvip-ortho-hom/doit.uvip-ortho-hom <==
#!/bin/sh

gnuplot uvip-ortho-hom.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/uvip-ortho-hom/uvip-ortho-hom.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

unset key

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     'ortho/unit-vector-inner-products.log'				\
	using 1:(cnorm($6,$7))						\
	with points pointtype 7						\
	     linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/Einstein-RMS-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
# trailing space to avoid adjacent labels crowding each other
set x2tics ("M/32 " 0.03125       0,					\
	    "M/24"  0.04166666667 0,					\
	    "M/16 " 0.0625        0,					\
	    "M/12"  0.08333333333 0,					\
	    "M/8"   0.125         0,					\
	    "M/6"   0.166666667   0,					\
	    "M/4"   0.25          0,					\
	    "M/3"   0.3333333333  0,					\
	    "M/2"   0.5           0)
set  xlabel '{/Symbol D}r_*'.' (M)' offset 0.0,0.25
set x2label '{/Symbol D}r_*'

set log y
set ylabel norm_label.rescaledGab_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./32.
fit_xmax = 1./4.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.sprintf(' (slope=%.2f)',p1)			\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.sprintf(' (slope=%.2f)',p2)			\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.sprintf(' (slope=%.2f)',p3)			\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/Einstein-RMS-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-t.eps'

ortho_dt = '30.3471996380958'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 1011.573]
set xtics   0 ,  200
set mxtics         2
set xlabel 't'

ymin = 1.0e-8
ymax = 1.0e2
set log y
set ylabel rescaledGab_norm_label offset 0.25,0
set format y "10^{%T}"
set yrange [ymin : ymax]

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}
plot									\
									\
     '<cat dx0.5/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/doit.Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/doit.Einstein-RMS-norm-of-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/doit.extract-Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

t1='972.121961740336'
t2='986.283988238114'
t3='1000.44601473589'
t_format='%.3f'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="Einstein-RMS-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
## (note that the norms are mislabeled in the smp v8.10.19 output)
# column 1 = dx
# column 2 = t
# column 3 = RMS-norm of rescaled G_dd radial dependence pointwise norm
# column 4 = infinity-norm of rescaled G_dd radial dependence pointwise norm
EOF

	cat dx0.5/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-6)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-results.gnuplot <==
### fits to all points with Delta_rstar <= 0.25 ###

# t1
a1	= -12.6726
p1	=   2.02891

# t2
a2	= -12.5618
p2	=   2.20475

# t3
a3	= -12.5678
p3	=   2.21929


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/fit-times.gnuplot <==
t1 = 972.121961740336
t2 = 986.283988238114
t3 = 1000.44601473589
t_format = '%.3f'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.25 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/constraints-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
# trailing space to avoid adjacent labels crowding each other
set x2tics ("M/32 " 0.03125       0,					\
	    "M/24"  0.04166666667 0,					\
	    "M/16 " 0.0625        0,					\
	    "M/12"  0.08333333333 0,					\
	    "M/8"   0.125         0,					\
	    "M/6"   0.166666667   0,					\
	    "M/4"   0.25          0,					\
	    "M/3"   0.3333333333  0,					\
	    "M/2"   0.5           0)
set  xlabel '{/Symbol D}r_*'.' (M)'
set x2label '{/Symbol D}r_*'

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./32.
fit_xmax = 1./4.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
									\
     'constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.sprintf(' (slope=%.2f)',p1)			\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.sprintf(' (slope=%.2f)',p2)			\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.sprintf(' (slope=%.2f)',p3)			\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/constraints-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-t.eps'

ortho_dt = '30.3471996380958'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 1011.573]
set xtics   0 ,  200
set mxtics         2
set xlabel 't'

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
set yrange [1.0e-8 : 1]

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}

plot									\
									\
     '<cat dx0.5/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/doit.constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

name=constraints-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/doit.constraints-IP-norm-of-t <==
#!/bin/sh

name=constraints-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/doit.extract-constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='972.121961740336'
t2='986.283988238114'
t3='1000.44601473589'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf '%.3f' ${t}`
	output="constraints-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||Y^(1,2,3)||
# column 4 = infinity-product norm ||Y^(1,2,3)||
EOF

	cat dx0.5/ortho-constraints-norms.log				\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-constraints-norms.log				\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-constraints-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-constraints-norms.log				\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-constraints-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-constraints-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-constraints-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-6)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-results.gnuplot <==
### fits to all points with Delta_rstar <= 0.25 ###

# t1
a1	= -13.6288
p1	=   2.72248

# t2
a2	= -13.6277
p2	=   2.7228

# t3
a3	= -13.6273
p3	=   2.72359


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/fit-times.gnuplot <==
t1 = 972.121961740336
t2 = 986.283988238114
t3 = 1000.44601473589
t_format = '%.3f'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.25 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.0-clean <==
#!/bin/sh

find . -maxdepth 1 -type d -name 'hbar-diff-dx0.*' -print0		\
  | xargs -0 /bin/rm -rf


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.1-all-dx-time-sequence-hbar-diff <==
#!/bin/sh

hbar_name='ortho-state'

sub.time-sequence-hbar-diff						\
	'dx0.5'		"dx=M/2 ${hbar_name}"				\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.5-dx0.25'

sub.time-sequence-hbar-diff						\
	'dx0.3333'	"dx=M/3 ${hbar_name}"				\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.3333-dx0.1667'

sub.time-sequence-hbar-diff						\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.25-dx0.125'

sub.time-sequence-hbar-diff						\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.1667-dx0.08333'

sub.time-sequence-hbar-diff						\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.125-dx0.0625'

sub.time-sequence-hbar-diff						\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	'dx0.04167'	"dx=M/24 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.08333-dx0.04167'

sub.time-sequence-hbar-diff						\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	'dx0.03125'	"dx=M/32 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.0625-dx0.03125'


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.2-all-dx-time-sequence-hbar-diff-IP-norm <==
#!/bin/sh

#
# For each hbar-difference resolution, this script runs /smp/ to
# calculate the inner-product norm of the hbar-differences at each
# time in the time-sequence specified in the /smp/ par file, writing
# the inner-product norms to a log file (also specified in the /smp/
# par file).
#

smp="smp-O3"
hbar_name="ortho-state"

	for model in hbar-diff-IP-norm-dx0.5-dx0.25			\
		     hbar-diff-IP-norm-dx0.3333-dx0.1667		\
		     hbar-diff-IP-norm-dx0.25-dx0.125			\
		     hbar-diff-IP-norm-dx0.1667-dx0.08333		\
		     hbar-diff-IP-norm-dx0.125-dx0.0625			\
		     hbar-diff-IP-norm-dx0.08333-dx0.04167		\
		     hbar-diff-IP-norm-dx0.0625-dx0.03125		\
		     ;
	do
	echo "${smp} ${model}"
	${smp} ${model} >${model}.log
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.3-hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='972.121961740342'
t2='986.28398823812'
t3='1000.4460147359'
t_format='%.3f'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="hbar-diff-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||hbar(dx) - hbar(dx/2)||
# column 4 = infinity-product norm ||hbar(dx) - hbar(dx/2)||
EOF

	cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.hbar-diff-IP-norm-of-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/doit.try-hbar-diff <==
#!/bin/sh
sub.hbar-diff dx0.125/t=606.944		LO				\
	      dx0.0625/t=606.944	HI				\
	      ortho-state.hbar.X					\
	      /tmp/ortho-hbar-diff


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-5)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-results.gnuplot <==
### fits to the 3 highest-resolution points ###

# t1
a1	= -10.9502
p1	=   4.93003

# t2
a2	= -10.9637
p2	=   4.90229

# t3
a3	= -10.9304
p3	=   4.98822


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/fit-times.gnuplot <==
t1 = 972.121961740336
t2 = 986.283988238114
t3 = 1000.44601473589
t_format = '%.3f'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.0625-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.0625.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.0625-dx0.03125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.08333-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.08333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.08333-dx0.04167"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.125-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.125-dx0.0625"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.1667-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.1667.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.1667-dx0.08333"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.25-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.25.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.25-dx0.125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.3333-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.3333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.3333-dx0.1667"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-dx0.5-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.5.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.5-dx0.25"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-local.par <==
physics_system	= "smp"
what_to_do	= "read hbar and compute norms"
read_hbar_and_compute_norms::min_t	= 0.0
read_hbar_and_compute_norms::time_step	= 1.01157332126986
read_hbar_and_compute_norms::max_t	= 1011.57332126987
read_hbar_and_compute_norms::delta_t	= 10.1157332126987
extra_time_period			= 30.347199638096
N_extra_read_times			=  3
extra_read_time_offset[0]	 	=  1.01157332126986
extra_read_time_offset[1]		= 15.173599819048
extra_read_time_offset[2]		= 29.3356263168261
read_hbar_and_compute_norms::hbar_object_name	= "ortho"
read_hbar_and_compute_norms::hbar_norms_filename	= "hbar-norm-diff.dat"

verbose		= 6
@include "runs/ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= true
pfes::do_gradual_turnon			= false

RHS::use_dissipation			= true

chunk::adjust_Delta_t_to_highly_divide_orbit_period	= false
geometry::IO_file_name.time_format		= "t=%.3f"

constraints::output_constraint_gridfns		= false

adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false

output_initial_state	= false
output_initial_dt_state	= false
output_state		= true
output_dt_state		= false
output_dtt_state	= false



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'
load 'fit-colors.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.05 : 0.6]
set x2range [0.05 : 0.6]
set log x
set log x2
set  xtics (0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
set x2tics ("M/16" 0.0625        0,					\
	    "M/12" 0.08333333333 0,					\
	    "M/8"  0.125         0,					\
	    "M/6"  0.166666667   0,					\
	    "M/4"  0.25          0,					\
	    "M/3"  0.3333333333  0,					\
	    "M/2"  0.5           0)
set  xlabel '({/Symbol D}r_*)'.lo_label.' (M)' offset 0.0,0.25
set x2label '({/Symbol D}r_*)'.lo_label

set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./16.
fit_xmax = 1./8.
fit_xgrow = 1.1

plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
									\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't{/Symbol \273}'.t1_fmt.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't{/Symbol \273}'.t2_fmt.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't{/Symbol \273}'.t3_fmt.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/hbar-diff-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-t.eps'

ortho_dt = '30.347199638096'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-colors.gnuplot'

set rmargin 1.75
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -3.25

set xrange [0 : 1010]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)'

ymin = 1.0e-6
ymax = 1.0e-1
set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
set yrange [ymin : ymax]
set ytics out

set arrow from t1, ymin to t1, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t1_color
set arrow from t2, ymin to t2, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t2_color
set arrow from t3, ymin to t3, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t3_color

plot									\
									\
     '<cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2 {/Symbol -} {/Symbol D}r_*=M/4'	\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3 {/Symbol -} {/Symbol D}r_*=M/6'	\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4 {/Symbol -} {/Symbol D}r_*=M/8'	\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6 {/Symbol -} {/Symbol D}r_*=M/12'	\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8 {/Symbol -} {/Symbol D}r_*=M/16'	\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12 {/Symbol -} {/Symbol D}r_*=M/24'	\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16 {/Symbol -} {/Symbol D}r_*=M/32'	\
	with lines linetype 1 linewidth 1				\
		   linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.125 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/sub.gridfn-diff <==
#!/bin/sh

case "$#" in
4)	lo_res_gridfn_filename="$1"
	lo_res_name="$2"
	hi_res_gridfn_filename="$3"
	hi_res_name="$4"
	;;
*)
cat <<'EOF'; exit 0
Usage:
  sub.gridfn-diff lo-res-gridfn-filename lo-res-name
                  hi-res-gridfn-filename hi-res-name
    > output

This program outputs the (complex) difference between a low-resolution
and a high-resolution (complex) grid function at the grid points common
to both resolutions.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment in the output.

The gridfn files should have the format

 # column 1 = rstar
 # column 2 = r
 # column 3 = real[gridfn]
 # column 4 = imag[gridfn]

The output has the same format (and begins with a header comment
documenting that format).
EOF
esac

########################################

cat <<EOF
# column 1 = rstar
# column 2 = r
# column 3 = (${lo_res_name} - ${hi_res_name}).real
# column 4 = (${lo_res_name} - ${hi_res_name}).imag
EOF

njoin --assume-sorted "$lo_res_gridfn_filename"				\
		      "$hi_res_gridfn_filename"				\
  | egrep -v '^#'							\
  | gawk 'BEGIN	{ OFS="\t"; OFMT="%.15e" }
		{ print $1, $2, $3-$7, $4-$8 }' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/sub.hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_dirname="$1"
	lo_res_name="$2"
	hi_res_dirname="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.hbar-diff lo-res-directory-name lo-res-name
		hi-res-directory-name hi-res-name
		hbar-filename-prefix
                output-dir

This program computes the (complex) difference between a low-resolution
and a high-resolution /hbarI/ for each component, storing the result
in a corresponding set of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

test -d "$output_dir" || mkdir -p "$output_dir"

	for I in 1 2 3 4 5 6 ;
	do
	suffixI="${hbar_filename_prefix}${I}"
	lo_res_filenameI="${lo_res_dirname}/${suffixI}"
	hi_res_filenameI="${hi_res_dirname}/${suffixI}"
	lo_res_hbarI_name="${lo_res_name}/${suffixI}"
	hi_res_hbarI_name="${hi_res_name}/${suffixI}"
	outputI="${output_dir}/${suffixI}"

	sub.gridfn-diff "${lo_res_filenameI}" "${lo_res_hbarI_name}"	\
			"${hi_res_filenameI}" "${hi_res_hbarI_name}"	\
	  >"${outputI}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/sub.time-sequence-hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_model_dir="$1"
	lo_res_name="$2"
	hi_res_model_dir="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.time-sequence-hbar-diff  lo-res-model-directory  lo-res-name
		               hi-res-model-directory  hi-res-name
		               hbar-filename-prefix
		               output-dir

For each time in `time-sequence`, this program computes the (complex)
difference between a low-resolution and a high-resolution /hbarI/ for
each component at that time, and outputs this to a corresponding set
of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

	for t in `time-sequence` ;
	do
	# output directory for this time
	output_t_dir="${output_dir}/t=${t}"
	test -d "${output_t_dir}" || mkdir -p "${output_t_dir}"
	echo "> ${output_t_dir}"

	lo_res_input_dir="${lo_res_model_dir}/t=${t}"
	hi_res_input_dir="${hi_res_model_dir}/t=${t}"
	sub.hbar-diff "${lo_res_input_dir}" "${lo_res_name}"		\
		      "${hi_res_input_dir}" "${hi_res_name}"		\
		      "${hbar_filename_prefix}"				\
		      "${output_t_dir}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence/time-sequence <==
#!/bin/sh

#
# This scripts prints the time sequence of output times for all the runs.
#
t_min='0'
t_delta='10.1157332126987'
t_max='1011.57332126987'
t_format='%.3f'
extra_t_period='30.347199638096'
extra_t_offset0='1.01157332126986'
extra_t_offset1='15.173599819048'
extra_t_offset2='29.3356263168261'

(									\
iota "${t_min}(${t_delta})${t_max}" "${t_format}" ;			\
iota "${extra_t_offset0}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset1}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset2}(${extra_t_period})${t_max}" "${t_format}";	\
)									\
  | sort -n


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/doit.instantaneous-lambda-of-t <==
#!/bin/sh

gnuplot instantaneous-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/doit.occasionally-updated-lambda-complex <==
#!/bin/sh

gnuplot occasionally-updated-lambda-complex.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/doit.occasionally-updated-lambda-of-t <==
#!/bin/sh

gnuplot occasionally-updated-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/inset.gnuplot <==
inset_min_t		=  500.0
inset_max_t		= 1000.0
inset_size_lambda	=    0.002
inset_min_Re_lambda	= -1.001
inset_min_Im_lambda	= -0.062
inset_max_Re_lambda	= inset_min_Re_lambda + inset_size_lambda
inset_max_Im_lambda	= inset_min_Im_lambda + inset_size_lambda


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/instantaneous-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,4cm
set output 'instantaneous-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

Re_lambda_label	= realpart_label_of_X(lambda_label.instantaneous_label)
Im_lambda_label	= imagpart_label_of_X(lambda_label.instantaneous_label)

Re_color	= "#0072b2"	# dark blue
Im_color	= "#d55e00"	# vermillion

set lmargin 8.0
set rmargin 8.0
set key top right Left reverse samplen 1.5 spacing 1.50 width -6.5	\
	font ",16"

set xlabel 't (M)' offset 0.0,0.5
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel Re_lambda_label textcolor rgb Re_color offset 1.25,0.0
set yrange [-1.03 : -0.95]
set ytics   -1.06  , 0.02  textcolor rgb Re_color
set mytics              2
set format y "%.2f"

set ytics nomirror
set y2tics
set y2label Im_lambda_label textcolor rgb Im_color offset -1.50,0.0
set y2range [-0.08 : 0.00]
set y2tics   -0.08 , 0.02   textcolor rgb Im_color
set my2tics             2
set format y2 "%.2f"

########################################

#
# boxes around inset regions
#

set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_max_t, inset_min_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_max_Re_lambda				\
	  to   inset_max_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_min_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color

set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_max_t, second inset_min_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_max_Im_lambda			\
	  to   inset_max_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_min_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color

########################################

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	title Re_lambda_label						\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	title Im_lambda_label						\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (3,4)					\
		   linecolor rgb Im_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/occasionally-updated-lambda-complex.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,7.5cm
set size ratio -1
set output 'occasionally-updated-lambda-complex.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

color_instantaneous		= "#000000"	# black
color_occasionally_updated	= "#d55e00"	# vermillion

t_min	= inset_min_t
fuzz	= 1.0e-6
set size ratio -1

set key bottom left reverse samplen 1.5 width -6 spacing 2.0		\
	font ",16"

set xlabel realpart_label_of_X(lambda_label)
set xrange [inset_min_Re_lambda : inset_max_Re_lambda]
set xtics   inset_min_Re_lambda , 0.001
set mxtics                            2
set format x "%.3f"

set ylabel imagpart_label_of_X(lambda_label)
set yrange [inset_min_Im_lambda : inset_max_Im_lambda]
set ytics   inset_min_Im_lambda,  0.001
set mytics                            2
set format y "%.3f"

set arrow from -1.00025, -0.0613					\
	  to   -1.00065, -0.06085				\
	  head filled							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.instantaneous_label				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_instantaneous,			\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.occasionally_updated_label			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb color_occasionally_updated

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/occasionally-updated-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.200
 right_xxspace		= 0.200
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min			= inset_min_t
t_max			= inset_max_t

key_t_width			=  25.0
key_t_max			= 795.0
key_t_min			= key_t_max - key_t_width
key_sin_amplitude		= 0.025		# key subplot, graph coords
key_y_instantaneous		= 0.380		# key subplot, graph coords
key_y_occasionally_updated	= 0.110		# key subplot, graph coords

key_sin_wave(t)	=							\
  key_sin_amplitude * sin(linear_map(key_t_min,key_t_max, 0,2.0*pi, t))

set xrange [t_min : t_max]
set xtics   t_min ,   100
set mxtics              2

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

unset key

set format x ""
unset xlabel

set ylabel realpart_label_of_X(lambda_label)    textcolor rgb Re_color	\
	   offset 1.25,0.0
set yrange [inset_min_Re_lambda: inset_max_Re_lambda]
set ytics   inset_min_Re_lambda, 0.001 nomirror textcolor rgb Re_color
set mytics               2
set format y "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Re_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset ylabel
unset ytics
unset mytics

########################################

#
# key (applies to both subplots)
#

set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set key bottom right Left reverse spacing 1.65 samplen 1.5 width -6	\
	font ",16"

set y2range [0:1]			# fake graph coordinates
set dummy t
plot									\
     keyentry								\
	title lambda_label.instantaneous_label				\
	with points pointtype -1					\
		    linecolor -1,					\
     [key_t_min : key_t_max]						\
     key_y_instantaneous + key_sin_wave(t)				\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
     keyentry								\
	title lambda_label.occasionally_updated_label			\
	with points pointtype -1					\
		    linecolor -1,					\
     [key_t_min : key_t_max]						\
     key_y_occasionally_updated						\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1						\

set par
set trange [t_min : t_max]

plot									\
     key_t_min, key_y_occasionally_updated				\
	axis x1y2							\
	notitle								\
	with points pointtype 7 pointsize 1.0				\
		    linecolor -1

unset par
set format x ''
unset ylabel
unset ytics

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

unset key

set format x '%g'
set xlabel 't (M)' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label)    textcolor rgb Im_color	\
	    offset -1.75,0.0
set y2range [inset_min_Im_lambda : inset_max_Im_lambda]
set y2tics   inset_min_Im_lambda , 0.001 nomirror textcolor rgb Im_color
set my2tics              2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Im_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda/occasionally-updated-lambda-of-t.gnuplot.v1 <==
set term postscript eps enhanced color solid 16 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.175
 right_xxspace		= 0.165
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

# key is set up by hand
key_xxmin		= 0.54
key_xxmax		= 0.82
key_yymin		= 0.49
key_yymax		= 0.65
key_xxsize		= key_xxmax - key_xxmin
key_yysize		= key_yymax - key_yymin

# tmax of bottom line of top plot = top line of bottom plot
top_bottom_line_t_max	= 1525.0

# key internal coordinates are (x,y) [0:1]
# key rows are numbered down from 0=top, 1=2nd row, 2=3rd row, et
key_sample_xmin		= 0.000
key_sample_xmax		= 0.125
key_sample_y(row)	= 0.800 - 0.800*row
key_text_x		= 0.200
key_text_y(row)		= key_sample_y(row) + ((row == 0) ? 0.050 : 0.080)
key_curve_amplitude	= 0.060

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min =  500.0
t_max = 1000.0
set  xrange [t_min : t_max]
set x2range [t_min : t_max]

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 14		# right+top+left
unset key

unset xtics
unset xlabel
set x2tics   t_min,  100 nomirror
set mx2tics            2

set ylabel realpart_label_of_X(lambda_label) textcolor rgb Re_color	\
	   offset 1.5,0.0
set yrange [-0.840: -0.832]
set ytics   -0.840,  0.002 nomirror     textcolor rgb Re_color
set mytics               2
set format y "%.3f"

# partial bottom 'border' (= partial top 'border' of Im(lambda) subplot)
set arrow from t_min,graph 0 to top_bottom_line_t_max,graph 0		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
		     linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	every 400							\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with points pointtype 7 pointsize 0.5				\
		    linecolor rgb Re_color,				\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| pre1st "0	-1	0"					\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset ylabel
unset x2tics
unset ytics
unset arrow

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 11		# right+left+bottom
unset key

unset x2tics
set xtics   t_min ,  100  nomirror
set mxtics             2
set format x '%g'
set xlabel 't' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label) textcolor rgb Im_color	\
	    offset -1.5,0.0
set y2range [0.174 : 0.182]
set y2tics   0.172 , 0.002 nomirror       textcolor rgb Im_color
set my2tics              2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	every 400							\
	using 1:3							\
	notitle 'Im(instantaneous lambda)'				\
	axis x1y2							\
	with points pointtype 7 pointsize 0.5				\
		    linecolor rgb Im_color,				\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	notitle 'Im(instantaneous lambda)'				\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| pre1st "0	-1	0"					\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	notitle 'Im(occasionally-updated lambda)'			\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

#
# key subplot
#
set origin key_xxmin,  key_yymin
set size   key_xxsize, key_yysize

unset border
set xrange [0:1]
set yrange [0:1]

set parametric
set trange [0:1]

set label lambda_label.instantaneous_label				\
	  at key_text_x, key_text_y(0)					\
	  textcolor lt -1

set label lambda_label.occasionally_updated_label			\
	  at key_text_x, key_text_y(1)					\
	  textcolor lt -1

# angle for key_curve(x)
theta(x)	= linear_map(key_sample_xmin, key_sample_xmax,		\
			     0.0,             2.0*pi,			\
			     x)
key_curve_y(x) = key_sample_y(0) + key_curve_amplitude*sin(theta(x))

plot 									\
     (            map01(key_sample_xmin, key_sample_xmax, t))		\
     ,									\
     (key_curve_y(map01(key_sample_xmin, key_sample_xmax, t)))		\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
     (            map01(key_sample_xmin, key_sample_xmax, t))		\
     ,									\
     key_sample_y(1)							\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
     (key_sample_xmin),(key_sample_y(1))				\
	with points pointtype 7 pointsize 0.5				\
		    linecolor -1

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)' offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 15]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

plot '<cat ortho/ortho-state-norms.log					\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat ortho/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --spacing 30.3471996380958'	\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'ortho/ortho-Einstein-grid-norms.log'				\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step1-make-gnuplot <==
#!/bin/sh

nimovie --time '1.01157332126986(1.01157332126986)1011.57332126987'	\
	<ortho-movie-frame.gnuplot-template				\
	>ortho-movie.gnuplot



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step2-run-gnuplot <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
test -d $FRAMES_EPS_DIR || mkdir $FRAMES_EPS_DIR
(cd $FRAMES_EPS_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

gnuplot ortho-movie.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step3-make-pnm <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
FRAMES_PPM_DIR=/tmp/frames-ppm
test -d $FRAMES_PPM_DIR || mkdir $FRAMES_PPM_DIR
(cd $FRAMES_PPM_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

	for frame_i_eps in `(cd $FRAMES_EPS_DIR && /bin/ls -1 frame-*.eps)` ;
	do
	frame_i=`echo "$frame_i_eps" | sed -e 's/\.eps$//'`
	echo "$out"
	in="${FRAMES_EPS_DIR}/${frame_i}.eps"
	out="${FRAMES_PPM_DIR}/${frame_i}.ppm"
	pstopnm -stdout -portrait -nocrop -xborder=0 -yborder=0		\
			-dpi 100 -ppm					\
		$in >$out
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step4-make-mpeg <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
ppmtompeg ppmtompeg.par


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step5-cleanup-eps <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
rm -rf "$FRAMES_EPS_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/doit.ortho-movie.step6-cleanup-pnm <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
rm -rf "$FRAMES_PPM_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/ortho-movie-frame.gnuplot-template <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.3f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "esrc-ortho-P4 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time.'&{/=6 .}M' at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/ortho-movie-frame.gnuplot-template.ok <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.0f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "ppart-ortho-50 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 33-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 33-10 1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 33-10 1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 33-10 1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 33-10 1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 33-10 1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 33-10 1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 33-10 1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 33-10 1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 33-10 1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 33-10 1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 33-10 1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 33-10 1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time.".".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.62, graph 0.182 Left reverse				\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time.".".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time.".".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color,					\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie/ppmtompeg.par <==
# ppmtompeg manual
#   http://netpbm.sourceforge.net/doc/ppmtompeg.html
# info on MPEG video format:
#   http://www.disctronics.co.uk/technology/video/video_mpeg.htm
#   http://www.puremotion.com/resources/technical/mpegvideo/
#                       .123456789.123456789.123456789.123456789.123456789.
PATTERN 		IBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBB
FORCE_ENCODE_LAST_FRAME
OUTPUT			ortho-movie.mpeg
INPUT_DIR		/tmp/frames-ppm

INPUT
frame-*.ppm [0000-0999]
END_INPUT

BASE_FILE_FORMAT	PNM
INPUT_CONVERT		*
GOP_SIZE		1
SLICES_PER_FRAME	1
IQSCALE			7
PQSCALE			7
BQSCALE			7
PIXEL			HALF
RANGE			10
PSEARCH_ALG		TWOLEVEL
BSEARCH_ALG		CROSS2
REFERENCE_FRAME		DECODED


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/doit.ortho-snapshots-log <==
#!/bin/sh

name=ortho-snapshots-log

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/ortho-snapshots-log.gnuplot <==
# Figure showing "snapshots" of the ortho evolution
# with lambda updated every U=P/4
#
# 121.3887985523838	P = particle period
#  30.347199638096	U = P/4 = "occasionally updated lambda" updated spacing
#   1.01157332126986	dt = P/120 = output time spacing
#
#   +---------------+---------------+---------------+
#   |  t=dt         |  t=15*dt      |  t=29*dt      |
#   |   =1.012      |   =15.174     |   =29.336     |
#   +---------------+---------------+---------------+
#   |  t=2*U+dt     |  t=2*U+15*dt  |  t=2*U+29*dt  |
#   |   =61.706     |   =75.868     |   =90.030     |
#   +---------------+---------------+---------------+
#   |  t=4*U+dt     |  t=4*U+15*dt  |  t=4*U+29*dt  |
#   |   =122.400    |   =136.562    |   =150.724    |
#   +---------------+---------------+---------------+
#   |  t=8*U+dt     |  t=8*U+15*dt  |  t=8*U+29*dt  |
#   |   =243.789    |   =257.951    |   =272.113    |
#   +---------------+---------------+---------------+
#   |  t=16*U+dt    |  t=16*U+15*dt |  t=16*U+29*dt |
#   |   =486.567    |   =500.729    |   =514.891    |
#   +---------------+---------------+---------------+
#   |  t=32*U+dt    |  t=32*U+15*dt |  t=32*U+29*dt |
#   |   =972.122    |   =986.284    |   =1000.446   |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.000
subplot_yyspacing	= 0.010

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

# 0-origin x,y increasing to the *right* and *up*
subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'ortho-snapshots-log.eps'

# pack x,y,y2 numbers/label flags into bits of a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         ""           "ortho-" 0 0 0 1 (numlab_flags(0,1,0))\
     "just after {/Symbol l} update"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=15.174"   "ortho-" 1 1 1 0 (numlab_flags(0,0,0))\
     "midway between {/Symbol l} updates"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=29.336"   "ortho-" 1 1 1 0 (numlab_flags(0,0,1))\
     "just before {/Symbol l} update"

# *** row 2 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=61.706"   "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=75.868"   "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=90.030"   "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 3 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=122.400"  "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=136.562"  "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=150.724"  "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 4 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=243.789"  "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=257.951"  "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=272.113"  "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 5 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=486.567"  "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=500.729"  "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=514.891"  "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 6 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"        "t=972.122"   "ortho-" 1 1 1 0 (numlab_flags(1,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=986.284"  "ortho-" 1 1 1 0 (numlab_flags(1,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=1000.446" "ortho-" 1 1 1 0 (numlab_flags(1,0,1)) ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/ortho-snapshots-log.gnuplot.v1 <==
# Figure showing "snapshots" of the ortho evolution
# with lambda updated every 50M
#
#
#   +---------------+---------------+---------------+
#   |  t=1          |  t=25         |  t=49         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=51         |  t=75         |  t=99         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=101        |  t=125        |  t=149        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=201        |  t=225        |  t=249        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=501        |  t=525        |  t=549        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=951        |  t=975        |  t=999        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.000
subplot_yyspacing	= 0.010

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

# 0-origin x,y increasing to the *right* and *up*
subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'ortho-snapshots-log.eps'

# pack x,y,y2 numbers/label flags into bits of a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         ""           "ortho-" 0 0 0 1 (numlab_flags(0,1,0))\
     "just after {/Symbol l} update"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=25"       "ortho-" 1 1 1 0 (numlab_flags(0,0,0))\
     "midway between {/Symbol l} updates"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=49"       "ortho-" 1 1 1 0 (numlab_flags(0,0,1))\
     "just before {/Symbol l} update"

# *** row 2 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=51"       "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=75"       "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=99"       "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 3 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=101"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=125"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=149"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 4 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=201"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=225"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=249"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 5 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=501"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=525"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=549"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 6 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"        "t=951"       "ortho-" 1 1 1 0 (numlab_flags(1,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=975"      "ortho-" 1 1 1 0 (numlab_flags(1,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=999"      "ortho-" 1 1 1 0 (numlab_flags(1,0,1)) ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/subplot-log.gnuplot-sub <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time;
				# if non-empty, this script automagically
				# appends a small space and "M"
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ARG4	# plot the hbarI?
plot_diagnostics_flag	= ARG5	# plot the diagnostics?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
key_flag		= ARG7  # do key?
xnumlab_flag		= ((@ARG8 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG8 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG8 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics (1e-11 1,							\
	    1e-10 0, 1e-9 1,						\
	    1e-8  0, 1e-7 1,						\
	    1e-6  0, 1e-5 1,						\
	    1e-4  0, 1e-3 1,						\
	    1e-2  0, 1e-1 1,						\
	    1e0   0, 1e1  1,						\
	    1e2   0, 1e3  1)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str.'&{/=6 .}M' right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/subplot-log.gnuplot-sub.v1 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time			= ARG2	# e.g. "50"
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_hbar_flag		= ARG6	# plot the hbarI?
plot_diagnostics_flag	= ARG7	# plot the diagnostics?
title_str		= ARG8	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:1e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set label "t=".time right at graph 0.95, graph 0.90

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set title title_str

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.96 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title ' '						\
		with points pointtype 0,				\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color,				\
									\
									\
									\
	     dir."/t=".time.".".fname_substr."Einstein"			\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots/subplot-log.gnuplot-sub.v3 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
plot_hbar_flag		= ARG7	# plot the hbarI?
plot_diagnostics_flag	= ARG8	# plot the diagnostics?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:2e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/uvip-ortho-hom/doit.uvip-ortho-hom <==
#!/bin/sh

gnuplot uvip-ortho-hom.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/uvip-ortho-hom/uvip-ortho-hom.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

unset key

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     'ortho/unit-vector-inner-products.log'				\
	using 1:(cnorm($6,$7))						\
	with points pointtype 7						\
	     linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/Einstein-RMS-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
set x2tics ("M/32" 0.03125       0,					\
	    "M/24" 0.04166666667 0,					\
	    "M/16" 0.0625        0,					\
	    "M/12" 0.08333333333 0,					\
	    "M/8"  0.125         0,					\
	    "M/6"  0.166666667   0,					\
	    "M/4"  0.25          0,					\
	    "M/3"  0.3333333333  0,					\
	    "M/2"  0.5           0)
set  xlabel '({/Symbol D}r_*)'.lo_label.' (M)' offset 0.0,0.25
set x2label '({/Symbol D}r_*)'.lo_label

set log y
set ylabel norm_label.rescaledGab_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./32.
fit_xmax = 1./4.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/= 6 .}M'.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/= 6 .}M'.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/= 6 .}M'.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/Einstein-RMS-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 2020]
set xtics   0 ,  500
set mxtics         5
set xlabel 't (M)'

ymin = 1.0e-8
ymax = 1.0e2
set log y
set ylabel rescaledGab_norm_label offset 0.25,0
set format y "10^{%T}"
set yrange [ymin : ymax]

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}
plot									\
									\
     '<cat dx0.5/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/doit.Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/doit.Einstein-RMS-norm-of-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/doit.extract-Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

t1='951'
t2='975'
t3='999'
t_format='%g'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="Einstein-RMS-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
## (note that the norms are mislabeled in the smp v8.10.19 output)
# column 1 = dx
# column 2 = t
# column 3 = RMS-norm of rescaled G_dd radial dependence pointwise norm
# column 4 = infinity-norm of rescaled G_dd radial dependence pointwise norm
EOF

	cat dx0.5/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-6)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-results.gnuplot <==
### fits to all points with Delta_rstar <= 0.25 ###

# t1
a1	= -12.6726
p1	=   2.02891

# t2
a2	= -12.5618
p2	=   2.20475

# t3
a3	= -12.5678
p3	=   2.21929


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/fit-times.gnuplot <==
t1 = 951
t2 = 975
t3 = 999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.25 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/constraints-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
set x2tics ("M/32" 0.03125       0,					\
	    "M/24" 0.04166666667 0,					\
	    "M/16" 0.0625        0,					\
	    "M/12" 0.08333333333 0,					\
	    "M/8"  0.125         0,					\
	    "M/6"  0.166666667   0,					\
	    "M/4"  0.25          0,					\
	    "M/3"  0.3333333333  0,					\
	    "M/2"  0.5           0)
set  xlabel '({/Symbol D}r_*)'.lo_label.' (M)'
set x2label '({/Symbol D}r_*)'.lo_label

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./32.
fit_xmax = 1./4.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
									\
     'constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/constraints-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 1011.573]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)'

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
set yrange [1.0e-8 : 1]

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}

plot									\
									\
     '<cat dx0.5/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/doit.constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

name=constraints-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/doit.constraints-IP-norm-of-t <==
#!/bin/sh

name=constraints-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/doit.extract-constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='951'
t2='975'
t3='999'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf '%g' ${t}`
	output="constraints-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||Y^(1,2,3)||
# column 4 = infinity-product norm ||Y^(1,2,3)||
EOF

	cat dx0.5/ortho-constraints-norms.log				\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-constraints-norms.log				\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-constraints-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-constraints-norms.log				\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-constraints-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-constraints-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-constraints-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-6)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-results.gnuplot <==
### fits to all points with Delta_rstar <= 0.25 ###

# t1
a1	= -13.6288
p1	=   2.72248

# t2
a2	= -13.6277
p2	=   2.7228

# t3
a3	= -13.6273
p3	=   2.72359


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/fit-times.gnuplot <==
t1 = 951
t2 = 975
t3 = 999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.25 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.0-clean <==
#!/bin/sh

find . -maxdepth 1 -type d -name 'hbar-diff-dx0.*' -print0		\
  | xargs -0 /bin/rm -rf


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.1-all-dx-time-sequence-hbar-diff <==
#!/bin/sh

hbar_name='ortho-state'

sub.time-sequence-hbar-diff						\
	'dx0.5'		"dx=M/2 ${hbar_name}"				\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.5-dx0.25'

sub.time-sequence-hbar-diff						\
	'dx0.3333'	"dx=M/3 ${hbar_name}"				\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.3333-dx0.1667'

sub.time-sequence-hbar-diff						\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.25-dx0.125'

sub.time-sequence-hbar-diff						\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.1667-dx0.08333'

sub.time-sequence-hbar-diff						\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.125-dx0.0625'

sub.time-sequence-hbar-diff						\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	'dx0.04167'	"dx=M/24 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.08333-dx0.04167'

sub.time-sequence-hbar-diff						\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	'dx0.03125'	"dx=M/32 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.0625-dx0.03125'


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.2-all-dx-time-sequence-hbar-diff-IP-norm <==
#!/bin/sh

#
# For each hbar-difference resolution, this script runs /smp/ to
# calculate the inner-product norm of the hbar-differences at each
# time in the time-sequence specified in the /smp/ par file, writing
# the inner-product norms to a log file (also specified in the /smp/
# par file).
#

smp="smp-O3"
hbar_name="ortho-state"

	for model in hbar-diff-IP-norm-dx0.5-dx0.25			\
		     hbar-diff-IP-norm-dx0.3333-dx0.1667		\
		     hbar-diff-IP-norm-dx0.25-dx0.125			\
		     hbar-diff-IP-norm-dx0.1667-dx0.08333		\
		     hbar-diff-IP-norm-dx0.125-dx0.0625			\
		     hbar-diff-IP-norm-dx0.08333-dx0.04167		\
		     hbar-diff-IP-norm-dx0.0625-dx0.03125		\
		     ;
	do
	echo "${smp} ${model}"
	${smp} ${model} >${model}.log
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.3-hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='951'
t2='975'
t3='999'
t_format='%g'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="hbar-diff-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||hbar(dx) - hbar(dx/2)||
# column 4 = infinity-product norm ||hbar(dx) - hbar(dx/2)||
EOF

	cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.hbar-diff-IP-norm-of-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/doit.try-hbar-diff <==
#!/bin/sh
sub.hbar-diff dx0.125/t=606.944		LO				\
	      dx0.0625/t=606.944	HI				\
	      ortho-state.hbar.X					\
	      /tmp/ortho-hbar-diff


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(3.0e-6)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-results.gnuplot <==
### fits to the 3 highest-resolution points ###

# t1
a1	= -12.3911
p1	=   5.34306

# t2
a2	= -12.32
p2	=   5.85547

# t3
a3	= -12.0011
p3	=   6.21145


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/fit-times.gnuplot <==
t1 = 951
t2 = 975
t3 = 999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.0625-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.0625.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.0625-dx0.03125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.08333-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.08333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.08333-dx0.04167"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.125-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.125-dx0.0625"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.1667-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.1667.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.1667-dx0.08333"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.25-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.25-dx0.125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.3333-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.3333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.3333-dx0.1667"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-dx0.5-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.5.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.5-dx0.25"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-local.par <==
physics_system	= "smp"
what_to_do	= "read hbar and compute norms"
read_hbar_and_compute_norms::min_t	= 0.0
read_hbar_and_compute_norms::time_step	= 1.0
read_hbar_and_compute_norms::max_t	= 1000.0
read_hbar_and_compute_norms::delta_t	= 10.0
extra_time_period			= 50.0
N_extra_read_times			=  3
extra_read_time_offset[0]	 	=  1.0
extra_read_time_offset[1]		= 25.0
extra_read_time_offset[2]		= 49.0
read_hbar_and_compute_norms::hbar_object_name	= "ortho"
read_hbar_and_compute_norms::hbar_norms_filename	= "hbar-norm-diff.dat"

verbose		= 6
@include "runs/ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= true
pfes::do_gradual_turnon			= false

RHS::use_dissipation			= true

chunk::adjust_Delta_t_to_highly_divide_orbit_period	= false
geometry::IO_file_name.time_format		= "t=%g"

constraints::output_constraint_gridfns		= false

adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false

output_initial_state	= false
output_initial_dt_state	= false
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'
load 'fit-colors.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.05 : 0.6]
set x2range [0.05 : 0.6]
set log x
set log x2
set  xtics (0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
set x2tics ("M/16" 0.0625        0,					\
	    "M/12" 0.08333333333 0,					\
	    "M/8"  0.125         0,					\
	    "M/6"  0.166666667   0,					\
	    "M/4"  0.25          0,					\
	    "M/3"  0.3333333333  0,					\
	    "M/2"  0.5           0)
set  xlabel '({/Symbol D}r_*)'.lo_label.' (M)' offset 0.0,0.25
set x2label '({/Symbol D}r_*)'.lo_label

set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./16.
fit_xmax = 1./8.
fit_xgrow = 1.1

plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
									\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/hbar-diff-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-colors.gnuplot'

set rmargin 1.75
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -3.00

set xrange [0 : 1010]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)'

ymin = 5.0e-8
ymax = 0.2
set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
set yrange [ymin : ymax]
set ytics out

set arrow from t1, ymin to t1, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t1_color
set arrow from t2, ymin to t2, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t2_color
set arrow from t3, ymin to t3, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t3_color

plot									\
									\
     '<cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2 {/Symbol -} {/Symbol D}r_*=M/4'	\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3 {/Symbol -} {/Symbol D}r_*=M/6'	\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4 {/Symbol -} {/Symbol D}r_*=M/8'	\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6 {/Symbol -} {/Symbol D}r_*=M/12'	\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8 {/Symbol -} {/Symbol D}r_*=M/16'	\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12 {/Symbol -} {/Symbol D}r_*=M/24'	\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16 {/Symbol -} {/Symbol D}r_*=M/32'	\
	with lines linetype 1 linewidth 1				\
		   linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 0.125 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/sub.gridfn-diff <==
#!/bin/sh

case "$#" in
4)	lo_res_gridfn_filename="$1"
	lo_res_name="$2"
	hi_res_gridfn_filename="$3"
	hi_res_name="$4"
	;;
*)
cat <<'EOF'; exit 0
Usage:
  sub.gridfn-diff lo-res-gridfn-filename lo-res-name
                  hi-res-gridfn-filename hi-res-name
    > output

This program outputs the (complex) difference between a low-resolution
and a high-resolution (complex) grid function at the grid points common
to both resolutions.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment in the output.

The gridfn files should have the format

 # column 1 = rstar
 # column 2 = r
 # column 3 = real[gridfn]
 # column 4 = imag[gridfn]

The output has the same format (and begins with a header comment
documenting that format).
EOF
esac

########################################

cat <<EOF
# column 1 = rstar
# column 2 = r
# column 3 = (${lo_res_name} - ${hi_res_name}).real
# column 4 = (${lo_res_name} - ${hi_res_name}).imag
EOF

njoin --assume-sorted "$lo_res_gridfn_filename"				\
		      "$hi_res_gridfn_filename"				\
  | egrep -v '^#'							\
  | gawk 'BEGIN	{ OFS="\t"; OFMT="%.15e" }
		{ print $1, $2, $3-$7, $4-$8 }' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/sub.hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_dirname="$1"
	lo_res_name="$2"
	hi_res_dirname="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.hbar-diff lo-res-directory-name lo-res-name
		hi-res-directory-name hi-res-name
		hbar-filename-prefix
                output-dir

This program computes the (complex) difference between a low-resolution
and a high-resolution /hbarI/ for each component, storing the result
in a corresponding set of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

test -d "$output_dir" || mkdir -p "$output_dir"

	for I in 1 2 3 4 5 6 ;
	do
	suffixI="${hbar_filename_prefix}${I}"
	lo_res_filenameI="${lo_res_dirname}/${suffixI}"
	hi_res_filenameI="${hi_res_dirname}/${suffixI}"
	lo_res_hbarI_name="${lo_res_name}/${suffixI}"
	hi_res_hbarI_name="${hi_res_name}/${suffixI}"
	outputI="${output_dir}/${suffixI}"

	sub.gridfn-diff "${lo_res_filenameI}" "${lo_res_hbarI_name}"	\
			"${hi_res_filenameI}" "${hi_res_hbarI_name}"	\
	  >"${outputI}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/sub.time-sequence-hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_model_dir="$1"
	lo_res_name="$2"
	hi_res_model_dir="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.time-sequence-hbar-diff  lo-res-model-directory  lo-res-name
		               hi-res-model-directory  hi-res-name
		               hbar-filename-prefix
		               output-dir

For each time in `time-sequence`, this program computes the (complex)
difference between a low-resolution and a high-resolution /hbarI/ for
each component at that time, and outputs this to a corresponding set
of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

	for t in `time-sequence` ;
	do
	# output directory for this time
	output_t_dir="${output_dir}/t=${t}"
	test -d "${output_t_dir}" || mkdir -p "${output_t_dir}"
	echo "> ${output_t_dir}"

	lo_res_input_dir="${lo_res_model_dir}/t=${t}"
	hi_res_input_dir="${hi_res_model_dir}/t=${t}"
	sub.hbar-diff "${lo_res_input_dir}" "${lo_res_name}"		\
		      "${hi_res_input_dir}" "${hi_res_name}"		\
		      "${hbar_filename_prefix}"				\
		      "${output_t_dir}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence/time-sequence <==
#!/bin/sh

#
# This scripts prints the time sequence of output times for all the runs.
#
t_min='0'
t_delta='10'
t_max='1000'
t_format='%g'
extra_t_period='50'
extra_t_offset0='1'
extra_t_offset1='25'
extra_t_offset2='49'

(									\
iota "${t_min}(${t_delta})${t_max}" "${t_format}" ;			\
iota "${extra_t_offset0}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset1}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset2}(${extra_t_period})${t_max}" "${t_format}";	\
)									\
  | sort -n


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/Einstein-RMS-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common--low-res.gnuplot'
load 'fit-common--high-res.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
# trailing space to avoid adjacent labels crowding each other
set x2tics ("M/32 " 0.03125       0,					\
	    "M/24"  0.04166666667 0,					\
	    "M/16 " 0.0625        0,					\
	    "M/12"  0.08333333333 0,					\
	    "M/8"   0.125         0,					\
	    "M/6"   0.166666667   0,					\
	    "M/4"   0.25          0,					\
	    "M/3"   0.3333333333  0,					\
	    "M/2"   0.5           0)
set  xlabel '{/Symbol D}r_*'.' (M)' offset 0.0,0.25
set x2label '{/Symbol D}r_*'

set log y
set ylabel norm_label.rescaledGab_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin__low_res = 1./8.
fit_xmax__low_res = 1./3.
fit_xmin__high_res = 1./32.
fit_xmax__high_res = 1./12.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     (    (x >= fit_xmin__low_res/fit_xgrow)				\
       && (x <= fit_xmax__low_res*fit_xgrow) )				\
     ? ypars_linfn(a3__low_res, p3__low_res, x)				\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     (    (x >= fit_xmin__low_res/fit_xgrow)				\
       && (x <= fit_xmax__low_res*fit_xgrow) )				\
     ? ypars_linfn(a2__low_res, p2__low_res, x)				\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
     (    (x >= fit_xmin__high_res/fit_xgrow)				\
       && (x <= fit_xmax__high_res*fit_xgrow) )				\
     ? ypars_linfn(a1__high_res, p1__high_res, x)			\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     (    (x >= fit_xmin__high_res/fit_xgrow)				\
       && (x <= fit_xmax__high_res*fit_xgrow) )				\
     ? ypars_linfn(a3__high_res, p3__high_res, x)			\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     (    (x >= fit_xmin__high_res/fit_xgrow)				\
       && (x <= fit_xmax__high_res*fit_xgrow) )				\
     ? ypars_linfn(a2__high_res, p2__high_res, x)			\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/=6 .}M'					\
		  .sprintf(' (slope&{s} %.2f)',				\
			   p1__high_res)				\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/=6 .}M'					\
		  .sprintf(' (slopes %.2f and %.2f)',			\
			   p2__high_res, p2__low_res)			\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/=6 .}M'					\
		  .sprintf(' (slopes %.2f and %.2f)',			\
			   p3__high_res, p3__low_res)			\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/Einstein-RMS-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'Einstein-RMS-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key top left Left reverse						\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 2020]
set xtics   0 ,  500
set mxtics         5
set xlabel 't (M)'

ymin = 1.0e-8
ymax = 1.0e2
set log y
set ylabel rescaledGab_norm_label offset 0.25,0
set format y "10^{%T}"
set yrange [ymin : ymax]
set ytics (1e-8 0, 1e-7 1,						\
	   1e-6 0, 1e-5 1,						\
	   1e-4 0, 1e-3 1,						\
	   1e-2 0, 1e-1 1,						\
	   1e0  0, 1e1  1,						\
	   1e2  0)

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}
plot									\
									\
     '<cat dx0.5/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-Einstein-grid-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-Einstein-grid-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/doit.Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/doit.Einstein-RMS-norm-of-t <==
#!/bin/sh

name=Einstein-RMS-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/doit.extract-Einstein-RMS-norm-of-dx-at-t <==
#!/bin/sh

t1='1951'
t2='1975'
t3='1999'
t_format='%g'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="Einstein-RMS-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
## (note that the norms are mislabeled in the smp v8.10.19 output)
# column 1 = dx
# column 2 = t
# column 3 = RMS-norm of rescaled G_dd radial dependence pointwise norm
# column 4 = infinity-norm of rescaled G_dd radial dependence pointwise norm
EOF

	cat dx0.5/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-Einstein-grid-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-common--high-res.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(1.0e-7)
p = -2.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-common--low-res.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(2.0e-8)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-results.gnuplot <==
### fit results

########################################

#
# *** low resolutions
#

# t1
a1__low_res	= -17.2131
p1__low_res	=   3.44934

# t2
a2__low_res	= -18.0065
p2__low_res	=   5.21808

# t3
a3__low_res	= -18.327
p3__low_res	=   5.60978

########################################

#
# *** high resolutions
#

# t1
a1__high_res	= -16.8964
p1__high_res	=  -2.44525

# t2
a2__high_res	= -16.5375
p2__high_res	=   -1.85345

# t3
a3__high_res	= -16.3422
p3__high_res	=   -1.58831


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t1--high-res.gnuplot <==
load 'fit-common--high-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit--high-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t1--low-res.gnuplot <==
load 'fit-common--low-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit--low-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t2--high-res.gnuplot <==
load 'fit-common--high-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit--high-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t2--low-res.gnuplot <==
load 'fit-common--low-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit--low-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t3--high-res.gnuplot <==
load 'fit-common--high-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit--high-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-t3--low-res.gnuplot <==
load 'fit-common--low-res.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat Einstein-RMS-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit--low-res'				\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/fit-times.gnuplot <==
t1 = 1951
t2 = 1975
t3 = 1999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/select-points-for-fit--high-res <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '$1 <= 1./12. + 1.0e-6 {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence/select-points-for-fit--low-res <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '($1 >= 1./8.-1.0e-6) && ($1 <= 1./3.+1.0e-6) {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/constraints-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.025 : 0.6]
set x2range [0.025 : 0.6]
set log x
set log x2
set  xtics (0.03, 0.04 1,						\
	    0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
# trailing space to avoid adjacent labels crowding each other
set x2tics ("M/32 " 0.03125       0,					\
	    "M/24"  0.04166666667 0,					\
	    "M/16 " 0.0625        0,					\
	    "M/12"  0.08333333333 0,					\
	    "M/8"   0.125         0,					\
	    "M/6"   0.166666667   0,					\
	    "M/4"   0.25          0,					\
	    "M/3"   0.3333333333  0,					\
	    "M/2"   0.5           0)
set  xlabel '{/Symbol D}r_*'.' (M)'
set x2label '{/Symbol D}r_*'

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./12.
fit_xmax = 1./6.
fit_xgrow = 1.1

# plot t2 line last so its color (= black) shows when all 3 lines overlap
plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
									\
									\
									\
     'constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/constraints-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'constraints-IP-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
##load 'fit-colors.gnuplot'

set rmargin 1.75
##set key top right Left reverse samplen 2.5 spacing 1.333 width -2
set key opaque
set key bottom left Left reverse					\
	samplen 2.5 spacing 1.333					\
	height +0.333 width -0.5

set xrange [0 : 2020]
set xtics   0 ,  500
set mxtics         5
set xlabel 't (M)'

set log y
set ylabel Y123_norm_label
set format y "10^{%T}"
set yrange [1.0e-10 : 1]
set ytics (1e-10 0, 1e-9 1,						\
	   1e-8  0, 1e-7 1,						\
	   1e-6  0, 1e-5 1,						\
	   1e-4  0, 1e-3 1,						\
	   1e-2  0, 1e-1 1,						\
	   1e0   0)

	do for [i = 1:N_times]						\
	{
	t = fit_times[i]
	##print "setting arrow at t=",t
	set arrow from t,graph 0 rto 0,graph 1				\
		  nohead linetype 1 dashtype (2,2)			\
		  linewidth 1.5						\
		  linecolor -1
	}

plot									\
									\
     '<cat dx0.5/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2'					\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.3333/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3'					\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat dx0.25/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4'					\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat dx0.1667/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6'					\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat dx0.125/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8'					\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat dx0.08333/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat dx0.0625/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16'					\
	with lines linetype 1 linewidth 1				\
		   linecolor -1,					\
									\
     '<cat dx0.04167/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/24'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat dx0.03125/ortho-constraints-norms.log			\
	| insert-blank-lines-at-multiple --crossing			\
					 --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/32'					\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar2_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/doit.constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

name=constraints-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/doit.constraints-IP-norm-of-t <==
#!/bin/sh

name=constraints-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/doit.extract-constraints-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='1951'
t2='1975'
t3='1999'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf '%g' ${t}`
	output="constraints-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||Y^(1,2,3)||
# column 4 = infinity-product norm ||Y^(1,2,3)||
EOF

	cat dx0.5/ortho-constraints-norms.log				\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat dx0.3333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat dx0.25/ortho-constraints-norms.log				\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat dx0.1667/ortho-constraints-norms.log			\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat dx0.125/ortho-constraints-norms.log				\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat dx0.08333/ortho-constraints-norms.log			\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat dx0.0625/ortho-constraints-norms.log			\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	cat dx0.04167/ortho-constraints-norms.log			\
	  | select.line --prefix '0.04166666667	'			\
			--value "${t}"				>>$output

	cat dx0.03125/ortho-constraints-norms.log			\
	  | select.line --prefix '0.03125	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(1.0e-8)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-results.gnuplot <==
### fits to all points with Delta_rstar <= 0.25 ###

# t1
a1	= -18.064
p1	=   4.77172

# t2
a2	= -18.0314
p2	=   4.74883

# t3
a3	= -18.1584
p3	=   4.79376


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t1_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t2_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat constraints-IP-norm-of-dx-at-t='.t3_fmt.'.dat'		\
	.' | ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/fit-times.gnuplot <==
t1 = 1951
t2 = 1975
t3 = 1999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# The subset printed are the non-comment lines with the first
# (whitespace-delimtied) field "sufficiently small"; see the /gawk/
# invocation below for the precise threshold.
#
egrep -v '^#'								\
  | gawk '($1 <= (1.0/6.0)+1.0e-6) && ($1 >= (1.0/12.0)-1.0e-6) {print}' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.0-clean <==
#!/bin/sh

find . -maxdepth 1 -type d -name 'hbar-diff-dx0.*' -print0		\
  | xargs -0 /bin/rm -rf


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.1-all-dx-time-sequence-hbar-diff <==
#!/bin/sh

hbar_name='ortho-state'

sub.time-sequence-hbar-diff						\
	'dx0.5'		"dx=M/2 ${hbar_name}"				\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.5-dx0.25'

sub.time-sequence-hbar-diff						\
	'dx0.3333'	"dx=M/3 ${hbar_name}"				\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.3333-dx0.1667'

sub.time-sequence-hbar-diff						\
	'dx0.25'	"dx=M/4 ${hbar_name}"				\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.25-dx0.125'

sub.time-sequence-hbar-diff						\
	'dx0.1667'	"dx=M/6 ${hbar_name}"				\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.1667-dx0.08333'

sub.time-sequence-hbar-diff						\
	'dx0.125'	"dx=M/8 ${hbar_name}"				\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.125-dx0.0625'

sub.time-sequence-hbar-diff						\
	'dx0.08333'	"dx=M/12 ${hbar_name}"				\
	'dx0.04167'	"dx=M/24 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.08333-dx0.04167'

sub.time-sequence-hbar-diff						\
	'dx0.0625'	"dx=M/16 ${hbar_name}"				\
	'dx0.03125'	"dx=M/32 ${hbar_name}"				\
	"${hbar_name}.hbar.X"						\
	'./hbar-diff-dx0.0625-dx0.03125'


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.2-all-dx-time-sequence-hbar-diff-IP-norm <==
#!/bin/sh

#
# For each hbar-difference resolution, this script runs /smp/ to
# calculate the inner-product norm of the hbar-differences at each
# time in the time-sequence specified in the /smp/ par file, writing
# the inner-product norms to a log file (also specified in the /smp/
# par file).
#

smp="smp-O3"
hbar_name="ortho-state"

	for model in hbar-diff-IP-norm-dx0.5-dx0.25			\
		     hbar-diff-IP-norm-dx0.3333-dx0.1667		\
		     hbar-diff-IP-norm-dx0.25-dx0.125			\
		     hbar-diff-IP-norm-dx0.1667-dx0.08333		\
		     hbar-diff-IP-norm-dx0.125-dx0.0625			\
		     hbar-diff-IP-norm-dx0.08333-dx0.04167		\
		     hbar-diff-IP-norm-dx0.0625-dx0.03125		\
		     ;
	do
	echo "${smp} ${model}"
	${smp} ${model} >${model}.log
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.3-hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

t1='1951'
t2='1975'
t3='1999'
t_format='%g'

	for t in "${t1}" "${t2}" "${t3}" ;
	do
	t_fmt=`printf "${t_format}" "${t}"`
	output="hbar-diff-IP-norm-of-dx-at-t=${t_fmt}.dat"
	echo "> ${output}"

	cat <<'EOF'						> $output
# column 1 = dx
# column 2 = t
# column 3 = inner-product norm ||hbar(dx) - hbar(dx/2)||
# column 4 = infinity-product norm ||hbar(dx) - hbar(dx/2)||
EOF

	cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	  | select.line --prefix '0.5	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	  | select.line --prefix '0.3333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	  | select.line --prefix '0.25	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	  | select.line --prefix '0.1666666667	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	  | select.line --prefix '0.125	'				\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	  | select.line --prefix '0.08333333333	'			\
			--value "${t}"				>>$output

	cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	  | select.line --prefix '0.0625	'			\
			--value "${t}"				>>$output

	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.hbar-diff-IP-norm-of-dx-at-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-dx-at-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.hbar-diff-IP-norm-of-t <==
#!/bin/sh

name=hbar-diff-IP-norm-of-t

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/doit.try-hbar-diff <==
#!/bin/sh
sub.hbar-diff dx0.125/t=606.944		LO				\
	      dx0.0625/t=606.944	HI				\
	      ortho-state.hbar.X					\
	      /tmp/ortho-hbar-diff


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-colors.gnuplot <==
t1_color	= "#0072b2"	# dark blue
t2_color	= "#000000"	# black
t3_color	= "#d55e00"	# vermillion


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-common.gnuplot <==
# x = ln(Delta rstar)
# y = ln(hbar diff IP norm)

xscale	= ln(0.1)

# parameters {a,p}
y_logfn(x) = a + p*(x-xscale)
ypars_linfn(aa,pp,x) = exp(aa + pp*(ln(x)-xscale))

# initial guess
a = ln(1.0e-5)
p = 4.0

set fit prescale


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-results.gnuplot <==
### fits to the 3 highest-resolution points ###

# t1
a1	= -11.0496
p1	=   6.20348

# t2
a2	= -10.6922
p2	=   6.15129

# t3
a3	= -10.3265
p3	=   6.18235


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-t1.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-t2.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-t3.gnuplot <==
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'

fit y_logfn(x)								\
    '<cat hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	.'| ./select-points-for-fit'					\
    using (ln($1)):(ln($3))						\
    via a,p


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/fit-times.gnuplot <==
t1 = 1951
t2 = 1975
t3 = 1999
t_format = '%g'

N_times = 3
array fit_times[N_times] = [t1, t2, t3]

t1_fmt	= sprintf(t_format, t1)
t2_fmt	= sprintf(t_format, t2)
t3_fmt	= sprintf(t_format, t3)


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.0625-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.0625.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.0625-dx0.03125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.08333-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.08333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.08333-dx0.04167"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.125-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.125.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.125-dx0.0625"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.1667-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.1667.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.1667-dx0.08333"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.25-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.25.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.25-dx0.125"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.3333-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.3333.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.3333-dx0.1667"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-dx0.5-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.5.par"

@include "hbar-diff-IP-norm-local.par"
read_hbar_and_compute_norms::read_from_directory_name	= "hbar-diff-dx0.5-dx0.25"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-local.par <==
physics_system	= "smp"
what_to_do	= "read hbar and compute norms"
read_hbar_and_compute_norms::min_t	= 0.0
read_hbar_and_compute_norms::time_step	= 1.0
read_hbar_and_compute_norms::max_t	= 2000.0
read_hbar_and_compute_norms::delta_t	= 10.0
extra_time_period			= 50.0
N_extra_read_times			=  3
extra_read_time_offset[0]	 	=  1.0
extra_read_time_offset[1]		= 25.0
extra_read_time_offset[2]		= 49.0
read_hbar_and_compute_norms::hbar_object_name	= "ortho"
read_hbar_and_compute_norms::hbar_norms_filename	= "hbar-norm-diff.dat"

verbose		= 6
@include "runs/ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= true
pfes::do_gradual_turnon			= false

RHS::use_dissipation			= true

chunk::adjust_Delta_t_to_highly_divide_orbit_period	= false
geometry::IO_file_name.time_format		= "t=%g"

constraints::output_constraint_gridfns		= false

adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false

output_initial_state	= false
output_initial_dt_state	= false
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-of-dx-at-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-dx-at-t.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-common.gnuplot'
load 'fit-times.gnuplot'
load 'fit-results.gnuplot'
load 'fit-colors.gnuplot'

t1_linewidth	= 1.5
t2_linewidth	= 1.5
t3_linewidth	= 1.5
t1_pointtype	= 11		# triangle pointing down
t2_pointtype	=  7		# circle
t3_pointtype	=  9		# triangle pointing up
t1_pointsize	= 1.5
t2_pointsize	= 1.25
t3_pointsize	= 1.5

set tmargin 3.5
set bmargin 3.5
set rmargin 0.5
set key top left Left reverse spacing 1.333 samplen 1.0

set  xrange [0.05 : 0.6]
set x2range [0.05 : 0.6]
set log x
set log x2
set  xtics (0.05, 0.06 1, 0.07 1, 0.08 1, 0.09 1,			\
	    0.1, 0.2, 0.3, 0.4, 0.5)					\
	   nomirror
set x2tics ("M/16" 0.0625        0,					\
	    "M/12" 0.08333333333 0,					\
	    "M/8"  0.125         0,					\
	    "M/6"  0.166666667   0,					\
	    "M/4"  0.25          0,					\
	    "M/3"  0.3333333333  0,					\
	    "M/2"  0.5           0)
set  xlabel '({/Symbol D}r_*)'.lo_label.' (M)' offset 0.0,0.25
set x2label '({/Symbol D}r_*)'.lo_label

set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
##set yrange [1e-7:2e-4]

fit_xmin = 1./16.
fit_xmax = 1./2.
fit_xgrow = 1.1

plot									\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a1, p1, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t1_linewidth			\
		   linecolor rgb t1_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a2, p2, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t2_linewidth			\
		   linecolor rgb t2_color,				\
									\
     ((x >= fit_xmin/fit_xgrow) && (x <= fit_xmax*fit_xgrow))		\
     ? ypars_linfn(a3, p3, x)						\
     : 0/0								\
	notitle								\
	with lines linetype 1 linewidth t3_linewidth			\
		   linecolor rgb t3_color,				\
									\
									\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t1_fmt.'.dat'			\
	using 1:3							\
	title 't='.t1_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p1)	\
	with points pointtype t1_pointtype pointsize t1_pointsize	\
		    linecolor rgb t1_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t2_fmt.'.dat'			\
	using 1:3							\
	title 't='.t2_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p2)	\
	with points pointtype t2_pointtype pointsize t2_pointsize	\
		    linecolor rgb t2_color,				\
									\
     'hbar-diff-IP-norm-of-dx-at-t='.t3_fmt.'.dat'			\
	using 1:3							\
	title 't='.t3_fmt.'&{/=6 .}M'.sprintf(' (slope=%.2f)',p3)	\
	with points pointtype t3_pointtype pointsize t3_pointsize	\
		    linecolor rgb t3_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/hbar-diff-IP-norm-of-t.gnuplot <==
set term postscript eps enhanced color 14 size 8.25cm,5.5cm
set output 'hbar-diff-IP-norm-of-t.eps'

ortho_dt = '50'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'
load 'fit-times.gnuplot'
load 'fit-colors.gnuplot'

set rmargin 1.75
set key opaque
##set key at graph 0.48, graph 0.54 Left reverse
set key bottom left Left reverse					\
	samplen 2.0 spacing 1.333					\
	height +0.333 width -3.00

set xrange [0 : 2020]
set xtics   0 ,  500
set mxtics         5
set xlabel 't (M)'

ymin = 5.0e-8
ymax = 1.0
set log y
set ylabel norm_label.hbarI_lo_label.' - '.hbarI_hi_label.norm_label
set format y "10^{%T}"
set yrange [ymin : ymax]
set ytics out

set arrow from t1, ymin to t1, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t1_color
set arrow from t2, ymin to t2, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t2_color
set arrow from t3, ymin to t3, ymax					\
	  nohead							\
	  linetype 1 dashtype (1.5,1.5) linewidth 5.0			\
	  linecolor rgb t3_color

plot									\
									\
     '<cat hbar-diff-dx0.5-dx0.25/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/2 {/Symbol -} {/Symbol D}r_*=M/4'	\
	with lines linetype 1 linewidth 6				\
		   linecolor rgb hbar1_color,				\
									\
     '<cat hbar-diff-dx0.3333-dx0.1667/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/3 {/Symbol -} {/Symbol D}r_*=M/6'	\
	with lines linetype 1 linewidth 5				\
		   linecolor rgb hbar2_color,				\
									\
     '<cat hbar-diff-dx0.25-dx0.125/hbar-norm-diff.dat			\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/4 {/Symbol -} {/Symbol D}r_*=M/8'	\
	with lines linetype 1 linewidth 4				\
		   linecolor rgb hbar3_color,				\
									\
     '<cat hbar-diff-dx0.1667-dx0.08333/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/6 {/Symbol -} {/Symbol D}r_*=M/12'	\
	with lines linetype 1 linewidth 3				\
		   linecolor rgb hbar4_color,				\
									\
     '<cat hbar-diff-dx0.125-dx0.0625/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/8 {/Symbol -} {/Symbol D}r_*=M/16'	\
	with lines linetype 1 linewidth 2				\
		   linecolor rgb hbar5_color,				\
									\
     '<cat hbar-diff-dx0.08333-dx0.04167/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/12 {/Symbol -} {/Symbol D}r_*=M/24'	\
	with lines linetype 1 linewidth 1				\
		   linecolor rgb hbar6_color,				\
									\
     '<cat hbar-diff-dx0.0625-dx0.03125/hbar-norm-diff.dat		\
	 | insert-blank-lines-at-multiple --spacing '.ortho_dt		\
	using 1:2							\
	title '{/Symbol D}r_*=M/16 {/Symbol -} {/Symbol D}r_*=M/32'	\
	with lines linetype 1 linewidth 1				\
		   linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/select-points-for-fit <==
#!/bin/sh

#
# This script reads a 'data file from standard input, and prints a
# subset of lines to standard output.
#
# At present, the subset printed are all the non-comment lines.
#
egrep -v '^#'


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/sub.gridfn-diff <==
#!/bin/sh

case "$#" in
4)	lo_res_gridfn_filename="$1"
	lo_res_name="$2"
	hi_res_gridfn_filename="$3"
	hi_res_name="$4"
	;;
*)
cat <<'EOF'; exit 0
Usage:
  sub.gridfn-diff lo-res-gridfn-filename lo-res-name
                  hi-res-gridfn-filename hi-res-name
    > output

This program outputs the (complex) difference between a low-resolution
and a high-resolution (complex) grid function at the grid points common
to both resolutions.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment in the output.

The gridfn files should have the format

 # column 1 = rstar
 # column 2 = r
 # column 3 = real[gridfn]
 # column 4 = imag[gridfn]

The output has the same format (and begins with a header comment
documenting that format).
EOF
esac

########################################

cat <<EOF
# column 1 = rstar
# column 2 = r
# column 3 = (${lo_res_name} - ${hi_res_name}).real
# column 4 = (${lo_res_name} - ${hi_res_name}).imag
EOF

njoin --assume-sorted "$lo_res_gridfn_filename"				\
		      "$hi_res_gridfn_filename"				\
  | egrep -v '^#'							\
  | gawk 'BEGIN	{ OFS="\t"; OFMT="%.15e" }
		{ print $1, $2, $3-$7, $4-$8 }' -


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/sub.hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_dirname="$1"
	lo_res_name="$2"
	hi_res_dirname="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.hbar-diff lo-res-directory-name lo-res-name
		hi-res-directory-name hi-res-name
		hbar-filename-prefix
                output-dir

This program computes the (complex) difference between a low-resolution
and a high-resolution /hbarI/ for each component, storing the result
in a corresponding set of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

test -d "$output_dir" || mkdir -p "$output_dir"

	for I in 1 2 3 4 5 6 ;
	do
	suffixI="${hbar_filename_prefix}${I}"
	lo_res_filenameI="${lo_res_dirname}/${suffixI}"
	hi_res_filenameI="${hi_res_dirname}/${suffixI}"
	lo_res_hbarI_name="${lo_res_name}/${suffixI}"
	hi_res_hbarI_name="${hi_res_name}/${suffixI}"
	outputI="${output_dir}/${suffixI}"

	sub.gridfn-diff "${lo_res_filenameI}" "${lo_res_hbarI_name}"	\
			"${hi_res_filenameI}" "${hi_res_hbarI_name}"	\
	  >"${outputI}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/sub.time-sequence-hbar-diff <==
#!/bin/sh

case "$#" in
6)	lo_res_model_dir="$1"
	lo_res_name="$2"
	hi_res_model_dir="$3"
	hi_res_name="$4"
	hbar_filename_prefix="$5"
	output_dir="$6"
	;;
*)	cat <<'EOF'; exit 0
Usage:
  sub.time-sequence-hbar-diff  lo-res-model-directory  lo-res-name
		               hi-res-model-directory  hi-res-name
		               hbar-filename-prefix
		               output-dir

For each time in `time-sequence`, this program computes the (complex)
difference between a low-resolution and a high-resolution /hbarI/ for
each component at that time, and outputs this to a corresponding set
of files in the output directory.

The /{lo,hi}-res-name/ arguments are used (only) to construct a suitable
header comment for each output file.
EOF
esac

########################################

	for t in `time-sequence` ;
	do
	# output directory for this time
	output_t_dir="${output_dir}/t=${t}"
	test -d "${output_t_dir}" || mkdir -p "${output_t_dir}"
	echo "> ${output_t_dir}"

	lo_res_input_dir="${lo_res_model_dir}/t=${t}"
	hi_res_input_dir="${hi_res_model_dir}/t=${t}"
	sub.hbar-diff "${lo_res_input_dir}" "${lo_res_name}"		\
		      "${hi_res_input_dir}" "${hi_res_name}"		\
		      "${hbar_filename_prefix}"				\
		      "${output_t_dir}"
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence/time-sequence <==
#!/bin/sh

#
# This scripts prints the time sequence of output times for all the runs.
#
t_min='0'
t_delta='10'
t_max='2000'
t_format='%g'
extra_t_period='50'
extra_t_offset0='1'
extra_t_offset1='25'
extra_t_offset2='49'

(									\
iota "${t_min}(${t_delta})${t_max}" "${t_format}" ;			\
iota "${extra_t_offset0}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset1}(${extra_t_period})${t_max}" "${t_format}";	\
iota "${extra_t_offset2}(${extra_t_period})${t_max}" "${t_format}";	\
)									\
  | sort -n


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/doit.instantaneous-lambda-of-t <==
#!/bin/sh

gnuplot instantaneous-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/doit.occasionally-updated-lambda-complex <==
#!/bin/sh

gnuplot occasionally-updated-lambda-complex.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/doit.occasionally-updated-lambda-of-t <==
#!/bin/sh

gnuplot occasionally-updated-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/inset.gnuplot <==
inset_min_t		=  500.0
inset_max_t		= 1000.0
inset_size_lambda	=    0.002
inset_min_Re_lambda	= -1.001
inset_min_Im_lambda	=  0.043
inset_max_Re_lambda	= inset_min_Re_lambda + inset_size_lambda
inset_max_Im_lambda	= inset_min_Im_lambda + inset_size_lambda


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/instantaneous-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,4cm
set output 'instantaneous-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

Re_lambda_label	= realpart_label_of_X(lambda_label.instantaneous_label)
Im_lambda_label	= imagpart_label_of_X(lambda_label.instantaneous_label)

Re_color	= "#0072b2"	# dark blue
Im_color	= "#d55e00"	# vermillion

set lmargin 8.0
set rmargin 8.0
set key bottom Left reverse samplen 1.5 spacing 1.50 width -6.5		\
	font ",16"

set xlabel 't (M)' offset 0.0,0.5
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel Re_lambda_label textcolor rgb Re_color offset 1.25,0.0
set yrange [-1.05 : -0.97]
set ytics   -1.10 ,  0.02        textcolor rgb Re_color
set mytics              2
set format y "%.2f"

set ytics nomirror
set y2tics
set y2label Im_lambda_label textcolor rgb Im_color offset -1.50,0.0
set y2range [-0.02 : 0.06]
set y2tics   -0.10 , 0.02         textcolor rgb Im_color
set my2tics             2
set format y2 "%.2f"

########################################

#
# boxes around inset regions
#

set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_max_t, inset_min_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_max_Re_lambda				\
	  to   inset_max_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_min_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color

set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_max_t, second inset_min_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_max_Im_lambda			\
	  to   inset_max_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_min_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color

########################################

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	title Re_lambda_label						\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	title Im_lambda_label						\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (3,4)					\
		   linecolor rgb Im_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/occasionally-updated-lambda-complex.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,7.5cm
set output 'occasionally-updated-lambda-complex.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

color_instantaneous		= "#000000"	# black
color_occasionally_updated	= "#d55e00"	# vermillion

t_min	= inset_min_t
fuzz	= 1.0e-6
set size ratio -1

set key bottom left Left reverse samplen 1.5 width -6 spacing 2.0	\
	font ",16"

set xlabel realpart_label_of_X(lambda_label)
set xrange [inset_min_Re_lambda : inset_max_Re_lambda]
set xtics   inset_min_Re_lambda , 0.001
set mxtics                            2
set format x "%.3f"

set ylabel imagpart_label_of_X(lambda_label)
set yrange [inset_min_Im_lambda : inset_max_Im_lambda]
set ytics   inset_min_Im_lambda,  0.001
set mytics                            2
set format y "%.3f"

set arrow from -1.0000, 0.0445						\
	  to   -0.9995, 0.04396						\
	  head filled							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.instantaneous_label				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_instantaneous,			\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.occasionally_updated_label			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb color_occasionally_updated

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/occasionally-updated-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.200
 right_xxspace		= 0.200
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min			= inset_min_t
t_max			= inset_max_t

key_t_width			=  25.0
key_t_max			= 795.0
key_t_min			= key_t_max - key_t_width
key_sin_amplitude		= 0.025		# key subplot, graph coords
key_y_instantaneous		= 0.610		# key subplot, graph coords
key_y_occasionally_updated	= 0.315		# key subplot, graph coords

key_sin_wave(t)	=							\
  key_sin_amplitude * sin(linear_map(key_t_min,key_t_max, 0,2.0*pi, t))

set  xrange [t_min : t_max]
set x2range [t_min : t_max]

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 14		# all except bottom
set arrow from t_min, graph 0 to 760, graph 0				\
	  nohead							\
	  linetype 1 linewidth 2.0 linecolor -1
set xtics ("" 500 0, "" 550 1, "" 600 0, "" 650 1, "" 700 0, "" 750 1) nomirror
set format x ""
unset key

unset xlabel
set x2tics   t_min ,   100 nomirror
set mx2tics              2
set format x2 ""

set ylabel realpart_label_of_X(lambda_label)     textcolor rgb Re_color	\
	   offset 1.25,0.0
set yrange [inset_min_Re_lambda : inset_max_Re_lambda]
set ytics   inset_min_Re_lambda,  0.001 nomirror textcolor rgb Re_color
set mytics               2
set format y "%.3f"


plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Re_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset arrow
unset xtics
unset x2tics
unset mx2tics
unset ylabel
unset ytics

########################################

#
# key (applies to both subplots)
#

set origin subplot_xxmin, average(Re_subplot_yymin,Im_subplot_yymin)
set size   subplot_xxsize,   subplot_yysize

unset border
set key center right Left reverse spacing 1.8 samplen 1.5 width -6	\
	font ",16"

set y2range [0:1]			# fake graph coordinates
set dummy t
plot									\
     keyentry								\
	title lambda_label.instantaneous_label				\
	with points pointtype -1					\
		    linecolor rgb "#ffffff",				\
									\
     [key_t_min : key_t_max]						\
     key_y_instantaneous + key_sin_wave(t)				\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
									\
									\
     keyentry								\
	title lambda_label.occasionally_updated_label			\
	with points pointtype -1					\
		    linecolor rgb "#ffffff",				\
									\
     [key_t_min : key_t_max]						\
     key_y_occasionally_updated						\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1						\

set par
set trange [t_min : t_max]

plot									\
     key_t_min, key_y_occasionally_updated				\
	axis x1y2							\
	notitle								\
	with points pointtype 7 pointsize 1.0				\
		    linecolor -1

unset par
set border

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 11		# all except top
set x2tics ("" 500 0, "" 550 1, "" 600 0, "" 650 1, "" 700 0, "" 750 1) nomirror
set format x2 ""
unset key

set xtics t_min, 100 nomirror
set mxtics         2
set format x '%g'
set xlabel 't (M)' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label)    textcolor rgb Im_color	\
	    offset -1.50,0.0
set y2range [inset_min_Im_lambda : inset_max_Im_lambda]
set y2tics   inset_min_Im_lambda, 0.001 nomirror textcolor rgb Im_color
set my2tics                2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Im_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
set xlabel "t (M)" offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 15]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

plot '<cat ortho/ortho-state-norms.log					\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat ortho/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'ortho/ortho-Einstein-grid-norms.log'				\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step1-make-gnuplot <==
#!/bin/sh

nimovie --time '1(1)1000'						\
	<ortho-movie-frame.gnuplot-template				\
	>ortho-movie.gnuplot



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step2-run-gnuplot <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
test -d $FRAMES_EPS_DIR || mkdir $FRAMES_EPS_DIR
(cd $FRAMES_EPS_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

gnuplot ortho-movie.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step3-make-pnm <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
FRAMES_PPM_DIR=/tmp/frames-ppm
test -d $FRAMES_PPM_DIR || mkdir $FRAMES_PPM_DIR
(cd $FRAMES_PPM_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

	for frame_i_eps in `(cd $FRAMES_EPS_DIR && /bin/ls -1 frame-*.eps)` ;
	do
	frame_i=`echo "$frame_i_eps" | sed -e 's/\.eps$//'`
	echo "$out"
	in="${FRAMES_EPS_DIR}/${frame_i}.eps"
	out="${FRAMES_PPM_DIR}/${frame_i}.ppm"
	pstopnm -stdout -portrait -nocrop -xborder=0 -yborder=0		\
			-dpi 100 -ppm					\
		$in >$out
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step4-make-mpeg <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
ppmtompeg ppmtompeg.par


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step5-cleanup-eps <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
rm -rf "$FRAMES_EPS_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/doit.ortho-movie.step6-cleanup-pnm <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
rm -rf "$FRAMES_PPM_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/ortho-movie-frame.gnuplot-template <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.0f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "ppart-ortho-50 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time.'&{/=6 .}M' at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/ortho-movie-frame.gnuplot-template.ok <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ortho"
time			= "$$%.0f"
fname_substr		= "ortho-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "ppart-ortho-50 orthogonalized evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	     0.1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	     1.0 0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    10.0 0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	   100.0 0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 33-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 33-10 1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 33-10 1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 33-10 1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 33-10 1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 33-10 1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 33-10 1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 33-10 1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 33-10 1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 33-10 1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 33-10 1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 33-10 1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 33-10 1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time.".".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time.".".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.62, graph 0.182 Left reverse				\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time.".".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time.".".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color,					\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie/ppmtompeg.par <==
# ppmtompeg manual
#   http://netpbm.sourceforge.net/doc/ppmtompeg.html
# info on MPEG video format:
#   http://www.disctronics.co.uk/technology/video/video_mpeg.htm
#   http://www.puremotion.com/resources/technical/mpegvideo/
#                       .123456789.123456789.123456789.123456789.123456789.
PATTERN 		IBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBB
FORCE_ENCODE_LAST_FRAME
OUTPUT			ortho-movie.mpeg
INPUT_DIR		/tmp/frames-ppm

INPUT
frame-*.ppm [0000-0999]
END_INPUT

BASE_FILE_FORMAT	PNM
INPUT_CONVERT		*
GOP_SIZE		1
SLICES_PER_FRAME	1
IQSCALE			7
PQSCALE			7
BQSCALE			7
PIXEL			HALF
RANGE			10
PSEARCH_ALG		TWOLEVEL
BSEARCH_ALG		CROSS2
REFERENCE_FRAME		DECODED


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots/doit.ortho-snapshots-log <==
#!/bin/sh

name=ortho-snapshots-log

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots/ortho-snapshots-log.gnuplot <==
# Figure showing "snapshots" of the ortho evolution
# with lambda updated every 50M
#
#
#   +---------------+---------------+---------------+
#   |  t=1          |  t=25         |  t=49         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=51         |  t=75         |  t=99         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=101        |  t=125        |  t=149        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=201        |  t=225        |  t=249        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=501        |  t=525        |  t=549        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=951        |  t=975        |  t=999        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.000
subplot_yyspacing	= 0.010

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

# 0-origin x,y increasing to the *right* and *up*
subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'ortho-snapshots-log.eps'

# pack x,y,y2 numbers/label flags into bits of a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         ""           "ortho-" 0 0 0 1 (numlab_flags(0,1,0))\
     "just after {/Symbol l} update"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=25"       "ortho-" 1 1 1 0 (numlab_flags(0,0,0))\
     "midway between {/Symbol l} updates"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=49"       "ortho-" 1 1 1 0 (numlab_flags(0,0,1))\
     "just before {/Symbol l} update"

# *** row 2 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=51"       "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=75"       "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=99"       "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 3 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=101"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=125"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=149"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 4 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=201"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=225"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=249"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 5 ***
#    directory       time_str     filename substring                     title
#    |               |            |        plot hbarI?                   above
#    |               |            |        | plot diagnostics?           subplot
#    |               |            |        | | vertical line at particle?|
#    |               |            |        | | | key?                    |
#    |               |            |        | | | | axis numbers/labels?  |
#    |               |            |        | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=501"      "ortho-" 1 1 1 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=525"      "ortho-" 1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=549"      "ortho-" 1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 6 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"        "t=951"       "ortho-" 1 1 1 0 (numlab_flags(1,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=975"      "ortho-" 1 1 1 0 (numlab_flags(1,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "ortho"         "t=999"      "ortho-" 1 1 1 0 (numlab_flags(1,0,1)) ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots/subplot-log.gnuplot-sub <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time;
				# if non-empty, this script automagically
				# appends a small space and "M"
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ARG4	# plot the hbarI?
plot_diagnostics_flag	= ARG5	# plot the diagnostics?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
key_flag		= ARG7  # do key?
xnumlab_flag		= ((@ARG8 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG8 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG8 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:1e2]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics (1e-11 1,							\
	    1e-10 0, 1e-9 1,						\
	    1e-8  0, 1e-7 1,						\
	    1e-6  0, 1e-5 1,						\
	    1e-4  0, 1e-3 1,						\
	    1e-2  0, 1e-1 1,						\
	    1e0   0, 1e1  1,						\
	    1e2   0, 1e3  1)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str.'&{/=6 .}M' right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots/subplot-log.gnuplot-sub.v1 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time			= ARG2	# e.g. "50"
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_hbar_flag		= ARG6	# plot the hbarI?
plot_diagnostics_flag	= ARG7	# plot the diagnostics?
title_str		= ARG8	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:1e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set label "t=".time right at graph 0.95, graph 0.90

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set title title_str

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.96 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title ' '						\
		with points pointtype 0,				\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color,				\
									\
									\
									\
	     dir."/t=".time.".".fname_substr."Einstein"			\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots/subplot-log.gnuplot-sub.v3 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
plot_hbar_flag		= ARG7	# plot the hbarI?
plot_diagnostics_flag	= ARG8	# plot the diagnostics?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:2e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/uvip-ortho-hom/doit.uvip-ortho-hom <==
#!/bin/sh

gnuplot uvip-ortho-hom.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/uvip-ortho-hom/uvip-ortho-hom.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

unset key

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     'ortho/unit-vector-inner-products.log'				\
	using 1:(cnorm($6,$7))						\
	with points pointtype 7						\
	     linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various/cmp-uvip-ortho-hom.gnuplot <==
set term postscript eps color solid 18
set output 'cmp-uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

color_from_500		= "#0072b2"	# dark blue
color_from_1000		= "#009e74"	# bluish green
color_from_2000		= "#d55e00"	# vermillion

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key bottom right Left spacing 1.666 samplen 2.25 width -10

set xlabel 't (M)'
set xrange [0 : 5000]
set xtics   0 , 1000
set mxtics         5

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

t_min_where_uvip_small	= 1338.0
t_max_where_uvip_small	= 2591.0

set object rectangle from t_min_where_uvip_small, graph 0		\
		     to   t_max_where_uvip_small, graph 1		\
		     behind						\
		     fillcolor rgb "#d55e00" fillstyle solid 0.25 noborder

plot									\
									\
     0.4								\
	notitle								\
	with lines linetype 1 dashtype (2,2)				\
		   linewidth 3.0					\
		   linecolor -1,					\
									\
     'fixed-from-t=500/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title								\
  '{/Symbol l}^{(fixed)} set at t@_{max}^{(base)}=&{1}500&{/=6 .}M'	\
	with lines linetype 1 linewidth 6.0				\
		   dashtype (1.75,1.0625)				\
		   linecolor rgb color_from_500,			\
									\
     'fixed-from-t=1000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title								\
  '{/Symbol l}^{(fixed)} set at t@_{max}^{(base)}=1000&{/=6 .}M'	\
	with lines linetype 1 linewidth 3.0				\
		   dashtype (5,2.5)					\
		   linecolor rgb color_from_1000,			\
									\
     'fixed-from-t=2000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title								\
  '{/Symbol l}^{(fixed)} set at t@_{max}^{(base)}=2000&{/=6 .}M'	\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_from_2000

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various/cmp-uvip-ortho-hom.gnuplot.v1 <==
set term postscript eps color solid 18
set output 'cmp-uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

color_from_500		= "#000000"	# black
color_from_1000		= "#009e74"	# bluish green
color_from_2000		= "#d55e00"	# vermillion

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key bottom right Left spacing 1.333 samplen 2.25 width -7.0

set xlabel 't (M)'
set xrange [0 : 5000]
set xtics   0 , 1000
set mxtics         5

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     0.4								\
	notitle								\
	with lines linetype 1 dashtype (2,2)				\
		   linewidth 3.0					\
		   linecolor -1,					\
									\
     'fixed-from-t=500/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=&{1}500&{/=6 .}M'		\
	with lines linetype 1 linewidth 6.0				\
		   dashtype (1.75,1.0625)				\
		   linecolor rgb color_from_500,			\
									\
     'fixed-from-t=1000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=1000&{/=6 .}M'		\
	with lines linetype 1 linewidth 3.0				\
		   dashtype (5,2.5)					\
		   linecolor rgb color_from_1000,			\
									\
     'fixed-from-t=2000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=2000&{/=6 .}M'		\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_from_2000

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various/cmp-uvip-ortho-hom.gnuplot.v2 <==
set term postscript eps color solid 18
set output 'cmp-uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

color_ortho_oa		= "#000000"	# black
color_from_500		= "#0072b2"	# dark blue
color_from_1000		= "#009e74"	# bluish green
color_from_2000		= "#d55e00"	# vermillion

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key bottom right Left spacing 1.333 samplen 2.25 width -8.0

set xlabel 't (M)'
set xrange [0 : 2500]
set xtics   0 , 1000
set mxtics         5

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     0.4								\
	notitle								\
	with lines linetype 1 dashtype (2,2)				\
		   linewidth 3.0					\
		   linecolor -1,					\
									\
     'ortho-oa/unit-vector-inner-products.log'				\
	using 1:(cnorm($6,$7))						\
	title 'ppart-ortho-oa-50'					\
	with points pointtype 7 pointsize 0.75				\
		   linecolor rgb color_ortho_oa,			\
									\
     'fixed-from-t=500/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=&{1}500&{/=6 .}M'		\
	with lines linetype 1 linewidth 6.0				\
		   dashtype (1.75,1.0625)				\
		   linecolor rgb color_from_500,			\
									\
     'fixed-from-t=1000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=1000&{/=6 .}M'		\
	with lines linetype 1 linewidth 3.0				\
		   dashtype (5,2.5)					\
		   linecolor rgb color_from_1000,			\
									\
     'fixed-from-t=2000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=2000&{/=6 .}M'		\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_from_2000

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various/cmp-uvip-ortho-hom.gnuplot.v3 <==
set term postscript eps color solid 18
set output 'cmp-uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

color_from_500		= "#0072b2"	# dark blue
color_from_1000		= "#009e74"	# bluish green
color_from_2000		= "#d55e00"	# vermillion

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key bottom right Left spacing 1.333 samplen 2.25 width -7.5

set xlabel 't (M)'
set xrange [0 : 5000]
set xtics   0 , 1000
set mxtics         5

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

t_min_where_uvip_small	= 1338.0
t_max_where_uvip_small	= 2591.0

set object rectangle from t_min_where_uvip_small, graph 0		\
		     to   t_max_where_uvip_small, graph 1		\
		     behind						\
		     fillcolor rgb "#d55e00" fillstyle solid 0.25 noborder

plot									\
									\
     0.4								\
	notitle								\
	with lines linetype 1 dashtype (2,2)				\
		   linewidth 3.0					\
		   linecolor -1,					\
									\
     'fixed-from-t=500/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=&{1}500&{/=6 .}M'		\
	with lines linetype 1 linewidth 6.0				\
		   dashtype (1.75,1.0625)				\
		   linecolor rgb color_from_500,			\
									\
     'fixed-from-t=1000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=1000&{/=6 .}M'		\
	with lines linetype 1 linewidth 3.0				\
		   dashtype (5,2.5)					\
		   linecolor rgb color_from_1000,			\
									\
     'fixed-from-t=2000/unit-vector-inner-products.log'			\
	using 1:(cnorm($6,$7))						\
	title '{/Symbol l}^{(fixed)} set at t=2000&{/=6 .}M'		\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_from_2000

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various/doit.cmp-uvip-ortho-hom <==
#!/bin/sh

gnuplot cmp-uvip-ortho-hom.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 5000]
set xtics   0 , 1000
set mxtics         2
set xlabel "t (M)" offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 15]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

t_min_where_uvip_small	= 1338.0
t_max_where_uvip_small	= 2591.0

set object rectangle from t_min_where_uvip_small, graph 0		\
		     to   t_max_where_uvip_small, graph 1		\
		     behind						\
		     fillcolor rgb "#d55e00" fillstyle solid 0.25 noborder

plot '<cat fixed-from-t=2000/ortho-state-norms.log			\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat fixed-from-t=2000/ortho-constraints-norms.log		\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'fixed-from-t=2000/ortho-Einstein-grid-norms.log'			\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/doit.instantaneous-lambda-of-t <==
#!/bin/sh

gnuplot instantaneous-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/doit.occasionally-updated-lambda-complex <==
#!/bin/sh

gnuplot occasionally-updated-lambda-complex.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/doit.occasionally-updated-lambda-of-t <==
#!/bin/sh

gnuplot occasionally-updated-lambda-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/inset.gnuplot <==
inset_min_t		=  500.0
inset_max_t		= 1000.0
inset_size_lambda	=    0.002
inset_min_Re_lambda	= -1.001
inset_min_Im_lambda	=  0.043
inset_max_Re_lambda	= inset_min_Re_lambda + inset_size_lambda
inset_max_Im_lambda	= inset_min_Im_lambda + inset_size_lambda


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/instantaneous-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,4cm
set output 'instantaneous-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

Re_lambda_label	= realpart_label_of_X(lambda_label.instantaneous_label)
Im_lambda_label	= imagpart_label_of_X(lambda_label.instantaneous_label)

Re_color	= "#0072b2"	# dark blue
Im_color	= "#d55e00"	# vermillion

set lmargin 8.0
set rmargin 8.0
set key bottom Left reverse samplen 1.5 spacing 1.50 width -6.5		\
	font ",16"

set xlabel 't (M)' offset 0.0,0.5
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel Re_lambda_label textcolor rgb Re_color offset 1.25,0.0
set yrange [-1.05 : -0.97]
set ytics   -1.10 ,  0.02        textcolor rgb Re_color
set mytics              2
set format y "%.2f"

set ytics nomirror
set y2tics
set y2label Im_lambda_label textcolor rgb Im_color offset -1.50,0.0
set y2range [-0.02 : 0.06]
set y2tics   -0.10 , 0.02         textcolor rgb Im_color
set my2tics             2
set format y2 "%.2f"

########################################

#
# boxes around inset regions
#

set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_max_t, inset_min_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_max_Re_lambda				\
	  to   inset_max_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color
set arrow from inset_min_t, inset_min_Re_lambda				\
	  to   inset_min_t, inset_max_Re_lambda				\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Re_color

set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_max_t, second inset_min_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_max_Im_lambda			\
	  to   inset_max_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color
set arrow from inset_min_t, second inset_min_Im_lambda			\
	  to   inset_min_t, second inset_max_Im_lambda			\
	  nohead   linetype 1 linewidth 1.0				\
		   linecolor rgb Im_color

########################################

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	title Re_lambda_label						\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	title Im_lambda_label						\
	axis x1y2							\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (3,4)					\
		   linecolor rgb Im_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/occasionally-updated-lambda-complex.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,7.5cm
set output 'occasionally-updated-lambda-complex.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

color_instantaneous		= "#000000"	# black
color_orbit_averaged		= "#009e74"	# bluish green
color_occasionally_updated	= "#d55e00"	# vermillion

t_min	= inset_min_t
fuzz	= 1.0e-6
set size ratio -1

set key bottom left Left reverse samplen 1.5 width -6 spacing 2.0	\
	font ",16"

set xlabel realpart_label_of_X(lambda_label)
set xrange [inset_min_Re_lambda : inset_max_Re_lambda]
set xtics   inset_min_Re_lambda , 0.001
set mxtics                            2
set format x "%.3f"

set ylabel imagpart_label_of_X(lambda_label)
set yrange [inset_min_Im_lambda : inset_max_Im_lambda]
set ytics   inset_min_Im_lambda,  0.001
set mytics                            2
set format y "%.3f"

set arrow from -1.0000, 0.0445						\
	  to   -0.9995, 0.04396						\
	  head filled							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.instantaneous_label				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb color_instantaneous,			\
									\
     'ortho/orbit-averaged-lambda.log'					\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.orbit_averaged_label				\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (2,2)					\
		   linecolor rgb color_orbit_averaged,			\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using (($1 >= t_min-fuzz) ? $2 : 0/0) : 3			\
	title lambda_label.occasionally_updated_label			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb color_occasionally_updated

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda/occasionally-updated-lambda-of-t.gnuplot <==
set term postscript eps enhanced color solid 18 size 8cm,5cm
set output 'occasionally-updated-lambda-of-t.eps'

load 'common/labels.gnuplot'
load 'inset.gnuplot'

# we'll do our own sizing calculations in (xx,yy) [0:1] canvas coordinates
set margins 0,0,0,0
  left_xxspace		= 0.200
 right_xxspace		= 0.200
   top_yyspace		= 0.040
bottom_yyspace		= 0.150

N_subplots		= 2

   subplot_xxsize	= (1.0 - left_xxspace -  right_xxspace)
   subplot_yysize	= (1.0 -  top_yyspace - bottom_yyspace) / N_subplots

   subplot_xxmin	=        left_xxspace
   subplot_xxmax	= 1.0 - right_xxspace
Im_subplot_yymin	=      bottom_yyspace
Im_subplot_yymax	=  Im_subplot_yymin + subplot_yysize
Re_subplot_yymin	=  Im_subplot_yymax
Re_subplot_yamx		=  Re_subplot_yymin + subplot_yysize

Re_color		= "#0072b2"	# dark blue
Im_color		= "#d55e00"	# vermillion

t_min			= inset_min_t
t_max			= inset_max_t

key_t_width		=  24.0
key_max_t		= 795.0
key_min_t		= key_max_t - key_t_width
key_sin_amplitude		= 0.025		# Re[lambda] graph coordinates
key_curve_amplitude		= 0.075		# Im[lambda] graph coordinates
key_y_instantaneous		= 0.730		# key        graph coordinates
key_y_orbit_averaged		= 0.410		# key        graph coordinates
key_y_occasionally_updated	= 0.185		# key        graph coordinates

key_sin_wave(t)	=							\
  key_sin_amplitude * sin(linear_map(key_min_t,key_max_t, 0.0,2.0*pi, t))
curve_fn(x01)	= x01 - 0.45*(x01**2)
key_curve(t)	=							\
  key_curve_amplitude * curve_fn(linear_map(key_min_t,key_max_t, 0.0,1.0, t))

set  xrange [t_min : t_max]
set x2range [t_min : t_max]

################################################################################
set multiplot
################################################################################

#
# Re(lambda) subplot
#
set origin subplot_xxmin, Re_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 14		# all except bottom
set arrow from t_min, graph 0 to 760, graph 0				\
	  nohead							\
	  linetype 1 linewidth 2.0 linecolor -1
set xtics ("" 500 0, "" 550 1, "" 600 0, "" 650 1, "" 700 0, "" 750 1) nomirror
set format x ""
unset key

unset xlabel
set x2tics   t_min ,   100 nomirror
set mx2tics              2
set format x2 ""

set ylabel realpart_label_of_X(lambda_label)     textcolor rgb Re_color	\
	   offset 1.25,0.0
set yrange [inset_min_Re_lambda : inset_max_Re_lambda]
set ytics   inset_min_Re_lambda,  0.001 nomirror textcolor rgb Re_color
set mytics               2
set format y "%.3f"


plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:2							\
	notitle 'Re(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color,				\
									\
									\
									\
     'ortho/orbit-averaged-lambda.log'					\
	using 1:2							\
	notitle 'Re(orbit-averaged lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (2,2)					\
		   linecolor rgb Re_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Re_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 2'			\
	using 1:2							\
	notitle 'Re(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Re_color

unset arrow
unset xtics
unset x2tics
unset mx2tics
unset ylabel
unset ytics

########################################

#
# key (applies to both subplots)
#

set origin subplot_xxmin, average(Re_subplot_yymin,Im_subplot_yymin)
set size   subplot_xxsize,   subplot_yysize

unset border
set key center right Left reverse spacing 1.8 samplen 1.5 width -6	\
	font ",16"

set y2range [0:1]			# fake graph coordinates
set dummy t

plot									\
     keyentry								\
	title lambda_label.instantaneous_label				\
	with points pointtype -1					\
		    linecolor rgb "#ffffff",				\
									\
     [key_min_t : key_max_t]						\
     key_y_instantaneous + key_sin_wave(t)				\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1,					\
									\
									\
									\
     keyentry								\
	title lambda_label.orbit_averaged_label				\
	with points pointtype -1					\
		    linecolor rgb "#ffffff",				\
									\
     [key_min_t : key_max_t]						\
     key_y_orbit_averaged + key_curve(t)				\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (2,2)					\
		   linecolor -1,					\
									\
									\
									\
     keyentry								\
	title lambda_label.occasionally_updated_label			\
	with points pointtype -1					\
		    linecolor rgb "#ffffff",				\
									\
     [key_min_t : key_max_t]						\
     key_y_occasionally_updated						\
	axis x1y2							\
	notitle								\
	with lines linetype 1 linewidth 1.5				\
		   linecolor -1						\

set par
set trange [t_min : t_max]

plot									\
     key_min_t, key_y_occasionally_updated				\
	axis x1y2							\
	notitle								\
	with points pointtype 7 pointsize 1.0				\
		    linecolor -1

unset par
set border

################################################################################

#
# Im(lambda) subplot
#
set origin subplot_xxmin, Im_subplot_yymin
set size   subplot_xxsize,   subplot_yysize

set border 11		# all except top
set x2tics ("" 500 0, "" 550 1, "" 600 0, "" 650 1, "" 700 0, "" 750 1) nomirror
set format x2 ""
unset key

set xtics t_min, 100 nomirror
set mxtics         2
set format x '%g'
set xlabel 't (M)' offset 0.0,0.5

set y2label imagpart_label_of_X(lambda_label)    textcolor rgb Im_color	\
	    offset -1.50,0.0
set y2range [inset_min_Im_lambda : inset_max_Im_lambda]
set y2tics   inset_min_Im_lambda, 0.001 nomirror textcolor rgb Im_color
set my2tics                2
set format y2 "%.3f"

plot									\
									\
     'ortho/instantaneous-lambda.log'					\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(instantaneous lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color,				\
									\
									\
									\
     'ortho/orbit-averaged-lambda.log'					\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(orbit-averaged lambda)'				\
	with lines linetype 1 linewidth 1.5				\
		   dashtype (2,2)					\
		   linecolor rgb Im_color,				\
									\
									\
									\
     'ortho/occasionally-updated-lambda.log'				\
	using 1:3							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with points pointtype 7 pointsize 1.0				\
		    linecolor rgb Im_color,				\
									\
     '<cat ortho/occasionally-updated-lambda.log			\
	| gnuplot.xsteps --x-column 1 --y-column 3'			\
	using 1:2							\
	axis x1y2							\
	notitle 'Im(occasionally-updated lambda)'			\
	with lines linetype 1 linewidth 1.5				\
		   linecolor rgb Im_color

set format x ''
unset xlabel
unset y2label
unset y2tics

################################################################################

unset multiplot
set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/norms-of-t/norms-of-t.gnuplot <==
set term postscript eps enhanced color solid 16 size 8cm,4.5cm
set output 'norms-of-t.eps'

load "common/labels.gnuplot"
load "common/colors.gnuplot"

set lmargin  7
set rmargin  8.5
set bmargin 3.0
set tmargin 2.25
set key at graph 1.07, graph 1.175 columns 3 maxrows 1			\
	Left reverse spacing 1.55 samplen 1.70 width -5

linewidth_state		= 3.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.333

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
set xlabel 't (M)' offset 0,0.25

set ytics
set ylabel '||'.hbarI_label.'||' textcolor rgb hbarI_color offset -0.5,0
set yrange [0 : 20]
set ytics   0 ,  5 textcolor rgb hbarI_color
set mytics       5

set ytics nomirror
set y2tics
set y2range [1e-8 : 1e1]
set log y2
set y2tics (   1.0e-8 0, 2.0e-8 1, 3.0e-8 1, 4.0e-8 1, 5.0e-8 1,	\
			 6.0e-8 1, 7.0e-8 1, 8.0e-8 1, 9.0e-8 1,	\
	    "" 1.0e-7 0, 2.0e-7 1, 3.0e-7 1, 4.0e-7 1, 5.0e-7 1,	\
			 6.0e-7 1, 7.0e-7 1, 8.0e-7 1, 9.0e-7 1,	\
	       1.0e-6 0, 2.0e-6 1, 3.0e-6 1, 4.0e-6 1, 5.0e-6 1,	\
			 6.0e-6 1, 7.0e-6 1, 8.0e-6 1, 9.0e-6 1,	\
	    "" 1.0e-5 0, 2.0e-5 1, 3.0e-5 1, 4.0e-5 1, 5.0e-5 1,	\
			 6.0e-5 1, 7.0e-5 1, 8.0e-5 1, 9.0e-5 1,	\
	       1.0e-4 0, 2.0e-4 1, 3.0e-4 1, 4.0e-4 1, 5.0e-4 1,	\
			 6.0e-4 1, 7.0e-4 1, 8.0e-4 1, 9.0e-4 1,	\
	    "" 1.0e-3 0, 2.0e-3 1, 3.0e-3 1, 4.0e-3 1, 5.0e-3 1,	\
			 6.0e-3 1, 7.0e-3 1, 8.0e-3 1, 9.0e-3 1,	\
	       1.0e-2 0, 2.0e-2 1, 3.0e-2 1, 4.0e-2 1, 5.0e-2 1,	\
			 6.0e-2 1, 7.0e-2 1, 8.0e-2 1, 9.0e-2 1,	\
	    "" 1.0e-1 0, 2.0e-1 1, 3.0e-1 1, 4.0e-1 1, 5.0e-1 1,	\
			 6.0e-1 1, 7.0e-1 1, 8.0e-1 1, 9.0e-1 1,	\
	       1.0e0  0, 2.0e0  1, 3.0e0  1, 4.0e0  1, 5.0e0  1,	\
			 6.0e0  1, 7.0e0  1, 8.0e0  1, 9.0e0  1,	\
	    "" 1.0e1  0)
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label			\
	    offset -1.0,0

plot '<cat ortho/ortho-state-norms.log					\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     '<cat ortho/ortho-constraints-norms.log				\
	| insert-blank-lines-at-multiple --spacing 50'			\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     'ortho/ortho-Einstein-grid-norms.log'				\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/uvip-ortho-hom/doit.uvip-ortho-hom <==
#!/bin/sh

gnuplot uvip-ortho-hom.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/uvip-ortho-hom/uvip-ortho-hom.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-ortho-hom.eps'

load 'common/labels.gnuplot'

hbar_ortho	= hbar_label.'^{(ortho)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_ortho_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_ortho.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

unset key

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '{/=30 |}'.IP_ortho_hom.'{/=30 |}' offset 0.5,0.0
set yrange [0 : 1.0]
set ytics   0 , 0.2
set mytics        2

########################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xmin	= 0.0075
widehat_xmax	= 0.015
y1_mid		= 0.480
y1_radius	= 0.045
y2_mid		= 0.600
y2_radius	= 0.045

set arrow from screen widehat_xmax, screen y1_mid-y1_radius		\
	  to   screen widehat_xmin, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y1_mid			\
	  to   screen widehat_xmax, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_xmax, screen y2_mid-y2_radius		\
	  to   screen widehat_xmin, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_xmin, screen y2_mid			\
	  to   screen widehat_xmax, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

########################################

#
# main plot
#

plot									\
									\
     'ortho/unit-vector-inner-products.log'				\
	using 1:(cnorm($6,$7))						\
	with points pointtype 7						\
	     linecolor -1

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step1-make-gnuplot <==
#!/bin/sh

nimovie --time '1(1)1000'						\
	<hom-movie-frame.gnuplot-template				\
	>hom-movie.gnuplot



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step2-run-gnuplot <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
test -d $FRAMES_EPS_DIR || mkdir $FRAMES_EPS_DIR
(cd $FRAMES_EPS_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

gnuplot hom-movie.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step3-make-pnm <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
FRAMES_PPM_DIR=/tmp/frames-ppm
test -d $FRAMES_PPM_DIR || mkdir $FRAMES_PPM_DIR
(cd $FRAMES_PPM_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

	for frame_i_eps in `(cd $FRAMES_EPS_DIR && /bin/ls -1 frame-*.eps)` ;
	do
	frame_i=`echo "$frame_i_eps" | sed -e 's/\.eps$//'`
	echo "$out"
	in="${FRAMES_EPS_DIR}/${frame_i}.eps"
	out="${FRAMES_PPM_DIR}/${frame_i}.ppm"
	pstopnm -stdout -portrait -nocrop -xborder=0 -yborder=0		\
			-dpi 100 -ppm					\
		$in >$out
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step4-make-mpeg <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
ppmtompeg ppmtompeg.par


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step5-cleanup-eps <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
rm -rf "$FRAMES_EPS_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/doit.hom-movie.step6-cleanup-pnm <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
rm -rf "$FRAMES_PPM_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/hom-movie-frame.gnuplot-template <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "homogeneous"
time			= "$$%.0f"
fname_substr		= "hom-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "homogeneous evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror

set format y "10^{%T}"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time.'&{/=6 .}M' at graph 0.030, graph 0.95

## homogeneous --> no particle
##set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/hom-movie-frame.gnuplot-template.v1 <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "homogeneous"
time			= "$$%.0f"
fname_substr		= "hom-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "homogeneous evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [1e-3:2e4]
set log y
set ytics ( 1e-3 0, 2e-3 1, 3e-3 1, 4e-3 1, 5e-3 1,			\
		    6e-3 1, 7e-3 1, 8e-3 1, 9e-3 1,			\
	    1e-2 0, 2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time at graph 0.030, graph 0.95

## homogeneous --> no particle
##set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie/ppmtompeg.par <==
# ppmtompeg manual
#   http://netpbm.sourceforge.net/doc/ppmtompeg.html
# info on MPEG video format:
#   http://www.disctronics.co.uk/technology/video/video_mpeg.htm
#   http://www.puremotion.com/resources/technical/mpegvideo/
#                       .123456789.123456789.123456789.123456789.123456789.
PATTERN 		IBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBB
FORCE_ENCODE_LAST_FRAME
OUTPUT			hom-movie.mpeg
INPUT_DIR		/tmp/frames-ppm

INPUT
frame-*.ppm [0000-0999]
END_INPUT

BASE_FILE_FORMAT	PNM
INPUT_CONVERT		*
GOP_SIZE		1
SLICES_PER_FRAME	1
IQSCALE			7
PQSCALE			7
BQSCALE			7
PIXEL			HALF
RANGE			10
PSEARCH_ALG		TWOLEVEL
BSEARCH_ALG		CROSS2
REFERENCE_FRAME		DECODED


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t/doit.norms-of-t <==
#!/bin/sh

gnuplot norms-of-t.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t/norms-of-t.gnuplot <==
# plot RMS-over-grid-points norms as function of time
#
#	+----------------------+
#	|                      |
#       |     homogeneous      |
#	|                      |
#	+----------------------+
#	|                      |
#       |    point particle    |
#	|                      |
#	+----------------------+
#	|                      |
#       |   effective source   |
#	|                      |
#	+----------------------+
#
# Each subplot plots:
# ||state||		left scale
# ||constraints||	right scale/log
# ||G_ab||		right scale/log
#

set term postscript eps enhanced color solid 16 size 8.5cm,10.5cm
set output 'norms-of-t.eps'

load 'common/labels.gnuplot'

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# jj = integer subplot index (0 is at bottom)
#

# we'll do our own margin calculations
set margins 0,0,0,0

# margins
  left_xxmargin		= 0.160
 right_xxmargin		= 0.160
bottom_yymargin		= 0.090
   top_yymargin		= 0.030

# spacing between subplots
subplot_yyspacing	= 0.065

# number of subplots
N_subplots		= 3

subplot_xxsize		= 1.0 - left_xxmargin - right_xxmargin
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots-1)*subplot_yyspacing)	\
			  / N_subplots

subplot_xxmin		= left_xxmargin	
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

subplot_yymin_legend	= subplot_yymin(3)
subplot_yymax_legend	= 1.0
subplot_yysize_legend	= subplot_yymax_legend - subplot_yymin_legend

subplot_yymin_hom	= subplot_yymin(2)
subplot_yymin_ppart	= subplot_yymin(1)
subplot_yymin_esrc	= subplot_yymin(0)

################################################################################

color_state		= "#d55e00"	# vermillion
color_constraints	= "#000000"	# black
color_Einstein		= "#000000"	# black

linewidth_state		= 8.0
linewidth_constraints	= 3.0
pointsize_Einstein	= 0.75

set key top center Left reverse columns 1 spacing 1.333 samplen 2.0

################################################################################
set multiplot
################################################################################

#    dir_prefix      fname_substr
#    |               |      xnumlab_flag
#    |               |      | legend
#    |               |      | | title
#    |               |      | | |
set size   subplot_xxsize, subplot_yysize
set origin subplot_xxmin , subplot_yymin_hom
call "single-evolution-norms-of-t.gnuplot-sub"				\
     "homogeneous"   "hom-" 0 1 "Homogeneous"

set size   subplot_xxsize, subplot_yysize
set origin subplot_xxmin , subplot_yymin_ppart
call "single-evolution-norms-of-t.gnuplot-sub"				\
     "sourced-ppart"  ""    0 0 "Point Particle"

set size   subplot_xxsize, subplot_yysize
set origin subplot_xxmin , subplot_yymin_esrc
call "single-evolution-norms-of-t.gnuplot-sub"				\
     "sourced-esrc"   ""    1 0 "Effective Source"

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t/single-evolution-norms-of-t.gnuplot-sub <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir_prefix	= ARG1	# directory prefix holding data files
			# one of {"homogeneous, "sourced-esrc", "sourced-ppart"}
fname_substr	= ARG2	# one of {"hom-", ""}
xnumlab_flag	= ARG3	# do xaxis numbers/labels?
legend_flag	= ARG4	# do plot legend ("key", above the plot)
title_str	= ARG5	# subplot title

#
# Each subplot plots:
# ||state||		left scale
# ||constraints||	right scale/log
# ||G_ab||		right scale/log
#

################################################################################

load "common/labels.gnuplot"
load "common/colors.gnuplot"

load "subplot-common.gnuplot"

if (legend_flag)							\
	{
	set key right reverse at graph 0.60, graph 0.985		\
		spacing 1.666 width -2
	}
   else { unset key }

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
if (xnumlab_flag)							\
	{								\
	set format x "%g";						\
	set xlabel "t (M)" offset 0,0.25;				\
	}								\
   else {								\
	set format x "";						\
	unset xlabel;							\
	}

set ytics
set ylabel hbarI_norm_label textcolor rgb hbarI_color
set yrange [0 : 8000]
set ytics   0 , 2000        textcolor rgb hbarI_color
set mytics         2

set ytics nomirror
set y2tics
set y2range [1e-6 : 1e2]
set log y2
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label offset -1.0,0

set label title_str right at graph 0.95, graph 0.89

plot dir_prefix."/".fname_substr."state-norms.log"			\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     keyentry								\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     dir_prefix."/".fname_substr."Einstein-grid-norms.log"		\
	every 4								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color,				\
									\
     dir_prefix."/".fname_substr."constraints-norms.log"		\
	using 1:2							\
	axis x1y2							\
	notitle Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t/single-evolution-norms-of-t.gnuplot-sub.ok <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir_prefix	= ARG1	# directory prefix holding data files
			# one of {"homogeneous, "sourced-esrc", "sourced-ppart"}
fname_substr	= ARG2	# one of {"hom-", ""}
xnumlab_flag	= ARG3	# do xaxis numbers/labels?
legend_flag	= ARG4	# do plot legend ("key", above the plot)
title_str	= ARG5	# subplot title

#
# Each subplot plots:
# ||state||		left scale
# ||constraints||	right scale/log
# ||G_ab||		right scale/log
#

################################################################################

load "common/labels.gnuplot"
load "common/colors.gnuplot"

load "subplot-common.gnuplot"

if (legend_flag)							\
	{								\
	set key Left at graph 0.535, graph 1.25				\
		     horizontal columns 3 maxrows 1			\
		     width -2						\
	}								\
   else { unset key }

set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2
if (xnumlab_flag)							\
	{								\
	set format x "%g";						\
	set xlabel "t" offset 0,0.25;					\
	}								\
   else {								\
	set format x "";						\
	unset xlabel;							\
	}

set ytics
set ylabel hbarI_norm_label textcolor rgb hbarI_color
set yrange [0 : 2500]
set ytics   0 ,  500        textcolor rgb hbarI_color
set mytics         2

set ytics nomirror
set y2tics
set y2range [1e-6 : 1e2]
set log y2
set format y2 "10^{%T}"
set y2label Y123_norm_label.', '.rescaledGab_norm_label offset -1.0,0

set label title_str center at graph 0.50, graph 0.89

plot dir_prefix."/".fname_substr."state-norms.log"			\
	using 1:2							\
	title hbarI_norm_label						\
	with lines linetype 1 linewidth linewidth_state			\
		   linecolor rgb hbarI_color,				\
									\
     dir_prefix."/".fname_substr."constraints-norms.log"		\
	using 1:2							\
	axis x1y2							\
	title Y123_norm_label						\
	with lines linetype 1 linewidth linewidth_constraints		\
		   dashtype (dashtype_constraints_on,			\
			     dashtype_constraints_off)			\
		   linecolor rgb Ynorm_color2,				\
									\
     dir_prefix."/".fname_substr."Einstein-grid-norms.log"		\
	every 2								\
	using 1:2							\
	axis x1y2							\
	title rescaledGab_norm_label					\
	with points linetype 1 pointtype 7 pointsize pointsize_Einstein	\
		    linecolor rgb Gnorm_color

unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t/subplot-common.gnuplot <==
linewidth_state		= 6.0
linewidth_constraints	= 3.0
dashtype_constraints_on	= 3.0
dashtype_constraints_off= 3.0
pointsize_Einstein	= 0.666


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step1-make-gnuplot <==
#!/bin/sh

nimovie --time '1(1)1000'						\
	<ppart-movie-frame.gnuplot-template				\
	>ppart-movie.gnuplot



==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step2-run-gnuplot <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
test -d $FRAMES_EPS_DIR || mkdir $FRAMES_EPS_DIR
(cd $FRAMES_EPS_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

gnuplot ppart-movie.gnuplot


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step3-make-pnm <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
FRAMES_PPM_DIR=/tmp/frames-ppm
test -d $FRAMES_PPM_DIR || mkdir $FRAMES_PPM_DIR
(cd $FRAMES_PPM_DIR \
   && find . -maxdepth 1 -type f -name 'frame-*' -print0 | xargs -0 rm -f)

	for frame_i_eps in `(cd $FRAMES_EPS_DIR && /bin/ls -1 frame-*.eps)` ;
	do
	frame_i=`echo "$frame_i_eps" | sed -e 's/\.eps$//'`
	echo "$out"
	in="${FRAMES_EPS_DIR}/${frame_i}.eps"
	out="${FRAMES_PPM_DIR}/${frame_i}.ppm"
	pstopnm -stdout -portrait -nocrop -xborder=0 -yborder=0		\
			-dpi 100 -ppm					\
		$in >$out
	done


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step4-make-mpeg <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
ppmtompeg ppmtompeg.par


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step5-cleanup-eps <==
#!/bin/sh

FRAMES_EPS_DIR=/tmp/frames-eps
rm -rf "$FRAMES_EPS_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/doit.ppart-movie.step6-cleanup-pnm <==
#!/bin/sh

FRAMES_PPM_DIR=/tmp/frames-ppm
rm -rf "$FRAMES_PPM_DIR"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/ppart-movie-frame.gnuplot-template <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "ppart"
time			= "$$%.0f"
fname_substr		= ""

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "point-particle evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror

set format y "10^{%T}"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time.'&{/=6 .}M' at graph 0.030, graph 0.95

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/ppart-movie-frame.gnuplot-template.v1 <==
set term postscript color eps enhanced 24 size 6.4in,4.8in
output_filename		= '/tmp/frames-eps/frame-$#%04d.eps'
print output_filename
set output output_filename

dir			= "homogeneous"
time			= "$$%.0f"
fname_substr		= "hom-"

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set title "homogeneous evolution"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

set format x "%g"
set xlabel 'r_* (M)'

set yrange [1e-3:2e4]
set log y
set ytics ( 1e-3 0, 2e-3 1, 3e-3 1, 4e-3 1, 5e-3 1,			\
		    6e-3 1, 7e-3 1, 8e-3 1, 9e-3 1,			\
	    1e-2 0, 2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0)
set format y "%g"
set ylabel hbarI_abs_LABEL offset 1.0,0.0

set y2range [1e-11:1e3]
set log y2
set ytics nomirror
set y2tics ("" 1e-11 0, 2e-11 1, 3e-11 1, 4e-11 1, 5e-11 1,		\
			6e-11 1, 7e-11 1, 8e-11 1, 9e-11 1,		\
	       1e-10 0, 2e-10 1, 3e-10 1, 4e-10 1, 5e-10 1,		\
			6e-10 1, 7e-10 1, 8e-10 1, 9e-10 1,		\
	    "" 1e-9  0, 2e-9  1, 3e-9  1, 4e-9  1, 5e-9  1,		\
			6e-9  1, 7e-9  1, 8e-9  1, 9e-9  1,		\
	       1e-8  0, 2e-8  1, 3e-8  1, 4e-8  1, 5e-8  1,		\
			6e-8  1, 7e-8  1, 8e-8  1, 9e-8  1,		\
	    "" 1e-7  0, 2e-7  1, 3e-7  1, 4e-7  1, 5e-7  1,		\
			6e-7  1, 7e-7  1, 8e-7  1, 9e-7  1,		\
	       1e-6  0, 2e-6  1, 3e-6  1, 4e-6  1, 5e-6  1,		\
			6e-6  1, 7e-6  1, 8e-6  1, 9e-6  1,		\
	    "" 1e-5  0, 2e-5  1, 3e-5  1, 4e-5  1, 5e-5  1,		\
			6e-5  1, 7e-5  1, 8e-5  1, 9e-5  1,		\
	       1e-4  0, 2e-4  1, 3e-4  1, 4e-4  1, 5e-4  1,		\
			6e-4  1, 7e-4  1, 8e-4  1, 9e-4  1,		\
	    "" 1e-3  0, 2e-3  1, 3e-3  1, 4e-3  1, 5e-3  1,		\
			6e-3  1, 7e-3  1, 8e-3  1, 9e-3  1,		\
	       1e-2  0, 2e-2  1, 3e-2  1, 4e-2  1, 5e-2  1,		\
			6e-2  1, 7e-2  1, 8e-2  1, 9e-2  1,		\
	    "" 1e-1  0, 2e-1  1, 3e-1  1, 4e-1  1, 5e-1  1,		\
			6e-1  1, 7e-1  1, 8e-1  1, 9e-1  1,		\
	       1e0   0, 2e0   1, 3e0   1, 4e0   1, 5e0   1,		\
			6e0   1, 7e0   1, 8e0   1, 9e0   1,		\
	    "" 1e1   0, 2e1   1, 3e1   1, 4e1   1, 5e1   1,		\
			6e1   1, 7e1   1, 8e1   1, 9e1   1,		\
	       1e2   0, 2e2   1, 3e2   1, 4e2   1, 5e2   1,		\
			6e2   1, 7e2   1, 8e2   1, 9e2   1,		\
	    "" 1e3   0)
set format y2 "10^{%T}"
set y2label Y123_pnorm_LABEL.', '.rescaledGab_pnorm_LABEL	\
	    offset -1.5,0.0

set label "t=".time at graph 0.030, graph 0.95

## homogeneous --> no particle
##set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set multiplot

################################################################################

#
# |hbar(I)|
#
set key columns 1
set key at graph 0.22, graph 0.46 Left reverse				\
    spacing 1.50 samplen 1.00

plot									\
     dir."/t=".time."/".fname_substr."state.hbar.X1"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(1).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar1_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X2"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(2).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar2_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X3"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(3).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar3_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X4"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(4).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar4_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X5"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(5).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar5_color,					\
									\
     dir."/t=".time."/".fname_substr."state.hbar.X6"			\
	using 1:(cnorm($3,$4))						\
	title abs_label.hbar_LABEL_of_I(6).abs_label			\
	with lines							\
	     linewidth hbar_linewidth					\
	     linecolor rgb hbar6_color

################################################################################

#
# left legend shows ||Y123|| and ||G_ab|| (broken dashes)
#
set key columns 1
set key at graph 0.99, graph 0.182 Right noreverse			\
    spacing 1.50 samplen 1.00

Ynorm_filename	= dir."/t=".time."/".fname_substr."constraints.Ynorm"
Gnorm_filename	= dir."/t=".time."/".fname_substr."Einstein"

cmd	= "test -e ".Gnorm_filename."; echo \$?"
if (`@cmd` == 0)							\
	{
	# Gnorm file exists ==> plot ||Y123|| and ||G_ab||
	Ynorm_filename_or_undef	= "'".Ynorm_filename."'"
	Ynorm_using_every	= 'using 1:(cnorm($3,$4))'
	Gnorm_filename_or_undef	= "'".Gnorm_filename."'"
	Gnorm_using_every	= 'every Gnorm_every using 1:3'
	}
   else {
	# Gnorm file doesn't exist ==> don't plot anything (but still do legend)
	Ynorm_filename_or_undef	= '0/0'
	Ynorm_using_every	= ''
	Gnorm_filename_or_undef	= '0/0'
	Gnorm_using_every	= ''
	}

plot									\
									\
     @Ynorm_filename_or_undef						\
	@Ynorm_using_every						\
	title Y123_pnorm_LABEL						\
	axis x1y2							\
	with lines							\
	     linewidth Ynorm_linewidth					\
	     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)		\
	     linecolor rgb Ynorm_color3,				\
									\
									\
									\
     @Gnorm_filename_or_undef						\
	@Gnorm_using_every						\
	title rescaledGab_pnorm_LABEL					\
	axis x1y2							\
	with points pointtype 7						\
		    pointsize Gnorm_pointsize				\
		    linecolor rgb Gnorm_color

################################################################################

unset arrow
unset label
unset multiplot
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie/ppmtompeg.par <==
# ppmtompeg manual
#   http://netpbm.sourceforge.net/doc/ppmtompeg.html
# info on MPEG video format:
#   http://www.disctronics.co.uk/technology/video/video_mpeg.htm
#   http://www.puremotion.com/resources/technical/mpegvideo/
#                       .123456789.123456789.123456789.123456789.123456789.
PATTERN 		IBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBBPBBBBBBBBB
FORCE_ENCODE_LAST_FRAME
OUTPUT			ppart-movie.mpeg
INPUT_DIR		/tmp/frames-ppm

INPUT
frame-*.ppm [0000-0999]
END_INPUT

BASE_FILE_FORMAT	PNM
INPUT_CONVERT		*
GOP_SIZE		1
SLICES_PER_FRAME	1
IQSCALE			7
PQSCALE			7
BQSCALE			7
PIXEL			HALF
RANGE			10
PSEARCH_ALG		TWOLEVEL
BSEARCH_ALG		CROSS2
REFERENCE_FRAME		DECODED


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/doit.snapshots-log <==
#!/bin/sh

name=snapshots-log

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/snapshots-log.gnuplot <==
# Figure showing "snapshots" of
# the homogeneous, sourced-ppart, and sourced-esrc evolutions
# at sslected times
#
#      homogeneous    sourced-ppart    sourced-esrc
#   +---------------+---------------+---------------+
#   |  t=1          |  t=1          |  t=1          |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=50         |  t=50         |  t=50         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=100        |  t=100        |  t=100        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=200        |  t=200        |  t=200        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=500        |  t=500        |  t=500        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=1000       |  t=1000       |  t=1000       |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.010
subplot_yyspacing	= 0.000

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

# 0-origin x,y increasing to the *right* and *up*
subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'snapshots-log.eps'

# pack what-to-plot flags into bits of a single integer
what_to_plot_flags(hbar_flag, diagnostics_flag, particle_flag, ellipse_flag) \
	=   (       hbar_flag ? 0x1 : 0)				\
	  | (diagnostics_flag ? 0x2 : 0)				\
	  | (   particle_flag ? 0x8 : 0)				\
	  | (    ellipse_flag ? 0x10 : 0)

# pack x,y,y2 numbers/label flags into a bits of a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   ""           "hom-"				\
     (what_to_plot_flags(0,0,0,0)) 1 (numlab_flags(0,1,0))		\
     "homogeneous"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=0" ""					\
     (what_to_plot_flags(1,1,1,0)) 0 (numlab_flags(0,0,0))		\
     "sourced (point particle)"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=0.000"    ""					\
     (what_to_plot_flags(1,1,1,0)) 0 (numlab_flags(0,0,1))		\
     "sourced (effective source)"

# *** row 2 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=50"       "hom-"				\
     (what_to_plot_flags(1,1,0,0)) 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=50"       ""					\
     (what_to_plot_flags(1,1,1,0)) 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=50.579"   ""					\
     (what_to_plot_flags(1,1,1,0)) 0 (numlab_flags(0,0,1)) ""

# *** row 3 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=100"      "hom-"				\
     (what_to_plot_flags(1,1,0,1)) 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=100"      ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=101.157"  ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,1)) ""

# *** row 4 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=200"      "hom-"				\
     (what_to_plot_flags(1,1,0,1)) 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=200"      ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=202.315"  ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,1)) ""

# *** row 5 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=500"      "hom-"				\
     (what_to_plot_flags(1,1,0,1)) 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=500"      ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=505.787"  ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(0,0,1)) ""

# *** row 6 ***
#    directory       time_str     filename substring
#    |               |            |
#    what to plot................
#    ................... hbar?
#    ................... ! diagnostics?
#    ................... ! ! vertical line at particle?
#    ................... ! ! ! ellipse highlighting the unstable hbarI?
#    |               |   ! ! ! !   do key?
#    |               |   ! ! ! !   |
#    |               |   ! ! ! !   |  axis numbers/labels
#    |               |   ! ! ! !   |  ............ x y y2
#    |               |   ! ! ! !   |  ............ : : :
#    maybe title_str |   ! ! ! !   |  ............ : : : maybe title_str
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "homogeneous"  "t=1000"      "hom-"			\
     (what_to_plot_flags(1,1,0,1)) 0 (numlab_flags(1,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=1000"     ""				\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(1,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=1011.573" ""					\
     (what_to_plot_flags(1,1,1,1)) 0 (numlab_flags(1,0,1)) ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/snapshots-log.gnuplot.v1 <==
# Figure showing "snapshots" of
# the homogeneous, sourced-ppart, and sourced-esrc evolutions
# at sslected times
#
#      homogeneous    sourced-ppart    sourced-esrc
#   +---------------+---------------+---------------+
#   |  t=1          |  t=1          |  t=1          |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=50         |  t=50         |  t=50         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=100        |  t=100        |  t=100        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=200        |  t=200        |  t=200        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=500        |  t=500        |  t=500        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=1000       |  t=1000       |  t=1000       |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.000
subplot_yyspacing	= 0.010

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 16cm,20cm
set output 'unstable-mode-snapshots-log.eps'

# pack x,y,y2 numbers/label flags into a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | |                     plot hbarI?
#    |                  |  |        | |                     | plot diagnostics?
#    |                  |  |        | |                     | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "homogeneous"      0  "hom-"   1 (numlab_flags(0,1,0)) 0 0 "homogeneous"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart"    0  ""       0 (numlab_flags(0,0,0)) 1 0 "sourced (point particle)"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"     0 ""        0 (numlab_flags(0,0,1)) 1 0 "sourced (effective source)"

# *** row 2 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | |                     plot hbarI?
#    |                  |  |        | |                     | plot diagnostics?
#    |                  |  |        | |                     | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "homogeneous"     50  "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart"   50  ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"    50  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 3 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | |                     plot hbarI?
#    |                  |  |        | |                     | plot diagnostics?
#    |                  |  |        | |                     | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "homogeneous"    100  "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart"  100  ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"   100  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 4 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | | | | plot data files?
#    |                  |  |        | | | | | title
#    |                  |  |        | | | | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "homogeneous"    200  "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart"  200  ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"   200  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 5 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | |                     plot hbarI?
#    |                  |  |        | |                     | plot diagnostics?
#    |                  |  |        | |                     | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "homogeneous"    500  "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart"  500  ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"   500  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 6 ***
#    directory          t  filename substring
#    |                  |  |        key?
#    |                  |  |        | x,y,y2 numbers/labels?
#    |                  |  |        | |                     plot hbarI?
#    |                  |  |        | |                     | plot diagnostics?
#    |                  |  |        | |                     | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   1000  "hom-"   0 (numlab_flags(1,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" 1000  ""       0 (numlab_flags(1,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  1000  ""       0 (numlab_flags(1,0,1)) 1 1 ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/snapshots-log.gnuplot.v2 <==
# Figure showing "snapshots" of
# the homogeneous, sourced-ppart, and sourced-esrc evolutions
# at sslected times
#
#      homogeneous    sourced-ppart    sourced-esrc
#   +---------------+---------------+---------------+
#   |  t=1          |  t=1          |  t=1          |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=50         |  t=50         |  t=50         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=100        |  t=100        |  t=100        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=200        |  t=200        |  t=200        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=500        |  t=500        |  t=500        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=1000       |  t=1000       |  t=1000       |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.010
subplot_yyspacing	= 0.000

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 16cm,20cm
set output 'unstable-mode-snapshots-log.eps'

# pack x,y,y2 numbers/label flags into a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   ""           "hom-" 1 (numlab_flags(0,1,0)) 0 0 "homogeneous"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=0"        ""     0 (numlab_flags(0,0,0)) 1 0 "sourced (point particle)"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=0.000"    ""     0 (numlab_flags(0,0,1)) 1 0 "sourced (effective source)"

# *** row 2 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=50"       "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=50"       ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=50.579"   ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 3 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=100"      "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=100"      ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=101.157"  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 4 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=200"      "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=200"      ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=202.315"  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 5 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=500"      "hom-"   0 (numlab_flags(0,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=500"      ""       0 (numlab_flags(0,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=505.787"  ""       0 (numlab_flags(0,0,1)) 1 1 ""

# *** row 6 ***
#    directory       time_str     filename substring             plot hbarI?
#    |               |            |      key?                    | plot diags?
#    |               |            |      | x,y,y2 numbers/labels?| | title
#    |               |            |      | |                     | | |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "homogeneous"  "t=1000"      "hom-"   0 (numlab_flags(1,1,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=1000"     ""       0 (numlab_flags(1,0,0)) 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=1011.573" ""       0 (numlab_flags(1,0,1)) 1 1 ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/snapshots-log.gnuplot.v3 <==
# Figure showing "snapshots" of
# the homogeneous, sourced-ppart, and sourced-esrc evolutions
# at sslected times
#
#      homogeneous    sourced-ppart    sourced-esrc
#   +---------------+---------------+---------------+
#   |  t=1          |  t=1          |  t=1          |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=50         |  t=50         |  t=50         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=100        |  t=100        |  t=100        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=200        |  t=200        |  t=200        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=500        |  t=500        |  t=500        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=1000       |  t=1000       |  t=1000       |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.010
subplot_yyspacing	= 0.000

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'snapshots-log.eps'

# pack x,y,y2 numbers/label flags into a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   ""           "hom-" 1 (numlab_flags(0,1,0)) 0 0 0 "homogeneous"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=0"        ""     0 (numlab_flags(0,0,0)) 1 1 0 "sourced (point particle)"

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=0.000"    ""     0 (numlab_flags(0,0,1)) 1 1 0 "sourced (effective source)"

# *** row 2 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=50"       "hom-" 0 (numlab_flags(0,1,0)) 0 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=50"       ""     0 (numlab_flags(0,0,0)) 1 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=50.579"   ""     0 (numlab_flags(0,0,1)) 1 1 1 ""

# *** row 3 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=100"      "hom-" 0 (numlab_flags(0,1,0)) 0 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=100"      ""     0 (numlab_flags(0,0,0)) 1 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=101.157"  ""     0 (numlab_flags(0,0,1)) 1 1 1 ""

# *** row 4 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=200"      "hom-" 0 (numlab_flags(0,1,0)) 0 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=200"      ""     0 (numlab_flags(0,0,0)) 1 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=202.315"  ""     0 (numlab_flags(0,0,1)) 1 1 1 ""

# *** row 5 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=500"      "hom-" 0 (numlab_flags(0,1,0)) 0 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=500"      ""     0 (numlab_flags(0,0,0)) 1 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=505.787"  ""     0 (numlab_flags(0,0,1)) 1 1 1 ""

# *** row 6 ***
#    directory       time_str     filename substring             plot...........
#    |               |            |      key?                    particle?
#    |               |            |      | x,y,y2 numbers/labels?| hbarI?
#    |               |            |      | |             x y y2  | | diagnostcs?
#    |               |            |      | |             : :  :  | | | title
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "homogeneous"  "t=1000"      "hom-" 0 (numlab_flags(1,1,0)) 0 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=1000"     ""     0 (numlab_flags(1,0,0)) 1 1 1 ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=1011.573" ""     0 (numlab_flags(1,0,1)) 1 1 1 ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/snapshots-log.gnuplot.v4 <==
# Figure showing "snapshots" of
# the homogeneous, sourced-ppart, and sourced-esrc evolutions
# at sslected times
#
#      homogeneous    sourced-ppart    sourced-esrc
#   +---------------+---------------+---------------+
#   |  t=1          |  t=1          |  t=1          |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=50         |  t=50         |  t=50         |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=100        |  t=100        |  t=100        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=200        |  t=200        |  t=200        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=500        |  t=500        |  t=500        |
#   |               |               |               |
#   +---------------+---------------+---------------+
#   |  t=1000       |  t=1000       |  t=1000       |
#   |               |               |               |
#   +---------------+---------------+---------------+
#
# each panel shows
# x = r_*, y=hbar (log scale), y2 = norms (log scale)
# * BLS hbar1-6 (colors),
# * constraints norm (black line)
# * Einstein norm (black points spaced apart)
#

################################################################################

#
# size calculations
#
# We use the coordinates
# xx,yy = canvas coordinates [0:1]
# ii,jj = integer subplot indices ((0,0) is at lower left)
#

# margins
  left_xxmargin		= 0.075
 right_xxmargin		= 0.085
bottom_yymargin		= 0.050
   top_yymargin		= 0.050

# spacing between subplots
subplot_xxspacing	= 0.010
subplot_yyspacing	= 0.000

# number of subplots
N_subplots_x		= 3
N_subplots_y		= 6

subplot_xxsize		= (1.0 - left_xxmargin - right_xxmargin		\
			       - (N_subplots_x-1)*subplot_xxspacing)	\
			  / N_subplots_x
subplot_yysize		= (1.0 - top_yymargin - bottom_yymargin		\
			       - (N_subplots_y-1)*subplot_yyspacing)	\
			  / N_subplots_y

# 0-origin x,y increasing to the *right* and *up*
subplot_xxmin(ii)	=   left_xxmargin				\
			  + ii*(subplot_xxsize+subplot_xxspacing)
subplot_yymin(jj)	= bottom_yymargin				\
			  + jj*(subplot_yysize+subplot_yyspacing)

# 1-origin columns increase to the right
subplot_xxmin_col1	= subplot_xxmin(0)
subplot_xxmin_col2	= subplot_xxmin(1)
subplot_xxmin_col3	= subplot_xxmin(2)

# 1-origin rows increase *down*
subplot_yymin_row1	= subplot_yymin(5)
subplot_yymin_row2	= subplot_yymin(4)
subplot_yymin_row3	= subplot_yymin(3)
subplot_yymin_row4	= subplot_yymin(2)
subplot_yymin_row5	= subplot_yymin(1)
subplot_yymin_row6	= subplot_yymin(0)

################################################################################

# we'll do our own margin calculations
set margin 0,0,0,0

set term postscript color eps enhanced 16 size 17cm,19cm
set output 'snapshots-log.eps'

# pack x,y,y2 numbers/label flags into a bits of a single integer
numlab_flags(xflag, yflag, y2flag)					\
	= (xflag ? 0x1 : 0) | (yflag ? 0x2 : 0) | (y2flag ? 0x4 : 0)

################################################################################
set multiplot
################################################################################

# *** row 1 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   ""           "hom-" 0 0 0 1 (numlab_flags(0,1,0))	\
     "homogeneous"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=0"        ""     1 1 1 0 (numlab_flags(0,0,0))	\
     "sourced (point particle)"

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row1
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=0.000"    ""     1 1 1 0 (numlab_flags(0,0,1))	\
     "sourced (effective source)"

# *** row 2 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=50"       "hom-" 1 1 0 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=50"       ""     1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row2
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=50.579"   ""     1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 3 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=100"      "hom-" 1 1 0 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=100"      ""     1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row3
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=101.157"  ""     1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 4 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=200"      "hom-" 1 1 0 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=200"      ""     1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize    , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row4
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=202.315"  ""     1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 5 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "homogeneous"   "t=500"      "hom-" 1 1 0 0 (numlab_flags(0,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=500"      ""     1 1 1 0 (numlab_flags(0,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row5
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=505.787"  ""     1 1 1 0 (numlab_flags(0,0,1)) ""

# *** row 6 ***
#    directory       time_str     filename substring                   title
#    |               |            |      plot hbarI?                   above
#    |               |            |      | plot diagnostics?           subplot
#    |               |            |      | | vertical line at particle?|
#    |               |            |      | | | key?                    |
#    |               |            |      | | | | axis numbers/labels?  |
#    |               |            |      | | | | ............. x y y2  |
set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col1, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "homogeneous"  "t=1000"      "hom-" 1 1 0 0 (numlab_flags(1,1,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col2, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-ppart" "t=1000"     ""     1 1 1 0 (numlab_flags(1,0,0)) ""

set size   subplot_xxsize     , subplot_yysize
set origin subplot_xxmin_col3, subplot_yymin_row6
call "subplot-log.gnuplot-sub"						\
     "sourced-esrc"  "t=1011.573" ""     1 1 1 0 (numlab_flags(1,0,1)) ""

################################################################################
unset multiplot
################################################################################
unset output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
				# if non-empty, this script automagically
				# appends a small space and "M"
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ((@ARG4 & 0x1) != 0)	# plot the hbarI?
plot_diagnostics_flag	= ((@ARG4 & 0x2) != 0)	# plot the diagnostics?
plot_particle_flag	= ((@ARG4 & 0x8) != 0)	# plot a vertical line
						# at the particle position?
plot_ellipse_flag	= ((@ARG4 & 0x10) != 0)	# plot an ellipse highlighting
						# the unstable hbarI
key_flag		= ARG5  # do key?
xnumlab_flag		= ((@ARG6 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG6 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG6 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG7	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics (            "" 1e-11 1,					\
	       1e-10 0, "" 1e-9  1,					\
	       1e-8  0, "" 1e-7  1,					\
	       1e-6  0, "" 1e-5  1,					\
	       1e-4  0, "" 1e-3  1,					\
	       1e-2  0, "" 1e-1  1,					\
	       1e0   0, "" 1e1   1,					\
	       1e2   0, "" 1e3   1)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str.'&{/=6 .}M' right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }
if (plot_ellipse_flag)							\
	{
	set object ellipse center graph 0.50, graph 0.825		\
			   size   graph 0.90, graph 0.30		\
			   units xy					\
			   behind					\
                           fs transparent border lt 1 lw 3.0 lc rgb "#ff0000"
	}

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.50

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label
unset object


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v1 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time			= ARG2	# e.g. "50"
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_hbar_flag		= ARG6	# plot the hbarI?
plot_diagnostics_flag	= ARG7	# plot the diagnostics?
title_str		= ARG8	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:1e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set label "t=".time right at graph 0.95, graph 0.90

set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead

set title title_str

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.96 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title ' '						\
		with points pointtype 0,				\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/t=".time.".".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/t=".time.".".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color,				\
									\
									\
									\
	     dir."/t=".time.".".fname_substr."Einstein"			\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v3 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
key_flag		= ARG4  # do key?
xnumlab_flag		= ((@ARG5 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG5 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG5 & 0x4) != 0)	# do y2axis numbers/labels?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
plot_hbar_flag		= ARG7	# plot the hbarI?
plot_diagnostics_flag	= ARG8	# plot the diagnostics?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:2e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.62, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v4 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ARG4	# plot the hbarI?
plot_diagnostics_flag	= ARG5	# plot the diagnostics?
plot_particle_flag	= ARG6	# plot a vertical line at the particle position?
key_flag		= ARG7  # do key?
xnumlab_flag		= ((@ARG8 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG8 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG8 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG9	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:2e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v5 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ((@ARG4 & 0x1) != 0)	# plot the hbarI?
plot_diagnostics_flag	= ((@ARG4 & 0x2) != 0)	# plot the diagnostics?
plot_particle_flag	= ((@ARG4 & 0x8) != 0)	# plot a vertical line
						# at the particle position?
plot_ellipse_flag	= ((@ARG4 & 0x10) != 0)	# plot an ellipse highlighting
						# the unstable hbarI
key_flag		= ARG5  # do key?
xnumlab_flag		= ((@ARG6 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG6 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG6 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG7	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 2e-11 1, 5e-11 1,				\
	       1e-10 0, 2e-10 1, 5e-10 1,				\
	    "" 1e-9  0, 2e-9  1, 5e-9  1,				\
	       1e-8  0, 2e-8  1, 5e-8  1,				\
	    "" 1e-7  0, 2e-7  1, 5e-7  1,				\
	       1e-6  0, 2e-6  1, 5e-6  1,				\
	    "" 1e-5  0, 2e-5  1, 5e-5  1,				\
	       1e-4  0, 2e-4  1, 5e-4  1,				\
	    "" 1e-3  0, 2e-3  1, 5e-3  1,				\
	       1e-2  0, 2e-2  1, 5e-2  1,				\
	    "" 1e-1  0, 2e-1  1, 5e-1  1,				\
	       1e0   0, 2e0   1, 5e-0  1,				\
	    "" 1e1   0, 2e1   1, 5e1   1,				\
	       1e2   0, 2e2   1, 5e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }
if (plot_ellipse_flag)							\
	{
	set object ellipse center graph 0.50, graph 0.825		\
			   size   graph 0.90, graph 0.30		\
			   units xy					\
			   behind					\
                           fs transparent border lt 1 lw 3.0 lc rgb "#ff0000"
	}

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.50

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label
unset object


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v6 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ((@ARG4 & 0x1) != 0)	# plot the hbarI?
plot_diagnostics_flag	= ((@ARG4 & 0x2) != 0)	# plot the diagnostics?
plot_particle_flag	= ((@ARG4 & 0x8) != 0)	# plot a vertical line
						# at the particle position?
plot_ellipse_flag	= ((@ARG4 & 0x10) != 0)	# plot an ellipse highlighting
						# the unstable hbarI
key_flag		= ARG5  # do key?
xnumlab_flag		= ((@ARG6 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG6 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG6 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG7	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics ("" 1e-11 0, 3e-11 1,				\
	       1e-10 0, 3e-10 1,				\
	    "" 1e-9  0, 3e-9  1,				\
	       1e-8  0, 3e-8  1,				\
	    "" 1e-7  0, 3e-7  1,				\
	       1e-6  0, 3e-6  1,				\
	    "" 1e-5  0, 3e-5  1,				\
	       1e-4  0, 3e-4  1,				\
	    "" 1e-3  0, 3e-3  1,				\
	       1e-2  0, 3e-2  1,				\
	    "" 1e-1  0, 3e-1  1,				\
	       1e0   0, 3e0   1,				\
	    "" 1e1   0, 3e1   1,				\
	       1e2   0, 3e2   1,				\
	    "" 1e3   0)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }
if (plot_ellipse_flag)							\
	{
	set object ellipse center graph 0.50, graph 0.825		\
			   size   graph 0.90, graph 0.30		\
			   units xy					\
			   behind					\
                           fs transparent border lt 1 lw 3.0 lc rgb "#ff0000"
	}

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.50

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label
unset object


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots/subplot-log.gnuplot-sub.v7 <==
# gnuplot "subroutine" to be invoked with "call"
#
# Arguments (all Boolean flags are 0=false, 1=true)
dir			= ARG1	# directory holding data files
time_str		= ARG2	# e.g. "t=50", or "" to omit plotting time
fname_substr		= ARG3	# e.g. "ortho-"
plot_hbar_flag		= ((@ARG4 & 0x1) != 0)	# plot the hbarI?
plot_diagnostics_flag	= ((@ARG4 & 0x2) != 0)	# plot the diagnostics?
plot_particle_flag	= ((@ARG4 & 0x8) != 0)	# plot a vertical line
						# at the particle position?
plot_ellipse_flag	= ((@ARG4 & 0x10) != 0)	# plot an ellipse highlighting
						# the unstable hbarI
key_flag		= ARG5  # do key?
xnumlab_flag		= ((@ARG6 & 0x1) != 0)	# do xaxis numbers/labels?
ynumlab_flag		= ((@ARG6 & 0x2) != 0)	# do yaxis numbers/labels?
y2numlab_flag		= ((@ARG6 & 0x4) != 0)	# do y2axis numbers/labels?
title_str		= ARG7	# title to go above the subplot ("" to omit)

load "common/particle-info.gnuplot"
load "common/labels.gnuplot"
load "common/colors.gnuplot"
load "common/linewidth-pointsize-etal.gnuplot"

set xrange [-50:50]
set xtics   -60,20
set mxtics       2

if (xnumlab_flag)							\
	{
	set format x "%g"
	set xlabel 'r_* (M)'
	}
   else {
	unset xlabel
	set format x ""
	}

set yrange [2e-2:5e4]
set log y
set ytics (         2e-2 1, 3e-2 1, 4e-2 1, 5e-2 1,			\
		    6e-2 1, 7e-2 1, 8e-2 1, 9e-2 1,			\
	    1e-1 0, 2e-1 1, 3e-1 1, 4e-1 1, 5e-1 1,			\
		    6e-1 1, 7e-1 1, 8e-1 1, 9e-1 1,			\
	    1e0  0, 2e0  1, 3e0  1, 4e0  1, 5e0  1,			\
		    6e0  1, 7e0  1, 8e0  1, 9e0  1,			\
	    1e1  0, 2e1  1, 3e1  1, 4e1  1, 5e1  1,			\
		    6e1  1, 7e1  1, 8e1  1, 9e1  1,			\
	    1e2  0, 2e2  1, 3e2  1, 4e2  1, 5e2  1,			\
		    6e2  1, 7e2  1, 8e2  1, 9e2  1,			\
	    1e3  0, 2e3  1, 3e3  1, 4e3  1, 5e3  1,			\
		    6e3  1, 7e3  1, 8e3  1, 9e3  1,			\
	    1e4  0, 2e4  1, 3e4  1, 4e4  1, 5e4  1)
set ytics nomirror
if (ynumlab_flag)							\
	{
	set format y "10^{%T}"
	set ylabel hbarI_abs_label offset 1.0,0.0
	}
   else {
	set format y ""
	unset ylabel
	}

set y2range [1e-11:1e3]
set log y2
set y2tics (            "" 1e-11 1,					\
	       1e-10 0, "" 1e-9  1,					\
	       1e-8  0, "" 1e-7  1,					\
	       1e-6  0, "" 1e-5  1,					\
	       1e-4  0, "" 1e-3  1,					\
	       1e-2  0, "" 1e-1  1,					\
	       1e0   0, "" 1e1   1,					\
	       1e2   0, "" 1e3   1)
set y2tics nomirror

if (y2numlab_flag)							\
	{
	set format y2 "10^{%T}"
	set y2label Y123_pnorm_label.', '.rescaledGab_pnorm_label	\
		    offset -1.5,0.0
	}
   else {
	set format y2 ""
	unset y2label
	}

set title title_str
if (time_str ne "")							\
	{ set label time_str right at graph 0.95, graph 0.90 }
if (plot_particle_flag)							\
	{ set arrow from particle_rstar, graph 0 rto 0, graph 1 nohead }
if (plot_ellipse_flag)							\
	{
	set object ellipse center graph 0.50, graph 0.825		\
			   size   graph 0.90, graph 0.30		\
			   units xy					\
			   behind					\
                           fs transparent border lt 1 lw 3.0 lc rgb "#ff0000"
	}

if (key_flag)								\
	{
	#
	# left legend shows each |hbar(I)|
	#
	set key columns 1
	set key top left Left reverse					\
	    spacing 1.50 samplen 1.50

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(1).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar1_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(2).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar2_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(3).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar3_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(4).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar4_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(5).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar5_color,				\
									\
	     keyentry							\
		title abs_label.hbar_label_of_I(6).abs_label		\
		with lines						\
		     linewidth key_hbar_linewidth			\
		     linecolor rgb hbar6_color

	#
	# right legend shows ||Y123|| and ||G_ab||
	#
	set key columns 1
	set key at graph 0.55, graph 0.95 Right noreverse		\
	    width -10.0							\
	    spacing 1.50 samplen 1.00

	plot 0/0 notitle,						\
									\
	     keyentry							\
		title Y123_pnorm_label					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor Ynorm_color3,				\
									\
									\
									\
	     keyentry							\
		title rescaledGab_pnorm_label				\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor Gnorm_color
	}
   else { unset key }

if (plot_hbar_flag)							\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X1"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar1|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar1_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X2"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar2|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar2_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X3"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar3|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar3_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X4"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar4|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar4_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X5"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar5|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar5_color,				\
									\
	     dir."/".time_str."/".fname_substr."state.hbar.X6"		\
		using 1:(cnorm($3,$4))					\
		notitle '|hbar6|'					\
		with lines						\
		     linewidth hbar_linewidth				\
		     linecolor rgb hbar6_color
	}

if (plot_diagnostics_flag)						\
	{
	plot								\
									\
	     dir."/".time_str."/".fname_substr."constraints.Ynorm"	\
		using 1:(cnorm($3,$4))					\
		notitle "|Y1,Y2,Y3|"					\
		axis x1y2						\
		with lines						\
		     linewidth Ynorm_linewidth				\
		     dashtype  (Ynorm_dashtype_on, Ynorm_dashtype_off)	\
		     linecolor rgb Ynorm_color3,			\
									\
									\
									\
	     dir."/".time_str."/".fname_substr."Einstein"		\
		every Gnorm_every					\
		using 1:3						\
		notitle "||G_{ab}||"					\
		axis x1y2						\
		with points pointtype 7					\
			    pointsize Gnorm_pointsize			\
			    linecolor rgb Gnorm_color
	}

unset arrow
unset label
unset object


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom/doit.uvip-sourced-hom.gnuplot <==
#!/bin/sh

name=uvip-sourced-hom

gnuplot  $name.gnuplot
exit 0

echo "making $name.pdf"
epstopdf --res 1200 $name.eps
##exit 0

echo "making $name.ppm"
pdftoppm -r 1200 $name.pdf $name
mv $name-1.ppm $name.ppm

# *** this (png) is the new high-resolution standard ***
echo "making $name.png"
pnmtopng $name.ppm >$name.png

rm $name.ppm


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom/uvip-sourced-hom.2-scale-not-used.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-sourced-hom.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'

hbar_sourced	= hbarI_label.'_{(sourced)}'
hbar_hom	= hbarI_label.'_{(hom)}'
IP_sourced_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_sourced.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

# x axis changes scale at x_trans:
#   graph coordinate 0		x = x_min
#   graph coordinate gc_trans	x = x_trans
#   graph coordinate 1		x = x_max
x_min		=    0.0
x_trans		=   40.0
x_max		= 1000.0
gc_min		=    0.0
gc_trans	=    0.4
gc_max		=    1.0
gc_of_x(x) = (x <= x_trans)						\
	     ? linear_map(x_min,x_trans, gc_min,gc_trans, x)		\
	     : linear_map(x_trans,x_max, gc_trans,gc_max, x)		\

set key top right Left reverse samplen 2.5 spacing 1.5 width -3
set lmargin  9.5
set rmargin 12.0

################################################################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xwidth	= 0.0075

widehat_x12min	= 0.0175
widehat_x12max	= widehat_x12min + widehat_xwidth
y1_mid		= 0.500
y1_radius	= 0.055
y2_mid		= 0.645
y2_radius	= 0.040

widehat_x34min	= 0.932
widehat_x34max	= widehat_x34min + widehat_xwidth
y3_mid		= 0.475
y3_radius	= 0.055
y4_mid		= 0.620
y4_radius	= 0.040

########################################

set arrow from screen widehat_x12max, screen y1_mid-y1_radius		\
	  to   screen widehat_x12min, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y1_mid			\
	  to   screen widehat_x12max, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x12max, screen y2_mid-y2_radius		\
	  to   screen widehat_x12min, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y2_mid			\
	  to   screen widehat_x12max, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y3_mid-y3_radius		\
	  to   screen widehat_x34min, screen y3_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y3_mid			\
	  to   screen widehat_x34max, screen y3_mid+y3_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y4_mid-y4_radius		\
	  to   screen widehat_x34min, screen y4_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y4_mid			\
	  to   screen widehat_x34max, screen y4_mid+y4_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

################################################################################

#
# main plot
#

set xlabel 't (M)'
set xrange [gc_min : gc_max]
set xtics  (   "0" (gc_of_x(   0)) 0,					\
	      "10" (gc_of_x(  10)) 0,					\
	      "20" (gc_of_x(  20)) 0,					\
	      "30" (gc_of_x(  30)) 0,					\
	      "40" (gc_of_x(  40)) 0,					\
	     "100" (gc_of_x( 100)) 1,					\
	     "200" (gc_of_x( 200)) 0,					\
	     "300" (gc_of_x( 300)) 1,					\
	     "400" (gc_of_x( 400)) 0,					\
	     "500" (gc_of_x( 500)) 1,					\
	     "600" (gc_of_x( 600)) 0,					\
	     "700" (gc_of_x( 700)) 1,					\
	     "800" (gc_of_x( 800)) 0,					\
	     "900" (gc_of_x( 900)) 1,					\
	    "1000" (gc_of_x(1000)) 0)
set mxtics         2

set ylabel '1 - {/=30 |}'.IP_sourced_hom.'{/=30 |}' offset 0.75,0.0
set log y
set yrange  [1e-2 : 1e-6]
set format y "10^{%T}
set ytics out nomirror

set y2tics
set y2label    '{/=30 |}'.IP_sourced_hom.'{/=30 |}' offset -1.50,0.0
set log y2
set y2range [1e-2 : 1e-6]
set y2tics ("0.999999" 1e-6 0, 2e-6 1, 3e-6 1, 4e-6 1, 5e-6 1,		\
		       6e-6 1, 7e-6 1, 8e-6 1, 9e-6 1,			\
	     "0.99999" 1e-5 0, 2e-5 1, 3e-5 1, 4e-5 1, 5e-5 1,		\
		       6e-5 1, 7e-5 1, 8e-5 1, 9e-5 1,			\
	      "0.9999" 1e-4 0, 2e-4 1, 3e-4 1, 4e-4 1, 5e-4 1,		\
		       6e-4 1, 7e-4 1, 8e-4 1, 9e-4 1,			\
	       "0.999" 1e-3 0, 2e-3 1, 3e-3 1, 4e-3 1, 5e-3 1,		\
		       6e-3 1, 7e-3 1, 8e-3 1, 9e-3 1,			\
	        "0.99" 1e-2 0)

set arrow from graph (gc_of_x(x_trans)), graph 0 rto 0,graph 1		\
	  nohead							\
	  linetype 1 linewidth 3.0 dashtype (2,2)			\
	  linecolor -1

plot									\
     'sourced-ppart/unit-vector-inner-products.log'			\
	using (gc_of_x($1)) : (1.0-cnorm($2,$3))			\
	title 'ppart-ortho-50'						\
	with lines linetype 1 linewidth 8.0				\
	linecolor rgb "#56b4e9",					\
									\
     'sourced-esrc/unit-vector-inner-products.log'			\
	using (gc_of_x($1)) : (1.0-cnorm($2,$3))			\
	title 'esrc-ortho-P4'						\
	with lines linetype 1 linewidth 3.0				\
	linecolor rgb "#e69f00"

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom/uvip-sourced-hom.gnuplot <==
set term postscript eps color solid 18
set output 'uvip-sourced-hom.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'

hbar_sourced	= hbar_label_of_I_sub(I_label,'{(sourced)}')
hbar_hom	= hbar_label_of_I_sub(I_label,'{(hom)}')
IP_sourced_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_sourced.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key top left Left reverse samplen 2.5 spacing 1.5 width -3
set lmargin  9.5
set rmargin 12.5

################################################################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xwidth	= 0.0075

# left y-axis
widehat_x12min	= 0.0175
widehat_x12max	= widehat_x12min + widehat_xwidth
y1_mid		= 0.510
y1_radius	= 0.060
y2_mid		= 0.650
y2_radius	= 0.040

# right y-axis
widehat_x34min	= 0.937
widehat_x34max	= widehat_x34min + widehat_xwidth
y3_mid		= 0.485
y3_radius	= 0.060
y4_mid		= 0.625
y4_radius	= 0.040

########################################

set arrow from screen widehat_x12max, screen y1_mid-y1_radius		\
	  to   screen widehat_x12min, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y1_mid			\
	  to   screen widehat_x12max, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x12max, screen y2_mid-y2_radius		\
	  to   screen widehat_x12min, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y2_mid			\
	  to   screen widehat_x12max, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y3_mid-y3_radius		\
	  to   screen widehat_x34min, screen y3_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y3_mid			\
	  to   screen widehat_x34max, screen y3_mid+y3_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y4_mid-y4_radius		\
	  to   screen widehat_x34min, screen y4_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y4_mid			\
	  to   screen widehat_x34max, screen y4_mid+y4_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

################################################################################

#
# main plot
#

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set yrange  [1e-3 : 1e-7]
set y2range [1e-3 : 1e-7]
set log y
set log y2
set ylabel '1 - {/=30 |}'.IP_sourced_hom.'{/=30 |}' offset 0.75,0.0
set format y "10^{%T}
set ytics out nomirror

set y2tics
set y2label    '{/=30 |}'.IP_sourced_hom.'{/=30 |}' offset -3.50,0.0
set y2tics ("0.999&{.}999&{.}9" 1e-7 0, 2e-7 1, 3e-7 1, 4e-7 1,		\
				5e-7 1, 6e-7 1, 7e-7 1, 8e-7 1, 9e-7 1,	\
	    "0.999&{.}999"	1e-6 0, 2e-6 1, 3e-6 1, 4e-6 1,		\
				5e-6 1, 6e-6 1, 7e-6 1, 8e-6 1, 9e-6 1,	\
	    "0.999&{.}99"	1e-5 0, 2e-5 1, 3e-5 1, 4e-5 1,		\
				5e-5 1, 6e-5 1, 7e-5 1, 8e-5 1, 9e-5 1,	\
	    "0.999&{.}9"	1e-4 0, 2e-4 1, 3e-4 1, 4e-4 1, 5e-4 1,	\
				6e-4 1, 7e-4 1, 8e-4 1, 9e-4 1,		\
	    "0.999" 1e-3 0)


plot									\
     'sourced-ppart/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'ppart-ortho-50'						\
	with lines linetype 1 linewidth 8.0				\
	linecolor rgb "#56b4e9",					\
									\
     'sourced-esrc/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'esrc-ortho-P4'						\
	with lines linetype 1 linewidth 3.0				\
	linecolor rgb "#e69f00"

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom/uvip-sourced-hom.gnuplot.v1 <==
set term postscript eps color solid 18
set output 'uvip-sourced-hom.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'

hbar_sourced	= hbar_label.'^{(sourced)}'
hbar_hom	= hbar_label.'^{(hom)}'
IP_sourced_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_sourced.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key top left Left reverse samplen 2.5 spacing 1.5 width -3
set lmargin  9.5
set rmargin 12.0

################################################################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xwidth	= 0.0075

widehat_x12min	= 0.0175
widehat_x12max	= widehat_x12min + widehat_xwidth
y1_mid		= 0.500
y1_radius	= 0.055
y2_mid		= 0.645
y2_radius	= 0.040

widehat_x34min	= 0.932
widehat_x34max	= widehat_x34min + widehat_xwidth
y3_mid		= 0.475
y3_radius	= 0.055
y4_mid		= 0.620
y4_radius	= 0.040

########################################

set arrow from screen widehat_x12max, screen y1_mid-y1_radius		\
	  to   screen widehat_x12min, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y1_mid			\
	  to   screen widehat_x12max, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x12max, screen y2_mid-y2_radius		\
	  to   screen widehat_x12min, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y2_mid			\
	  to   screen widehat_x12max, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y3_mid-y3_radius		\
	  to   screen widehat_x34min, screen y3_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y3_mid			\
	  to   screen widehat_x34max, screen y3_mid+y3_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y4_mid-y4_radius		\
	  to   screen widehat_x34min, screen y4_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y4_mid			\
	  to   screen widehat_x34max, screen y4_mid+y4_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

################################################################################

#
# main plot
#

set xlabel 't'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '1 - {/=30 |}'.IP_sourced_hom.'{/=30 |}' offset 0.75,0.0
set log y
set yrange  [1e-2 : 1e-6]
set format y "10^{%T}
set ytics out nomirror

set y2tics
set y2label    '{/=30 |}'.IP_sourced_hom.'{/=30 |}' offset -1.50,0.0
set log y2
set y2range [1e-2 : 1e-6]
set y2tics ("0.999999" 1e-6 0, 2e-6 1, 3e-6 1, 4e-6 1, 5e-6 1,		\
		       6e-6 1, 7e-6 1, 8e-6 1, 9e-6 1,			\
	     "0.99999" 1e-5 0, 2e-5 1, 3e-5 1, 4e-5 1, 5e-5 1,		\
		       6e-5 1, 7e-5 1, 8e-5 1, 9e-5 1,			\
	      "0.9999" 1e-4 0, 2e-4 1, 3e-4 1, 4e-4 1, 5e-4 1,		\
		       6e-4 1, 7e-4 1, 8e-4 1, 9e-4 1,			\
	       "0.999" 1e-3 0, 2e-3 1, 3e-3 1, 4e-3 1, 5e-3 1,		\
		       6e-3 1, 7e-3 1, 8e-3 1, 9e-3 1,			\
	        "0.99" 1e-2 0)


plot									\
     'sourced-ppart/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'ppart-ortho-50'						\
	with lines linetype 1 linewidth 7.0				\
	linecolor rgb Gnorm_color,					\
									\
     'sourced-esrc/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'esrc-ortho-P4'						\
	with lines linetype 1 linewidth 3.0				\
	linecolor rgb hbarI_color

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom/uvip-sourced-hom.gnuplot.v2 <==
set term postscript eps color solid 18
set output 'uvip-sourced-hom.eps'

load 'common/labels.gnuplot'
load 'common/colors.gnuplot'

hbar_sourced	= hbar_label_of_I_sub(I_label,'{(sourced)}')
hbar_hom	= hbar_label_of_I_sub(I_label,'{(hom)}')
IP_sourced_hom	= '{/Symbol=22 \341}{/=4 &{.}}'				\
		  .hbar_sourced.', '.hbar_hom				\
		  .'{/Symbol=22 \361}'

set pointsize 0.333
color_real	= "#009e74"	# bluish green
color_imag	= "#d55e00"	# vermillion
color_norm	= "#56b4e9"	# sky blue

set key top left Left reverse samplen 2.5 spacing 1.5 width -3
set lmargin  9.5
set rmargin 12.0

################################################################################

#
# fake "wide hat" accents on y-axis labels
# all coordinates are in screen [0:1] units
#
widehat_xwidth	= 0.0075

# left y-axis
widehat_x12min	= 0.0175
widehat_x12max	= widehat_x12min + widehat_xwidth
y1_mid		= 0.510
y1_radius	= 0.060
y2_mid		= 0.650
y2_radius	= 0.040

# right y-axis
widehat_x34min	= 0.932
widehat_x34max	= widehat_x34min + widehat_xwidth
y3_mid		= 0.485
y3_radius	= 0.060
y4_mid		= 0.625
y4_radius	= 0.040

########################################

set arrow from screen widehat_x12max, screen y1_mid-y1_radius		\
	  to   screen widehat_x12min, screen y1_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y1_mid			\
	  to   screen widehat_x12max, screen y1_mid+y1_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x12max, screen y2_mid-y2_radius		\
	  to   screen widehat_x12min, screen y2_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x12min, screen y2_mid			\
	  to   screen widehat_x12max, screen y2_mid+y2_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y3_mid-y3_radius		\
	  to   screen widehat_x34min, screen y3_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y3_mid			\
	  to   screen widehat_x34max, screen y3_mid+y3_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

set arrow from screen widehat_x34max, screen y4_mid-y4_radius		\
	  to   screen widehat_x34min, screen y4_mid			\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1
set arrow from screen widehat_x34min, screen y4_mid			\
	  to   screen widehat_x34max, screen y4_mid+y4_radius		\
	  nohead							\
	  linetype 1 linewidth 2.0					\
	  linecolor -1

################################################################################

#
# main plot
#

set xlabel 't (M)'
set xrange [0 : 1000]
set xtics   0 ,  200
set mxtics         2

set ylabel '1 - {/=30 |}'.IP_sourced_hom.'{/=30 |}' offset 0.75,0.0
set log y
set yrange  [1e-2 : 1e-6]
set format y "10^{%T}
set ytics out nomirror

set y2tics
set y2label    '{/=30 |}'.IP_sourced_hom.'{/=30 |}' offset -1.50,0.0
set log y2
set y2range [1e-2 : 1e-6]
set y2tics ("0.999999" 1e-6 0, 2e-6 1, 3e-6 1, 4e-6 1, 5e-6 1,		\
		       6e-6 1, 7e-6 1, 8e-6 1, 9e-6 1,			\
	     "0.99999" 1e-5 0, 2e-5 1, 3e-5 1, 4e-5 1, 5e-5 1,		\
		       6e-5 1, 7e-5 1, 8e-5 1, 9e-5 1,			\
	      "0.9999" 1e-4 0, 2e-4 1, 3e-4 1, 4e-4 1, 5e-4 1,		\
		       6e-4 1, 7e-4 1, 8e-4 1, 9e-4 1,			\
	       "0.999" 1e-3 0, 2e-3 1, 3e-3 1, 4e-3 1, 5e-3 1,		\
		       6e-3 1, 7e-3 1, 8e-3 1, 9e-3 1,			\
	        "0.99" 1e-2 0)


plot									\
     'sourced-ppart/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'ppart-ortho-50'						\
	with lines linetype 1 linewidth 8.0				\
	linecolor rgb "#56b4e9",					\
									\
     'sourced-esrc/unit-vector-inner-products.log'			\
	using 1:(1.0-cnorm($2,$3))					\
	title 'esrc-ortho-P4'						\
	with lines linetype 1 linewidth 3.0				\
	linecolor rgb "#e69f00"

set output


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= false
pfes::do_gradual_turnon			= true
RHS::use_dissipation			= true

# Delta_rstar = 0.25   --> Delta_t = P/480
# Delta_rstar = 0.125  --> Delta_t = P/960
# Delta_rstar = 0.0625 --> Delta_t = P/1920
Courant_factor	= 1.01157332126986
chunk::adjust_Delta_t_to_highly_divide_orbit_period	= true

geometry::IO_file_name.time_format		= "t=%.3f"

constraints::output_constraint_gridfns		= true

# P = 121.388798552384
# DT := P/120 = 1.01157332126986
norms_output_time_spacing			=  1.01157332126986	# P/120
gridfn_output_time_spacing			=  10.1157332126987	# P/12
adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false
extra_time_period				= 30.3471996380958	# 30*DT
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]              =  1.01157332126986	#    DT
extra_gridfn_output_time_offset[1]              = 15.1735998190479	# 15*DT
extra_gridfn_output_time_offset[2]              = 29.3356263168259	# 29*DT

orthogonalize::update_lambda_Delta_t		= 30.3471996380958	# P/4
orthogonalize::adjust_ortho_update_Delta_t_to_divide_orbit_period = false
orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false
orthogonalize::do_orbit_averaging		= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
diagnostics::enable_nops_mode			= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"

gridfn_output_time_spacing		= 1.01157332126986

# don't need extra output since we're already doing output at every DT
N_extra_gridfn_output_times		= 0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= true
pfes::do_gradual_turnon			= false

RHS::use_dissipation			= true

# Delta_rstar = 0.25   --> Delta_t = P/480
# Delta_rstar = 0.125  --> Delta_t = P/960
# Delta_rstar = 0.0625 --> Delta_t = P/1920
Courant_factor	= 1.01157332126986
chunk::adjust_Delta_t_to_highly_divide_orbit_period	= true

geometry::IO_file_name.time_format		= "t=%.3f"

constraints::output_constraint_gridfns		= true

# P = 121.388798552384
# DT := P/120 = 1.01157332126986
norms_output_time_spacing			=  1.01157332126986	# P/120
gridfn_output_time_spacing			=  10.1157332126987	# P/12
adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false
extra_time_period				= 30.3471996380958	# 30*DT
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]              =  1.01157332126986	#    DT
extra_gridfn_output_time_offset[1]              = 15.1735998190479	# 15*DT
extra_gridfn_output_time_offset[2]              = 29.3356263168259	# 29*DT

orthogonalize::update_lambda_Delta_t		= 10.1157332126987	# P/12
orthogonalize::adjust_ortho_update_Delta_t_to_divide_orbit_period = false
orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false
orthogonalize::do_orbit_averaging		= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
diagnostics::enable_nops_mode			= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"

gridfn_output_time_spacing		= 1.01157332126986

# don't need extra output since we're already doing output at every DT
N_extra_gridfn_output_times		= 0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/esrc.par"
worldtube::radius_rstar		= 2.0
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data	= true
pfes::do_gradual_turnon			= false

RHS::use_dissipation			= true

# Delta_rstar = 0.25   --> Delta_t = P/480
# Delta_rstar = 0.125  --> Delta_t = P/960
# Delta_rstar = 0.0625 --> Delta_t = P/1920
Courant_factor	= 1.01157332126986
chunk::adjust_Delta_t_to_highly_divide_orbit_period	= true

geometry::IO_file_name.time_format		= "t=%.3f"

constraints::output_constraint_gridfns		= true

# P = 121.388798552384
# DT := P/120 = 1.01157332126986
norms_output_time_spacing			=  1.01157332126986	# P/120
gridfn_output_time_spacing			=  10.1157332126987	# P/12
adjust_output_time_spacings_to_multiple_of_Delta_t			= false
adjust_output_time_spacings_to_divide_orbit_period			= false
extra_time_period				= 30.3471996380958	# 30*DT
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]              =  1.01157332126986	#    DT
extra_gridfn_output_time_offset[1]              = 15.1735998190479	# 15*DT
extra_gridfn_output_time_offset[2]              = 29.3356263168259	# 29*DT

orthogonalize::update_lambda_Delta_t		= 30.3471996380958	# 30*DT
orthogonalize::adjust_ortho_update_Delta_t_to_divide_orbit_period = false
orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false
orthogonalize::do_orbit_averaging		= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
diagnostics::enable_nops_mode			= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"

gridfn_output_time_spacing		= 1.01157332126986

# don't need extra output since we're already doing output at every DT
N_extra_gridfn_output_times		= 0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t1011.573.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/t2002.915-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t2002.915.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/ppart.par"
@include "par/sourced.par"

@include "par/initial-data.par"

constraints::output_constraint_gridfns		= true

norms_output_time_spacing			=  1.0
gridfn_output_time_spacing			= 10.0
extra_time_period				= 50.0
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]		=  1.0
extra_gridfn_output_time_offset[1]		= 25.0
extra_gridfn_output_time_offset[2]		= 49.0

orthogonalize::update_lambda_Delta_t		= 50.0
orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false
orthogonalize::do_orbit_averaging		= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.03125.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.04167.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.0625.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.08333.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.1667.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "local.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/t3000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t3000.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/fixed-lambda-dx0.0625.par <==
# fixed lambda is t=1000 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.0625
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -9.9966098235079015e-01
orthogonalize::fixed_lambda.imag		=  4.3660912611989254e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/fixed-lambda-dx0.125.par <==
# fixed lambda is t=1000 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.125
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -9.9966103739179213e-01
orthogonalize::fixed_lambda.imag		=  4.3660869663227832e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/fixed-lambda-dx0.25.par <==
# fixed lambda is t=1000 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.25
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -9.9966302334040391e-01
orthogonalize::fixed_lambda.imag		=  4.3661523840059377e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/ppart.par"
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data		= false
constraints::output_constraint_gridfns		= true

norms_output_time_spacing			=  1.0
gridfn_output_time_spacing			= 10.0
extra_time_period				= 50.0
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]		=  1.0
extra_gridfn_output_time_offset[1]		= 25.0
extra_gridfn_output_time_offset[2]		= 49.0

orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.03125.par"

@include "local.par"
@include "fixed-lambda-dx0.03125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.04167.par"

@include "local.par"
@include "fixed-lambda-dx0.04167.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.0625.par"

@include "local.par"
@include "fixed-lambda-dx0.0625.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.08333.par"

@include "local.par"
@include "fixed-lambda-dx0.08333.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.1667.par"

@include "local.par"
@include "fixed-lambda-dx0.1667.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.3333.par"

@include "local.par"
@include "fixed-lambda-dx0.3333.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.5.par"

@include "local.par"
@include "fixed-lambda-dx0.5.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/fixed-lambda-dx0.0625.par <==
# fixed lambda is t=2000 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.0625
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= NOT YET KNOWN
orthogonalize::fixed_lambda.imag		= NOT YET KNOWN


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/fixed-lambda-dx0.125.par <==
# fixed lambda is t=2000 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.125
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -9.9922400014961033e-01
orthogonalize::fixed_lambda.imag		=  4.3361921259635283e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/fixed-lambda-dx0.25.par <==
# fixed lambda is t=2000 lambda from
#   ppart-ortho-oa-50 t2000-r7.2-ell1-emm1-dx0.25
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -9.9923190571035614e-01
orthogonalize::fixed_lambda.imag		=  4.3363120490197679e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/ppart.par"
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data		= false
constraints::output_constraint_gridfns		= true

norms_output_time_spacing			=  1.0
gridfn_output_time_spacing			= 10.0
extra_time_period				= 50.0
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]		=  1.0
extra_gridfn_output_time_offset[1]		= 25.0
extra_gridfn_output_time_offset[2]		= 49.0

orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t4000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t4000.par"
@include "par/dx0.0625.par"

@include "local.par"
@include "fixed-lambda-dx0.0625.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t4000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t4000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t4000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t4000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t5000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t5000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t5000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t5000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/fixed-lambda-dx0.0625.par <==
# fixed lambda is t=500 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.0625
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -1.0007197335278650e+00
orthogonalize::fixed_lambda.imag		=  4.4403213362290132e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/fixed-lambda-dx0.125.par <==
# fixed lambda is t=500 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.125
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -1.0007197507078187e+00
orthogonalize::fixed_lambda.imag		=  4.4403157531015425e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/fixed-lambda-dx0.25.par <==
# fixed lambda is t=500 lambda from
#   ppart-ortho-oa-50 t1000-r7.2-ell1-emm1-dx0.25
# evolution
orthogonalize::use_fixed_lambda			= true
orthogonalize::fixed_lambda.real		= -1.0007202564300011e+00
orthogonalize::fixed_lambda.imag		=  4.4403607407533151e-02


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/ppart.par"
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data		= false
constraints::output_constraint_gridfns		= true

norms_output_time_spacing			=  1.0
gridfn_output_time_spacing			= 10.0
extra_time_period				= 50.0
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]		=  1.0
extra_gridfn_output_time_offset[1]		= 25.0
extra_gridfn_output_time_offset[2]		= 49.0

orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"

gridfn_output_time_spacing	= 1.0


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.03125.par"

@include "local.par"
@include "fixed-lambda-dx0.03125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.04167.par"

@include "local.par"
@include "fixed-lambda-dx0.04167.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.0625.par"

@include "local.par"
@include "fixed-lambda-dx0.0625.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.08333.par"

@include "local.par"
@include "fixed-lambda-dx0.08333.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.125.par"

@include "local.par"
@include "fixed-lambda-dx0.125.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.1667.par"

@include "local.par"
@include "fixed-lambda-dx0.1667.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.25.par"

@include "local.par"
@include "fixed-lambda-dx0.25.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.3333.par"

@include "local.par"
@include "fixed-lambda-dx0.3333.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.5.par"

@include "local.par"
@include "fixed-lambda-dx0.5.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/ell-emm.par <==
ell	= 1
emm	= 1
@include "par/ortho.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/local.par <==
physics_system	= "smp"
what_to_do	= "time evolution"

verbose		= 6
@include "ell-emm.par"

equation_system					= "Barack & Lousto (2005)"
hbar_semantics::hbar3_is_Barack_Sago		= true
RHS_smp_vacuum::use_gauge_constraint_damping	= true

@include "par/common.par"
@include "par/particle-r7.2.par"
@include "par/ppart.par"
@include "par/sourced.par"

@include "par/initial-data.par"

subtract_puncture_fn_from_initial_data		= false
constraints::output_constraint_gridfns		= true

norms_output_time_spacing			=  1.0
gridfn_output_time_spacing			= 10.0
extra_time_period				= 50.0
N_extra_gridfn_output_times			=  3
extra_gridfn_output_time_offset[0]		=  1.0
extra_gridfn_output_time_offset[1]		= 25.0
extra_gridfn_output_time_offset[2]		= 49.0

orthogonalize::update_lambda_Delta_t		= 50.0
orthogonalize::inner_product_is_of_hbar_and_dt_hbar	= false
orthogonalize::do_orbit_averaging			= true
orthogonalize::orbit_averaging_period_is_orbit_period	= true
orthogonalize::adjust_orbit_averaging_period_to_multiple_of	= 1.0

diagnostics::compute_dt_hbar_via_time_FD	= true
diagnostics::compute_dtt_hbar_via_time_FD	= true
output_state		= true
output_dt_state		= false
output_dtt_state	= false


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.03125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.03125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.04167.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.04167.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.08333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.08333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.1667.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.1667.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.3333.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.3333.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.5.par <==
@include "ell-emm.par"

@include "par/t1000.par"
@include "par/dx0.5.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.0625.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.0625.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.125.par"

@include "local.par"


==> anc/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.25.par <==
@include "ell-emm.par"

@include "par/t2000.par"
@include "par/dx0.25.par"

@include "local.par"


==> anc/README.ancillary-files <==
This directory contains ancillary files to accompany this paper:

unstable-mode--ppart-movie.mpeg
	This is the movie accompanying figure 1.  This shows the
	unstable mode in the ppart-ortho-50 evolution.

ppart-ortho-50--ortho-movie.mpeg
	This is the movie accompanying figure 5.  This shows the
	orthogonalized ppart-ortho-50 evolution.

esrc-ortho-P4--ortho-movie.mpeg
	This is the movie accompanying figure 10.  This shows the
	orthogonalized esrc-ortho-P4 evolution.

smp-v8.10.23.tar.gz
	This is the source code and documentation for the numerical code
	I developed to produce all the results in this paper.

par-files.tar.gz
	This is the full set of parameter files used to produce all
	the results in this paper, except that symbolic links are missing.
	See below.

data-analysis.tar.gz
	This is the full set of data-analysis scripts used to produce
	all the figures and movies for this paper, except that symbolic
	links are missing.  See below.


IMPORTANT NOTE RE SYMBOLIC LINKS AND HIDDEN FILES

Many of the parameter files and data-analysis scripts make use of symbolic
links.  But arXiv doesn't allow symbolic links, so I have removed all the
symbolic links from the par-files.tar.gz and data-analysis-scripts.tar.gz
tarballs.  Intead, after you unpack either/both of two tarballs, you should
execute the shell scripts
  ./doit.make-par-files-symlinks
  ./doit.make-data-analysis-symlinks
to recreate all the missing symbolic links.


==> anc/README.data-analysis <==
This directory tree contains all my data analysis scripts for
this paper.

The ./bin/ directory contains some small Perl scripts used in the
data analysis.  The main other programs used in the data analysis are
gawk, egrep, gnuplot, and (for generating movies) netpbm and ppmtompeg.
Any modern version of these should be ok.

The ./gnuplot-setup/ directory contains my ~/.gnuplot file, which
defines a bunch of gnuplot functions, a few of which (e.g. "cnorm()")
are used in the data analysis.

The main data analysis scripts and data files are under the subdirectory
  ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/

Data analysis files for each evolution are under the
  ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/EVOLUTION_NAME/
directory.  Under that directory, there are subdirectories for each
individual analysis (often corresponding to a figure in the paper).

For example, figure 4 in the paper is generated in the directory
  ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda/
Within each such directory, shell scripts meant to be invoked directly
with no arguments have names starting 'doit.', and shell scripts used
as subroutines (meant to be invoked by other shell scripts, with arguments)
have names starting 'sub.'.


==> anc/README.par-files <==
This directory tree contains all the parameter files to reproduce the
results of this paper, except that symbolic links are omitted due to
arXiv forbidding them.  Run the shell script
  ./doit.make-par-files-symlinks
to recreate all of these symbolic links.

The parameter files for each individual run are in the subdirectory
  ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/EVOLUTION_NAME/ell1-emm1/

For example, parameter files for the ppart-ortho-50 evolution are in the
  ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/
directory.  The runs described in the paper are done via commands like
  % nohup nice +20 smp-O3 t1000-r7.2-ell1-emm1-dx0.125 >&t1000-r7.2-ell1-emm1-dx0.125.log &

The 'out1-*' parameter files are for producing gridfn output every t=1M,
for use making the movies.  They produce a *lot* of output


==> anc/bin/Nth <==
#!/bin/sh 

#
# Usage:
#	Nth  [ -Fc ]  <col #>  [ <col #> ... ]
#
# This prints the selected fields of each stdin line on stdout, with
# the proviso that '#' comment lines are passed through unchanged.
#
# If an  -F  option is specified, this is used as the field delimiter,
# replacing the awk standard of "one or more whitespace characters".
#
# Bugs:
# - It would be nice if the world had a single standard for the "field
#   delimiter" option name.  But it doesn't -- cut(1) uses -d, sort(1)
#   uses -t, awk(1) and perl(1) use -F, etc.  Sigh...
# - As noted below (see FIXME comment), this really ought to be rewritten
#   in perl.
#
# History:
# I think Matt Choptuik gave me an 'Nth' script sometime around 1993.
# I have modified this version to pass through comment lines.
#

case $# in
0) echo 'usage: Nth  [ -Fc ]  <col #>  [<col #> ...]' ; exit 1 ;;
*) ;;
esac

field_opt=
	case "$1" in
	-F?) field_opt="$1" ; shift ;;
	-*) echo 'usage: Nth  [ -Fc ]  <col #>  [<col #> ...]' ; exit 1 ;;
	*) ;;
	esac
##echo "got field_opt :$field_opt:"
##echo "remaining args :$@:"

awk_string='$'"$1"; shift;
	for col in $*
	do
	awk_string="$awk_string"', $'"$col"
	done

# FIXME:
# - There ought to be an easier way to just not have the argument at
#   all if $field_opt is an empty string.  Well, actually, there *is*
#   an easier way... but it's called 'perl'...
	case "$field_opt" in
	-F?)	awk "$field_opt"			\
		    "/^#/	{ print \$0; next }	\
				{ print $awk_string }"	\
		    OFS='	' - ;;
	*)	awk "/^#/	{ print \$0; next }	\
				{ print $awk_string }"	\
		    OFS='	' - ;;
	esac


==> anc/bin/iimovie <==
#!/usr/bin/perl -w
# $Header: /home/jonathan/CVSROOT/src/misc/iimovie,v 1.40 2026/02/17 01:22:05 jonathan Exp $
use strict;
use Getopt::Long;
use IO::File;
use POSIX qw(floor);
use Tk;

my $false = 0;
my $true  = 1;

# output file names
my $save_file_name     = '/tmp/slider.gnuplot';
my $eps_file_name      = '/tmp/slider.eps';
my $all_eps_file_names = '/tmp/slider.{gnuplot,eps}';

# defaults
my $default_value_min    =   0.0;
my $default_value_delta  =   0.1;
my $default_value_max    = 100.0;

# prototypes
sub do_run();
sub do_save();
sub get_run_commands();
sub do_reread();
sub do_increment($);
sub read_commands_from_file($);
sub round_to_int($);

################################################################################

my $help_msg = <<"EOF";		# interpolate ${variables}
Usage:
  iimovie [ --min NUMBER ]  [ --delta NUMBER ]  [ --max NUMBER ]
          [ --delta-multiplier INTEGER ]
          [ --initial NUMBER ]  [ --title STRING ]
          [ --continuous]
          --command STRING
or
  iimovie [ --min NUMBER ]  [ --delta NUMBER ]  [ --max NUMBER ]
          [ --delta-multiplier INTEGER ]
          [ --initial NUMBER ]  [ --title STRING ]
          [ --continuous]
          --command-file FILENAME
or
  iimovie [ --min NUMBER ]  [ --delta NUMBER ]  [ --max NUMBER ]
          [ --delta-multiplier INTEGER ]
          [ --initial NUMBER ]  [ --title STRING ]
          [ --continuous]
          < command-file
or
  iimovie  --help
or
  iimovie  --help-long
EOF

########################################

my $help_long_msg = <<"EOF";	# substitute ${variables} in here-document text

This program displays a GUI window with a slider, then prints out a
sequence of copies of some commands, with substitutions based on the value
of the slider.  Typically the output of this program is piped to gnuplot;
see the examples below.

The commands may be specified in any of 3 different ways:
* explicitly on the command line via the  --command  option
* as the file named by the --command-file option
* as this program's standard input (if neither the  --command  nor the
  --command-file  option is specified)

Any time the GUI "Doit" button is pressed, this program "does a run":
It prints a copy of the commands with the following substitutions:
* each substring matching the perl regular expression
    /\\\$\\\$(\\%[^a-zA-Z]*[a-zA-Z])/
  is substituted with the current element of the arithmetic progression
  'min(delta)max', formatted with the sprintf(3) format \$1 defined by the
  perl regular expression
* each substring matching the perl regular expression
    /\\\$\\\#(\\%[^a-zA-Z]*[a-zA-Z])/
  is substituted with a 0-origin integer counter, again formatted with the
  sprintf(3) format \$1 defined by the perl regular expression; note that
  this integer counts up regardless of the sign of the arithmetic-progression
  increment.
In other words, a substring to be substituted starts with the literal string
'\$\$' or '\$\#', and ends with the next letter.

The GUI "Reread" button (which is grayed-out unless the --command-file
option is specified) rereads the command file.

The GUI "Save" button prints the current "do a run" output to the file
"/tmp/slider.out".

If the --continuous option is specified, then this program also does a run
any time the slider value changes.

The --min and --max options (default ${default_value_min} and ${default_value_max} respectively) set the range
of the slider value; the --delta option (default ${default_value_delta}) sets the resolution.

Due to a limitation of the Tk::Slider widget, --min and --max are effectively
forced to be multiples of --delta.  For example, trying to specify the
arithmetic progression 2(5)102 via
  iimovie --min 2 --delta 5 --max 102
doesn't work -- the widget rounds the endpoints to multiples of 5, giving
the arithmetic progression 0(5)100 instead.  To work around this, the
--delta-multiplier option can be used: it defines an effective delta
(used by the increment/decrement buttons) which is the specified multiple
of --delta.  For example,
  iimovie --min 2 --delta 1 --delta-multiplier 5 --max 102
will give the arithmetic progression 2(5)102.

By default the slider is initialized to the minimum value in its range;
the --initial option can be used to override this.

The GUI "--" and "++" buttons decrement and increment (respectively) the
slider value by the specified delta value.

If specified, the --title option sets the title of the GUI window.


Example:
This command:
  iimovie --command 'frame \$#%d time \$\$%.3f' --continuous
will print out a line each time the slider is moved or the "Doit" button
is clicked, which looks like (for example)
  frame 713 time 71.300


Example:
The typical usage of this program is to have a shell script
  #!/bin/sh
  iimovie --min 0 --delta 1 --max 1000			\
	  --continuous					\
	  --command-file 'gnuplot.template'		\
    | gnuplot
combined with a gnuplot "template" which contains commands like
  plot 'data-file.t=\$\$%g'
EOF

################################################################################

#
# Our GUI looks like this
#
# +------+-----+----+---------------------------------------+----+-----+------+
# | << | -1000| -100| -10| -- |     slider     | ++ | +10 | +100 | -1000 | >> |
# +------+-----+----+---------------------------------------+----+-----+------+
# | Doit |       | Reread |        | Make eps |        | Save |        | Exit |
# +---------------------------------------------------------------------------+
#
# where the "Reread" button is only present if the --command-file option
# is specified.
#

################################################################################

#
# ***** command-line handling & setup *****
#

my $help_flag        = $false;
my $help_long_flag   = $false;
my $debug            = 0;
my $command          = undef();
my $command_file     = undef();
my $value_min        = $default_value_min;
my $value_delta      = $default_value_delta;
my $delta_multiplier = 1;
my $value_max        = $default_value_max;
my $value_initial    = undef();
my $title            = undef();
my $continuous_flag  = $false;

GetOptions(
  'help'               => \$help_flag,
  'help-long'          => \$help_long_flag,
  'debug=i'            => \$debug,
  'command=s'          => \$command,
  'command-file=s'     => \$command_file,
  'min=f'              => \$value_min,
  'delta=f'            => \$value_delta,
  'delta-multiplier=i' => \$delta_multiplier,
  'max=f'              => \$value_max,
  'initial=f'          => \$value_initial,
  'title=s'            => \$title,
  'continuous'         => \$continuous_flag,
	  )
	|| die $help_msg;				# *** ERROR EXIT ***

if ($help_flag)
	{ print $help_msg; exit 0; }			# *** --help exit
if ($help_long_flag)
	{ print $help_msg, $help_long_msg; exit 0; }	# *** --help-long exit

if (defined($command) && defined($command_file))
	{ die "can't specify both --command and --command-file!\n"; }
							# *** ERROR EXIT ***

my $effective_delta = $value_delta * $delta_multiplier;
if (!defined($value_initial))
	{ $value_initial = $value_min; }

if ($debug > 0)
	{ print "got min=:${value_min}: delta=:${effective_delta}: max=:${value_max}:\n"; }

# get commands-to-execute into $command
# (all concatenated into a single string with embedded newlines)
if    (defined($command))
	{
	$command .= "\n"; 		# explicitly-given command
					# probably lacks a trailing newline
	}
elsif (defined($command_file))
	{ $command = read_commands_from_file($command_file); }
else	{ $command = join('', <STDIN>); }

################################################################################

#
# ***** set up our windows and run the main loop *****
#

my $main = MainWindow->new();
if (defined($title))
	{ $main->title($title); }

#
# frame widget at top containing scale and increment/decrement buttons
#
my $slider_frame = $main->Frame()
			 ->pack(-side => 'top');

$slider_frame->Button(-text => '<<', -command => [\&do_set, $value_min])
	     ->pack(-side => 'left');
$slider_frame->Button(-text => '-1000', -command => [\&do_increment, -1000])
	     ->pack(-side => 'left');
$slider_frame->Button(-text => '-100', -command => [\&do_increment, -100])
	     ->pack(-side => 'left');
$slider_frame->Button(-text => '-10', -command => [\&do_increment, -10])
	     ->pack(-side => 'left');
$slider_frame->Button(-text => '--', -command => [\&do_increment, -1])
	     ->pack(-side => 'left');
$slider_frame->Button(-text => '>>', -command => [\&do_set, $value_max])
	     ->pack(-side => 'right');
$slider_frame->Button(-text => '+1000', -command => [\&do_increment, +1000])
	     ->pack(-side => 'right');
$slider_frame->Button(-text => '+100', -command => [\&do_increment, +100])
	     ->pack(-side => 'right');
$slider_frame->Button(-text => '+10', -command => [\&do_increment, +10])
	     ->pack(-side => 'right');
$slider_frame->Button(-text => '++', -command => [\&do_increment, +1])
	     ->pack(-side => 'right');
my %scale_options = (
		    -orient     => 'horizontal',
		    -from       => $value_min,
		    -resolution => $value_delta,
		    -to         => $value_max,
		    -digits     => 16,
		    -length     => 720,
		    );
if ($continuous_flag)
	{ $scale_options{'-command'} = \&do_run; }
my $slider = $slider_frame->Scale(%scale_options)
			  ->pack(-side => 'top',
				 -anchor => 'center',
				 -expand => 1);
if ($debug > 0)
	{ print "setting initial value ${value_initial}\n"; }
$slider->set($value_initial);

#
# frame widget at bottom containing command buttons
#
my $button_frame = $main->Frame()
			->pack(-side => 'bottom', -fill => 'x');

# "Doit" button
$button_frame->Button(-text => 'Doit', -command => \&do_run)
	     ->pack(-side => 'left');

# "Reread" button
my %reread_options = defined($command_file)
		     ? (-command => \&do_reread)
		     : (-state => 'disabled');
$button_frame->Button(-text => 'Reread', %reread_options)
	     ->pack(-side => 'left', -expand => 1);

# "Make eps" button
$button_frame->Button(-text => "Make eps--> ${all_eps_file_names}",
		      -command => [\&do_make_eps, $save_file_name,
						  $eps_file_name])
	     ->pack(-side => 'left', -expand => 1);

# "Save" button
$button_frame->Button(-text => "Save --> ${save_file_name}",
		      -command => [\&do_save, $save_file_name])
	     ->pack(-side => 'left', -expand => 1);

# "Exit" button
$button_frame->Button(-text => 'Exit', -command => sub { exit 0; })
	     ->pack(-side => 'right');

if ($debug > 0)
	{ print "starting main even loop\n"; }
MainLoop();						# *** NOTREACHED ***

################################################################################

#
# This function "does a run"
#
# Global variables;
# $command = the commands to run, all concatenated into a single string
#            with embedded newlines
#
sub do_run()
{
if ($debug > 0)
	{ print "do_run()\n"; }

my $cmd = get_run_commands();
print $cmd;
}

################################################################################

#
# This function prints the commands-to-run to the specified file name
#
sub do_save()
{
my ($file_name) = @_;
if ($debug > 0)
	{ print "do_save(file_name=:${file_name}:)\n"; }

my $fh = new IO::File("> $file_name")
	 || die "can't write current-commands file  ${file_name} !\n";

my $cmd = get_run_commands();
print {$fh} $cmd;
$fh->close();
}

################################################################################

#
# This function makes an eps version of the current frame, by first
# printing the commands-to-run to the specified file name (prefixed
# and suffixed by the appropriate gnuplot commands to produce eps output);
# then running gnuplot on that file.
#
# *** This assumes that the output of this program is piped to gnuplot! ***
#
sub do_make_eps()
{
my ($gnuplot_out_file_name, $eps_out_file_name) = @_;
if ($debug > 0)
	{
	print "do_make_eps(gnuplot_out_file_name=:${gnuplot_out_file_name}:,\n";
	print "            eps_out_file_name=:${eps_out_file_name}:)\n";
	}

my $fh = new IO::File("> $gnuplot_out_file_name")
	 || die "can't write gnuplot commands file  ${gnuplot_out_file_name} !\n";

print {$fh} "set term postscript eps color 10\n";
print {$fh} "set output '${eps_out_file_name}'\n";
my $cmd = get_run_commands();
print {$fh} $cmd;
print $fh "set output\n";
$fh->close();

system("gnuplot ${gnuplot_out_file_name}");
}

################################################################################

#
# This function computes and returns the current commands-to-run.
#
sub get_run_commands()
{
if ($debug > 0)
	{ print "get_run_commands()\n"; }

# quantize current value to the specified arithmetic progression
my $x = $slider->get();
my $i = round_to_int(($x - $value_min)/$effective_delta);
if ($debug > 0)
	{ print "   got original x=",$x," i=",$i,"\n"; }
$x = $value_min + $effective_delta*$i;
$slider->set($x);
if ($debug > 0)
	{ print "   ==> rounded x=",$x,"\n"; }

my $temp = $command;
	while ($temp =~ /(\$[\$\#])(\%[^a-zA-Z]*[a-zA-Z])/)
	{
	my $ixflag = $1;
	my $format = $2;
	if ($debug >= 4)
		{ print "substituting: ixflag=:${ixflag}: format=:${format}: x=",$x,", i=${i}\n"; }
	my $ixstr;
	if    ($ixflag eq '$$') { $ixstr = sprintf($format, $x); }
	elsif ($ixflag eq '$#') { $ixstr = sprintf($format, $i); }
	else	{ next; }			# *** LOOP CONTROL ***
	my $qformat = quotemeta($ixflag.$format);
	$temp =~ s/$qformat/$ixstr/g;
	if ($debug >= 6)
		{ print "--> :${temp}:\n"; }
	}
return $temp;
}

################################################################################

#
# This function rereads the commands-to-run from the command file,
# saving them in the global variable $command.
#
# If the continuous flag is set, then this function also does a run
# using the newly-reread commands.
#
sub do_reread()
{
$command = read_commands_from_file($command_file);
if ($continuous_flag)
	{ do_run(); }
}

################################################################################

#
# This function sets the slider value to $x
#
# Arguments:
# $x = the value to set
#
sub do_set($)
{
my ($x) = @_;
$slider->set($x);
}

################################################################################

#
# This function increments the slider value by
# $n * $value_delta * $delta_multiplier
#
# Arguments:
# $n = the increment, in units of $value_delta * $delta_multiplier.
#
sub do_increment($)
{
my ($n) = @_;
my $x = $slider->get();
$x += $n*$value_delta*$delta_multiplier;
$slider->set($x);
}

################################################################################

#
# This function reads the commands-to-run from a file, and returns all
# the commands-to-run concatenated into a single string.
#
# Arguments:
# file_name = the input filename from which to read
#
sub read_commands_from_file($)
{
my ($file_name) = @_;

my $fh = new IO::File("< $file_name")
	 || die "can't read command file  ${file_name} !\n";
my $cmds = join('', <$fh>);
$fh->close();

if ($debug >= 5)
	{ print "read commands :${cmds}:\n"; }

return $cmds;
}

################################################################################

#
# This function rounds its numeric argument to the nearest integer.
#
# Bugs:
# The next floating-point number below integer+0.5 is wrongly rounded up.
# In practice this rarely matters.
#
sub round_to_int($)
{
my ($x) = @_;
return floor(0.5+$x);
}


==> anc/bin/iota <==
#!/usr/bin/perl -w
use warnings;
use strict;

my $true  = 1;
my $false = 0;

my $fuzz = 1.0e-10;

########################################

my $usage_msg = <<'EOF';
Usage:
  iota 'min(delta)max'
or
  iota 'min(delta)max' 'format'
or
  iota 'min(delta)max' 'format' 'separator'

This program prints the arithmetic progression specified by /min/,
/delta/, and /max/, using /format/ to format each entry into a string,
with /separator/ separating the entries.

For the one- and two-argument forms, "\n" is automagically suffixed
to /format/.

Examples:
  % iota '3(1)5'
  3
  4
  5
  % iota '3(1)5' '%.2f'
  3.00
  4.00
  5.00
  % iota '3(1)5' '%d' ','
  3,4,5%
Note that in the final case, there is no terminating newline in the output.
EOF

########################################

if (! ((scalar(@ARGV) == 1) || (scalar(@ARGV) == 2) || (scalar(@ARGV) == 3)) )
	{ die $usage_msg; }

my $format    = (scalar(@ARGV) >= 2) ? $ARGV[1] : "%g";
if (scalar(@ARGV) <= 2)
	{ $format .= "\n"; }
my $separator = (scalar(@ARGV) >= 3) ? $ARGV[2] : '';

my $spec = $ARGV[0];
my ($x_min, $x_delta, $x_max);
if ($spec =~ /^([^(]+)\(([^)]+)\)(.+)$/)
	{
	# 0.0 + ... is to force numeric
	$x_min   = 0.0 + $1;
	$x_delta = 0.0 + $2;
	$x_max   = 0.0 + $3;
	}
   else { die $usage_msg; }

my $first = $true;
	for (my $x = $x_min ; fuzzy_LE($x,$x_max) ; $x += $x_delta)
	{
	if (! $first)
		{ print $separator; }
	print sprintf($format,$x);
	$first = $false;
	}

################################################################################

#
# These functions do fuzzy comparisons of real numbers, returning
# Boolean values $true or $false.
#
# Global variables:
# $fuzz
#
sub fuzzy_EQ
{
my ($x,$y) = @_;
return (abs($x-$y) <= $fuzz) ? $true : $false;
}

sub fuzzy_LE
{
my ($x,$y) = @_;
return (($x < $y) || fuzzy_EQ($x,$y)) ? $true : $false;
}

################################################################################


==> anc/bin/nimovie <==
#!/usr/bin/perl -w
# $Header: /home/jonathan/CVSROOT/src/misc/nimovie,v 1.18 2020/06/20 20:12:37 jonathan Exp $
use strict;
use Getopt::Long;

################################################################################

my $help_msg = <<'EOF';
Usage (either of the following):
  nimovie --time 'min(delta)max' 
          { --command 'command-string' | <template-file }
  nimovie --min NUMBER --delta NUMBER --max NUMBER \
          { --command 'command-string' | <template-file }
or
  nimovie   --help
  nimovie   --help-long
EOF

########################################

my $help_long_msg = <<'EOF';

This prints generates a "non-interactive movie" by printing out a
sequence of copies of some commands, with substitutions based on an
arithmetic progression specified via the command line.

The commands are specified either explicitly via the  --command  option,
or as this program's standard input (if the  --command  option is not
specified); in this latter case the standard input is read (once only)
and saved when this program starts.

The arithmetic progression is specified by the --time option, or via the
--min, --delta, and --max options.  The ending test uses fuzzy arithmetic,
so floating-point increments are ok.  For example, either
  --time '1(0.2)2'
or
  --min 1 --delta 0.2 --max 2
produces the times
   1
   1.2
   1.4
   1.6
   1.8
   2
Negative increments are ok; in this context the --time argument is interpreted
as start(delta)stop.  For example,  --time '2(-0.2)1'  produces the times
   2
   1.8
   1.6
   1.4
   1.2
   1

The substitutions are as follows:
* each substring matching the perl regular expression
    /\$\$(\%[^a-zA-Z]*[a-zA-Z])/
  is substituted with the current element of the arithmetic progression
  'min(delta)max', formatted with the sprintf(3) format \$1 defined by the
  perl regular expression
* each substring matching the perl regular expression
    /\$\#(\%[^a-zA-Z]*[a-zA-Z])/
  is substituted with a 0-origin integer counter, again formatted with the
  sprintf(3) format \$1 defined by the perl regular expression; note that
  this integer counts up regardless of the sign of the arithmetic-progression
  increment.
In other words, a substring to be substituted starts with the literal string
'$$' or '$#', and ends with the next letter.


EXAMPLE:
Given the file  foo.gnuplot  containing the lines

set title 't=$$%.3f'
set output "frame$#%04d.pbm"
plot "v=$$%g.dat" using 3:($14-$7)
set output

then the command
  nimovie --time '0.2(0.1)0.4' <foo.gnuplot
would print out

set title 't=0.200'
set output "frame0000.pbm"
plot "v=0.2.dat" using 3:($14-$7)
set output
set title 't=0.300'
set output "frame0001.pbm"
plot "v=0.3.dat" using 3:($14-$7)
set output
set title 't=0.400'
set output "frame0002.pbm"
plot "v=0.4.dat" using 3:($14-$7)
set output

EOF

################################################################################

my $true  = 1;
my $false = 0;
my $fuzz  = 1.0e-10;

my $help_flag      = $false;
my $help_long_flag = $false;
my $debug          = 0;
my $time_str       = undef();
my $min_t          = undef();
my $delta_t        = undef();
my $max_t          = undef();
my $command        = undef();
GetOptions(
  'time=s'         => \$time_str,
  'min=f'          => \$min_t,
  'delta=f'        => \$delta_t,
  'max=f'          => \$max_t,
  'command=s'      => \$command,
  'help'           => \$help_flag,
  'help-long'      => \$help_long_flag,
  'debug=i'        => \$debug,
	  )
	|| die $help_msg;				# *** ERROR EXIT ***
if ($help_flag)
	{ print $help_msg; exit 0; }			# --help exit
if ($help_long_flag)
	{ print $help_msg, $help_long_msg; exit 0; }	# --help-long exit

# if --time was specified, parse the --time argument
#                                         mmmmm  ( ddddd  ) mm
if (defined($time_str) && ($time_str =~ /([^(]+)\(([^)]+)\)(.+)/))
	{
	  $min_t = $1;
	$delta_t = $2;
	  $max_t = $3;
	}
if (! (defined($min_t) && defined($delta_t) && defined($max_t)) )
	{ die $help_msg; }				# *** ERROR EXIT ***

# read and save our standard input if --command option wasn't specified
my $explicit_command_flag = defined($command);
if (! defined($command))
	{ $command = join('', <STDIN>); }
if ($debug > 0)
	{
	print "got min_t=:${min_t}: delta_t=:${delta_t}: max_t=:${max_t}:\n";
	if ($explicit_command_flag)
		{ print "got command :${command}:\n"; }
	   else { print "read command from stdin:\n",":::\n",$command,":::\n"; }
	}

# main execution
	for (my ($x,$i) = ($min_t,0) ;
	     ($delta_t > 0.0) ? fuzzy_LE($x, $max_t) : fuzzy_GE($x, $max_t) ;
	     ($x += $delta_t), ++$i)
	{
	my $temp = $command;
		while ($temp =~ /(\$[\$\#])(\%[^a-zA-Z]*[a-zA-Z])/)
		{
		my $ixflag = $1;
		my $format = $2;
		if ($debug >= 4)
			{ print "substituting: ixflag=:${ixflag}: format=:${format}: x=",$x,", i=${i}\n"; }
		my $ixstr;
		if    ($ixflag eq '$$') { $ixstr = sprintf($format, $x); }
		elsif ($ixflag eq '$#') { $ixstr = sprintf($format, $i); }
		else	{ next; }			# *** LOOP CONTROL ***
		my $qformat = quotemeta($ixflag.$format);
		$temp =~ s/$qformat/$ixstr/g;
		if ($debug >= 6)
			{ print "--> :${temp}:\n"; }
		}
	print $temp;
	if ($explicit_command_flag)
		{ print "\n"; }
	}

################################################################################

#
# These functions do fuzzy <, <=, =, !=, >=, > comparisons, returning
# Boolean values.  They all return either $true or $false.
#

sub fuzzy_LE
{
my ($x,$y) = @_;
return (($x < $y) || fuzzy_EQ($x,$y)) ? $true : $false;
}

sub fuzzy_GE
{
my ($x,$y) = @_;
return (($x > $y) || fuzzy_EQ($x,$y)) ? $true : $false;
}

sub fuzzy_EQ
{
my ($x,$y) = @_;
return (abs($x-$y) <= $fuzz) ? $true : $false;
}


==> anc/bin/njoin <==
#!/usr/bin/perl -w
# $Header: /home/jonathan/CVSROOT/src/misc/njoin,v 1.20 2025/12/05 00:56:01 jonathan Exp $

use strict;
use FileHandle;
use Getopt::Long;

my $false = 0;
my $true  = 1;
my $infinity = 1.0e100;

################################################################################

#
# njoin -- join two files on a numeric field, with fuzzy comparison
# This program is copyright (C) 2006 by Jonathan Thornburg <jthorn@aei.mpg.de>
#
# This program is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program; see the file COPYING.  If not, write to
# the Free Software Foundation, Inc., 59 Temple Place - Suite 330,
# Boston, MA 02111-1307, USA.
#

################################################################################

my $default_fuzz = 1.0e-10;
my $default_field = 1;

################################################################################

my $help_msg = <<'EOF';
This program joins two files on a numeric field (similar to the standard
'join' program), but using a fuzzy comparison.

Usage:
   njoin   [ --afuzz <number> ]  [ --rfuzz <number> ]  [ --fuzz <number> ]
           [ --1 <field for file 1> ]
           [ --2 <field for file 1> ]
           [ --assume-sorted ]   [ --make-new-column-comments ]
           [ --debug <integer> ]
           file1 file2
           >output
or
   njoin   { --help | --help-long }
EOF

########################################

my $help_msg2 = <<"EOF";	# interpolate ${variables} for defaults

--afuzz and --rfuzz set the absolute and relative fuzzy tolerances
respectively; both default to ${default_fuzz}.  We consider two numbers x and
y fuzzily equal if  |x-y| <= max(afuzz, rfuzz*max(|x|,|y|)) .  --fuzz
is a shortcut which sets both the absolute and relative fuzzy tolerances
to the same value.

--1 and --2 specify the 1-origin fields (whitespace-delimited, ignoring
leading whitespace on the line) on which to join.  Both default to ${default_field}.

Any blank lines in either input file are silently discarded.
The output consists of comment lines as described below, followed by
one noncomment line for each pair of input lines which are nonblank
and have fuzzily equal join fields.  Each noncomment output line contains
the line from file 1, a tab, then the line from file 2.  (N.b. this is
different from the behavior of standard 'join'.)

The output lines are printed in numerical lexicographic order of the
two join fields, i.e. they're in ascending numerical order of the file-1
join field, with ties in ascending numerical order of the file-2 join
field.

Note that if there are M lines in file 1, and N lines in file 2, all
with join fields fuzzily equal to each other, then the corresponding
output will have M*N lines.

If  --assume-sorted  is specified, then each input file is first checked
to be sorted in ascending order on the join field, and if so, then the
join uses an efficient algorithm which is linear-time in the sum of the
input and output sizes.

If  --assume-sorted  is NOT specified, then the join uses the naive
(quadratic-time) algorithm.


Comments Lines
--------------
Column lines ('#' in column 1) in the input are handled as follows:

If the --make-new-column-comments option NOT specified, then the output
comment lines are first the comment lines from file 1, followed by the
comment lines from file 2.

If the --make-new-column-comments option IS specified, then the comment
lines from file 1 and file 2 are parsed for strings of the form
  # column %d = %s
and a new set of comments is generated for the output, describing the
column numbers of the joined output.  Any input comments which don't
match the column-number pattern are printed verbatim as usual.


Bugs
----
* The program reads both files fully into memory.
* The implementation is rather slow for big files.
* If the --make-new-column-comments option is specified, then non-column
  comments in the output may be intermixed with newly-generated column-number
  comments.
EOF

################################################################################

my $help_flag                     = $false;
my $help_long_flag                = $false;
my $afuzz                         = $default_fuzz;
my $rfuzz                         = $default_fuzz;
my $fuzz                          = undef();
my $field1                        = $default_field;
my $field2                        = $default_field;
my $assume_sorted_flag            = $false;
my $make_new_column_comments_flag = $false;
my $debug                         = 0;
GetOptions(
   'help'                     => \$help_flag,
   'help-long'                => \$help_long_flag,
   'afuzz=f'                  => \$afuzz,
   'rfuzz=f'                  => \$rfuzz,
   'fuzz=f'                   => \$fuzz,
   '1=i'                      => \$field1,
   '2=i'                      => \$field2,
   'assume-sorted'            => \$assume_sorted_flag,
   'make-new-column-comments' => \$make_new_column_comments_flag,
   'debug=i'                  => \$debug,
	  )
   || die $help_msg;
if ($help_flag)
	{ print $help_msg; exit 0; }
if ($help_long_flag)
	{ print $help_msg,$help_msg2; exit 0; }

if (defined($fuzz))
	{
	$afuzz = $fuzz;
	$rfuzz = $fuzz;
	}

if (scalar(@ARGV) != 2)
	{ die $help_msg; }
my ($file1_name, $file2_name) = @ARGV;

########################################

my @data1 = read_data($file1_name);
my @data2 = read_data($file2_name);
my $N1    = scalar(@data1);
my $N2    = scalar(@data2);
my @keys1 = map
	    { $_ =~ s/^\s+//; my @temp = split(/\s+/, $_); $temp[$field1-1] }
	    @data1;
my @keys2 = map
	    { $_ =~ s/^\s+//; my @temp = split(/\s+/, $_); $temp[$field2-1] }
	    @data2;
if ($debug >= 5)
	{
	print 'got N1=',$N1,'   @keys1=(', join(',',@keys1), ")\n";
	print 'got N2=',$N2,'   @keys2=(', join(',',@keys2), ")\n";
	}

if ($assume_sorted_flag)
	{
	# check that the input is indeed sorted

	my $ui1 = check_array_is_sorted(\@keys1);
	if ($ui1 >= 0)
		{
		die "input file #1 isn't sorted!\n",
"first unsorted position (counting only non-blank non-comment lines) is\n",
		    "i=",$ui1,
		    "   key[i]=",$keys1[$ui1],
		    "   key[i+1]=",$keys1[$ui1+1], "\n";
		}

	my $ui2 = check_array_is_sorted(\@keys2);
	if ($ui2 >= 0)
		{
		die "input file #2 isn't sorted!\n",
"first unsorted position (counting only non-blank non-comment lines) is\n",
		    "i=",$ui2,
		    "   key[i]=",$keys2[$ui2],
		    "   key[i+1]=",$keys2[$ui2+1], "\n";
		}
	}

if ($assume_sorted_flag)
	{ sorted_join(); }
   else { generic_join(); }

################################################################################
################################################################################
################################################################################

#
# This function does the actual join, assuming that both inputs are
# already sorted in increasing order of their keys.
#
# Global variables:
# @data1, @data2, @keys1, @keys2, $N1, $N2
#
sub sorted_join
{
my $i1 = 0;
my $i2 = 0;

	while (($i1 < $N1) && ($i2 < $N2))
	{
	if ($debug > 0)
		{
		print "i1/N1=",$i1,"/",$N1,"   i2/N2=",$i2,"/",$N2,
		      "   comparing ",$keys1[$i1]," <=> ",$keys2[$i2],"\n";
		}
	if    (fuzzy_EQ($keys1[$i1], $keys2[$i2]))
		{
		# find $j1 = largest value >= $i1 such that all entries
		# in @keys1 in the range [$i1,$j1] are fuzzily equal;
		# ditto for $j2
		my $j1 = span_fuzzy_EQ(\@keys1, $i1, $keys1[$i1]);
		my $j2 = span_fuzzy_EQ(\@keys2, $i2, $keys2[$i2]);

		if ($debug > 0)
			{ print "fuzzy EQ ==> j1=",$j1,"   j2=",$j2,"\n"; }

			for (my $k1 = $i1 ; $k1 <= $j1 ; ++$k1)
			{
			for (my $k2 = $i2 ; $k2 <= $j2 ; ++$k2)
			{
			print $data1[$k1], "\t", $data2[$k2], "\n";
			}
			}

		$i1 = $j1+1;
		$i2 = $j2+1;
		if ($debug > 0)
			{
			print "done with fuzzy EQ ==> advancing i1,i2 to ",
			      $i1,",",$i2,"\n";
			}
		}
	elsif ($keys1[$i1] < $keys2[$i2])
		{
		++$i1;			# advance the input with smaller key
		if ($debug > 0)
			{ print "fuzzy < ==> advancing i1 to ",$i1,"\n"; }
		}
	else	{
		++$i2;			# advance the input with smaller key
		if ($debug > 0)
			{ print "fuzzy > ==> advancing i2 to ",$i2,"\n"; }
		}
	}
}

################################################################################

#
# This function "fuzzily spans" a value in an array.  That is, given
# an array @list, an index $i, and a value $x, this function finds the
# largest $j >= $i such that all the values @list[$k] for $i <= $k <= $j
# are fuzzily equal.
#
# Arguments:
# @list
# $i
# $x
#
sub span_fuzzy_EQ
{
my ($listref, $i, $x) = @_;

my $N = scalar(@{$listref});

my $j = $i;
	for (my $k = $i ; $k < $N ; ++$k)
	{
	if (fuzzy_EQ($listref->[$i], $listref->[$k]))
		{ $j = $k; }
	   else { last; }
	}

return $j;
}

################################################################################
################################################################################
################################################################################

#
# This function does the actual join, making no assumptions about the
# ordering of the inputs.
#
# Global variables:
# @data1, @data2, @keys1, @keys2, $N1, $N2
#
sub generic_join
{
	for (my $i1 = 0 ; $i1 < $N1 ; ++$i1)
	{
	for (my $i2 = 0 ; $i2 < $N2 ; ++$i2)
	{
	if (fuzzy_EQ($keys1[$i1], $keys2[$i2]))
		{ print $data1[$i1], "\t", $data2[$i2], "\n"; }
	}
	}
}

################################################################################
################################################################################
################################################################################

#
# static storage for   read_data()
BEGIN
{
# if ($make_new_column_comments_flag),
#    then this is the next output column to be assigned
#    else this is unused
my $output_column = 1;

#
# This function reads in a data file, discards any blank lines,
# processes any comment lines as described below, and returns a list
# of the non-comment lines.
#
# If ($make_new_column_comments_flag)
#    then comment lines are parsed, and those specifying column semantics
#         in the input file are used to build and print a corresponding
#         column-semantics comment to standard output
#    else comment lines are printed unconditionally
#
# Global variables:
# $max_column = If ($make_new_column_comments_flag),
#                  then this variable holds the largest column number
#                       seen so far in the input
#                  else 
#
# Arguments:
# $file_name = The name of the data file.
#
sub read_data
{
my ($file_name) = @_;

my $fh = new FileHandle("< ${file_name}")
	 || die "can't open input file \"${file_name}\"!";

my @data = ();
	while (defined(my $line = <$fh>))
	{
	chomp($line);

	# silently discard blank input lines
	if ($line =~ /^\s*$/)
		{ next; }				# *** LOOP CONTROL ***

	# handle any comment input lines
	if ($line =~ /^#/)
		{
		if ( $make_new_column_comments_flag
		     && ($line =~ /^#+\s+column\s+(\d+)\s*=\s*(.*)$/) )
			{
			my $input_column = $1;
			my $defn = $2;
			print "# column ",$output_column++," = ",$defn,"\n";
			}
		   else { print $line, "\n"; }
		next;					# *** LOOP CONTROL ***
		}

	push @data, $line;
	}

$fh->close();

return @data;
}

# end of static-storage BEGIN scope
}

################################################################################

#
# This function checks whether an array of numbers is sorted in ascending
# order.
#
# Arguments:
# $listref = A reference to the array to check.
#
# Results
# If the array is sorted, this function returns -1.
# If the array isn't sorted, this function returns the smallest i
# such that $listref->[$i] is not fuzzily <= $listref->[$i+1].
#
sub check_array_is_sorted
{
my ($listref) = @_;
my $N = scalar(@{$listref});

	for (my $i = 0 ; $i+1 < $N ; ++$i)
	{
	if (! fuzzy_LE($listref->[$i], $listref->[$i+1]))
		{ return $i; }
	}

return -1;
}

################################################################################

#
# This function does a fuzzy equality comparison between two numbers.
#
# Global variables:
# $afuzz, $rfuzz = (in)
#
sub fuzzy_EQ
{
my ($x,$y) = @_;

return abs($x-$y) <= max($afuzz, $rfuzz*max(abs($x),abs($y)));
}

########################################

#
# This function does a fuzzy less-than-or-equal-to comparison between
# two numbers.
#
# Global variables:
# $afuzz, $rfuzz = (in)
#
sub fuzzy_LE
{
my ($x,$y) = @_;

return ($x < $y) || fuzzy_EQ($x,$y);
}

################################################################################

#
# This function computes the maximum of two numbers.
#
sub max
{
my ($x,$y) = @_;

return ($x > $y) ? $x : $y;
}


==> anc/bin/select.line <==
#!/usr/bin/perl -w
use strict;
use Getopt::Long;

my $false = 0;
my $true  = 1;
my $default_column = 1;
my $default_fuzz   = 1.0e-6;

################################################################################

my $help_msg = <<"EOF";			# expand ${variables}
Usage:
  select.line  [ --column INTEGER ]  [ --fuzz NUMBER ]  --value NUMBER
               [ --prefix STRING ]
               <input >output

This program is a filter, reading from standard input and writing
selected lines to standard output.

Blank or comment input lines are ignored.

Otherwise, each input line is split into whitespace-delimited fields,
and the line is output (prefixed by the optional /--prefix/ argument,
if any) if and only if the field specified by the (1-origin) /--column/
argument (default ${default_column}) is fuzzily equal to the value specified by
 the (mandatory) /--value/ argument.

The /--fuzz/ argument specifies the (absolute) tolerance for the fuzzy
arithmetic; the default is ${default_fuzz}.
EOF

################################################################################

my $help_flag	= $false;
my $column	= $default_column;
my $fuzz	= $default_fuzz;
my $value	= undef();
my $prefix	= '';
GetOptions(
  'help'	=> \$help_flag,
  'column=i'	=> \$column,
  'fuzz=f'	=> \$fuzz,
  'value=f'	=> \$value,
  'prefix=s'	=> \$prefix,
	  )
	|| die $help_msg;

if ($help_flag)
	{ print $help_msg; exit; }			# *** --help EXIT ***

if (! defined($value))
	{ die "must specify --value option!\n"; }	# *** ERROR EXIT ***

#
# main computation starts here
#

	while (my $line = <STDIN>)
	{
	chomp($line);

	# ignore blank or comment lines
	if (($line =~ /^\s*$/) || ($line =~ /^#/))
		{ next; }				# *** LOOP CONTROL ***

	my (@fields) = split(/\s+/, $line);
	my $input_value = $fields[$column-1];
	if (fuzzy_EQ($input_value, $value))
		{ print $prefix, $line, "\n"; }
	}

################################################################################

sub fuzzy_EQ
{
my ($x,$y) = @_;
return abs($x-$y) <= $fuzz;
}


==> anc/doit.make-data-analysis-symlinks <==
#!/bin/sh

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda && ln -s ../../../nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/lambda && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/norms-of-t && ln -s ../../../nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie && ln -s ../../../nops-esrc-gto20-wt2-ortho-P4/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-gto20-wt2-ortho-P4/ortho-movie && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/norms-of-t && ln -s ../../../nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/uvip-ortho-hom && ln -s ../../../nops-esrc-wt2-ortho-P12/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P12/uvip-ortho-hom && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s ../../common/ ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/Einstein-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/constraints-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/ell-emm.par ./ell-emm.par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/hbar-convergence && ln -s runs/t1011.573-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/lambda && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/norms-of-t && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-snapshots && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/uvip-ortho-hom && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/uvip-ortho-hom && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50 && ln -s 2k-Einstein-convergence ./Einstein-convergence)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50 && ln -s 2k-constraints-convergence ./constraints-convergence)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50 && ln -s 2k-hbar-convergence ./hbar-convergence)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s ../../common/ ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-Einstein-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-constraints-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/1k-hbar-convergence && ln -s runs/t1000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s ../../common/ ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-Einstein-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-constraints-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s ../../../ppart-ortho-50/ell1-emm1/ ./runs)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s ../../common ./common)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/par ./par)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.03125 ./dx0.03125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.04167 ./dx0.04167)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.0625 ./dx0.0625)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.08333 ./dx0.08333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.125 ./dx0.125)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.1667 ./dx0.1667)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.25 ./dx0.25)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.3333 ./dx0.3333)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/2k-hbar-convergence && ln -s runs/t2000-r7.2-ell1-emm1-dx0.5 ./dx0.5)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/lambda && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/norms-of-t && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie && ln -s ../../../ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-movie && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/ortho-snapshots && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/uvip-ortho-hom && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/uvip-ortho-hom && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=1000)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t5000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=2000)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=500)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various && ln -s ../../../ppart-ortho-oa-50/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125 ./ortho-oa)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/cmp-uvip-ortho-hom-from-t=various && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=1000)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1/t5000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=2000)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t && ln -s ../../../ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1/t2000-r7.2-ell1-emm1-dx0.125 ./fixed-from-t=500)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-fixed/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda && ln -s ../../../ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/lambda && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/norms-of-t && ln -s ../../../ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/norms-of-t && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/uvip-ortho-hom && ln -s ../../../ppart-ortho-oa-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./ortho)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-oa-50/uvip-ortho-hom && ln -s ../../common/ ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie && ln -s ../../../ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125 ./homogeneous)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/hom-movie && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./homogeneous)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./sourced-esrc)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./sourced-ppart)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/norms-of-t && ln -s ../../common/ ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie && ln -s ../../../ppart-ortho-50/ell1-emm1/out1-t1000-r7.2-ell1-emm1-dx0.125 ./ppart)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/ppart-movie && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./sourced-esrc)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./homogeneous)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./sourced-ppart)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/snapshots && ln -s ../../common ./common)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom && ln -s ../../../nops-esrc-wt2-ortho-P4/ell1-emm1/t1011.573-r7.2-ell1-emm1-dx0.125 ./sourced-esrc)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom && ln -s ../../../ppart-ortho-50/ell1-emm1/t1000-r7.2-ell1-emm1-dx0.125 ./sourced-ppart)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/unstable-mode/uvip-sourced-hom && ln -s ../../common/ ./common)


==> anc/doit.make-par-files-symlinks <==
#!/bin/sh

(cd ./par && ln -s Gaussian-initial-data.par initial-data.par)

(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1/ && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P12/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-oa-50/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-gto20-wt2-ortho-P4/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=500/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=1000/ell1-emm1 && ln -s ../../../../par .)
(cd ./IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-fixed-from-oa-50-t=2000/ell1-emm1 && ln -s ../../../../par .)


==> anc/gnuplot-setup/README <==
The file  dot-gnuplot  in this directory is my ~/.gnuplot.  It contains
various function and variable definitions, some of which (notably the
variable
  pi
and the functions
  cnorm
  min
  max
are used by some of the gnuplot scripts.


==> anc/gnuplot-setup/dot-gnuplot <==
# gnuplot init file
set format "%g"
set term x11 size 1000,750
set colorsequence classic
set samples 1000
set style data lines
set zero 0.0
set xyplane 0.0
set clip two
set view ,,0.9
set view 30, 300

min(x,y) = (x < y) ? x : y
max(x,y) = (x > y) ? x : y
clamp(a,b,x) = (x < a) ? a : (x > b) ? b : x
min3(x,y,z) = min(x, min(y,z))
max3(x,y,z) = max(x, max(y,z))
min4(w,x,y,z) = min(min(w,x), min(y,z))
max4(w,x,y,z) = max(max(w,x), max(y,z))
arctan_xy(x,y) = atan2(y,x)
signum(x) = sgn(x)
ln(x) = log(x)
hypot(x,y) = sqrt(x**2 + y**2)
hypot3(x,y,z) = sqrt(x**2 + y**2 + z**2)
hypot4(w,x,y,z) = sqrt(w**2 + x**2 + y**2 + z**2)
hypot5(x1,x2,x3,x4,x5) = sqrt(x1**2 + x2**2 + x3**2 + x4**2 + x5**2)
hypot6(x1,x2,x3,x4,x5,x6) = sqrt(x1**2 + x2**2 + x3**2 + x4**2 + x5**2 + x6**2)
hypotc6(x1,y1, x2,y2, x3,y3, x4,y4, x5,y5, x6,y6)			\
	= sqrt(   x1**2 + y1**2  +  x2**2 + y2**2  +  x3**2 + y3**2	\
		+ x4**2 + y4**2  +  x5**2 + y5**2  +  x6**2 + y6**2 )
cnorm(re,im) = hypot(re,im)
cmplx(re,im) = re + {0,1}*im
conj(z) = cmplx(real(z), -imag(z))
log2(x) = log(x) / log(2.0)	# note log10(x) is already builtin
rand01(x) = rand(0)

C_of_F(F) = (F - 32.) * (5./9.)
F_of_C(C) = 32. + (9./5.)*C

# number of integers in closed range [a,b]
how_many_in_range(a,b) = b-a+1

fmod(x,y) = x - y*floor(x/y)

round(x) = floor(0.5 + x)
rfmod(x,y) = x - y*round(x/y)

# round to 2 decimal places (as for currency amounts)
round2(x) = sprintf("%.2f", x)

cbrt(x) = (x >= 0) ? (x ** (1.0/3.0)) : - cbrt(-x)
average(x,y) = x + 0.5*(y-x)
average3(x,y,z) = (x + y + z) / 3.0
average4(w,x,y,z) = (w + x + y + z) / 4.0
gmean(x,y) = sqrt(x*y)
complex(re,im) = re + {0.0,1.0}*im

# generic linear map [a,b] --> [x,y]
linear_map(a,b, x,y, t) = x + (y-x)*(0.0+t-a)/(0.0+b-a)

# map t in [0,1] --> [a,b]
map01(a,b, t) = a + t*(b-a)

# convert hours:minutes or hours:minutes:seconds --> decimal hours
hhmm(h,m) = h + m/60.0
hhmmss(h,m,s) = h + m/60.0 + s/3600.0

# convert 0-15 number into hexadecimal digit
hex(n) = substr("0123456789abcdef", n+1, n+1)

# convert 0-255 number into two hexadecimal digits
hex2(n) = hex(n/16).hex(n%16)

# convert hexadecimal digit into 0-15 number
decimal_of_hex(x) = strstrt("0123456789abcdef", x) - 1

# convert two hexadecimal digits into 0-255 number
decimal_of_hex2(xy) =   16*decimal_of_hex(substr(xy,1,1))		\
		      +    decimal_of_hex(substr(xy,2,2))

# fuzzy equality
fuzz = 1.0e-10
_fuzzy_scale(x,y) = max(1.0, max(abs(x),abs(y)))	# comparison scale
							# for fuzzy_EQ(x,y)
fuzzy_EQ(x,y) = (abs(x-y) <= fuzz*_fuzzy_scale(x,y)) ? 1 : 0
fuzzy_GE(x,y) = (x > y) || fuzzy_EQ(x,y)
fuzzy_LE(x,y) = (x < y) || fuzzy_EQ(x,y)


==> anc/par/Gaussian-initial-data.par <==
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X1.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X1.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X2.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X2.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X3.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X3.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X4.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X4.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X5.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X5.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X6.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X6.imag.par"

@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X1.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X1.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X2.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X2.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X3.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X3.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X4.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X4.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X5.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X5.imag.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X6.real.par"
@include "par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X6.imag.par"


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X1.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X1"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 1.5586793220483806e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -2.2376107130915379e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.0039574035348123e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X1.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X1"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -7.5018333468148883e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -3.0956382897445121e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.3287244007808637e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X2.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X2"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 8.6582823135549880e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -8.9156599124473122e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.1763041171913184e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X2.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X2"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -8.6261122485192114e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 9.7128687347673761e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.0206134145413094e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X3.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X3"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -2.1577067679957764e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 4.6567279355352085e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.5600557560387816e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X3.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X3"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -1.2213909802665501e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 2.2722940319699543e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.8025987436287760e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X4.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X4"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 7.6100385315623065e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 8.3774666103175406e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.5131685575188541e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X4.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X4"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -7.7432835741155808e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 7.8058362240060717e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.2903048563256156e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X5.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X5"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -3.5859698408327310e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 2.5056578212819645e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.0847006237264171e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X5.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X5"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 4.6105157999398827e-01
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -3.0833177680403967e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.7905969058732214e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X6.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X6"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 1.5370814998353275e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -8.9313162447219163e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.8279391389078178e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.dt_hbar.X6.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X6"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 5.6491376131476390e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -2.8922257990083358e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.2141480319739527e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X1.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X1"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 2.7802099717383264e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -6.3324932493374497e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.6528407141034613e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X1.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X1"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 8.7917088064782156e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 1.3171824351880783e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.7726609976445616e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X2.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X2"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 9.6466280112880831e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 3.5043955499195576e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.3419980857732893e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X2.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X2"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 3.7515622571314307e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 5.8771784065478307e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.4377449373975294e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X3.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X3"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 4.5209201949914490e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -2.3155440456056482e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.6828160999142021e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X3.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X3"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 2.2933923934502136e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 9.5064517209787560e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.6932698760133910e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X4.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X4"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 3.0033951048578764e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 1.5280696045634024e-01
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.0302849895997836e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X4.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X4"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -6.3806428730317712e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 5.4522707347231290e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.1206985783881761e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X5.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X5"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -9.5866657457677942e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -8.2905014697835853e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.6712637794105078e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X5.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X5"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 1.3224792309429745e-04
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= 1.4876233616399244e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.9914271765930479e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X6.imag.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X6"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= 8.5368109016696252e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -1.6751436730897602e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.2345259704333458e+01
%{initial_data::N_gridfns}++


==> anc/par/Gaussian-initial-data/Gaussian-initial-data.state.hbar.X6.real.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X6"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "Gaussian(rstar)"
initial_data::Gaussian(rstar).amplitude[%{initial_data::N_gridfns}]	= -2.2853209506970851e+00
initial_data::Gaussian(rstar).mean[%{initial_data::N_gridfns}]		= -1.7679976413961800e+00
initial_data::Gaussian(rstar).sigma[%{initial_data::N_gridfns}]		= 1.6892149202033952e+01
%{initial_data::N_gridfns}++


==> anc/par/common.par <==
Courant_factor			=  1.0

##geometry::IO_file_name.time_format		= "t=%.3f"
##chunk::adjust_Delta_t_to_highly_divide_orbit_period		= true
##chunk::adjust_output_Delta_t_to_divide_orbit_period		= true

min_i_BC_type			= "zero"
max_i_BC_type			= "zero"

output_number::use_max_precision_format	= true
geometry::output_min_rstar	= -100.0
geometry::output_max_rstar	= +100.0

output_state			= true
output_dt_state			= false
output_dtt_state		= false

do_constraints			= true
do_Einstein			= true
do_self_force_modes		= false


==> anc/par/dx0.03125.par <==
Delta_rstar		=    0.03125


==> anc/par/dx0.04167.par <==
Delta_rstar		=    0.0416666666666667		# M/24



==> anc/par/dx0.0625.par <==
Delta_rstar		=    0.0625


==> anc/par/dx0.08333.par <==
Delta_rstar		=    0.0833333333333333		# M/12


==> anc/par/dx0.125.par <==
Delta_rstar		=    0.125


==> anc/par/dx0.1667.par <==
Delta_rstar		=    0.1666666666666667		# M/6


==> anc/par/dx0.25.par <==
Delta_rstar		=    0.25


==> anc/par/dx0.3333.par <==
Delta_rstar		=    0.3333333333333333		# M/3


==> anc/par/dx0.5.par <==
# this might be too coarse to work properly with a worldtube radius of 2.0
Delta_rstar		=    0.5


==> anc/par/esrc.par <==
source_scheme	= "effective source"
worldtube::radius_rstar	= 2.0


==> anc/par/ortho.par <==
orthogonalize				= true
orthogonalize::inner_product.min_rstar	= -100.0
orthogonalize::inner_product.max_rstar	=  100.0

##orthogonalize::adjust_ortho_update_Delta_t_to_divide_particle_orbit_period = true

##orthogonalize::do_orbit_averaging	= true


==> anc/par/particle-r7.2.par <==
particle::orbit_type		= "circular"
particle::r			=  7.2


==> anc/par/ppart.par <==
source_scheme	= "point particle"


==> anc/par/random-initial-data.par <==
initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X1"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X1"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X2"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X2"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X3"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X3"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X4"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X4"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X5"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X5"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X6"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.hbar.X6"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

################################################################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X1"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X1"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X2"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X2"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X3"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X3"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X4"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X4"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X5"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X5"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

########################################

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X6"
initial_data::real_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++

initial_data::gridfn_name_suffix[%{initial_data::N_gridfns}]		= "state.dt_hbar.X6"
initial_data::imag_part[%{initial_data::N_gridfns}]			= true
initial_data::type[%{initial_data::N_gridfns}]				= "random_Gaussian(rstar)"
%{initial_data::N_gridfns}++


==> anc/par/sourced.par <==
chunk::have_source_info	= true
chunk::enable_source	= true
slice::use_adjusted_FD	= true


==> anc/par/t10.116.par <==
final_t			=   10.1157332126987
nominal_min_rstar	= -100.0
nominal_max_rstar	=  100.0


==> anc/par/t10.par <==
final_t			=   10.0
nominal_min_rstar	= -100.0
nominal_max_rstar	=  100.0


==> anc/par/t100.par <==
final_t			=  100.0
nominal_min_rstar	= -250.0
nominal_max_rstar	=  250.0


==> anc/par/t1000.par <==
final_t			=  1000.0
nominal_min_rstar	= -1600.0
nominal_max_rstar	=  1600.0


==> anc/par/t1001.par <==
final_t			=  1001.45758805717
nominal_min_rstar	= -1600.0
nominal_max_rstar	=  1600.0


==> anc/par/t1011.573.par <==
final_t			=  1011.57332126987
nominal_min_rstar	= -1620.0
nominal_max_rstar	=  1620.0


==> anc/par/t10k.par <==
final_t			=  10000.0
nominal_min_rstar	= -15000.0
nominal_max_rstar	=  15000.0


==> anc/par/t200.par <==
final_t			=  200.0
nominal_min_rstar	= -350.0
nominal_max_rstar	=  350.0


==> anc/par/t2000.par <==
final_t			=  2000.0
nominal_min_rstar	= -3100.0
nominal_max_rstar	=  3100.0


==> anc/par/t2002.915.par <==
final_t			=  2002.91517611432
nominal_min_rstar	= -3105.0
nominal_max_rstar	=  3105.0


==> anc/par/t3000.par <==
final_t			=  3000.0
nominal_min_rstar	= -4600.0
nominal_max_rstar	=  4600.0


==> anc/par/t4000.par <==
final_t			=  4000.0
nominal_min_rstar	= -6100.0
nominal_max_rstar	=  6100.0


==> anc/par/t500.par <==
final_t			=  500.0
nominal_min_rstar	= -850.0
nominal_max_rstar	=  850.0


==> anc/par/t5000.par <==
final_t			=  5000.0
nominal_min_rstar	= -7600.0
nominal_max_rstar	=  7600.0


==> anc/par/t505.787.par <==
final_t			=  505.786660634935
nominal_min_rstar	= -860.0
nominal_max_rstar	=  860.0


==> anc/smp-v8.10.23/doc/tex/Makefile <==
# Note this Makefile always re-TeXs things, even if the .tex files
# haven't changed (and similarly for dvips); this ensures that changes
# to macros, included stuff from other directories, etc, get "used".
# To implement this, we declare the .ps and .pdf files as "PHONY".

NAME	:= smp

.PHONY	: default
default	: $(NAME).ps $(NAME).pdf

.PHONY	: 2tex
2tex	:
	latex $(NAME).tex && latex $(NAME).tex

.PHONY	: $(NAME).ps
$(NAME).ps	:
	latex $(NAME).tex
	dvips -f <$(NAME).dvi >$(NAME).ps

.PHY	: bib
bib	:
	test -h jt-new.bib || ln -s ../../../../tex/bib/jt-new.bib .
	bibtex $(NAME)

.PHONY	: $(NAME).pdf
$(NAME).pdf	:
	ps2pdf $(NAME).ps

.PHONY	: clean
clean	:
	-rm $(NAME).aux $(NAME).bbl $(NAME)Notes.bib


==> anc/smp-v8.10.23/doc/tex/aeireferences.bib <==
% numrel group bibtex file
% $Header: /numrelcvs/AEIBibtex/aeireferences.bib,v 1.35 2007/09/29 15:28:25 rezzolla Exp $

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Instructions %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Here are some instructions for modifying or extending this file.  This
% file is used by many people, for many existing latex documents.  This
% file is used by people all over the world, and has been used for many
% years.  It therefore very important that your changes do not break
% these existing documents.  Thank you.
% 
% 
% 
% Here are the important rules.  If you break them, people will become
% angry.
% 
% -- Never remove an entry.  If you don't want people to use a certain
%    entry any more, add a comment in front of it stating so.  If you
%    remove an entry, existing papers won't latex any more.
% 
% -- Never remove fields from entries.  Someone may need this field, and
%    the generated reference is then missing critical information.
%    Worse, that may go unnoticed for a long time, e.g. when a revised
%    version is sent to the referee.
% 
% -- If an entry doesn't look nice in your references, don't change the
%    entry just to make it look nice.  It is likely that your changes
%    will make it look ugly for other people.  Instead, change your
%    bibtex style, or create your own.  (This is easy; see
%    <http://en.wikipedia.org/wiki/BibTeX> for instructions.)
% 
% -- If you absolutely cannot live with an existing entry, then
%    duplicate it with a new name.  This is an ugly solution, but at
%    least it guarantees that you don't break anything.  Please add a
%    comment describing the differences, or telling people which entry
%    to use in general.
% 
% -- Do not add new fields to entries that will dramatically change how
%    these entries are printed.  For example, the "note" field is always
%    printed, which means that you should only put information there
%    that is always interesting -- even in a PRL where every line
%    counts.  Do not use the "note" field to add some information that
%    belongs into other fields, e.g. "eprint".  If you want to see
%    eprint numbers, you can change bibtex style instead (see above).
% 
% -- In general, do not add a "key" field to your entries.  The "key"
%    field is definitely not meant to be a repetition of the key (the
%    thingy you use in the \cite command).  Instead, the "key" field is
%    e.g. used to sort entries when no author is specified.  Some bibtex
%    styles also output the key into the reference (i.e., they generate
%    "[key]" instead of "[42]" in the paper.  Unless you really want to
%    use this feature, don't add keys.  Especially don't add keys with
%    underscores, which lead to latex errors.
% 
% -- In spite of the above, please do update references that are
%    outdated, e.g. because they have been published, or they contain an
%    error, or you have additional information for that entry (e.g. an
%    eprint number or a URL).  It is okay to change a references
%    substantially when a preprint has been published.
% 
% 
% 
% And here are some rules of minor importance.
% 
% - If you want to add an eprint number, use an "eprint" field.
% 
% - If you want to add a URL, use a "url" field.  URLs in "url" fields
%   do not need to be quoted in any way.  If you add URLs pointing
%   to arxiv.org, note that they request that you point to the paper's
%   abstract, not directly to the PDF document.  You may need to use
%   "\usepackage{url}" for these urls, or you may need to update your
%   bibtex style.  However, URLs printed from the "url" field look much
%   nicer.  They can even have line breaks.
% 
% - We usually create keys of the form "last name of first author",
%   "year", "letter".  Examples are "Abel97a" or "Abbott:2006vg".  Try
%   to follow a similar rule.  Don't make the key too long.
% 
% - Try to avoid adding one-time entries, e.g. for "private
%   communication".  Consider instead using a second bibtex file that
%   is distributed with your paper.  You can use several bibtex files
%   together by listing them all in the same \bibliography command,
%   separated by commas, without spaces.
% 
% - Keep the entries sorted.  (I don't know why I have to mention this
%   here, but it seems to be necessary.  Maybe it helps.)
% 
% - Before you commit, run bibtex at least once to make sure that there
%   are no errors.  (This should also go without saying.)
% 
% - If you find yourself using bibtex a lot, consider reading some
%   documentation, e.g. starting from <http://en.wikipedia.org/wiki/BibTeX>.



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Journals %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% A %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Article{Abbott:2006vg,
     author    = "Abbott, B. and others",
 collaboration = "LIGO",
     title     = "Coherent searches for periodic gravitational waves from
                  unknown isolated sources and Scorpius {X-1}: Results from the
                  second LIGO science run",
     year      = "2006",
     eprint    = "gr-qc/0605028",
     SLACcitation  = "%%CITATION = GR-QC 0605028;%%"
}

@Article{Abbott:2005qm,
     author    = "Abbott, B. and others",
 collaboration = "LIGO",
     title     = "Joint LIGO and TAMA300 search for gravitational waves from
                  inspiralling neutron star binaries",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "102002",
     eprint    = "gr-qc/0512078",
     SLACcitation  = "%%CITATION = GR-QC 0512078;%%"
}

@article{Abel97a,
  key =          {Abel97a},
  author =       {T. Abel and Peter Anninos and Y. Zhang and
                  M. L. Norman},
  title =        {Modeling Primordial Gas in Numerical Cosmology},
  journal =      {New Astronomy},
  year =         1997,
  volume =       2,
  number =       3,
  pages =        181
}

@article{Abel97b,
  key =          {Abel97b},
  author =       {Tom Abel and Peter Anninos and Michael L. Norman and
                  Yu Zhang},
  title =        {First Structure Formation: {I}. Primordial Star
                  Forming Regions in Hierarchical Models},
  journal =      {Astrophys. J.},
  year =         1998,
  volume =       508,
  eprint =       {astro-ph/9705131},
  pages =        {518-529}
}

@article{Abel97c,
  key =          {Abel97c},
  author =       {T. Abel and A. Stebbins and Peter Anninos and
                  M. L. Norman},
  title =        {First Structure Formation: {II}. Cosmic String + Hot
                  Dark Matter Models},
  journal =      {Astrophys. J.},
  year =         1998,
  volume =       508,
  eprint =       {astro-ph/9706262},
  pages =        {530-534}
}

% copied by Joe 4/20/94
@PhdThesis{Abrahams88,
  key =          {Abrahams88},
  author =       {Andrew Abrahams},
  title =        {The Synergism of Analytic and Numerical Techniques
                  in General Relativity: Calculation of Radiative
                  Spacetimes},
  school =       {University of Illinois},
  year =         1988,
  address =      {Urbana, Illinois},
  X-note =       "{U}niversity {M}icrofilms \#DA 89-08603"
}

@article{Abrahams88b,
  key =          {Abrahams88b},
  author =       {Andrew Abrahams and C. Evans},
  title =        {Reading off Gravitational Radiation Waveforms in
                  Numerical Relativity Calculations: Matching to
                  Linearised Gravity},
  journal =      {Phys. Rev. D},
  year =         1988,
  volume =       37,
  pages =        {318-332}
}

%Copied by Karen 4/20/94
@incollection{Abrahams89,
  key =          {Abrahams89},
  author =       {Andrew Abrahams},
  title =        {Analytic-Numerical Matching for Gravitational
                  Waveform Extraction},
  editor =       {C. Evans and L. Finn and D. Hobill},
  booktitle =    {Frontiers in Numerical Relativity},
  publisher =    {Cambridge University Press},
  address =      {Cambridge, England},
  year =         1989
}

% copied by Joe 4/20/94
@article{Abrahams90,
  key =          {Abrahams90},
  author =       {Andrew Abrahams and C. Evans},
  title =        {Gauge Invariant Treatment of Gravitational Radiation
                  Near the Source: Analysis and Numerical Simulations},
  journal =      {Phys. Rev. D},
  year =         1990,
  volume =       42,
  pages =        {2585-2594}
}

@article{Abrahams92a,
  key =          {Abrahams92a},
  author =       {A. Abrahams and D. Bernstein and D. Hobill and
                  E. Seidel and L. Smarr},
  title =        {Numerically Generated Black Hole Spacetimes:
                  Interaction with Gravitational Waves},
  journal =      {Phys. Rev. D},
  volume =       45,
  year =         1992,
  pages =        {3544-3558}
}

% copied by Joe 4/20/94
@article{Abrahams92b,
  key =          {Abrahams92b},
  author =       {Andrew M. Abrahams and Charles R. Evans},
  title =        {Trapping a Geon: Black Hole Formation by an
                  Imploding Gravitational Wave},
  journal =      {Phys. Rev. D},
  volume =       46,
  year =         1992,
  pages =        {R4117-R4121}
}

@article{Abrahams92c,
  author =       "Andrew M. Abrahams and Karen R. Heiderich and Stuart
                  L. Shapiro and Saul A. Teukolsky",
  title =        "Vacuum Initial Data, Singularities, and Cosmic
                  Censorship",
  journal =      "Phys. Rev. D",
  volume =       46,
  number =       6,
  year =         1992,
  month =        "15 September",
  pages =        "2452-2463",
  url =          "http://link.aps.org/abstract/PRD/v46/p2452",
  doi =          "10.1103/PhysRevD.46.2452",
}

% copied by Joe 4/20/94
@article{Abrahams93a,
  key =          {Abrahams93a},
  author =       {Andrew M. Abrahams and Charles R. Evans},
  title =        {Critical Behavior and Scaling in Vacuum Axisymmetric
                  Gravitational Collapse},
  journal =      {Phys. Rev. Lett.},
  volume =       70,
  year =         1993,
  pages =        2980
}

@article{Abrahams-1994-universality-of-vacuum-collapse,
  author =       "Andrew M. Abrahams",
  title =        "Universality in Axisymmeric Vacuum Collapse",
  journal =      "Phys. Rev. D",
  volume =       49,
  number =       8,
  year =         1994,
  month =        "15 April",
  pages =        "3998-4003",
}

@article{Abrahams94a,
  key =          {Abrahams94a},
  author =       {Andrew M. Abrahams and Gregory B. Cook and Stuart
                  L. Shapiro and Saul A. Teukolsky},
  title =        {Solving {E}instein's Equations for Rotating
                  Spacetimes: Evolution of Relativistic Star Clusters},
  journal =      {Phys. Rev. D},
  volume =       49,
  number =       10,
  year =         1994,
  month =        "15 May",
  pages =        {5153-5164},
  doi =          {10.1103/PhysRevD.49.5153},
}

@inproceedings{Abrahams94b,
  key =          {Abrahams94b},
  author =       {A. Abrahams},
  title =        {The No Boundary Proposal},
  editor =       {editor},
  booktitle =    {Numerical Relativity Conference},
  publisher =    {Grand Challenge Meeting, NCSA, Champaign, November,
                  1994},
  year =         1994
}

@Article{Abrahams94c,
  author =       {A. Abrahams and G. Cook},
  title =        {Collisions of Boosted Black Holes: Perturbation
                  Theory Prediction of Gravitational Radiation},
  journal =      {Phys. Rev. D},
  year =         1994,
  volume =       50,
  pages =        {R2364}
}

@Article{Abrahams95a,
  author =       {A. Abrahams and A. Anderson and Y. Choquet-Bruhat
                  and J. York},
  title =        {{E}instein and {Y}ang-{M}ills theories in hyperbolic
                  form without gauge-fixing},
  journal =      {Phys. Rev. Lett.},
  year =         1995,
  volume =       75,
  pages =        {3377-3381}
}

@Article{Abrahams95b,
  author =       {A. Abrahams and R. Price},
  title =        {Applying black hole perturbation theory to
                  numerically generated spacetimes},
  journal =      {Phys. Rev. D},
  year =         1996,
  volume =       53,
  pages =        1963
}

@Article{Abrahams95c,
  author =       {A. Abrahams and R. Price},
  title =        {Black-hole collisions from {B}rill-{L}indquist
                  initial data: Predictions of perturbation theory},
  journal =      {Phys. Rev. D},
  year =         1996,
  volume =       53,
  number =       4,
  pages =        {1972-1976}
}

@Article{Abrahams95d,
  author =       "Andrew M. Abrahams and Stuart L. Shapiro and Saul A.
                  Teukolsky",
  title =        "Calculation of gravitational wave forms from black
                  hole collisions and disk collapse: Applying
                  perturbation theory to numerical space-times",
  journal =      "Phys. Rev. D",
  volume =       51,
  year =         1995,
  pages =        "4295-4301",
  eprint =       "gr-qc/9408036",
  SLACcitation = "%%CITATION = PHRVA,D51,4295;%%",
}

@Article{Abrahams96a,
  author =       {Andrew Abrahams and Arlen Anderson and Yvonne
                  Choquet-Bruhat and James York},
  title =        {A non-strictly hyperbolic system for the {E}instein
                  equations with arbitrary lapse and shift},
  journal =      {C.R. Acad. Sci. Paris},
  volume =       {t. 323, Serie II},
  year =         1996,
  pages =        {835-841}
}

@Article{Abrahams97a,
  author =       {A. M. Abrahams and L. Rezzolla and M. E. Rupright
                  and A. Anderson and Peter Anninos and Thomas
                  W. Baumgarte and N. T. Bishop and S. R. Brandt and
                  J. C. Browne and K. Camarda and M. W. Choptuik and
                  Gregory B. Cook and R. R. Correll and C. R. Evans
                  and L. S. Finn and G. C. Fox and R. G{\'o}mez and
                  T. Haupt and M. F. Huq and L. E. Kidder and
                  S. A. Klasky and P. Laguna and W. Landry and
                  L. Lehner and J. Lenaghan and R. L. Marsa and
                  J. Mass{\'o} and R. A. Matzner and S. Mitra and
                  P. Papadopoulos and M. Parashar and F. Saied and
                  P. E. Saylor and Mark A. Scheel and E. Seidel and
                  Stuart L. Shapiro and D. Shoemaker and L. Smarr and
                  B. Szil{\'a}gyi and Saul A. Teukolsky and
                  M. H. P. M. van Putten and P. Walker and J. Winicour
                  and J. W. York, Jr},
  title =        {Gravitational wave extraction and outer boundary
                  conditions by perturbative matching },
  journal =      {Phys. Rev. Lett.},
  year =         1998,
  volume =       80,
  pages =        {1812-1815},
  eprint =       {gr-qc/9709082}
}


@article{Abrahams97b,
  author =       {Andrew Abrahams and Arlen Anderson and Yvonne
                  Choquet-Bruhat and James York},
  title =        {Geometrical Hyperbolic Systems for General
                  Relavitity and Gauge Theories},
  journal =      {Class. Quantum Grav.},
  year =         1997,
  volume =       14,
  pages =        {A9-A22}
}

@article{Abramovici92,
        key     = {Abramovici92},
        author  = {A. A. Abramovici and W. Althouse and R. P. Drever
                  and Y. Gursel and S. Kawamura and F. Raab and D.
                  Shoemaker and L. Sievers and R. Spero and K. S.
                  Thorne and R. Vogt and R. Weiss and S. Whitcomb and
                  M. Zuker},
        title   = {{LIGO}: {The} {Laser} {Interferometer} {Gravitational-Wave}
                  {Observatory}},
        OPTcrossref = {},
        journal = {Science},
        year    = {1992},
        volume  = {256},
        OPTnumber = {},
        pages   = {325-333},
        OPTmonth = {},
        OPTnote = {},
        OPTannote = {}
}

@Article{Aguiar02,
  author = {O.D. Aguiar and {\it et al.}},
  title = {The Gravitational Wave Detector "Mario Schenberg": Status of the Project},
  journal = {Braz. J. Phys.},
  year = {2002},
  volume = {32},
  pages = {866-868},
}

@article{Aichelburg-Bizon-Tabor-2005,
        author = "Peter C. Aichelburg and Piotr Bizo{\'n} and Zbislaw Tabor",
        title = "Bifurcation and Fine Structure Phenomena
	         in Critical Collapse of a Self-Gravitating $\sigma$-Field",
        eprint = "gr-qc/0512136",
        note   = "gr-qc/0512136",
}

@Article{Alcubierre94a,
  author = {Miguel Alcubierre and Bernard Schutz},
  title = {Time--Symmetric {ADI} and Causal Reconnection: Stable
Numerical Techniques for Hyperbolic Systems on Moving Grids},
  OPTcrossref = {},
  OPTkey = {},
  journal = {J. Comput. Phys.},
  year = {1994},
  volume = {112},
  OPTnumber = {},
  pages = {44},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@InProceedings{Alcubierre94b,
        author = {Miguel Alcubierre and Bernard Schutz},
        title = {Numerical instabilities associated with gauge modes},
        editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental
                     General Relativity, Gravitation, and
                     Relativistic Field Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        pages = {611}
}

@Article{Alcubierre97a,
  author  = {Miguel Alcubierre},
  title   = {The appearance of coordinate shocks in hyperbolic
             formulations of General Relativity},
  journal = {Phys. Rev. D},
  year    = {1997},
  volume  = {55},
  pages   = {5981-5991},
  eprint    = {gr-qc/9609015}
}


@article{Alcubierre97b,
        author = {Miguel Alcubierre and Joan Mass{\'o}},
        title = {Pathologies of hyperbolic gauges in general
                 relativity and other field theories},
        journal = {Phys. Rev. D},
        volume = {57},
        number = {8},
        year = {1998},
        pages = {R4511-R4515},
	eprint = {gr-qc/9709024},
}

@Article{Alcubierre98b,
  author  = {Miguel Alcubierre and S. R. Brandt and B. Br{\"u}gmann and
             C. Gundlach and Joan Mass{\'o} and E. Seidel and P. Walker},
  title   = {Test-beds and applications for apparent horizon
             finders in numerical relativity},
  journal = {Class. Quantum Grav.},
  year    = 2000,
  volume  = 17,
  pages   = {2159--2190},
  eprint  = {gr-qc/9809004},
  doi     = {10.1088/0264-9381/17/11/301},
}

@article{Alcubierre99a,
  author  = {Miguel Alcubierre and S. R. Brandt and B. Br{\"u}gmann and D. Holz
             and E. Seidel and R. Takahashi and J. Thornburg},
  title   = {Symmetry without Symmetry: Numerical Simulation of
             Axisymmetric Systems using {C}artesian Grids},
  journal = {Int. J. Mod. Phys. D},
  volume  = {10}, number = {3},
  year    = 2001,
  pages   = {273-289},
  eprint    = {gr-qc/9908012},
  url = {http://ejournals.worldscientific.com.sg/ijmpd/10/1003/S0218271801000834.html},
  doi = "10.1142/S0218271801000834",
  x-note = "cartoon paper",
}

@article{Alcubierre99a_nourl,
  author  = {Miguel Alcubierre and S. R. Brandt and B. Br{\"u}gmann and D. Holz
             and E. Seidel and R. Takahashi and J. Thornburg},
  title   = {Symmetry without Symmetry: Numerical Simulation of
             Axisymmetric Systems using {C}artesian Grids},
  journal = {Int. J. Mod. Phys. D},
  volume  = {10}, number = {3},
  year    = 2001,
  pages   = {273-289},
  note    = {gr-qc/9908012},
}

@article{Alcubierre99b,
  author  = {Miguel Alcubierre and G. Allen and B. Br{\"u}gmann and
             G. Lanfermann and E. Seidel
             and W.-M. Suen and M. Tobias},
  title   = {Gravitational collapse of gravitational waves in {3D}
             numerical relativity},
  journal = {Phys. Rev. D},
  volume  = {61},
  year    = {2000},
  pages   = {041501 (R)},
  eprint    = {gr-qc/9904013}
}

@article{Alcubierre99c,
  author  = {Miguel Alcubierre and B. Br{\"u}gmann and M. Miller
             and W.-M. Suen},
  title   = {A Conformal Hyperbolic Formulation of the {E}instein Equations},
  journal = {Phys. Rev. D},
  volume  = {60},
  year    = 1999,
  pages   = 064017,
  eprint    = {gr-qc/9903030}
}

@article{Alcubierre99d,
  author  = {Miguel Alcubierre and Bernd Br{\"u}gmann and Thomas Dramlitsch
             and Jos{\'e} A. Font and Philippos Papadopoulos and Edward Seidel
             and Nikolaos Stergioulas and Ryoji Takahashi},
  title   = {Towards a stable numerical evolution of strongly gravitating
             systems in general relativity:  The conformal treatments},
  journal = {Phys. Rev. D},
  volume  = {62},
  year    = 2000,
  pages   = 044034,
  eprint  = {gr-qc/0003071}
}

@article{Alcubierre99e,
   author  = {Miguel Alcubierre and Gabrielle Allen and Bernd Br{\"u}gmann and
              Edward Seidel and Wai-Mo Suen},
   title   = {Towards an understanding of the stability properties
              of the 3+1 evolution equations in general relativity},
   journal = {Phys. Rev. D},
   volume  = {62},
   year    = 2000,
   pages   = 124011,
   eprint  = {gr-qc/9908079}
}

@article{Alcubierre00a,
   author  = {Miguel Alcubierre and Bernd Br{\"u}gmann},
   title   = {Simple excision of a black hole in 3+1 numerical relativity},
   journal = {Phys. Rev. D},
   volume  = {63},
   year    = 2001,
   pages   = 104006,
   eprint  = {gr-qc/0008067}
}

@article{Alcubierre00b,
   author  = {Miguel Alcubierre and W. Benger and B. Br{\"u}gmann and G. Lanfermann and
              L. Nerger and E. Seidel and R. Takahashi},
   title   = {{3D} {G}razing {C}ollision of {T}wo {B}lack {H}oles},
   journal = {Phys. Rev. Lett.},
   volume  = {87},
   pages   = {271103},
   year    = {2001},
   eprint    = {gr-qc/0012079}
}

@article{Alcubierre01a,
   author  = {Miguel Alcubierre and Bernd Br{\"u}gmann and Denis Pollney
              and Edward Seidel and Ryoji Takahashi},
   title   = {Black hole excision for dynamic black holes},
   journal = {Phys. Rev. D},
   volume  = {64},
   pages   = {061501(R)},
   year    = {2001},
   eprint    = {gr-qc/0104020}
}

@article{Alcubierre02a,
   author    = {Miguel Alcubierre and Bernd Br{\"u}gmann and Peter Diener and
                Michael Koppitz and Denis Pollney and Edward Seidel and Ryoji Takahashi},
   title     = "Gauge conditions for long-term numerical black hole
                evolutions without excision",
   journal = {Phys. Rev. D},
   volume  = {67},
   pages   = {084023},
   year      = 2003,
   eprint      = {gr-qc/0206072}
}

@Article{Alcubierre02b,
  author  = {Miguel Alcubierre},
  title   = "Hyperbolic slicings of spacetime: singularity
             avoidance and gauge shocks",
  journal = {Class. Quantum Grav.},
  volume  = 20,
  number  = 4,
  pages   = {607--624},
  year    = 2003,
  eprint  = {gr-qc/0210050}
}

@article{Alcubierre02c,
  author =       {Miguel Alcubierre and F. Siddhartha Guzm{\'a}n and
                  Tonatiuh Matos and Dar{\'\i}o N{\'u}{\~n}ez and L.
                  Arturo Ure{\~n}a-L{\'o}pez and Petra Wiederhold},
  title =        {Galactic collapse of scalar field dark matter},
  journal =      {Class. Quantum Grav.},
  volume =       19,
  number =       19,
  pages =        {5017--5024},
  year =         2002
}

@Article{Alcubierre2003:hyperbolic-slicing,
    author    = "Miguel Alcubierre and Alejandro Corichi
		 and Jos{\'e} A. Gonz{\'a}lez and Dar{\'\i}o N{\'u}{\~n}ez
		 and Marcelo Salgado",
    title     = "A hyperbolic slicing condition
                 adapted to Killing fields and densitized lapses",
    journal   = "Class. Quantum Grav.",
    volume    = 20, number = 18,
    pages     = "3951--3968",
    year      = 2003, month = "21 September",
    eprint    = "gr-qc/0303069",
}

@Article{Alcubierre03c,
   author  = {Miguel Alcubierre and A. Corichi and
              J. A. Gonz{\'a}lez and D. N{\'u}{\~n}ez and M. Salgado},
   title   = {Hyperbolicity of the {KST} formulation of {E}instein's
              equations coupled to a modified {B}ona-{M}asso
              slicing condition},
   journal = {Phys. Rev. D},
   volume  = {67},
   pages   = {104021},
   year    = {2003},
   eprint  = {gr-qc/0303086}
}

@article{Alcubierre2003:mexico-I,
  author =       {Miguel Alcubierre and Gabrielle Allen and Thomas
                  W. Baumgarte and Carles Bona and David Fiske and Tom
                  Goodale and Francisco Siddhartha Guzm{\'a}n and Ian
                  Hawke and Scott Hawley and Sascha Husa and Michael
                  Koppitz and Christiane Lechner and Lee Lindblom and
                  Denis Pollney and David Rideout and Marcelo Salgado
                  and Erik Schnetter and Edward Seidel and Hisa-aki
                  Shinkai and Deirdre Shoemaker and B{\'e}la Szil{\'a}gyi
                  and Ryoji Takahashi and Jeffrey Winicour},
  title =        {Towards standard testbeds for numerical relativity},
  journal =      {Class. Quantum Grav.},
  volume =       21,
  number =       2,
  pages =        {589--613},
  year =         2004,
  eprint =       {gr-qc/0305023}
}

@article{Alcubierre2003:pre-ISCO-coalescence-times,
        author = {Miguel Alcubierre and Bernd Br{\"u}gmann
                  and Peter Diener and Francisco Siddhartha Guzm{\'a}n
                  and Ian Hawke and Scott Hawley and Frank Herrmann
                  and Michael Koppitz and Denis Pollney and Edward Seidel
                  and Jonathan Thornburg},
        title = "Dynamical evolution of quasi-circular binary black hole data",
        journal = "Phys. Rev. D",
	year	= 2005, month = "5 August",
	volume	= 72,
	pages	= "044004",
	url     = "http://link.aps.org/abstract/PRD/v72/e044004",
	doi	= "10.1103/PhysRevD.72.044004",
        eprint	= "gr-qc/0411149",
        }

@unpublished{Alcubierre2003:co-rotating-shift,
        author = {Miguel Alcubierre and Peter Diener
                  and Francisco Siddhartha Guzm{\'a}n
                  and Scott Hawley and Michael Koppitz and Denis Pollney
                  and Edward Seidel},
        title = "Shift {C}onditions for {O}rbiting {B}inaries
                 in {N}umerical {R}elativity",
        note = "in preparation",
        year = 2006
        }

@Article{Alcubierre:2003pc,
  author =       "Miguel Alcubierre and Gabrielle Allen and Carles
                  Bona and David Fiske and Tom Goodale and
                  F. Siddharta Guzm{\'a}n and Ian Hawke and Scott
                  H. Hawley and Sascha Husa and Michael Koppitz and
                  Christiane Lechner and Denis Pollney and David
                  Rideout and Marcelo Salgado and Erik Schnetter and
                  Edward Seidel and Hisa-aki Shinkai and Bela Szilagyi
                  and Deirdre Shoemaker and Ryoji Takahashi and
                  Jeffrey Winicour",
  title =        "Toward standard testbeds for numerical relativity",
  journal =      "Class. Quantum Grav.",
  volume =       21,
  year =         2004,
  pages =        589,
  eprint =       "gr-qc/0305023"
}

@unpublished{Alcubierre2003:BBH0-excision,
        author = {Miguel Alcubierre and Bernd Br{\"u}gmann and Peter Diener
                  and Frank Herrmann and Denis Pollney and Edward Seidel and
                  Ryoji Takahashi},
        title = "Testing excision techniques
                 for dynamical {3D} black hole evolutions",
        X-note = "submitted to Phys. Rev. D",
        year = 2004,
        eprint = {gr-qc/0411137},
        }

@Article{Alcubierre04a,
   author  = {Miguel Alcubierre and J. A. Gonz{\'a}lez},
   title   = {Regularization of spherically symmetric evolution codes
              in numerical relativity},
   journal = {Comp. Phys. Comm.},
   volume  = {167},
   pages   = {76-84},
   year    = {2005},
   note    = {gr-qc/0401113}
}

@Article{Alcubierre:2004hr,
     author    = {Miguel Alcubierre and Bernd Br{\"u}gmann
                  and Peter Diener and Francisco Siddhartha Guzm{\'a}n
                  and Ian Hawke and Scott Hawley and Frank Herrmann
                  and Michael Koppitz and Denis Pollney and Edward Seidel
                  and Jonathan Thornburg},
     title     = "Dynamical evolution of quasi-circular binary black hole
                  data",
     journal   = "Phys. Rev. D",
     volume    = "72", number = 4,
     year      = "2005",
     pages     = "044004",
     eprint    = "gr-qc/0411149",
     SLACcitation  = "%%CITATION = GR-QC 0411149;%%"
}

@Article{Alcubierre:2005gh,
  author =       " Miguel Alcubierre and Alejandro Corichi and
                  Jos{\'e} A. Gonz{\'a}lez and Dar{\'\i}o
                  N{\'u}{\~n}ez and Bernd Reimann and Marcelo Salgado",
  title =        "Generalized harmonic spatial coordinates and
                  hyperbolic shift conditions",
  journal =      "Phys. Rev. D",
  volume =       72,
  year =         2005,
  pages =        124018,
  eprint =       "gr-qc/0507007",
  SLACcitation = "%%CITATION = GR-QC 0507007;%%"
}

@Article{Alcubierre:2005gw,
     author    = "Alcubierre, Miguel",
     title     = "Are gauge shocks really shocks?",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "4071-4082",
     eprint    = "gr-qc/0503030",
     SLACcitation  = "%%CITATION = GR-QC 0503030;%%"
}

@unpublished{Alcubierre2005:Orbit-compare,
        author = {Miguel Alcubierre and Bernd Br{\"u}gmann and Peter Diener
                  and F. Siddhartha Guzm{\'a}n and Ian Hawke and Scott Hawley
                  and Frank Herrmann and Michael Koppitz and Denis Pollney
                  and Edward Seidel and Ryoji Takahashi and Jonathan Thornburg
                  and Jason Ventrella},
        title = "Dynamical evolution of orbiting binary black hole data:
                 Comparison of different codes",
        note = "in preparation"
        }

@Article{Alcubierre:2004bm,
  author =       "Miguel Alcubierre and Bernd Br{\"u}gmann and Peter
                  Diener and Frank Herrmann and Denis Pollney and
                  Edward Seidel and Ryoji Takahashi",
  title =        "Testing excision techniques for dynamical 3D black
                  hole evolutions",
  year =         2004,
  eprint =       "gr-qc/0411137",
  SLACcitation = "%%CITATION = GR-QC 0411137;%%"
}

@article{Alekseenko2002,
        key     = {Alekseenko02},
        author  = {Alexander Alekseenko and Douglas Arnold},
        title   = {A new symmetric hyperbolic formulation for the {E}instein equations},
        journal = {Phys. Rev. D},
        volume  = {68},
        pages   = {064013},
        year    = 2003,
        note    = {gr-qc/0210071}
}


@MastersThesis{Alic05,
 author = {D. Alic},
 title = {Toward the Numerical Implementation of Well-Posed, Constraint Preserving Evolution Systems for General Relativity},
 school = {University of Timisoara},
 year = {2005}
}

@book{Alinhac-1995,
	author = "S. Alinhac",
	title  = "Blowup for Nonlinear Hyperbolic Equations",
	publisher = {Birkh{\"a}user},
	address   = "Boston, USA",
	year   = 1995,
}

@misc{Alliance98,
   author = {},
   year = {},
   note = {For the Binary Black Hole Grand Challenge, see www.npac.syr.edu/projects/bh/}
}

@article{Allen_B:99,
   author  = {B. Allen and J. K. Blackburn and P. R. Brady and J. D. E.
         Creighton and T. Creighton and S. Droz and A. D. Gillespie and S. A.
         Hughes and S. Kawamura and T. T. Lyons and J. E. Mason and B. J. Owen
         and F. J. Raab and M. W. Regehr and B. S. Sathyaprakash and
         {Savage Jr.}, R. L. and S.  Whitcomb and A. G. Wiseman},
   title   = {Observational Limit on Gravitational Waves from Binary Neutron
         Stars in the Galaxy},
   journal = {Phys. Rev. Lett.},
   volume  = {83},
   pages   = {1498},
   year    = {1999},
   eprint    = {gr-qc/9903108}
}

@article{Allen_B:01,
   author  = {Bruce Allen and Jolien D. E. Creighton {\'E}anna {\'E}. Flanagan
         and Joseph D. Romano},
   title   = {Robust statistics for deterministic and stochastic gravitational
         waves in non-Gaussian noise},
   journal = {submitted to Phys. Rev. D},
   year    = {2001},
   eprint = {gr-qc/0105100}
}

@inproceedings{Allen92a,
          key     = {Allen92a},
        author  = {G. Allen and B.F. Schutz},
          title   = {An {ADI} Scheme for a Black Hole Problem},
        booktitle = {Approaches to Numerical Relativity},
        editor        = {R. d'Inverno},
        publisher = {Cambridge University Press},
        address = {Cambridge},
        year        = {1992},
}

@article{Allen94a,
  key    = {Allen94a},
  author = {G. Allen},
  title  = {Numerical Relativists Illuminate Black Holes},
  journal = {Physics World},
  volume = 7,
  number = 1,
  year   = 1994
}

@inproceedings{Allen96a,
          key     = {Allen96a},
        author  = {G. Allen and Miguel Alcubierre and S. Farrar and B.F. Schutz and L.A. Wild},
          title   = {Modeling Moving Black Holes},
        booktitle = {Proceedings of the 7th {M}arcel {G}rossmann Meeting on General Relativity, Stanford 24-30 July 1994},
        editor        = {R. Jantzen},
        publisher = {World {S}cientific},
        address = {Singapore},
        year        = {1996},
}

@article{Allen97a,
  key    = {Allen97a},
  author = {G. Allen and K. Camarda and E. Seidel},
  title  = {Evolution of distorted black holes:  A Perturbative Approach},
  year   = 1998,
  eprint   = {gr-qc/9806014, submitted to Phys. Rev. D}
}

@unpublished{Allen98a,
  key    = {Allen98a},
  author = {Gabrielle Allen and Karen Camarda and Edward Seidel},
  title  = {{3D} Black Hole Spectroscopy:  Determining Waveforms from {3D} Excited Black Holes},
  year   = 1998,
  eprint   = {gr-qc/9806036}
}

@unpublished{Allen98a1,
  key    = {Allen98a},
  author = {Gabrielle Allen and Karen Camarda and Edward Seidel},
  title  = {{3D} Black Hole Spectroscopy:  Determining Waveforms from {3D} Excited Black Holes},
  year   = 1998,
  note   = {gr-qc/9806036}
}

@article{Allen98c,
        key = {Allen98c},
        author = {G. Allen and N. Andersson and K.~D. Kokkotas and B.~F. Schutz},
        title = {Gravitational waves from pulsating stars: Evolving the perturbation equations for a relativistic star},
        journal = {Phys. Rev. D},
        volume  = {58},
        number  = {124012},
        year    = 1998
}

@inproceedings{Allen99a,
        key = {Allen99a},
        author = {G. Allen and T. Goodale and E. Seidel},
        title = {The Cactus Computational Collaboratory:
          Enabling Technologies for Relativistic Astrophysics, and a
          Toolkit for Solving PDEs by Communities in
          Science and Engineering},
        booktitle = {7th Symposium on the Frontiers of Massively Parallel
        Computation-Frontiers 99},
        address = {New York},
        publisher = {IEEE},
        year    = 1999
}

@article{Allen99b,
        key = {Allen99b},
        author = {G. Allen and T. Goodale and G. Lanfermann and T. Radke and E. Seidel and W. Benger and C. Hege and A. Merzky and J. Mass{\'o}
         and J. Shalf},
        title = {Solving {E}instein's Equations on Supercomputers},
        journal = {IEEE Computer},
        volume  = {32},
        pages = {52--59},
        number  = {12},
        year    = 1999,
        note    = {{\tt http://www.computer.org/computer/articles/einstein\_1299\_1.htm}}
}


@inproceedings{Allen99c,
        key = {Allen99c},
        author = {G. Allen and T. Goodale and J. Mass{\'o} and E. Seidel},
        title = {The Cactus Computational Toolkit and Using Distributed Computing to Collide Neutron Stars},
        booktitle = {Proceedings of Eighth IEEE International Symposium on High Performance Distributed Computing, HPDC-8, Redondo Beach, 1999},
        address = {},
        publisher = {IEEE Press},
        year    = 1999
}

@InProceedings{Allen99d,
  author = {G.~D. Allen and N. Andersson and K.~D. Kokkotas and B.~F. Schutz},
  title = {Evolutions of Stellar Oscillations},
        editor        = {Tsvi Piran},
        booktitle = {Proceedings of the 8th {M}arcel {G}rossmann Meeting
                     on General Relativity},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {732-734},
        year = {1999},
}

@article{Allen99e,
     key = {Allen993},
     author    = "G. Allen and N. Andersson and K.D. Kokkotas and P. Laguna and J. Pullin and J. Ruoff",
     title     = "The close-limit approximation to neutron star collisions",
     note      = {},
     eprint    = "",
     journal = {Phys. Rev. D},
     volume  = {60},
     pages  = {104021},
     year    = 1999
}

@inproceedings{Allen00a,
        key = {Allen00a},
        author = {G. Allen and W. Benger and T. Goodale and H. Hege and G. Lanfermann and A. Merzky and T. Radke and E. Seidel and J. Shalf},
        title = {The Cactus Code: A Problem Solving Environment for the Grid},
        booktitle = {Proceedings of Ninth IEEE International Symposium on High Performance Distributed Computing, HPDC-9, August 1-4 2000, Pittsburgh},
        address = {},
        pages = {253--260},
        publisher = {IEEE Press},
        year    = 2000,
        note = {{\tt http://www.cactuscode.org/Articles/Cactus\_Allen00f.pre.pdf}}
}

@inproceedings{Allen00b,
        key = {Allen00b},
        author = {G. Allen and T. Goodale and G. Lanfermann and T. Radke and E. Seidel},
        title = {The Cactus Code: A Problem Solving Environment for the Grid},
        booktitle = {Proceedings of First Egrid Meeting at ISTHMUS, Poznan, April 2000},
        address = {},
        publisher = {},
        year    = 2000,
        note = {http://www.zib.de/visual/projects/TIKSL/Papers/EGrid2000-Cactus.ps}
}

@inproceedings{Allen00c,
        key = {Allen00c},
        author = {G. Allen and T. Dramlitsch and T. Goodale and G. Lanfermann and T. Radke and E. Seidel and T. Kielmann and K. Verstoep and Z. Balaton and P. Kacsuk and F. Szalai and J. Gehring and A. Keller and A. Streit and L. Matyska and M. Ruda and A. Krenek and H. Frese and H. Knipp and A. Merzky and A. Reinefeld and F. Schintke and B. Ludwiczak and J. Nabrzyski and J. Pukacki and H-P. Kersken and M. Russell},
        title = {Early Experiences with the EGrid Testbed},
        booktitle = {IEEE International Symposium on Cluster Computing and the Grid, Brisbane, Australia, May 16-18 2001},
        address = {},
        publisher = {},
        year    = 2001,
        note   = {Available at {\tt http://www.cactuscode.org/Articles/Cactus\_Allen01d.pre.pdf}}
}

@inproceedings{Allen00d,
        key = {Allen00d},
        author = {G. Allen and T. Dramlitsch and I. Foster and T. Goodale and N. Karonis and M. Ripeanu and B. Toonen},
        title = {Cactus-G: Enabling High-Performance Simulation in Heterogeneous Distributed Computing Environments},
        booktitle = {Proceedings of 4th Globus Retreat, July 30 to August 1 2000, Pittsburg},
        address = {},
        publisher = {},
        year    = 2000,
        url   = {http://citeseer.nj.nec.com/article/allen00cactusg.html}
}

@article{Allen01a,
     key = {Allen01a},
     author    = "G. Allen and D. Angulo and I. Foster and G. Lanfermann and C. Liu and T. Radke and E. Seidel and J. Shalf",
     title     = "The Cactus Worm: Experiments with Dynamic Resource Discovery and Allocation in a Grid Environment",
     note      = {{\tt http://www.cactuscode.org/Articles/Cactus\_Allen01a.pre.pdf}},
     eprint    = "http://www.cactuscode.org/Articles/Cactus\_Allen01a.pre.pdf",
     journal = {Int. J. of High Performance Computing Applications},
     volume  = {15},
     number  = {4},
     year    = 2001
}

@article{Allen01b,
     key = {Allen01b},
     author    = "G. Allen and W. Benger and T. Goodale and H. Hege and G. Lanfermann and A. Merzky and T. Radke and E. Seidel and J. Shalf",
     title     = "Cactus Tools for Grid Applications",
     note      = {{\tt http://www.cactuscode.org/Articles/Cactus\_Allen01c.pre.pdf}},
     eprint    = "http://www.cactuscode.org/Articles/Cactus\_Allen01c.pre.pdf",
     journal = {Cluster Computing},
     volume  = {4},
     pages  = {179-188},
     year    = 2001
}

@inproceedings{Allen01c,
        key = {Allen01c},
        author = {G. Allen and W. Benger and T. Dramlitsch and T. Goodale and H. Hege and G. Lanfermann and A. Merzky and T. Radke and E. Seidel},
        title = {Cactus Grid Computing: Review of Current Development},
        booktitle = {Europar 2001: Parallel Processing, Proceedings of 7th International Conference Manchester, UK August 28-31, 2001},
        editor = "R. Sakellariou and J. Keane and  J. Gurd and L. Freeman",
        address = {},
        publisher = {Springer},
        note = {{\tt http://www.cactuscode.org/Articles/Cactus\_Allen01b.pre.pdf}},
        year    = 2001,
}

@inproceedings{Allen01d,
         key = {Allen01d},
         author = {G. Allen and T. Dramlitsch and I. Foster and N. Karonis and M. Ripeanu and E. Seidel and B. Toonen},
         title = {Supporting Efficient Execution in Heterogeneous Distributed Computing Environments with Cactus and Globus},
        booktitle = {Proceedings of Supercomputing 2001, Denver, USA},
        note = {http://www.cactuscode.org/Articles/Cactus\_Allen00d.pre.pdfz},
        address = {},
        publisher = {},
        year    = 2001
}


@article{Allen02a,
     key = {Allen02a},
     author    = "G. Allen and  E. Seidel and J. Shalf",
     title     = "Scientific Computing on the Grid",
     journal = {Byte},
     volume  = {Spring},
     pages = {24--32},
     year    = 2002
}

@inbook{Allen02b,
        key     = {Allen02b},
        author  = {G. Allen and T. Goodale and M. Russell and E. Seidel and J. Shalf},
        editor  = {F. Berman and A. Hey and G. Fox},
        title   = {Grid Computing: Making the Global Infrastructure a Reality},
        chapter = {Classifying and Enabling Grid Applications},
        publisher = {Wiley},
        address = {},
        year    = {2003}
}


@article{Allen02c,
     key = {Allen02c},
     author  = {G. Allen and T. Goodale and M. Russell and E. Seidel and J. Shalf},
     title   = {Classifying and Enabling Grid Applications},
     eprint    = "",
     journal = {Concurrency: Practice and Experience},
     volume  = {},
     pages  = {},
     year    = {},
     note = {In press}
}

@techreport{Allen02d,
     key = {Allen02d},
     author = {G. Allen and T. Goodale and T. Radke and E. Seidel},
     title = {Requirements Document: Grid Application Toolkit},
     institution = {GridLab},
     number = {D1.1},
     year = 2002,
     note = {{\tt http://www.gridlab.org/Resources/Deliverables/D1.1.pdf}}
}


@inbook{Allen03a,
        key     = {Allen03a},
        author  = {G. Allen and E. Seidel},
        editor  = {I. Foster and C. Kessellman},
        title   = {The Grid: Blueprint for a New Computing Infrastructure},
        chapter = {Computational Astrophysics and the Grid},
        publisher = {Morgan Kaufmann},
        address = {},
        note = {Second Edition}
}


@article{Allen03b,
        key = {Allen03b},
        author = {G. Allen and T. Goodale and I. Kelley and E. Seidel},
        title = {Experiences of Running Applications in a Large Multi-Organisational Heterogeneous Testbed},
        year    = {},
        note = {In preparation}
}

@article{Allen03c,
        key = {Allen03c},
        title = {Enabling Applications on the Grid: A GridLab Overview},
        author = {Gabrielle Allen and Kelly Davis and Konstantinos N. Dolkas and Nikolaos D. Doulamis and
        Tom Goodale and Thilo Kielmann and Andre Merzky and Jarek Nabrzyski and Juliusz Pukacki
        and Thomas Radke and Michael Russell and Ed Seidel and John Shalf and Ian Taylor},
        journal = {International Journal of High Performance Computing Applications},
        note = {Special issue on Grid Computing: Infrastructure and Applications, To be published August 2003},
        eprint = {http://www.gridlab.org/Resources/Papers/ijhpca_gridlab_2003.pdf}
       }


@article{Aloy98a,
        key = {Aloy98a},
        author = {M.~A. Aloy and C. Bona and J.~A. Font and
        J.~M. Ib{\'a}{\~n}ez and Joan Mass{\'o} and E. Seidel},
        title = {},
        year    = 1998,
        note = {In preparation}
}

@article{Aloy99a,
        key = {Aloy99a},
        author = {M.~A. Aloy and J. A. Pons and J. M. Ib{\'a}{\~n}ez},
        title = {},
        journal = {Comput. Phys. Commun.},
        volume  = {120},
        pages   = {115},
        year    = 1999,
}

@article{Aloy99b,
        key = {Aloy99b},
        author = {M.~A. Aloy and J. M$^{\underline{\mbox{a}}}$. Ib{\'a}{\~n}ez and J. M$^{\underline{\mbox{a}}}$. Mart{\'\i} and E. M{\"u}ller},
        title = {},
        journal = {Astrophys. J. Supp.},
        volume  = {122},
        pages   = {151},
        year    = 1999,
}

@ARTICLE{Alpar84,
   author = {{Alpar}, M.~A. and {Pines}, D. and {Anderson}, P.~W. and {Shaham},
             J.},
    title = "{Vortex creep and the internal temperature of neutron stars.
              {I} -- {G}eneral theory}",
  journal = {Astrophys. J.},
     year = 1984,
   volume = 276,
    pages = {325-334},
}

@Article{Alvi99,
     author    = "Kashif Alvi",
     title     = "An approximate binary-black-hole metric",
     eprint    = "gr-qc/9912113",
     journal = {Phys. Rev. D},
     volume  = {61},
     pages   = {124013},
     year    = 2000
}

@Article{Alvi03,
     author    = "Kashif Alvi",
     title     = "Note on ingoing coordinates for binary black holes",
     eprint    = "gr-qc/0302061",
     journal = {Phys. Rev. D},
     volume  = {67},
     pages   = {104006},
     year    = 2003
}

@manual{AMRweb,
        key = {httpAMRweb},
        title = {http://www.camk.edu.pl/{\textasciitilde}tomek/AMRA/amr.html}
}

@misc{AMRweb2,
        author = {T. Plewa},
        title  = {http://flash.uchicago.edu/{\textasciitilde}tomek/AMR}
}

@Article{Aman91,
  author = {J. E. {\A{A}}man and R. A. d'Inverno and  G.C. Joly, and M.A.H. MacCallum },
  title = {Quartic equations and classification of Riemann tensors in general relativity},
  OPTcrossref = {},
  key = {Aman91},
  journal = {Gen. Rel. Grav.},
  year = {1991},
  volume = {23},
  OPTnumber = {},
  pages = {1023},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@book	{Ames77,
	author = "W. F. Ames",
	title = "Numerical Methods for Partial Differential Equations",
	edition = "2nd",
	publisher = "Academic Press",
	address = "New York",
	year = "1977",
	X-isbn = "FIXME",
	X-note = "nice elementary intro",
	}

@misc{Amira,
   author = {},
   year = {},
   note = {Amira Visualisation Software Home Page {\tt http://amira.zib.de}}
}

@article{ams05,
  author = {L. Andersson and M. Mars and W. Simon},
  title  = {Local existence of dynamical and trapping horizons},
  journal = {Phys. Rev. Lett.},
  volume = {95},
  pages = {111102},
  year  = {2005},
  eprint = {gr-qc/0506013}
}

@Article{Andersson:2002gn,
     author    = "Andersson, Lars",
     title     = "Construction of hyperboloidal initial data",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "183-194",
     eprint    = "gr-qc/0205083",
     SLACcitation  = "%%CITATION = GR-QC 0205083;%%"
}

@ARTICLE{Anderson75,
   author = {{Anderson}, P.~W. and {Itoh}, N.},
    title = "{Pulsar glitches and restlessness as a hard superfluidity
             phenomenon}",
  journal = {Nature},
     year = 1975,
   volume = 256,
    pages = {25-27},
}

@book{Anderson84,
        key     = {Anderson84},
        author  = {D. A. Anderson and J. C. Tannehill and R. H. Pletcher},
        title   = {Computational Fluid Mechanics and Heat Transfer},
        publisher = {Hemisphere},
        address = {New York},
        year    = 1984
}

@Article{Anderson88,
  author = {J. L. Anderson and D. W. Hobill},
  title = {A Study of Nonlinear Radiation Damping by Matching
                  Analytic and Numerical Solutions},
  OPTcrossref = {},
  key = {Anderson88},
  journal = { J. Comput. Phys.},
  year = {1988},
  volume = {75},
  OPTnumber = {},
  pages = {283},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Anderson97,
  author  = {A. Anderson and Y.Choquet-Bruhat and J.W. York},
  title   = {},
  key     = {Anderson97},
  journal = {Topol. Meth. Nonlinear Anal.},
  year    = {1997},
  volume  = {10},
  pages   = {353}
}

@Article{Anderson:1998we,
     author    = "Anderson, Arlen and York, James W.",
     title     = "Hamiltonian time evolution for general relativity",
     journal   = "Phys. Rev. Lett.",
     volume    = "81",
     year      = "1998",
     pages     = "1154-1157",
     eprint    = "gr-qc/9807041",
     SLACcitation  = "%%CITATION = GR-QC 9807041;%%"
}

@article{Anderson99,
  author  = {A. Anderson and J. W. York},
  title   = {Fixing {E}instein's equations},
  key     = {Anderson99},
  journal = {Phy. Rev. Lett.},
  year    = {1999},
  volume  = {82},
  pages   = {4384-4387},
  eprint    = {gr-qc/9901021}
}

@Article{Anderson99b,
  author  = {Warren G. Anderson and R. Balasubramanian},
  title   = {Time-frequency detection of Gravitational Waves},
  journal = {Phys. Rev. D},
  year    = {1999},
  volume =       {60},
  pages  =       {102001},
  eprint =         {gr-qc/9905023}
}

@Article{Anderson:2000yy,
     author    = "Anderson, Warren G. and Brady, Patrick R. and Creighton,
                  Jolien D. E. and Flanagan, Eanna E.",
     title     = "An excess power statistic for detection of burst sources of
                  gravitational radiation",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "042003",
     eprint    = "gr-qc/0008066",
     SLACcitation  = "%%CITATION = GR-QC 0008066;%%",
}

@article{Anderson00,
        author  = {M. T. Anderson},
        title   = {On Long-time evolution in general relativity and geometrization of 3-manifolds},
        journal = {Commun. Math. Phys. 222},
        volume  = {222},
        year    = "2001",
        pages   = {533-567}
}

@phdthesis{Anderson-2004,
        author  = "Matthew Willian Anderson",
        title   = "Constrained Evolution in Numerical Relativity",
        school  = "The University of Texas at Austin",
        address = "Austin, Texas, U.S.A.",
        year    = "2004",
        supervisor = "Richard A. Matzner",
}

@unpublished{Anderson03,
  author =	 "Matthew Anderson and Richard A. Matzner",
  title =	 "Extended Lifetime in Computational Evolution of
                  Isolated Black Holes",
  year =	 "2003",
  note =	 "gr-qc/0307055",
  eprint =	 "gr-qc/0307055",
  SLACcitation = "%%CITATION = PHRVA,D51,4295;%%",
}

@Unpublished{Anderson06,
  author =       {Matthew Anderson and Jung-Han Kimn},
  title =        {A Numerical Approach to Space-Time Finite Elements
                  for the Wave Equation},
  note =         {gr-qc/0601099},
  eprint =       {gr-qc/0601099}
}

@Article{Anderson:2005zi,
     author    = "Anderson, Matthew and Lehner, Luis and Pullin, Jorge",
     title     = "Arbitrary black-string deformations in the black string --
                  black hole  transitions",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "064011",
     eprint    = "hep-th/0510051",
     SLACcitation  = "%%CITATION = HEP-TH 0510051;%%"
}

@Article{Anderson2006a,
  author =       {Matthew Anderson and Eric Hirschmann and Steven
                  L. Liebling and David Neilsen},
  title =        {Relativistic {MHD} with {Adaptive} {Mesh}
                  {Refinement}},
  journal =      {Class. Quantum Grav.},
  year =         2006,
  volume =       23,
  pages =        {6503-6524},
  eprint =       {gr-qc/0605102},
  url =          {http://arxiv.org/abs/gr-qc/0605102}
}

@article{Andersson95a,
        author  = {N. Andersson and K.~D. Kokkotas and B.~F. Schutz},
        title   = {A NEW NUMERICAL APPROACH TO THE OSCILLATION MODES
                  OF RELATIVISTIC STARS},
        journal = {Mon. Not. Roy. Soc.},
        volume  = {},
        number  = {},
        year    = 1995,
        note= {in press},
        pages   = {}
}

@Article{Andersson95b,
  author =       {Nils Andersson},
  title =        {Excitation of {Schwarzschild} black-hole quasinormal
                  modes},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       51,
  pages =        353
}

@Article{Andersson97,
  author =       {Nils Andersson},
  title =        {Evolving test fields in a black-hole geometry},
  journal =      {Phys. Rev. D},
  year =         1997,
  volume =       55,
  pages =        468
}



%Nils Andersson, Kostas D. Kokkotas and Bernard F. Schutz

@article{Andersson98,
  author = {L. Andersson and V. Moncrief},
  title  = {Local existence for certain quasi-linear hyperbolic systems},
  year   = 1998,
  note   = {unpublished}
}

@article{Andersson99,
        author  = {N. Andersson and K.~D. Kokkotas and N. Stergioulas},
        title   = {On the Relevance of the r-mode Instability for Accreting
             Neutron Stars and White Dwarfs},
        journal = {Astrophys. J.},
        volume  = {510},
        pages   = {854},
        year    = 1999,
        note    = {}
}

@article{Andersson01,
        key = {Andersson01},
        author = {N. Andersson and K.~D.Kokkotas},
        title = {The r-mode Instability in Rotating Neutron Stars},
        journal = {Int. J. Mod. Phys. D},
        volume  = {},
        pages   = {},
        year    = 2001,
        eprint    = {in press, gr-qc/0010102}
}

@Article{AM:03,
     author    = " Matthew Anderson and Richard A. Matzner",
     title     = "Extended Lifetime in Computational Evolution of Isolated Black Holes",
     journal   = "Submitted to Phys. Rev. D",
     volume    = "",
     year      = "2004",
     pages     = "",
     eprint    = "gr-qc/0307055",
     SLACcitation  = "%%CITATION = PHRVA,D51,4295;%%",
}

@article{Andersson01a,
        author = {L. Andersson and V. Moncrief},
        title = {Elliptic-hyperbolic systems and the {E}instein equations},
        journal = {Ann. H. {P}oincare},
        year = 2001,
        eprint = {submitted, gr-qc/0110111}
}

@Article{Andersson:2002tue,
     author    = "Andersson, Lars",
     title     = "Construction of hyperboloidal initial data",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "183-194",
     eprint    = "gr-qc/0205083"
}



@article{Andreasson02,
        author = {H. Andreasson and A. Rendall and M. Weaver},
        title = {Existence of CMC and constant areal time foliations in T$^2$ symmetric spacetimes with Vlasov matter},
        year = 2002,
        eprint = {submitted, gr-qc/0211063}
}


@Article{Andrade:1997pc,
     author    = "Andrade, Zeferino and Price, Richard H.",
     title     = "Head-on collisions of unequal mass black holes: Close-limit
                  predictions",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "6336-6350",
     eprint    = "gr-qc/9611022",
     SLACcitation  = "%%CITATION = GR-QC 9611022;%%",
}

@Article{Andrade:2003jr,
     author    = "Andrade, Zeferino and Beetle, Christopher and
                  Blinov, Alexey and Bromley, Benjamin and Burko, Lior M and
                  Cranor, Maria and Owen, Robert and Price, Richard H.",
     title     = "The Periodic Standing-Wave Approximation: Overview and
                  Three Dimensional Scalar Models",
     year      = "2003",
     note      = "gr-qc/0310001",
}

@PhdThesis{Anninos89,
  author = {Peter Anninos},
  title = {},
  school = {Drexel University},
  year = {1989},
  OPTcrossref = {},
  OPTkey = {Anninos89},
  OPTaddress = {},
  OPTmonth = {},
  OPTtype = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Anninos89a,
  author =       {Peter Anninos and J. Centrella and R. A. Matzner},
  title =        {Nonlinear Solutions for Initial Data in the Vacuum
                  {E}instein Equations in plane symmetry},
  journal =      {Phys. Rev. D},
  year =         1989,
  volume =       39,
  pages =        2155
}

@incollection{Anninos89b,
  key =          {Anninos89b},
  author =       {Peter Anninos and J. Centrella and Richard
                  A. Matzner},
  title =        {Initial Value Solutions in Planar Cosmologies},
  editor =       {C. Evans and L. Finn and D. Hobill},
  booktitle =    {Frontiers in Numerical Relativity},
  publisher =    {Cambridge University Press},
  address =      {Cambridge, England},
  year =         1989
}

% copied by Bharat for 3/17/94 meeting
@Article{Anninos91a,
  author =       {Peter Anninos and J. Centrella and Richard
                  A. Matzner},
  title =        {Numerical Methods for Solving the Planar Vacuum
                  {E}instein Equations},
  key =          {Anninos91a},
  journal =      {Phys. Rev. D},
  year =         1991,
  volume =       43,
  pages =        1808
}

@inproceedings{Anninos92,
  key =          {Anninos92},
  author =       {Peter Anninos and D. Bernstein and D. Hobill and
                  E. Seidel and L. Smarr},
  title =        {Colliding Black Holes},
  booktitle =    {Proceedings of the $13^{th}$ Conference on General
                  Relativity and Gravitation},
  year =         1992
}

% oscil.tex
@article{Anninos93a,
  key =          {Anninos93a},
  author =       {Peter Anninos and D. Bernstein and S. R. Brandt and
                  D. Hobill and E. Seidel and L. Smarr},
  title =        {Dynamics of Black Hole Apparent Horizons},
  journal =      {Phys. Rev. D},
  volume =       50,
  pages =        {3801-3815},
  year =         1994,
  url =          {http://link.aps.org/abstract/PRD/v50/p3801}
}

% copied by Karen
@article{Anninos93b,
  key =          {Anninos93b},
  author =       {Peter Anninos and D. Hobill and E. Seidel and
                  L. Smarr and W.-M. Suen},
  title =        {The Collision of Two Black Holes},
  journal =      {Phys. Rev. Lett.},
  volume =       71,
  number =       18,
  year =         1993,
  pages =        {2851-2854},
  eprint =       {gr-qc/9309016},
}

@incollection{Anninos93c,
  key =          {Anninos93c},
  author =       {Peter Anninos and D. Bernstein and D. Hobill and
                  E. Seidel and L. Smarr and J. Towns},
  title =        {Gravitational Waves from Oscillating Black Holes},
  editor =       {W. Benz and J. Barnes and E. M{\"u}ller and
                  M. Norman},
  booktitle =    {Computational Astrophysics: Gas Dynamics and
                  Particle Methods},
  publisher =    {Springer-Verlag},
  address =      {New York},
  year =         1997,
  note =         {In press}
}

@article{Anninos93d,
  key =          {Anninos93d},
  author =       {Peter Anninos and M. Bajuk and D. Bernstein and
                  D. Hobill and E. Seidel and L. Smarr},
  title =        {Visualizing Black Hole Spacetimes},
  journal =      {IEEE Computer Graphics and Applications},
  volume =       13,
  number =       1,
  year =         1993,
  pages =        {12-14}
}

@TechReport{Anninos94a,
  author =       {Peter Anninos and D. Hobill and E. Seidel and
                  L. Smarr and W.-M. Suen},
  title =        {The Head-On Collision of Two Equal Mass Black Holes:
                  Numerical Methods},
  institution =  {National Center for Supercomputing Applications},
  year =         1994,
  number =       24,
  month =        6,
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152},
}

@Article{Anninos94b,
  key =          {Anninos94b},
  author =       {Peter Anninos and D. Hobill and E. Seidel and
                  L. Smarr and W.-M. Suen},
  title =        {The Head-on collision of two equal mass black holes},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       52,
  annote =       {PHY94-07882,PHY94-04788,PHY91-16682,ASC93-18152},
  pages =        {2044-2058},
  eprint =       {gr-qc/9408041}
}

@Article{Anninos94c,
  key =          {Anninos94c},
  author =       {Peter Anninos and K. Camarda and Joan Mass{\'o} and
                  E. Seidel and W.-M. Suen and J. Towns},
  title =        {Three-dimensional numerical relativity: The
                  evolution of black holes},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       52,
  number =       4,
  pages =        {2059-2082},
  annote =       {NAG
                  5-2201,PHY91-16682,PHY94-07882,PHY94-04788,ASC93-18152}
}

@Article{Anninos94d,
  key =          {Anninos94d},
  author =       {Peter Anninos and Joan Mass{\'o} and E. Seidel and
                  W.-M. Suen and M. Tobias},
  title =        {Dynamics of Gravitational Waves in {3D}:
                  Formulations, Methods and Tests},
  journal =      {Phys. Rev. D},
  year =         1997,
  volume =       56,
  pages =        842,
  annote =       {PHY94-04788,PHY94-07882,PHY96-00587}
}

@Article{Anninos94e,
  key =          {Anninos94e},
  author =       {Peter Anninos and G. Daues and Joan Mass{\'o} and
                  E. Seidel and W.-M. Suen},
  title =        {Horizon Boundary Conditions for Black Hole
                  Spacetimes},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       51,
  number =       10,
  pages =        {5562--5578},
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152}
}

@Article{Anninos94f,
  key =          {Anninos94f},
  author =       {Peter Anninos and D. Bernstein and S. Brandt and
                  J. Libson and Joan Mass{\'o} and E. Seidel and
                  L. Smarr and W.-M. Suen and P. Walker},
  title =        {Dynamics of Apparent and Event Horizons},
  journal =      {Phys. Rev. Lett.},
  year =         1995,
  volume =       74,
  number =       5,
  pages =        {630-633},
  month =        {30 January},
  eprint =       {gr-qc/9403011},
  doi =          {10.1103/PhysRevLett.74.630},
  url =          {http://link.aps.org/abstract/PRL/v74/p630},
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152},
}

@Unpublished{Anninos94x,
  author = {Peter Anninos},
  note = {private communication},
  year = {1994}
}

@InProceedings{Anninos95a,
  author =       {Peter Anninos and G. Daues and Joan Mass{\'o} and
                  E. Seidel and W.-M. Suen},
  title =        {Singularity Avoidance in Numerical Black Hole
                  Spacetimes},
  editor =       {R. T. Jantzen and G. M. Keiser and R. Ruffini},
  booktitle =    {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                  Developments in Theoretical and Experimental General
                  Relativity, Gravitation, and Relativistic Field
                  Theories},
  publisher =    {World {S}cientific},
  address =      {Singapore},
  year =         1996,
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152},
  pages =        637
}

@InProceedings{Anninos95b,
  author =       {Peter Anninos and D. Bernstein and S. R. Brandt and
                  J. Libson and Joan Mass{\'o} and E. Seidel and
                  L. Smarr and P. Walker and W.-M. Suen},
  title =        {Event Horizons of Numerical Black Holes},
  editor =       {R. T. Jantzen and G. M. Keiser and R. Ruffini},
  booktitle =    {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                  Developments in Theoretical and Experimental General
                  Relativity, Gravitation, and Relativistic Field
                  Theories},
  publisher =    {World {S}cientific},
  address =      {Singapore},
  pages =        648,
  year =         1996
}

@article{Anninos95c,
  key =          {Anninos95c},
  author =       {Peter Anninos and D. Bernstein and S. Brandt and
                  D. Hobill and E. Seidel and L. Smarr},
  title =        {Oscillating Apparent Horizons in Numerically
                  Generated Spacetimes},
  journal =      {Australian Journal of Physics},
  volume =       48,
  pages =        1027,
  annote =       {PHY91-16682,PHY94-07882,PHY94-04788,ASC93-18152},
  year =         1995
}

@InProceedings{Anninos95d,
  author =       {Peter Anninos and K. Camarda and Joan Mass{\'o} and
                  E. Seidel and W.-M. Suen and M. Tobias and J. Towns},
  title =        {{3D} Numerical Relativity at NCSA},
  editor =       {R. T. Jantzen and G. M. Keiser and R. Ruffini},
  booktitle =    {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                  Developments in Theoretical and Experimental General
                  Relativity, Gravitation, and Relativistic Field
                  Theories},
  publisher =    {World {S}cientific},
  address =      {Singapore},
  pages =        {644-647},
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152},
  year =         1996
}

@article{Anninos95e,
  key =          {Anninos95e},
  author =       {W. Anninos and M. Norman and Peter Anninos},
  title =        {Nonlinear Hydrodynamics of Cosmological Sheets:
                  {II}. Fragmentation and the Thin Shell, Cooling, and
                  Gravitational Instabilities},
  journal =      {Astrophys. J.},
  volume =       450,
  pages =        1,
  year =         1995
}

@article{Anninos95f,
  key =          {Anninos95e},
  author =       {Y. Zhang and Peter Anninos and M. Norman},
  title =        {A Multispecies Model for Hydrogen and Helium
                  Absorbers in {L}yman Alpha Forest Clouds},
  journal =      {Astrophys. J. Lett.},
  volume =       453,
  pages =        {L57},
  year =         1995
}

% Also entered as Price94b
@Article{Anninos95g,
  key =          {Anninos95g},
  author =       {Peter Anninos and R. H. Price and J. Pullin and
                  E. Seidel and W.-M. Suen},
  title =        {Head-on collision of two black holes: comparison of
                  different approaches},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       52,
  pages =        {4462-4480},
}

@Inproceedings{Anninos95h,
  author =       {Peter Anninos and G. Daues and J. Libson and Joan
                  Mass{\'o} and E. Seidel and W.-M. Suen and
                  P. Walker},
  editor =       {M. Francaviglia and G. Longhi and L. Lusanna and
                  E. Sorace},
  title =        {Horizon Dynamics in Numerical Relativity},
  booktitle =    {14th International Conference on General Relativity,
                  and Gravitation},
  publisher =    {World {S}cientific},
  address =      {Singapore},
  year =         1995
}

@InCollection{Anninos96a,
  author =       {Peter Anninos and D. Hobill and E. Seidel and
                  W.-M. Suen},
  title =        {When Black Holes Collide},
  booktitle =    {Proceedings of the Sixth Canadian Conference on
                  General Relativity and Relativistic Astrophysics},
  publisher =    {Fields Institute Comunications},
  address =      {Providence, R.I.},
  volume =       54,
  pages =        151,
  year =         1997
}

@Article{Anninos96b,
  key =          {Anninos96b},
  author =       {Peter Anninos and Joan Mass{\'o} and E. Seidel and
                  W.-M. Suen and M. Tobias},
  title =        {The Near-Linear Regime of Gravitational Waves in
                  Numerical Relativity},
  journal =      {Phys. Rev. D},
  year =         1996,
  volume =       54,
  pages =        6544,
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152,ASC95-03978},
}

@Article{Anninos96c,
        key     = {Anninos96c},
        author  = {Peter Anninos and Joan Mass{\'o} and E. Seidel and W.-M. Suen},
        title   = {Numerical relativity and black holes},
        journal = {Physics World},
        year    = {1996},
        volume  = {9},
        number  = {7},
        pages   = {43-48},
        month   = {July}
}

@article{Anninos96d,
        key     = {Anninos96d},
        author  = {Peter Anninos and M. Norman},
        title   = {Hierarchical Numerical Cosmology with Hydrodynamics:
                  Resolving X-Ray Clusters},
        journal = {Astrophys. J.},
        volume  = {459},
        pages   = {12},
        year    = 1996
}

@article{Anninos96e,
        key     = {Anninos96e},
        author  = {Peter Anninos and M. Norman},
        title   = {Role of Hydrogen Molecules in Radiative Cooling
                   and Fragmentation of Cosmological Sheets},
        journal = {Astrophys. J.},
        volume  = {460},
        pages        = {556},
        year    = 1996
}

@article{Anninos96f,
        key     = {Anninos96f},
        author  = {Y. Zhang and Peter Anninos and M. Norman and A.
        Meiksin},
        title   = {Spectral Analysis of the Ly$\alpha$ Forest
                   in a Cold Dark Matter Cosmology},
        journal = {Astrophys. J.},
        volume  = {485},
        pages   = {496},
        year    = 1996
}

@Article{Anninos97a,
        key     = {Anninos97a},
        author  = {Peter Anninos and S. R. Brandt and P. Walker},
        title   = {New Coordinate Systems for
                   Axisymmetric Black Hole Collisions},
        journal = {gr-qc/9711018},
        year    = {1997},
        volume  = {},
        number  = {},
        pages   = {},
        note    = {To appear in the proceedings of {M}arcel {G}rossmann 8.}
}

@Article{Anninos97b,
        key     = {Anninos97b},
        author  = {Peter Anninos and S. R. Brandt and P. Walker},
        title   = {New Coordinate Systems for Axisymmetric Black Hole
                   Collisions},
        journal = {Phys. Rev. D},
        year    = {1998},
        volume  = {57},
        pages   = {6158-6167},
        eprint  = {gr-qc/9712047}
}

@Article{Anninos97c,
        key     = {Anninos97c},
        author  = {Peter Anninos},
        title   = {Plane-Symmetric Cosmology with Relativistic Hydrodynamics},
        journal = {Phys. Rev. D},
        year    = {1997},
        volume = {D},
        number = {},
        pages = {},
        note = {submitted}
}

@article{Anninos97d,
        key     = {Anninos97d},
        author  = {Peter Anninos and Y. Zhang and T. Abel and M. Norman},
        title   = {Cosmological Hydrodynamics with Multi-Species Chemistry
                   and Nonequilibrium Ionization and Cooling},
        journal = {New Astronomy},
        volume  = {2},
        pages   = {209},
        number  = {3},
        year    = 1997
}

@article{Anninos97e,
        author = {Peter Anninos and Joan Mass{\'o} and E. Seidel and W.-M. Suen and M. Tobias},
        title = {Dynamics of Gravitational Waves in {3D}:
                 Formulations, Methods, and Tests},
        journal = {Phys. Rev. D},
        volume  = {56},
        pages   = {842},
        year    = {1997},
}

@Article{Anninos98a,
     key       = {Anninos98a},
     author    = {Peter Anninos and S. R. Brandt},
     title     = {Head-on collision of two unequal mass black holes},
     journal   = {Phys. Rev. Lett.},
     volume    = {81},
     year      = {1998},
     pages     = {508-511},
     eprint    = {gr-qc/9806031},
     SLACcitation  = "%%CITATION = PRLTA,81,508;%%",
}

@Article{Anninos98b,
  key =          {Anninos98b},
  author =       {Peter Anninos and Karen Camarda and Joseph Libson and
                  Joan Mass{\'o} and E. Seidel and W.-M. Suen},
  title =        {Finding Apparent Horizons in Dynamic {3D} Numerical
                  Spacetimes},
  journal =      {Phys. Rev. D},
  year =         1998,
  volume =       58,
  pages =        {024003},
  doi   =        {10.1103/PhysRevD.58.024003},
}

@Article{Anninos05c,
  key =          {Anninos05c},
  author =       {Anninos, Peter and Fragile, P. Chris and Salmonson, Jay D},
  title =        {Cosmos++: Relativistic Magnetohydrodynamics on Unstructured
	         Grids with Local Adaptive Refinement},
  journal =      {Astrophys. J.},
  year =         2005,
  volume =       635,
  pages =        {723},
  doi   =        {10.1086},
}

@Article{Ansorg01a,
        author  = {M. Ansorg and A. Kleinw{\"a}chter and R. Meinel and
                   G. Neugebauer},
        title   = {Dirichlet Boundary Value Problems of the Ernst Equation},
        journal = {Phys. Rev. D},
        year    = {2002},
        volume = {65},
        pages = {044006},
        note = {gr-qc/0109094}
}

@Article{Ansorg01b,
        author  = {M. Ansorg and A. Kleinw{\"a}chter and R. Meinel},
        title   = {Highly accurate calculation of rotating neutron stars},
        journal = {Astron. Astrophys.},
        year    = {2002},
        volume = {381},
        pages = {L49},
        note = {astro-ph/0111080}
}

@Article{Ansorg:2002vh,
     author    = {Ansorg, M. and Kleinw{\"a}chter, A. and Meinel, R.},
     title     = "Relativistic Dyson Rings and their Black Hole Limit",
     journal   = "Astrophys. J.",
     volume    = "582",
     year      = "2003",
     pages     = "L87",
     eprint    = "gr-qc/0211040",
     SLACcitation  = "%%CITATION = GR-QC 0211040;%%",
}

@Article{Ansorg:2003br,
     author    = {Ansorg, M. and Kleinw{\"a}chter, A. and Meinel, R.},
     title     = "Highly accurate calculation of rotating neutron stars:
                  Detailed description of the numerical methods",
     journal   = "Astron. Astrophys.",
     volume    = "405",
     year      = "2003",
     pages     = "711",
     eprint    = "astro-ph/0301173",
     SLACcitation  = "%%CITATION = ASTRO-PH 0301173;%%"
}

@Article{Ansorg:2004vv,
     author    = {M. Ansorg and T. Fischer and A. Kleinw{\"a}chter and
                  R. Meinel and D. Petroff and K. Sch{\"o}bel},
     title     = "Equilibrium Configurations of Homogeneous Fluids in General
                  Relativity",
     journal   = "Mon. Not. Roy. Astr. Soc.",
     year      = "2004",
     note      = "in press",
     eprint    = "gr-qc/0402102",
     SLACcitation  = "%%CITATION = GR-QC 0402102;%%"
}

@Article{Ansorg:2004ds,
     author    = {Ansorg, Marcus and Br{\"u}gmann, Bernd and Tichy, Wolfgang},
     title     = "A single-domain spectral method for black hole puncture
                  data",
     journal   = "Phys. Rev. D",
     volume    = {70},
     pages     = {064011},
     year      = "2004",
     eprint    = "gr-qc/0404056",
     SLACcitation  = "%%CITATION = GR-QC 0404056;%%"
}
                  
@Article{Ansorg:2005bp,
  author =       "Ansorg, Marcus",
  title =        "A double-domain spectral method for black hole
                  excision data",
  journal =      "Phys. Rev. D",
  volume =       72,
  year =         2005,
  pages =        024018,
  eprint =       "gr-qc/0505059",
  SLACcitation = "%%CITATION = GR-QC 0505059;%%"
}
@article{Ansorg05,
     author   = {Ansorg, Marcus and Petroff, David},
     title    = {Black holes surrounded by uniformly rotating rings},
     year     = {2005},
     journal  = {Phys. Rev. D},
     volume   = 72, pages = {024019},
     doi      = {10.1103/PhysRevD.72.024019},
     eprint   = {gr-qc/0505060}
}

@article{Anton05,
  author =       {Ant{\'o}n, Luis and Zanotti, Olindo and Miralles,
                  Joan. A. and Mart{\'\i}, Jos{\'e} M. and
                  Ib{\'a}{\~n}ez, Jos{\'e} M. and Font, Jos{\'e} A.
                  and Pons, Jos{\'e} A.},
  title =        {Numerical 3+1 general relativistic
                  magnetohydrodynamics: a local characteristic
                  approach},
  journal =      "Astrophys. J.",
  volume =       637,
  year =         2006,
  pages =        296,
  eprint =       "astro-ph/0506063",
}

@Article{Apostolatos94,
          key     = {Apostolatos94},
        author  = {T. A. Apostolatos and C. Cutler and G. J. Sussman
                  and K. S. Thorne},
          title   = {Spin-induced orbital precession and its
                  modulation of the gravitational waveforms
                  from merging binaries},
          journal = {Phys. Rev. D},
        volume = {49},
        number = 12,
          year    = 1994,
        pages = {6274-6297}
}

@article{Arbona97,
        author = {A. Arbona and C. Bona and J. Carot and L. Mas
                and Joan Mass{\'o} and J. Stela},
        title = {Stuffed Black Holes},
        journal = {Phys. Rev. D},
        volume = {57},
        year = {1998},
        pages = {2397}
}

@Article{Arbona98,
   author  = {A. Arbona and C. Bona},
   title   = {Dealing with the center and boundary problems in
              1D Numerical Relativity},
   journal = {Comput. Phys. Commun.},
   volume  = {118},
   year    = {1999},
   pages   = {229-235},
   note    = {gr-qc/9805084}
}

@article{Arbona99,
        author = {A. Arbona and C. Bona and Joan Mass{\'o} and J. Stela},
        title = {Robust evolution system for Numerical Relativity},
        journal = {Phys. Rev. D},
        volume = {60},
        year = {1999},
        pages = {104014},
        note = {gr-qc/9902053}
}

@article{Argast04,
        key = {Argast04},
        journal = {Astron. and Astrophys.},
        author = {D. Argast and M. Samland and F.K. Thielemann and Y. Z. Qian},
        volume = {416},
        pages = {997-1011},
        year = {2004}
}

@article{Arianrhod91,
  key =          {Arianrhod91},
  journal =      {Class. Quantum Grav.},
  author =       {R. Arianrhod and S. Fletcher and C.B.G. McIntosh},
  volume =       {8},
  pages =        {1519},
  year =         {1991}
}

@article{Arnaud_N:99,
        author = {Nicolas Arnaud and Fabien Cavalier and Michel Davier and Patrice
         Hello},
        title = {Detection of gravitational wave bursts by interferometric                     detectors},
        journal = {Phys. Rev. D},
        volume = {59},
   year = {1999},
   pages = {082002},
        note = {gr-qc/9812015}
}

@article{Arnett77,
        key = {Arnett77},
        journal = {Astrohys. J. Suppl.},
        author = {Arnett and Bowers},
        volume = {415},
        pages = {415},
        year = {1977}
}


@InProceedings{Arnold:1997iy,
  author = 	 {Arnold, Douglas N. and Mukherjee, Arup and Pouly, Luc},
  title = 	 {Adaptive finite elements and colliding black holes},
  booktitle = 	 {Numerical Analysis 1997},
  pages = 	 {1--15},
  year = 	 {1998},
  editor = 	 {D. F. Griffiths, D. J. Higham and G.  A. Watson},
     eprint    = "gr-qc/9709038",
 publisher = {Addison Wesley Longman},
}

%Copied by Joe 4/7/94
@incollection{Arnowitt62,
        key     = {Arnowitt62},
        author  = {Richard Arnowitt and Stanley Deser and Charles W. Misner},
        title   = {The Dynamics of General Relativity},
        editor  = {L. Witten},
        booktitle = {Gravitation: An introduction to current research},
        publisher = {John Wiley},
        address = {New York},
        pages = {227-265},
        year    = 1962,
	eprint  = "gr-qc/0405109",
	eprint-note  = {This article--summarizing the authors' then novel
			formulation of General Relativity--appeared as
			Chapter 7 of an often cited compendium edited by
			L. Witten in 1962, which is now long out of print.
			Intentionally unretouched, this posting is intended
			to provide contemporary accessibility to the flavor
			of the original ideas. Some typographical corrections
			have been made: footnote and page numbering have
			changed--but not section nor equation numbering etc.
			The authors' current institutional affiliations
			are encoded in: arnowitt@physics.tamu.edu,
			deser@brandeis.edu, misner@physics.umd.edu},
}

@article{Arun04,
        journal =  {Class. Quantum Grav.},
        author = {K.G. Arun and L. Blanchet and B. R. Iyer and M. S. S. Qusailah},
        title = {The 2.5PN gravitational wave polarisations from inspiralling compact binaries in circular orbits},
        volume = {21},
        pages = {3771-3802},
        year = {2004},
        note    = {Erratum-ibid. 22, 3115, (2005)}
}

@book{Ascher-Mattheij-Russel-1988,
  author   = "Uri M. Ascher and Robert M. M. Mattheij and Robert D. Russell",
  title    = "Numerical Solution of Boundary Value Problems
              for Ordinary Differential Equations",
  publisher = "Prentice-Hall",
  address   = "Englewood Cliffs, USA",
  year      = 1988,
  isbn      = "0-13-627266-5",
}

%Copied by Karen 4/20/94
@article{Ashby90,
        key     = {Ashby90},
        author  = {S. F. Ashby and T. A. Manteuffel and P. E. Saylor},
        title   = {A Taxonomy for Conjugate Gradient Methods},
        journal = {SIAM J. Num. Anal.},
        volume  = 27,
        number  = 6,
        year    = 1990,
        pages   = {1542-1568}
}

@article{Ashby96a,
        key     = {Ashby96a},
        author  = {S. F. Ashby and S. L. Lee and L. R. Petzold and P. E. Saylor and E. Seidel},
        title   = {Computing Spacetime Curvature via Differential-Algebraic
                   Equations},
        journal = {SIAM J. Num. Anal.},
        volume  = {},
        number  = {},
        year    = 1996,
        pages   = {},
        OPTnote = {PHY94-07882},
        note   = {to appear}
}

@Article{Ashby:2003,
  author =       {Neil Ashby},
  title =        {Relativity in the Global Positioning System},
  journal =      {Living Rev. Relativity},
  year =         2003,
  volume =       6,
  pages =        1,
  url =          {http://www.livingreviews.org/lrr-2003-1},
}

@article{Ashtekar79a,
  key =          {Ashtekar79a},
  author =       {Abhay Ashtekar and A. Magnon-Ashtekar},
  title =        {On conserved quantities in general relativity },
  journal =      {J. Math. Phys.},
  volume =       20,
  number =       5,
  year =         1979,
  pages =        {793-800}
}

@article{Ashtekar98a,
  author =       {Abhay Ashtekar and Christopher Beetle and Stephen Fairhurst},
  title =        {Isolated Horizons: A Generalization of Black Hole
                  Mechanics},
  journal =      {Class. Quantum Grav.},
  volume =       16,
  year =         1999,
  pages =        {L1-L7},
  eprint =       {gr-qc/9812065}
}

@article{Ashtekar99a,
  author =       {Abhay Ashtekar and Christopher Beetle and Stephen Fairhurst},
  title =        {Mechanics of Isolated Horizons},
  journal =      {Class. Quantum Grav.},
  volume =       17,
  year =         2000,
  pages =        {253-298},
  eprint =       {gr-qc/9907068}
}

@article{Ashtekar00a,
  author =       {Abhay Ashtekar and Christopher Beetle and Olaf
                  Dreyer and Stephen Fairhurst and Badri Krishnan and
                  Jerzy Lewandowski and Jacek Wisniewski},
  title =        {Generic Isolated Horizons and their Applications},
  journal =      {Phys. Rev. Lett.},
  volume =       85,
  year =         2000,
  pages =        {3564-3567},
  eprint =       {gr-qc/0006006}
}

@Article{Ashtekar00b,
  author =       {Abhay Ashtekar and Stephen Fairhurst and Badri
                  Krishnan},
  title =        {Isolated horizons: {H}amiltonian evolution and the
                  first law},
  journal =      {Phys. Rev. D},
  year =         2000,
  volume =       62,
  pages =        104025,
  eprint =       {gr-qc/0005083}
}

@Article{Ashtekar00c,
  author =       {Abhay Ashtekar and John Baez and Kirill Krasnov},
  title =        {Quantum Geometry of Isolated Horizons and Black Hole
                  Entropy},
  journal =      {Adv. Theor. Math. Phys.},
  year =         2000,
  volume =       4,
  pages =        {1-94},
  eprint =       {gr-qc/0005126}
}

@article{Ashtekar01a,
  author =       {Abhay Ashtekar and Christopher Beetle and Jerzy
                  Lewandowski},
  title =        {Mechanics of Rotating Isolated Horizons},
  journal =      {Phys. Rev. D},
  volume =       64,
  year =         2001,
  pages =        044016,
  eprint =       {gr-qc/0103026}
}

@Article{Ashtekar01b,
  author =       {Abhay Ashtekar and Alejandro Corichi and Daniel
                  Sudarsky},
  title =        {Hairy Black Holes, Horizon Mass and Solitons},
  journal =      {Class. Quantum Grav.},
  year =         2001,
  volume =       18,
  pages =        {919-940},
  eprint =       {gr-qc/0011081}
}

@Article{Ashtekar02a,
  author =       {Abhay Ashtekar and Badri Krishnan},
  title =        {{Dynamical} {Horizons}: Energy, Angular Momentum,
                  Fluxes, and Balance Laws},
  journal =      {Phys. Rev. Lett.},
  year =         2002,
  volume =       89,
  pages =        261101,
  eprint =       {gr-qc/0207080},
}

@Article{Ashtekar-etal-2002-dynamical-horizons,
  author =       {Abhay Ashtekar and Badri Krishnan},
  title =        {{Dynamical} {Horizons}: Energy, Angular Momentum,
                  Fluxes, and Balance Laws},
  journal =      {Phys. Rev. Lett.},
  year =         2002,
  volume =       89,
  pages =        261101,
  eprint =       {gr-qc/0207080},
}

@Article{Ashtekar03a,
  author =       {Abhay Ashtekar and Badri Krishnan},
  title =        {Dynamical horizons and their properties},
  journal =      {Phys. Rev. D},
  year =         2003,
  volume =       68,
  pages =        104030,
  eprint =       {gr-qc/0308033}
}

@article{Ashtekar05,
  author =  {Abhay Ashtekar and Greg Galloway},
  title =   {Some uniqueness results for dynamical horizons},
  year =    2005,
  eprint =  {gr-qc/0503109},
  journal = {Advances in Theoretical and Mathematical Physics},
  volume  = 9, number = 1,
  pages = "1--30",
}

@Article{Ashtekar04a,
  author =       {Abhay Ashtekar and Jonathan Engle and Tomasz
                  Pawlowski and Chris {Van Den Broeck}},
  title =        {Multipole Moments of Isolated Horizons},
  journal =      {Class. Quantum Grav.},
  year =         2004,
  volume =       21,
  pages =        {2549-2570},
  eprint =       {gr-qc/0401114}
}

@Article{Ashtekar:2004cn,
  author =       {Abhay Ashtekar and Badri Krishnan},
  title =        {Isolated and dynamical horizons and their
                  applications},
  journal =      {Living Rev. Relativity},
  year =         2004,
  volume =       7,
  pages =        10,
  eprint =       {gr-qc/0407042},
  url =          {http://www.livingreviews.org/lrr-2004-10},
}

@Article{Astone93,
  author = 	 {P. Astone and {\it et al.}},
  title = 	 {},
  journal = 	 {Phys. Rev. D},
  year = 	 {1993},
  volume = 	 {47},
  pages = 	 {362},
}


@Article{Astone97,
  author = 	 {P. Astone and {\it et al.}},
  title = 	 {},
  journal = 	 {Astroparticle Physics},
  year = 	 {1997},
  volume = 	 {7},
  pages = 	 {231},
}

@misc{Autoconf,
   author = {},
   year = {},
   note = {The Autoconf Home Page {\tt http://www.gnu.org/software/autoconf/autoconf.html}}
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% B %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@ARTICLE{Baade34a,
   author = {{Baade}, W. and {Zwicky}, F.},
    title = "{On Super-novae}",
  journal = {Proceedings of the National Academy of Science},
     year = 1934,
   volume = 20,
    pages = {254},
}

@ARTICLE{Baade34b,
   author = {{Baade}, W. and {Zwicky}, F.},
    title = "{Remarks on Super-Novae and Cosmic Rays}",
    journal = {Phys. Rev.},
     year = 1934,
   volume = 46,
    pages = {76-77},
}

@Article{Babiuc:2004pi,
     author    = "Maria C. Babiuc and B{\'e}la Szil{\'a}gyi and
                  J. Winicour",
     title     = "Some mathematical problems in numerical relativity",
     journal   = "Lect. Notes Phys.",
     volume    = "692",
     year      = "2006",
     pages     = "251-274",
     eprint    = "gr-qc/0404092",
     SLACcitation  = "%%CITATION = GR-QC 0404092;%%"
}

@Article{Babiuc-etal-2005,
  author = {Maria C. Babiuc and B{\'e}la Szil{\'a}gyi and Jeffrey Winicour},
  title  = {Testing numerical relativity with the shifted gauge wave},
  journal = {Class. Quantum Grav.},
  volume ={23},
  year = {2006},
  pages = {S319-S342},
  eprint = {gr-qc/0511154},
}

@Article{Babiuc:2005pg,
     author    = "Babiuc, Maria and Szilagyi, Bela and Hawke, Ian and
                  Zlochower, Yosef",
     title     = "Gravitational wave extraction based on
		  {C}auchy-characteristic extraction
		  and characteristic evolution",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "5089-5108",
     eprint    = "gr-qc/0501008",
     SLACcitation  = "%%CITATION = GR-QC 0501008;%%"
}

@Article{Babiuc:2006wk,
  author =       "Maria C. Babiuc and B{\'e}la Szil{\'a}gyi and
                  J.Winicour",
  title =        "Harmonic Initial-Boundary Evolution in General
                  Relativity",
  year =         2006,
  journal =      "Phys. Rev. D",
  volume =       73,
  pages =        064017,
  eprint =       "gr-qc/0601039",
  SLACcitation = "%%CITATION = GR-QC 0601039;%%"
}

@Article{Babiuc:2006wp,
  author =       "Maria C. Babiuc and
                  J.Winicour",
  title =        "Constraint-preserving Sommerfeld conditions for the 
                  harmonic Einstein equations ",
  journal =      "submitted to Phys. Rev. D",
  eprint =       "gr-qc/0612051",
  year   =       2006,
  SLACcitation = "%%CITATION = GR-QC 0612051 ;%%"
} 

@Article{Babiuc:2007rr,
     author    = "Babiuc, M. C. and Kreiss, H-O. and Winicour, Jeffrey",
     title     = "Constraint-preserving Sommerfeld conditions for the
                  harmonic Einstein equations",
     journal   = "Phys. Rev.",
     volume    = "D75",
     year      = "2007",
     pages     = "044002",
     SLACcitation  = "%%CITATION = PHRVA,D75,044002;%%"
}


@Article{Babusci01,
   key     = {Babusci01},
   author  = {Danilo Babusci and Luca Baiotti and Francesco Fucito and Alessandro Nagar},
   title   = {On the detection of a scalar stochastic background of gravitational
              Waves},
   journal = {Phys. Rev. D},
   volume  = {64},
   year    = {2001},
   pages   = {062001},
   eprint  = {gr-qc/0105028}
}

@misc{Bailey-etal-high-precision-software-www,
	author = "David H. Bailey and Yozo Hida and Karthik Jeyabalan
	          and Xiaoye S. Li and Brandon Thompson",
	title  = "High-Precision Software Directory",
        note   = "{\tt http://crd.lbl.gov/{\textasciitilde}dhbailey/mpdist/index.html}",
}

@article{Bailyn93,
        key = {Bailyn93},
        author  = {Bailyn, C. D.},
        title   = {Globular Clusters -- Next Swing of the Pendulum},
        journal = {Nature},
        volume = {364},
        number  = {},
        year    = {1993},
        OPTnote = {},
        pages   = {388}
}

@inproceedings{Baiotti03a,
        key     = {Baiotti03a},
        author  = {Luca Baiotti and Ian Hawke and Pedro Montero and Luciano Rezzolla},
        title = {A new three-dimensional general-relativistic
        hydrodynamics code},
        volume    = {1},
        editor = {R. Capuzzo-Dolcetta},
        booktitle = {Computational Astrophysics in Italy: Methods and Tools},
        publisher = {Mem. Soc. Astron. It. Suppl.},
        address   = {Trieste},
        year      = 2003,
        pages     = 210
}

@Article{Baiotti04,
   key     = {Baiotti04},
   author  = {Luca Baiotti and Ian Hawke and Pedro J. Montero and
              Frank L{\"o}ffler and Luciano Rezzolla and
              Nikolaos Stergioulas and Jos{\'e} A. Font and Ed Seidel},
   title   = {Three-dimensional relativistic simulations of rotating
              neutron star collapse to a {Kerr} black hole},
   journal = {Phys. Rev. D},
   volume  = {71},
   year    = {2005},
   pages   = {024035},
   eprint  = {gr-qc/0403029}
}

@article{Baiotti04b,
  author =       {Luca Baiotti and Ian Hawke and Luciano Rezzolla and
                  Erik Schnetter},
  title =        {Gravitational-Wave Emission from Rotating
                  Gravitational Collapse in three Dimensions},
  journal =      {Phys. Rev. Lett.},
  volume =       94,
  year =         2005,
  pages =        131101,
  eprint =       {gr-qc/0503016}
}

@Article{Baiotti06,
   key     = {Baiotti06},
   author  = {Luca Baiotti and Luciano Rezzolla},
   title   = {Challenging the paradigm of singularity excision in gravitational collapse},
   journal = {Phys. Rev. Lett.},
   volume  = 97,
   pages   = 141101,
   eprint  = {gr-qc/0608113},
   year    = {2006},
}

@article{Baiotti06b,
        author  = {Luca Baiotti and Roberto De Pietri and Gian Mario Manca and
            Luciano Rezzolla},
        title        = "Accurate simulations of the dynamical bar-mode instability in full
            General Relativity",
        journal = {Phys. Rev. D.},
        volume  = 75,
        pages   = 044023,
        year    = "2006",
        archive = "http://arXiv.org/abs",
        eprint  = "astro-ph/0609473"
}

@inproceedings{Baiotti06c,
  author =       {Luca Baiotti and Ian Hawke and Luciano Rezzolla and
                  Erik Schnetter},
  title =        {Details on the gravitational-wave emission from
                  rotating gravitational collapse in 3D},
  editor =       {A. Sintes Olives and J. Carot},
  booktitle =    {XXIX Spanish Relativity Meeting (ERE 2006)},
  year =         {to be published in July 2007},
  address =        {Palma de Mallorca},
  publisher =    {Journal of Physics: Conference Series}
}

@article{Baiotti07,
  key =          {Baiotti07},
  author =       {Luca Baiotti and Ian Hawke and Luciano Rezzolla},
  title =        {On the gravitational radiation from
                  the collapse of neutron stars to rotating black holes},
  journal =      {Class. Quantum Grav.},
  volume =       {24},
  year =         {2007},
  pages =        {S187-S206},
  eprint =       {gr-qc/0701043}
}

@article{Baker96a,
        author  = {J. Baker and A. Abrahams and Peter Anninos and
                   S. Brandt and R. Price and J. Pullin and E. Seidel},
        title   = {The collision of boosted black holes},
        journal = {Phys. Rev. D},
        volume = {55},
        number  = {2},
        year    = 1997,
        OPTnote = {PHY94-07882},
        pages   = {829-834}
}

@article{Baker97a,
  author =       {J. Baker and C. B. Li.},
  title =        {The two-phase approximation for black hole
                  collisions: Is it robust?},
  journal =      {Class. Quantum Grav.},
  volume =       14,
  year =         1997,
  pages =        {L77}
}

@article{Baker99a,
        author  = {J. Baker and S.~R. Brandt and M. Campanelli and
                   C.~O. Lousto and E. Seidel and R. Takahashi},
        title   = {Nonlinear and perturbative evolution of distorted
                   black holes: Odd-parity Modes},
        journal = {Phys. Rev. D},
        volume = {62},
        number  = {},
        year    = {2000},
        OPTnote = {AEI-2000-52},
        pages   = {127701},
        e-print = {gr-qc/9911017},
        note    = {gr-qc/9911017},
     SLACcitation  = "%%CITATION = PHRVA,D62,127701;%%",
}

@article{Baker99b,
        author  = {J. Baker and R. Puzio},
        title   = {A new method for solving the initial value problem with
                   application to multiple black holes},
        journal = {Phys. Rev. D},
        volume = {59},
        number  = {},
        year    = {1999},
        OPTnote ={},
        pages   = {044030}
}

@phdthesis{Baker99c,
        author  = {J. Baker},
        title   = {The Perturbative Study of Black Hole Collisions},
        school  = {The Pennsylvania State University},
        address = {University Park, Pennsylvania},
        year    = {1999}
}

@article{Baker00a,
        author  = {J. Baker and M. Campanelli},
        title   = {Making use of geometrical invariants in black hole
                   collisions},
        journal = {Phys. Rev. D},
        volume = {62},
        number  = {},
        year    = {2000},
        OPTnote = {AEI-2000-016},
        pages   = {127501},
        e-print = {gr-qc/0003031}
}
%       note    = {gr-qc/0003031},

@Article{Baker00b,
  author  = {John Baker and Bernd Br{\"u}gmann and Manuela
             Campanelli and Carlos O. Lousto},
  title   = "Gravitational waves from black hole collisions via
             an eclectic approach",
  journal = {Class. Quantum Grav.},
  volume  = 17,
  year    = 2000,
  pages   = {L149-L156},
  eprint  = {gr-qc/0003027},
  SLACcitation = "%%CITATION = CQGRD,17,L149;%%",
}

@article{Baker00c,
        author  = {J. Baker and S.~R. Brandt and M. Campanelli and C.~O. Lousto and E. Seidel and R. Takahashi},
        title   = {Nonlinear and perturbative evolution of distorted black holes: Odd-parity Modes},
        journal = {Phys. Rev. D},
        volume = {62},
        number  = {},
        year    = {2000},
        OPTnote = {AEI-2000-52},
        pages   = {127701},
        e-print = {gr-qc/9911017},
        OPTnote    = {gr-qc/9911017},
     SLACcitation  = "%%CITATION = PHRVA,D62,127701;%%",
}

@Article{Baker:2001nu,
     author    = "Baker, John and Br{\"u}gmann, Bernd and Campanelli, Manuela and
                  Lousto, Carlos O. and Takahashi, Ryoji",
     title     = "Plunge waveforms from inspiralling binary black holes",
     journal   = "Phys. Rev. Lett.",
     volume    = "87",
     year      = "2001",
     pages     = "121103",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0102037",
     SLACcitation  = "%%CITATION = GR-QC 0102037;%%",
}

@Article{Baker:2001sf,
     author    = "Baker, John and Campanelli, Manuela and Lousto, Carlos O.",
     title     = "The {L}azarus project: A pragmatic approach to binary black
                  hole  evolutions",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "044001",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0104063",
     SLACcitation  = "%%CITATION = GR-QC 0104063;%%",
}

@Article{Baker:2002qf,
     author    = "Baker, John and Campanelli, Manuela and Lousto, Carlos O. and
                  Takahashi, Ryoji",
     title     = "Modeling gravitational radiation from coalescing binary
                  black holes",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "124012",
     archive   = "http://arXiv.org/abs",
     eprint    = "astro-ph/0202469",
     SLACcitation  = "%%CITATION = ASTRO-PH 0202469;%%",
}

@Article{Baker:2003ds,
     author    = "Baker, J. and Campanelli, M. and Lousto, C. O. and
                  Takahashi, R.",
     title     = "The final plunge of spinning binary black holes",
     journal   = "",
     volume    = "",
     year      = "2003",
     pages     = "",
     archive   = "http://arXiv.org/abs",
     eprint    = "astro-ph/0305287",
     SLACcitation  = "%%CITATION = ASTRO-PH 0305287;%%",
}

@Article{Baker:2004wv,
     author    = "Baker, J. and Campanelli, M. and Lousto, C. O. and
                  Takahashi, R.",
     title     = "Coalescence remnant of spinning binary black holes",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "027505",
     SLACcitation  = "%%CITATION = PHRVA,D69,027505;%%"
}

@article{Baker2003:Lazarus,
  author =	 {Miguel Alcubierre and John Baker and Bernd
                  Bru{\"u}gmann and Manuela Campanelli and Peter Diener
                  and Frank Herrmann and Carlos O. Lousto and Denis
                  Pollney and Edward Seidel},
  title =	 "Gravitational waveforms from black hole collisions",
  year =	 2003,
  note =	 "in preparation",
}

@article{Baker02a,
        author  = "B. D. Baker",
        title        = "Binary Black Holes in Quasi-Stationary Circular Orbits",
        year        = "2002",
        archive   = "http://arXiv.org/abs",
        eprint        = "gr-qc/0205082",
        SLACcitation  = "%%CITATION = GR-QC 0205082;%%",
}

@Article{Baker05a,
  	author = {John G. Baker and Joan Centrella and Dae-Il Choi and Michael
                  Koppitz and James van Meter},
  	title =        {Gravitational wave extraction from an inspiraling
                  configuration of merging black holes},
  	journal   = "Phys. Rev. Lett.",
        volume    = "96",
        year      = "2006",
  	pages     = "111102",
  	eprint 	  = {gr-qc/0511103},
}

@Article{Baker:2005vv,
     author    = "Baker, John G. and Centrella, Joan and Choi, Dae-Il and
                  Koppitz, Michael and van Meter, James",
     title     = "Gravitational wave extraction from an inspiraling
                  configuration of merging black holes",
     journal   = "Phys. Rev. Lett.",
     volume    = "96",
     year      = "2006",
     pages     = "111102",
     eprint    = "gr-qc/0511103",
     SLACcitation  = "%%CITATION = GR-QC 0511103;%%"
}

@Article{Baker:2005xe,
     author    = "Baker, John G. and Meter, James R.",
     title     = "Reducing reflections from mesh refinement interfaces in
                  numerical relativity",
     journal   = "Phys. Rev. D",
     volume    = "72",
     year      = "2005",
     pages     = "104010",
     eprint    = "gr-qc/0505100",
     SLACcitation  = "%%CITATION = GR-QC 0505100;%%"
}

@Article{Baker:2006yw,
     	author    = "Baker, John G. and Centrella, Joan and Choi, Dae-Il and
                  Koppitz, Michael and van Meter, James",
     	title     = "Binary black hole merger dynamics and waveforms",
        journal   = "Phys. Rev. D",
        volume    = "73",
        year      = "2006",
        pages     = "104002",
        eprint    = "gr-qc/0602026",
     	SLACcitation  = "%%CITATION = GR-QC 0602026;%%"
}

@Article{Baker:2006nr,
     author    = "Baker, John G. and Centrella, Joan and Choi, Dae-Il and
                  Koppitz, Michael and van Meter, James and Miller, M. Coleman",
     title     = "Getting a kick out of numerical relativity",
     year      = "2006",
     eprint    = "astro-ph/0603204",
     journal   = "Astrophys. J.",
     volume    = 653,
     pages     = "L93-L96",
     SLACcitation  = "%%CITATION = ASTRO-PH /0603204;%%"
}

@Article{Baker:2006mp,
     author    = "van Meter, James and Baker, John G. and Koppitz, Michael and
	          Choi, Dae-Il",
     title     = "How to move a black hole without excision:
     		  gauge conditions for the numerical evolution of a moving puncture",
     year      = "2006",
     eprint    = "gr-qc/0605030",
     note      = "Unpublished, gr-qc/0605030",
     SLACcitation  = "%%CITATION = GR-QC /0605030;%%"
}

@Article{Baker:2006ha,
  author =       "Baker, John G. and van Meter, James R. and
                  McWilliams, Sean T. and Centrella, Joan and Kelly,
                  Bernard J.",
  title =        "Consistency of post-{Newtonian} waveforms with
                  numerical relativity",
  year =         2006,
  eprint =       "gr-qc/0612024",
  SLACcitation = "%%CITATION = GR-QC 0612024;%%"
}

@Article{Baker:2006ls,
  author =       "Baker, John G. and McWilliams, Sean T. and van Meter,
                  James R. and Centrella, Joan and Choi, Dae-Il and Kelly,
                  Bernard J. and Koppitz, M.",
  title =        "Binary black hole late inspiral: Simulations for
                  gravitational wave observations ",
  year =         2006,
  eprint =       "gr-qc/0612117",
  note   =       "gr-qc/0612117",
  SLACcitation = "%%CITATION = GR-QC 0612117;%%"
}

@Article{Baker:2006ls1,
  author =       "Baker, John G. and McWilliams, Sean T. and van Meter,
                  James R. and Centrella, Joan and Choi, Dae-Il and Kelly,
                  Bernard J. and Koppitz, M.",
  title =        "Binary black hole late inspiral: Simulations for
                  gravitational wave observations ",
  year =         2006,
  eprint =       "gr-qc/0612117",
  SLACcitation = "%%CITATION = GR-QC 0612117;%%"
}

@Article{Baker:2006vn,
     author    = "Baker, John G. and others",
     title     = "Getting a kick out of numerical relativity",
     journal   = "Astrophys. J.",
     volume    = "653",
     year      = "2006",
     pages     = "L93-L96",
     eprint    = "astro-ph/0603204",
     SLACcitation  = "%%CITATION = ASTRO-PH/0603204;%%"
}

@Article{Baker-etal:2007a,
  author = "John G. Baker and Manuela Campanelli and Frans Pretorius
            and Yosef Zlochower",
  title  = "Comparisons of binary black hole merger waveforms",
  year   = 2007,
  eprint = "gr-qc/0701016",
  note   = "gr-qc/0701016",
}

@Article{Baker-etal:2007a1,
  author = "John G. Baker and Manuela Campanelli and Frans Pretorius
            and Yosef Zlochower",
  title  = "Comparisons of binary black hole merger waveforms",
  year   = 2007,
  eprint = "gr-qc/0701016",
}

@article{Balakrishna96a,
  key =          {Balakrishna96a},
  author =       {J. Balakrishna and G. Daues and E. Seidel and
                  W.-M. Suen and M. Tobias and E. Wang},
  title =        {Coordinate conditions in three-dimensional numerical
                  relativity},
  journal =      {Class. Quantum Grav.},
  volume =       13,
  year =         1996,
  annote =       {PHY94-07882,PHY94-04788,PHY96-00507},
  pages =        {L135-L142}
}

@article{Balakrishna98a,
        key     = {Balakrishna98a},
        author  = {J. Balakrishna and H. Shinkai},
        title   = {Dynamical Evolution of Boson Stars in {B}rans-{D}icke
                  Theory},
        journal = {Phys. Rev. D},
        volume  = {58},
        number  = {},
        year    = {1998},
        pages   = {044016},
        OPTnote = {},
        note    = {},
                eprint        = {gr-qc/9712065}
}



@article{Balakrishna98b,
        key     = {Balakrishna98b},
        author  = {J. Balakrishna and G.L. Comer and H. Shinkai and E. Seidel and W-M. Suen},
        title   = {Dynamical Evolution of Boson Stars},
        journal = {Proceedings of {\it Numerical Astrophysics 98 }
                   (1998 March, Tokyo), Kluwer Academic, to be published},
        volume  = {},
        number  = {},
        year    = {1998},
        pages   = {},
        OPTnote = {},
        note    = {}
}


@article{Balakrishna98c,
        key     = {Balakrishna98c},
        author  = {J. Balakrishna and E. Seidel and W.-M. Suen},
        title   = {Dynamical Evolution of Boson Stars {II}:
                   Excited States and Self-Interacting Fields},
        journal = {Phys. Rev. D},
        volume  = {58},
        number  = {},
        year    = {1998},
        pages   = {104004},
        OPTnote = {PHY94-07882,PHY94-04788},
        note    = {gr-qc/9712064}
}

@phdthesis{Balakrishna99a,
        author  = {J. Balakrishna},
        title   = {A Numerical Study of Boson Stars: {E}instein Equations
                   with a Matter Source},
        school  = {Wahington University, St.\ Louis},
        year    = 1999
}

@article{Balakrishna2004a,
         author = {J. Balakrishna and R. Bondarescu and G. Daues
                   F. S. Guzm{\'a}n and E. Seidel},
         title = "Axisymmetric Perturbations of 3D Boson Stars",
         year = 2004,
	 note = "in preparation",
         }

@Article{Balakrishna:2006ru,
     author    = "Balakrishna, Jayashree and Bondarescu, Ruxandra and Daues,
                  Gregory and Siddhartha Guzman, F. and Seidel, Edward",
     title     = "Evolution of 3D boson stars with waveform extraction",
     journal   = "Class. Quant. Grav.",
     volume    = "23",
     year      = "2006",
     pages     = "2631-2652",
     eprint    = "gr-qc/0602078",
     SLACcitation  = "%%CITATION = GR-QC 0602078;%%"
}

@article{Balbinski85,
        author  = {E. Bailbinski and S. Detweiler and L. Lindblom and
                  B. F. Schutz},
        title   = {},
        journal = {Mon. Not. Roy. Astr. Soc.},
        volume  = 213,
        number  = {},
        year    = 1985,
        pages   = {553}
}

@ARTICLE{Balbinski85b,
   author = {{Balbinski}, E.},
    title = "{A new shear instability in rotating, self-gravitating, perfect fluids}",
  journal = {Mon. Not. Roy. Astr. Soc.},
     year = 1985,
    month = oct,
   volume = 216,
    pages = {897-908},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1985MNRAS.216..897B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@misc{BandwidthPrize,
   key = {BandwidthPrize},
   author = {},
   year = {},
   note = {Bandwidth Challenge Prize, Supercomputing 2001: \\{\tt http://www.cactuscode.org/News/News/Archives2001/BandWidth2001}}
}

@ARTICLE{Banerjee2004,
   author = {{Banerjee}, R. and {Pudritz}, R.~E. and {Holmes}, L.},
    title = "{The formation and evolution of protostellar discs; three-dimensional adaptive mesh refinement hydrosimulations of collapsing, rotating Bonnor-Ebert spheres}",
  journal = {Mon. Not. Roy. Astr. Soc.},
     year = 2004,
    month = nov,
   volume = 355,
    pages = {248-272},
   eprint = {astro-ph/0408277},
      doi = {10.1111/j.1365-2966.2004.08316.x},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2004MNRAS.355..248B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@article{Bank-Rose-1980,
        author = "R. E. Bank and D. J. Rose",
        title = "Parameter Selection for {N}ewton-Like Methods Applicable
                 to Nonlinear Partial Differential Equations",
        journal = "SIAM Journal of Numerical Analysis",
        volume = 17, number = 6,
        pages = "806--822",
        year = 1980,
        }

@article{Bank-Rose-1981,
        author = "R. E. Bank and D. J. Rose",
        title = "Global Approximate {N}ewton Methods",
        journal = "Numerische Mathematik",
        volume = 37,
        pages = "279--295",
        year = 1985,
        }

@article{Banyuls97,
        key     = {Banyuls97},
        author  = {F. Banyuls and J.~A. Font and J.~M. Ib{\'a}{\~n}ez and
                   J.~M. Mart{\'\i} and J.~A. Miralles},
        title   = {Numerical {3+1} General-Relativistic Hydrodynamics: A Local Characteristic Approach },
        journal = {Astrophys. J.},
        volume  = {476},
        year    = {1997},
        pages   = {221}
}

@Article{Barack:1998bv,
     author    = "Barack, Leor",
     title     = "Late time dynamics of scalar perturbations outside black
                  holes.  {I}: A shell toy-model",
     journal   = "Phys. Rev. D",
     volume    = "59",
     year      = "1999",
     pages     = "044016",
     eprint    = "gr-qc/9811027",
     SLACcitation  = "%%CITATION = GR-QC 9811027;%%"
}


@Article{Barack:1998bw,
     author    = "Barack, Leor",
     title     = "Late time dynamics of scalar perturbations outside black
                  holes.  {II}: {S}chwarzschild geometry",
     journal   = "Phys. Rev. D",
     volume    = "59",
     year      = "1999",
     pages     = "044017",
     eprint    = "gr-qc/9811028",
     SLACcitation  = "%%CITATION = GR-QC 9811028;%%"
}

@Article{Barack:1999wf,
     author    = "Barack, Leor and Ori, Amos",
     title     = "Mode sum regularization approach for the self force in black hole spacetime",
     journal   = "Phys. Rev. D",
     volume    = "61",
     year      = "2000",
     pages     = "061502",
     eprint    = "gr-qc/9912010",
     SLACcitation  = "%%CITATION = GR-QC 9912010;%%",
}

@Article{Barack:2000eh,
     author    = "Barack, Leor",
     title     = "Self-force on a scalar particle in spherically-symmetric
                  spacetime via  mode-sum regularization: Radial
                  trajectories",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "084027",
     eprint    = "gr-qc/0005042",
     SLACcitation  = "%%CITATION = GR-QC 0005042;%%"
}

@Article{Barack:2000zq,
     author    = "Barack, Leor and Burko, Lior M.",
     title     = "Radiation-reaction force on a particle plunging into a
                  black hole",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "084040",
     eprint    = "gr-qc/0007033",
     SLACcitation  = "%%CITATION = GR-QC 0007033;%%",
}

@Article{Barack:2001ph,
     author    = "Barack, Leor and Ori, Amos",
     title     = "Gravitational self force and gauge transformations",
     journal   = "Phys. Rev. D",
     volume    = "64",
     year      = "2001",
     pages     = "124003",
     eprint    = "gr-qc/0107056",
     SLACcitation  = "%%CITATION = GR-QC 0107056;%%",
}

@Article{Barack:2001bw,
     author    = "Barack, Leor",
     title     = "Gravitational self-force by mode sum regularization",
     journal   = "Phys. Rev. D",
     volume    = "64",
     year      = "2001",
     pages     = "084021",
     eprint    = "gr-qc/0105040",
     SLACcitation  = "%%CITATION = GR-QC 0105040;%%"
}

@Article{Barausse:2006vt,
     author    = "Barausse, Enrico and Rezzolla, Luciano and Petroff, David
                  and Ansorg, Marcus",
     title     = "Gravitational waves from extreme mass ratio inspirals in
                  non-pure Kerr spacetimes",
     year      = "2006",
     eprint    = "gr-qc/0612123",
     SLACcitation  = "%%CITATION = GR-QC 0612123;%%"
}

@Article{BL02a,
     author    = "Barack, Leor and Lousto, Carlos O.",
     title     = "Computing the gravitational self-force on a compact object
                  plunging into a {S}chwarzschild black hole",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "061502",
     eprint    = "gr-qc/0205043",
     SLACcitation  = "%%CITATION = GR-QC 0205043;%%"
}


@Article{Barack:2001gx,
     author    = "Barack, Leor and Mino, Yasushi and Nakano, Hiroyuki and
                  Ori, Amos and Sasaki, Misao",
     title     = "Calculating the gravitational self force in {S}chwarzschild
                  spacetime",
     journal   = "Phys. Rev. Lett.",
     volume    = "88",
     year      = "2002",
     pages     = "091101",
     eprint    = "gr-qc/0111001",
     SLACcitation  = "%%CITATION = GR-QC 0111001;%%"
}

@Article{Barack:2002mh,
     author    = "Barack, Leor and Ori, Amos",
     title     = "Gravitational self-force on a particle orbiting a Kerr
                  black hole",
     journal   = "Phys. Rev. Lett.",
     volume    = "90",
     year      = "2003",
     pages     = "111101",
     eprint    = "gr-qc/0212103",
     SLACcitation  = "%%CITATION = GR-QC 0212103;%%"
}

@Article{Barcelo:2002bv,
     author    = "Barcelo, Carlos and Visser, Matt",
     title     = "Twilight for the energy conditions?",
     journal   = "Int. J. Mod. Phys. D",
     volume    = "11",
     year      = "2002",
     pages     = "1553-1560",
     eprint    = "gr-qc/0205066",
     SLACcitation  = "%%CITATION = GR-QC 0205066;%%"
}

@article{Bardeen70,
        key     = {Bardeen70},
        author  = {J.M. Bardeen},
        title   = {A Variational Principle for Rotating Stars in General Relativity},
        journal = {Astrophys. J.},
        volume  = 162,
        number  = {},
        year    = 1970,
        pages   = {171}
}

@InCollection{Bardeen73,
           key         = {Bardeen73},
          author         = {J. M. Bardeen},
          title         = {},
          OPTcrossref = {},
           booktitle = {Black Holes},
           publisher = {Gordon and Breach},
           year    = {1973},
           OPTeditor = {C. DeWitt and B. S. DeWitt},
           OPTvolume = {},
           OPTnumber = {},
           OPTseries = {},
           OPTtype = {},
           OPTchapter = {},
           OPTpages = {},
           address = {New York},
           OPTedition = {},
           OPTmonth = {},
           OPTnote = {},
           OPTannote = {}
}

@article{Bardeen73a,
        key     = {Bardeen73 },
        author  = {J.M. Bardeen, Wiliam Press},
        title   = {Radiation Fields in the {S}chwarzschild background },
        journal = {J. Math. Phys.},
        volume  = 14,
        number  = 1,
        year    = 1973,
        pages   = {7}
}

@article{Bardeen73b,
        key     = {Bardeen73b},
        author  = {J.M. Bardeen, B. Carter and S.W. Hawking},
        title   = {The Four Laws of Black Hole Mechanics},
        journal = {Commun. Math. Phys.},
        volume  = 31,
        year    = 1973,
        pages   = {161-170}
}

@Article{Bardeen83,
  key =          {Bardeen83},
  author =       {J. M. Bardeen and Tsvi Piran},
  title =        {General Relativistic Axisymmetric Rotating Systems:
                  Coordinates and Equations},
  journal =      {Phys. Reports},
  year =         1983,
  volume =       196,
  pages =        {205-250},
}

@article{Bardeen02,
  author  = {J. Bardeen and L. Buchman},
  title   = {Numerical tests of evolution systems, gauge conditions, and
             boundary conditions of {1D} colliding gravitational
             plane waves},
  journal = {Phys. Rev. D},
  volume  = {65},
  year    = {2002},
  pages   = {064037}
}

@inproceedings{Barish01,
        key        = {Barish01},
        author        = {B. Barish},
        title        = {Astrophysical Sources for Ground-Based Gravitational Wave Detectors},
        editor        = {J. Centrella},
        booktitle = {AIP Conference Proceedings},
        OPTpublisher = {},
        OPTaddress        = {},
        pages        = {575},
        year        = {2001}
}


@Article{Barnes04,
  author={A P Barnes and P G Lefloch and B G Schmidt and J M Stewart},
  title={The {G}limm scheme for perfect fluids on plane-symmetric
                  {G}owdy spacetimes},
  journal={Class Quantum Grav.},
  volume={21},
  number={22},
  pages={5043-5074},
  year={2004}
}

@article{Barrabes91,
        key     = {Barrabes91 },
        author  = {C. Barrabes, W. Israel and P.S. Letelier},
        title   = {Analytic models of nonspherical collapse, cosmic
                  censorship and the hoop conjecture.},
        journal = {Phys. Lett. A},
        volume  = 160,
        year    = 1991,
        pages   = {41}
}

@Book{Barrett93,
        author = {R. Barrett and M. Berry and T. Chan and
                 J. Dongarra and V. Eijkhout and C. Romine and
                 H. van der Vorst},
        title = {Templates for the Solution of Linear Systems:
                 Building Blocks for Iterative Methods},
        publisher={SIAM},
        year = {1993},
        address = {{\tt http://www.netlib.org/templates/}}
}

@unpublished{Bartnik-Norton-1999,
  author = "Robert A. Bartnik and Andrew H. Norton",
  title  = "{E}instein equations in the null quasi-spherical gauge {III}:
            numerical algorithms",
  eprint = "gr-qc/9904045",
  note   = "gr-qc/9904045",
  year   = 1999,
}

@article{Bassi97,
        author = {F. Bassi and S Rebay},
        title = {High-Order Accurate Discontinuous Finite Element Solution
                 of the 2D Euler Equations},
        journal = {J. Comput. Phys.},
        volume = 138,
        pages = 251,
        year = 1997
}

@article{Baumgarte96,
        key     = {Baumgarte96},
        author  = {Thomas W. Baumgarte and Gregory B. Cook and Mark A. Scheel and
                   Stuart L. Shapiro and Saul A. Teukolsky},
        title   = {Implementing an apparent-horizon finder in three
                   dimensions},
        journal = {Phys. Rev. D},
        year    = 1996,
        volume  = 54,
        number = 8,
        pages = {4849-4857},
	eprint = {gr-qc/9606010},
}

@article{Baumgarte97,
  author  = {Thomas W. Baumgarte and Gregory B. Cook and Mark A. Scheel and
             Stuart L. Shapiro and Saul A. Teukolsky},
  title   = {Binary Neutron Stars in General Relativity: Quasiequilibrium
             Models},
  journal = {Phys. Rev. Lett.},
  year    = {1997},
  volume  = {79},
  pages   = {1182-1185}
}

@article{Baumgarte98a,
        key     = {Baumgarte98a},
        author  = {Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {Radiation of Angular Momentum by Neutrinos from
                   Merged Binary Neutron Stars},
        journal = {Astrophys. J, to appear},
        year    = 1999,
        volume  = {},
        number  = {},
        pages   = {4849-4857},
        eprint    = {astro-ph/9801294}
}

@article{Baumgarte98b,
        key     = {Baumgarte98b},
        author  = {Thomas W. Baumgarte and Gregory B. Cook and Mark A. Scheel and
                   Stuart L. Shapiro and Saul A. Teukolsky},
        title   = {General relativistic models of binary neutron stars in
                   quasiequilibrium},
        journal = {Phys. Rev. D},
        year    = 1998,
        volume  = 57,
        number  = 12,
        pages   = {7299-7311}
}

@article{Baumgarte98c,
        key     = {Baumgarte98c},
        author  = {Thomas W. Baumgarte and Gregory B. Cook and Mark A. Scheel and
                   Stuart L. Shapiro and Saul A. Teukolsky},
        title   = {Stability of relativistic neutron stars
                   in binary orbit},
        journal = {Phys. Rev. D},
        year    = 1998,
        volume  = 57,
        number  = 10,
        pages   = {6181-6184}
}

@article{Baumgarte99,
        key     = {Baumgarte99},
        author  = {Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {On the numerical integration of {E}instein's field
                   equations},
        journal = {Phys. Rev. D},
        year    = 1999,
        volume  = 59,
        pages   = 024007,
        eprint    = {gr-qc/9810065}
}

@article{Baumgarte99b,
        key     = {Baumgarte99b},
        author  = {Thomas W. Baumgarte and S. A. Hughes and Stuart L. Shapiro},
        title   = {Evolving {E}instein's Field Equations with Matter:
                   The ``Hydro without Hydro'' Test},
        journal = {Phys. Rev. D},
        volume  = 60,
        pages   = 087501,
        year    = 1999,
        eprint    = {gr-qc/9902024}
}

@article{Baumgarte99c,
        key     = {Baumgarte99c},
        author  = {Thomas W. Baumgarte and S. A. Hughes and L. Rezzolla and
                   Stuart L. Shapiro and M. Shibata},
        title   = {Implementing fully relativistic hydrodynamics in
                   three dimensions},
        year    = 1999,
        eprint    = {gr-qc/9907098}
}

@inproceedings{Baumgarte99d,
        author = {Baumgarte, T.W. and Hughes, S.A. and Rezzolla, L. and Shapiro, S. L. and Shibata, M.},
        title = "{}",
        booktitle = {General Relativity and Relativistic Astrophysics Eighth Canadian Conference},
        volume    = "493",
        editor = {Burgess, C.P. and Myers, R.C.},
        publisher = {},
        organization = {AIP Conference Proceedings},
        address = {Melville, New York},
        year = "1999",
}

@article{Baumgarte99e,
        key     = {Baumgarte99d},
        author  = {Thomas W. Baumgarte and  Stuart L. Shapiro},
        title   = {Evolution of Rotating Supermassive Stars to the Onset of Collapse},
        journal = {Astrophys. J.},
        volume  = 526,
        pages   = 941,
        year    = 1999,

}

@article{Baumgarte00a,
     key       = {Baumgarte00a},
     author    = {Thomas W. Baumgarte},
     title     = {Innermost stable circular orbit of binary black holes},
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "024018",
     eprint    = "gr-qc/0004050",
     SLACcitation  = "%%CITATION = PHRVA,D62,024018;%%",
}

@article{Baumgarte00b,
     key       = {Baumgarte00b},
     author    = {Thomas W. Baumgarte and Stuart L. Shapiro and M. Shibata},
     title     = {},
     journal   = "Astrophys. J.",
     volume    = "528",
     year      = "2000",
     pages     = "L29",
     SLACcitation  = "%%CITATION = PHRVA,D62,024018;%%",
}

@article{Baumgarte02a,
        key     = {Baumgarte02a},
        author  = {Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {General-Relativistic MHD for the numerical
                        construction of dynamical spacetimes},
        OPTjournal = {},
        year    = 2002,
        eprint   = {astro-ph/0211340}
}

@article{Baumgarte02b,
        key     = {Baumgarte02b},
        author  = {Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {Collapse of Magnetized star to a black hole},
        OPTjournal = {},
        year    = 2002,
        eprint    = {astro-ph/0211339}
}

@Article{Baumgarte:2002jm,
     author    = "Baumgarte, Thomas W. and Shapiro, Stuart L.",
     title     = "Numerical Relativity and Compact Binaries",
     journal   = "Physics Reports",
     volume    = 376, number = 2,
     pages     = "41--131",
     year      = "2003", month = "March",
     eprint    = "gr-qc/0211028",
     SLACcitation  = "%%CITATION = GR-QC 0211028;%%",
}

@article{Baumgarte:2004,
        author= {Thomas W. Baumgarte and Monica L. Skoge and Stuart L. Shapiro},
        title = {Black hole-neutron star binaries in general relativity: Quasiequilibrium formulation},
        journal = {Phys. Rev. D},
        volume  = {70},
        pages   = {064040},
        year    = {2004},
        eprint  = {gr-qc/0405077},
}

@Article{Baumgarte:2006en,
     author    = "Thomas Baumgarte and Patrick Brady and Jolien D E Creighton and Luis Lehner and Frans Pretorius and Ricky DeVoe",
     title     = "Learning about compact binary merger: The interplay between
                  numerical relativity and gravitational-wave astronomy",
     year      = "2006",
     eprint    = "gr-qc/0612100",
     SLACcitation  = "%%CITATION = GR-QC 0612100;%%"
}

@article{Baym71,
        key = {Baym71},
        title = {Neutron star matter},
        journal = {Nucl. Phys. A},
        author = {{Baym}, G. and {Bethe}, H.~A. and {Pethick}, C.~J.},
        volume = {175},
        pages = {225-271},
        year = {1971},
}

@Article{BeckerJohnsonRannacher95,
  author = 	 {R. Becker and C. Johnson and R. Rannacher},
  title = 	 {Adaptive error control for multigrid finite element methods},
  journal = 	 {Computing},
  year = 	 {1995},
  number = {4},
  volume = 	 {55},
  pages = 	 {271--288},
}

@Article{Beetle:2004wu,
  author =       "Beetle, Christopher and Bruni, Marco and Burko, Lior
                  M. and Nerozzi, Andrea",
  title =        "Towards wave extraction in numerical relativity:
                  Foundations and initial-value formulation",
  journal =      "Phys. Rev. D",
  volume =       72,
  year =         2005,
  pages =        024013,
  eprint =       "gr-qc/0407012",
  SLACcitation = "%%CITATION = GR-QC 0407012;%%"
}

@Article{Belczynski:2001uc,
     author    = "Belczynski, Krzysztof and Kalogera, Vassiliki and Bulik,
                  Tomasz",
     title     = "A comprehensive study of binary compact objects as
                  gravitational wave  sources: Evolutionary channels, rates,
                  and physical properties",
     year      = "2002",
     journal = {Astrophys. J.},
     volume = {572},
     pages = {407},
     archive   = "http://arXiv.org/abs",
     eprint    = "astro-ph/0111452",
     SLACcitation  = "%%CITATION = ASTRO-PH 0111452;%%",
}

@article{Beig91,
        key = {Beig91},
        author = {R. Beig and N. O'Murchadha},
        title = {Trapped Surfaces Due to Concentration of Gravitational
                 Radiation},
        year = 1991,
        journal = {Phys. Rev. Lett.},
        pages = {2421-2424},
        volume = {66}
}

@article{Beig94,
        author = {R. Beig and N. O'Murchadha},
        title = {},
        year = 1994,
        journal = {Class. Quantum Grav.},
        pages = {419},
        volume = {11}
}

@article{Beig96,
  author =       {R. Beig and N. O'Murchadha},
  title =        {Vacuum Spacetimes with Future Trapped Surfaces},
  year =         1996,
  journal =      {Class. Quantum Grav.},
  pages =        {739-751},
  volume =       {13}
}

@Article{Beig97,
  key =          {Beig97},
  author =       {R. Beig and P. Chrusciel},
  title =        {{K}illing Initial Data},
  year =         1997,
  journal =      {Class. Quantum Grav.},
  pages =        {A83-A92},
  volume =       {14}
}

@Article{Beig98,
   author  = {R. Beig and N. {\'O} Murchadha},
   title   = {Late time behavior of the maximal slicing of the {S}chwarzschild black hole},
   year    = {1998},
   journal = {Phys. Rev. D},
   pages   = {4728-4737},
   volume  = {57},
   number  = {8},
   note    = {gr-qc/9706046}
}

@Article{Beig:1999er,
     author    = "Beig, Robert",
     title     = "The maximal slicing of a {S}chwarzschild black hole",
     journal   = "Ann. Phys.",
     volume    = "11",
     number    = "5",
     pages     = "507-510",
     year      = "2000",
     eprint    = "gr-qc/0005078",
     SLACcitation  = "%%CITATION = GR-QC 0005078;%%"
}

@Article{Beig:2000ei,
     author    = "Beig, Robert",
     title     = "Generalized Bowen--York Initial Data",
     year      = "2000",
     eprint    = "gr-qc/0005043",
     SLACcitation  = "%%CITATION = GR-QC 0005043;%%",
}

@Article{Bekenstein:1973mi,
     author    = "Bekenstein, J. D.",
     title     = "Extraction of energy and charge from a black hole",
     journal   = "Phys. Rev.",
     volume    = "D7",
     year      = "1973",
     pages     = "949-953",
     SLACcitation  = "%%CITATION = PHRVA,D7,949;%%"
}

@Article{Belinski70,
     author  = {V.A. Belinski and I.M. Khalatnikov and E.M. Lifshitz},
     title   = {Oscillatory approach to a singular point in the relativistic cosmology},
     year    = {1970},
     journal = {Adv. Phys.},
     volume  = {19},
     pages   = {525-573}
}

@Article{BenDov04a,
  author =       {Ishai Ben-Dov},
  title =        {The Penrose inequality and apparent horizons},
  journal =      {Phys. Rev. D},
  year =         2004,
  volume =       70,
  pages =        124031,
  eprint =       {gr-qc/0408066}
}

@Article{Benacquista00a,
  author =       "M. J. Benacquista and S.~F. {Portegies Zwart} and
                  F. A. Rasio",
  title =        "LISA sources in globular clusters",
  journal =      {Class. Quantum Grav.},
  pages =        { 4025-4031},
  volume =       {18},
  year =         "2000",
  eprint =       "gr-qc/0010020",
  SLACcitation = "%%CITATION = GR-QC 0010020;%%",
}

@Article{Benacquista98,
      key       = {Benacquista98},
      author    = "M. Benacquista",
      title     = "Gravitational radiation from globular clusters",
      journal   = "Astrophys. J.",
      volume    = "520",
      year      = "1999",
      pages     = "233",
      eprint    = "astro-ph/9810484",
      SLACcitation  = "%%CITATION = ASJOA,520,233;%%",
}

@article{Bejger05,
  author = {Bejger, M. and Gondek-Rosi{\'n}ska, D. and Gourgoulhon, E.
           and Haensel, P. and Taniguchi, K. and Zdunik, J.~L.},
  title  = {Impact of the nuclear equation of state on the last orbits
            of binary neutron stars},
  journal= {Astron. Astrophys.},
  volume = {431},
  pages  = {297-306},
  year   = {2005},
}

@inproceedings{Benger99a,
        author = "Werner Benger and Ian Foster and Jason Novotny and Edward Seidel and John Shalf and Warren Smith and Paul Walker",
        title = "{Numerical Relativity in a Distributed Environment}",
        booktitle = "Proceedings of the Ninth SIAM Conference on Parallel
                Processing for Scientific Computing",
        month = "March",
        year = "1999",
       note = {{\tt http://www.zib.de/visual/projects/TIKSL/Papers/numrel\_dist.ps}}
}

@inbook{Benger99b,
   author = "Werner Benger and Hans-Christian Hege and Andr{\'e} Merzky and Thomas Radke and Edward Seidel",
   title  = "Efficient Distributed File I/O for Visualization in Grid Environments",
   booktitle = {Simulation and Visualization on the Grid, Lecture Notes in Computational Science and Engineering, PDC'99},
   volume = {13},
   publisher = {Springer-Verlag},
   month = "December",
   year  = "1999",
   note = "http://www.zib.de/visual/projects/TIKSL/Papers/PDC99.ps",
}

@inproceedings{Benger2000a,
        author = "Werner Benger and Hans-Christian Hege and Stefan Heusler",
        title = {Visions of Numerical Relativity 1999},
           publisher = {Kluwer-Verlag},
        booktitle = {Proceedings of the 3d International Conference on the Interaction of Art and Fluid Mechanics},
        year = {2000}
}

@techreport{Benger00b,
  author={Werner Benger and Hans-Christian Hege and Andr{\'e} Merzky and Thomas Radke and Edward Seidel},
  title={Efficient Distributed File I/O for Visualization in Grid Environments},
  institution={Konrad-Zuse-Institute},
  year={2000},
  number="SC-99-43",
  month={January},
  note = "http://www.zib.de/visual/projects/TIKSL/Papers/SC-99-43.ps",
}

@misc{Benger00c,
  author = {W. Benger and H. Hege and A. Merzky and T. Radke and E. Seidel},
  title = {Schwarze L{\"o}cher Sehen},
  note = {DFN-Mitteilungen, Bd. 52},
  year = "2000",
  url = {http://www.zib.de/visual/projects/TIKSL/Papers/DFN-Mitteilungen-99.ps}
}

@phdthesis{Berger-1982,
        author  = "Marsha J. Berger",
	title = "Adaptive Mesh Refinement
		 for Hyperbolic Partial Differential Equations",
        year    = 1982,
	school  = "Stanford University",
	note    = "{U}niversity {M}icrofilms \#DA 83-01196",
}

@Article{Berger84,
  author =	 {Marsha J. Berger and Joseph Oliger},
  title =	 {Adaptive Mesh Refinement for Hyperbolic Partial
                  Differential Equations},
  journal =	 {J. Comput. Phys.},
  year =	 1984,
  volume =	 53,
  pages =	 {484-512}
}

@Article{Berger86,
	author = "Marsha J. Berger",
	title  = "Data Structures for Adaptive Grid Generation",
	journal= "SIAM Journal of Scientific and Statistical Computing",
	year   = 1986, month = "July",
	volume = 7,    number = 3,
	pages = "904--916",
	X-note = "data structures for implementing \cite{Berger84}",
	}

@Article{Berger89,
  author = "Marsha J. Berger and Colella, P.",
  title  = "Local Adaptive Mesh Refinement for Shock Hydrodynamics",
  journal={J. Comput. Phys.},
  year   = 1989,
  volume = 82 ,
  pages  = "64--84",
}

@Techreport{Berger90,
  author={Marsha J. Berger and Rigoutsos, I.},
  title={Tech. Report No. 501},
  institution={NYU/Courant Inst.},
  year={1990}
}

@Article{Berger91,
  author = {M. Berger and I. Rigoutsos},
  title = {Adaptive Mesh Refinement for Hyperbolic Partial
                  Differential Equations},
  journal = {IEEE Transactions on Systems, Man and
     Cybernetics},
  year = 1991,
  volume = 21,
  number = 5
}

@Article{Berger94,
  key = {Berger94},
  author = {B.K. Berger and P.T. Chrusciel and V. Moncrief},
  title = {On ``Asymptotically Flat'' space times with
                  $G_2$-invarient {C}auchy surfaces},
  journal = {GR-QC-9404005},
  year = 1994
}

@book{Berger98,
        key     = {Berger98},
        author  = {M. Berger and B. Gostiaux},
        title   = {Differential Geometry: Manifolds, Curves and Surfaces},
        publisher = {Springer-Verlag},
        address = {New York},
        year    = 1998
}

@Article{Berger02,
  key = {Berger02},
  author = {B.K. Berger},
  title = {Asymptotic Behavior of a Class of Expanding Gowdy Spacetimes},
  eprint = {gr-qc/0207035},
  journal = {submitted to Phys. Rev. D},
  year = {2002},
  volume = {},
  pages = {},
}

@article{Berger02a,
  author =       {Beverly K. Berger},
  title =        {Numerical Approaches to Spacetime Singularities},
  year =         2002,
  journal =      {Living Rev. Relativity},
  volume =       5,
  pages =        1,
  note =         {http://www.livingreviews.org/lrr-2002-1},
}

@incollection{Bernstein89,
        key     = {Bernstein89},
        author  = {D. Bernstein and D. Hobill and L. Smarr},
        title   = {Black Hole Spacetimes: Testing Numerical Relativity},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        pages   = {57-73}
}

@Proceedings{Bernstein91,
    author = {D. Bernstein},
  title = {Second {T}exas Symposium on 3-Dimensional Numerical
Relativity},
  year = {1991},
  OPTcrossref = {},
  key = {Bernstein91},
  editor = {Richard A. Matzner},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  publisher = {University of Texas},
  organization = {University of Texas},
  address = {Austin},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@phdthesis{Bernstein93a,
        key     = {Bernstein93a},
        author  = {D. Bernstein},
        title   = {A Numerical Study of the Black Hole Plus {B}rill Wave
                   Spacetime},
        school  = {University of Illinois Urbana-Champaign},
        year    = 1993
}

% copied by Karen
@Article{Bernstein93b,
        key     = {Bernstein93b},
        author  = {D. Bernstein and D. Hobill and E. Seidel and L. Smarr and J. Towns},
        title   = {Numerically Generated Axisymmetric Black Hole
                         Spacetimes: Numerical Methods and Code Tests},
        OPTcrossref = {},
        journal = {Phys. Rev. D},
        year    = {1994},
        volume = {50},
        number = {8},
        pages = {5000-5024},
        OPTmonth = {},
        note    = {},
        OPTannote = {}
}

@techreport{Bernstein-1993:mean-curvature-flow,
  author = "David Bernstein",
  title  = "Notes on the Mean Curvature Flow Method
            for Finding Apparent Horizons",
  institution = "National Center for Supercomputing Applications",
  address     = "Urbana-Champaign, USA",
  year        = 1993,
  month       = "November",
  number      = "unnumbered",
}

@article{Bernstein94a,
        key     = {Bernstein94a},
        author  = {D. Bernstein and D. Hobill and E. Seidel and L. Smarr},
        title   = {Initial Data for the Black Hole plus {B}rill Wave Spacetime},
        journal = {Phys. Rev. D},
        year    = {1994},
        volume = {50},
        OPTnumber = {},
        pages = {3760}
}

@misc{Bernstein97x,
                  author = {D. Bernstein and M. Holst},
                  note = {private communication}
                  }


% copied by Karen
@article{Bernstein94b,
        key     = {Bernstein94b},
        author  = {D. Bernstein and K. P. Tod},
        title   = {Penrose's quasi-local-mass in a numerically computed
space-time},
        journal = {Phys. Rev. D},
        year    = {1994},
        volume = {49},
        number = {6},
        pages = {2808-2819},
        OPTmonth = {},
        OPTnote = {},
        OPTannote = {}
}

@Article{Berti03a,
  author = 	 {E. Berti and K. Kokkotas},
  journal = 	 {Phys. Rev. D},
  year = 	 {2003},
  volume = 	 {68},
  pages = 	 {044027}
}

@Article{Berti03b,
  author = 	 {E. Berti, V. Cardoso, K. D. Kokkotas and H. Onozawa},
  journal = 	 {Phys. Rev. D},
  year = 	 {2003},
  volume = 	 {68},
  pages = 	 {124018}
}

@Unpublished{Berti04a,
  author = 	 {E. Berti},
  title = 	 {Black hole quasinormal modes: Hints of quantum gravity?},
  eprint = 	 {gr-qc/0411025},
  year = 	 {2004}
}

@Article{Berti:2004um,
     author    = "Berti, Emanuele and Cardoso, Vitor and Yoshida, Shijun",
     title     = "Highly Damped Quasinormal Modes of {Kerr} Black Holes: A
                  Complete Numerical Investigation",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "124018",
     eprint    = "gr-qc/0401052",
     SLACcitation  = "%%CITATION = GR-QC 0401052;%%"
}


@Article{Berti05a,
  author =       {E. Berti and A. Buonanno and C. M. Will},
  title =        {Estimating spinning binary parameters and testing
                  alternative theories of gravity with {LISA}},
  journal =      {Phys. Rev. D},
  year =         2005,
  volume =       71,
  pages =        084025,
  eprint =       {gr-qc/0411129},
}


@Article{Berti:2005eb,
     author    = "Berti, Emanuele and Kokkotas, Kostas D.",
     title     = "Quasinormal modes of {Kerr}--{Newman} black holes: Coupling of
                  electromagnetic and gravitational perturbations",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "124008",
     eprint    = "gr-qc/0502065",
     SLACcitation  = "%%CITATION = GR-QC 0502065;%%"
}


@Unpublished{Berti06a,
  author = 	 {E. Berti and V. Cardoso and C. M. Will},
  title = 	 {Considerations on the excitation of black hole quasinormal modes},
  eprint = 	 {gr-qc/0601077},
  year = 	 {2006}
}

@Article{Berti06b,
  author =       {E. Berti and V. Cardoso and C. M. Will},
  title =        {On gravitational-wave spectroscopy of massive black
                  holes with the space interferometer {LISA}},
  journal =      {Phys. Rev. D},
  year =         2006,
  volume =       73,
  pages =        064030,
  eprint =       {gr-qc/0512160},
}

@Article{Berti06c,
  author =       {Emanuele Berti and Vitor Cardoso and Marc Casals},
  title =        {Eigenvalues and eigenfunctions of spin-weighted
                  spheroidal harmonics in four and higher dimensions},
  journal =      {Phys. Rev. D},
  year =         2006,
  volume =       73,
  pages =        024013
}

@Article{Berti06d,
  author =       {E. Berti and S. Iyer and C. M. Will},
  title =        {Eccentricity content of binary black hole initial data},
  journal =      {Phys. Rev. D},
  year =         2006,
  volume =       74,
  pages =        061503,
  eprint =       {gr-qc/0607047}
}
                  
@Article{Berti:2006wq,
  author =       "Berti, Emanuele and Cardoso, Vitor",
  title =        "Quasinormal ringing of Kerr black holes.  {I}: {The}
                  excitation factors",
  journal =      "Phys. Rev. D",
  volume =       74,
  year =         2006,
  pages =        104020,
  eprint =       "gr-qc/0605118",
  SLACcitation = "%%CITATION = GR-QC 0605118;%%"
}

@article{Bethe74,
        key = {Bethe74},
        journal = {Nucl. Phys. A},
        author = {Bethe and Johnson},
        volume = {230},
        pages = {1},
        year = {1974}
}

@article{Bethe1998,
        journal = {Astrophys. J.},
        author = {H.~Bethe and G.~Brown},
        title = {Evolution of binary compact objects that merge},
        volume = {506},
        pages = {780},
        year = {1998},
}

@article{Bethe99a,
        key = {Bethe99a},
        journal = {Astrophys. J.},
        author = {H. A. Bethe and G.E. Brown},
        volume = {517},
        pages = {318},
        year = {1999}
}

@article{Beyer1999:relativistic-r-mode-spectra,
        author = "Horst R. Beyer",
        title = "On the r-mode spectrum of relativistic stars",
        journal = "MNRAS",
        year = 1999,
        volume = 308,
        pages = "745--750",
        eprint = "gr-qc/9903019",
        }

@article{Beyer1999:Poeschl-Teller-QNM-completeness,
        author = "Horst R. Beyer",
        title = "On the completeness of the quasinormal modes
                 of the Poeschl-Teller potential",
        journal = "Communications in Mathematical Physics",
        year = 1999,
        volume = 204,
        pages = "397--423",
        eprint = "gr-qc/9803034",
        }

@inproceedings{Beyer2000:Sturm-Liouville-vector-operators,
        author = "Horst R. Beyer",
        title = "On some vector analogues of Sturm-Liouville operators",
        year = 2000,
        pages = "11--35",
        booktitle = "Mathematical analysis and applications",
        editor = "T. M. Rassias",
        publisher = "Hadronic Press",
        }

@article{Beyer2001:Kerr-stability--CMP,
        author = "Horst R. Beyer",
        title = "On the Stability of the {K}err metric",
        journal = "Commun. Math. Phys.",
        volume = 221,
        pages = "659--676",
        year = 2001,
        eprint = "astro-ph/0008236",
        }

@inproceedings{Beyer2001:Kerr-stability--Euro2000,
        author = "Horst R. Beyer",
        title = "On the Stability of {K}err space time",
        booktitle = "Proceedings of EURO 2000,
                     Differential Geometry, {L}ie Algebras and Relativity",
        editor = "Gr. Tsagas and N. Spyrou and D. Papadopoulos",
        year = 2001,
        }

@article{Beyer2002:rotating-star-perurbations,
        author = "Horst R. Beyer",
        title = "A framework for perturbations and stability
                 of differentially rotating stars",
        journal = "Proc. Roy. Soc. Lond. A",
        volume = 458,
        year = 2002,
        pages = "359--380",
        eprint = "astro-ph/0007342",
}

@Article{Beyer2002:relativistic-R-mode-spectra,
        author = "Horst R. Beyer",
        title = "Results on the spectrum of R-Modes
                 of slowly rotating relativistic stars",
        year = 2002,
        eprint = "gr-qc/0203040",
}

@Article{Beyer:2004sv,
     author    = "Beyer, Horst and Sarbach, Olivier",
     title     = "{O}n the well posedness of the {B}aumgarte-{S}hapiro-
                  {S}hibata-{N}akamura formulation of {E}instein's field
                  equations",
     journal   = "Phys. Rev. D",
     volume    = "70",
     year      = "2004",
     pages     = "104004",
     eprint    = "gr-qc/0406003",
     SLACcitation  = "%%CITATION = GR-QC 0406003;%%"
}

@Article{Bildsten92,
  author = {L. Bildsten and C. Cutler},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Astrophys. J.},
  year = {1992},
  volume = {400},
  OPTnumber = {},
  pages = {175},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Binev:2004adaptive,
 author =      {Peter Binev and Wolfgang Dahmen and Ronald DeVore},
 title =      {Adaptive Finite Element Methods with Convergence Rates},
 journal =      {Numer. Math.},
 year =      {2004},
 volume =      {97},
 pages =      {219--268},
 annote =      {http://elc2.igpm.rwth-aachen.de/~dahmen/rep_02.html}
}

@book{Birell82,
  author={N. D. Birell and P. C. W. Davis},
  title={Quantum fields in curved space},
  publisher = {Cambridge University Press},
  year = {1982},
  address = {Cambridge}
}

@book{Birkhoff23,
  author={G. D. Birkhoff},
  title={Relativity and Modern Physics},
  publisher = {Harvard University Press},
  year = {1923},
  address = {Cambridge, Mass., U.S.A.}
}

@Article{Bishop82,
  author = {Nigel T. Bishop},
  title = {The Closed Trapped Region and the Apparent Horizon
                  of Two {S}chwarzschild Black Holes},
  OPTcrossref = {},
  key = {Bishop82},
  journal = {Gen. Rel. Grav.},
  year = {1982},
  volume = {14},
  number = {9},
  pages = {717--723},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@article{Bishop84,
  author = "Nigel T. Bishop",
  title  = "The horizons of two {S}chwarzschild black holes",
  journal= "General Relativity and Gravitation",
  year   = 1984,
  month  = "June",
  volume = 16,
  pages = "589--593",
}

@Article{Bishop88,
  author = "Nigel T. Bishop",
  title  = "The Event Horizons of Two {S}chwarzschild black holes",
  journal= "General Relativity and Gravitation",
  volume = 20, number = 6,
  year   = 1988,
  pages = "573--581",
}

@Article{Bishop90,
  author = "Nigel T. Bishop and C. Clarke and R. d'Inverno",
  title  = "Numerical  relativity  on a  transputer array",
  journal = "Class. Quantum Grav.",
  year    = 1990, month = "February",
  volume = 7, number = 2,
  pages = "L23--L27",
}

@Article{Bishop93,
  author =	 {Nigel T. Bishop},
  title =	 {Numerical relativity: {C}ombining the {C}auchy and characteristic
                  initial value problem},
  journal =	 {Class. Quantum Grav.},
  year =	 1993,
  volume =	 10,
  pages =	 {333-341}
}

@Article{Bishop96,
  author =	 {N. T. Bishop and R. G{\'o}mez and L. Lehner and
                  J. Winicour},
  title =	 {{C}auchy-characteristic extraction in numerical
                  relativity},
  journal =	 {Phys. Rev. D},
  year =	 1996,
  volume =	 54,
  pages =	 {6153-6165}
}

@Article{Bishop-etal-1996:Cauchy-characteristic-matching,
  author =	 "Nigel T. Bishop and Roberto G{\'o}mez and Paulo
                  R. Holvorcem and Richard A. Matzner and Philippos
                  Papadopoulos and Jeffrey Winicour",
  title =	 "{C}auchy-Characteristic Matching: A New Approach to
                  Radiation Boundary Conditions",
  journal =	 "Phys. Rev. Lett.",
  volume =	 76,
  number =	 23,
  pages =	 "4303-4306",
  year =	 1996,
  month =	 "3 June",
}

@Article{Bishop97a,
  author =	 {Nigel T. Bishop and Roberto G{\'o}mez and Luis
                  Lehner and Jeffrey Winicour},
  title =	 { {C}auchy-characteristic extraction in numerical
                  relativity},
  journal =	 {Phys. Rev. D},
  year =	 1997,
  volume =	 52,
  number =	 10
}

@Article{Bishop97b,
  author = {Nigel T. Bishop and Roberto G{\'o}mez and Luis Lehner and Manoj Maharaj and Jeffrey Winicour},
  title = {High-powered gravitational news},
  journal = {Phys. Rev. D},
  year = {1997}, month = {15 November},
  volume = {56}, number = {10},
  pages = {6298--6309},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {},
  eprint = {gr-qc/9708065},
}

@Article{Bishop97c,
  author = {N. Bishop and R. Gomez and P. Holvorcem and R. Matzner and P. Papadopoulos and J. Winicour},
  title = {{C}auchy-characteristic evolution and waveforms},
  journal = {J. Comput. Phys.},
  year = 1997,
  volume = 136,
  pages = 140
}

@Article{Bishop:1998my,
     author    = "Bishop, Nigel T. and Isaacson, Richard and Maharaj, Manoj
                  and Winicour, Jeffrey",
     title     = "Black hole data via a {K}err-{S}child approach",
     journal   = "Phys. Rev. D",
     volume    = "57",
     year      = "1998",
     pages     = "6113-6118",
     eprint    = "gr-qc/9711076",
     SLACcitation  = "%%CITATION = GR-QC 9711076;%%",
}

@InCollection{Bishop98a,
        author = {Nigel T. Bishop and R. Isaacson and Roberto G{\'o}mez and
                  Luis Lehner and B. Szil{\'a}gyi and Jeffrey Winicour},
        title = {{C}auchy-characteristic matching},
        editor        = {Bala Iyer and Biplab Bhawal},
        booktitle = {On the Black Hole Trail},
        publisher = {Kluwer},
        year = {1998},
        eprint = {gr-qc/9801070}
}

@InCollection{Bishop98b,
  author = 	 {N. Bishop and R. Isaacson and R. G{\'o}mez and
                  L. Lehner and B. Szil{\'a}gyi and J. Winicour},
  title = 	 {},
  booktitle = 	 {Black {H}oles, {G}ravitational {R}adiation and the
                  {U}niverse },
  OPTcrossref =  {},
  OPTkey = 	 {},
  pages = 	 {393},
  publisher = {Kluwer, Dordrecht, The Neterlands},
  year = 	 {1999},
  editor = 	 {B. Iyer and B. Bhawal},
  OPTvolume = 	 {},
  OPTnumber = 	 {},
  OPTseries = 	 {},
  OPTtype = 	 {},
  OPTchapter = 	 {},
  OPTaddress = 	 {},
  OPTedition = 	 {},
  OPTmonth = 	 {},
  OPTnote = 	 {gr-qc/9801070},
  OPTannote = 	 {}
}

@Article{Bishop99,
  author = 	 {Nigel T. Bishop and Roberto G{\'o}mez and Luis Lehner
                  and Manoj Maharaj and Jeffrey Winicour},
  title = 	 {Incorporation of matter into characteristic
                  numerical relativity},
  journal = 	 {Phys. Rev. D},
  year = 	 1999,
  volume = 	 60,
  pages = 	 024005}

@Article{Bishop03,
  author = 	 {N. Bishop and S. Deshingkar},
  title = 	 {New approach to calculating the news},
  journal = 	 {Phys. Rev. D},
  year = 	 2003,
  volume = 	 68,
  pages = 	 024031}

@Article{Bishop:2003bs,
 author    = "Bishop, Nigel T. and Gomez, Roberto and Husa, Sascha and
              Lehner, Luis and Winicour, Jeffrey",
 title     = "A numerical relativistic model of a massive particle in
              orbit near a {S}chwarzschild black hole",
 journal   = "Phys. Rev. D",
 volume    = "68",
 year      = "2003",
 pages     = "084015",
 eprint    = "gr-qc/0301060",
}

@article{Bishop05,
  author = {Nigel T. Bishop and Roberto G{\'o}mez and Luis Lehner and
            Manoj Maharaj and Jeffrey Winicour},
  title = {Characteristic initial data for a star orbiting a black hole},
  journal = {Phys. Rev. D},
  year = {2005},
  volume = {72},
  pages = {024002},
}

@article{Bishop-2005b,
  author = "Nigel T. Bishop",
  title  = "Linearized solutions of the {E}instein equations
            within a {B}ondi-{S}achs framework,
            and implications for boundary conditions in numerical simulations",
  journal = "Class. Quantum Grav.",
  year    = 2005,
  volume  = 22, number = 12,
  pages   = "2393--2406",
  doi     = "10.1088/0264-9381/22/12/006",
}

@article{Bizon95a,
  author = "Piotr Bizo{\'n}",
  title  = "Harmonic maps between three spheres",
  journal= "Proc. R. Soc. London",
  year   = 1995, volume = "A 451",
  pages  = "779",
}


@article{Bizon-Malec-OMurchadha-1988,
  author = "Piotr Bizo{\'n} and Edward Malec and {\'O} Murchadha, Niall",
  title  = "Trapped Surfaces in Spherical Stars",
  journal= "Phys. Rev. Lett.",
  year   = 1988, volume = 61, number = 10,
  pages  = "1147--1150",
  month  = "5 September",
  url    = "http://link.aps.org/abstract/PRL/v61/p1147",
  doi    = "10.1103/PhysRevLett.61.1147",
}

@Article{Blackburn92,
  author  = {J. K. Blackburn and S. Detweiler},
  title   = {Close black-hole binary systems},
  journal = {Phys. Rev. D},
  year    = 1992,
  volume  = {46},
  pages   = {2318-2333},
}

@Article{Blair95,
   author={Blair, D.G. and {\it et al.}},
   title={},
   journal={Phys. Rev. Lett.},
   year={1995},
   volume={74},
   pages={1908}
}

@Article{Blanchet90,
  author={Blanchet, L. and Damour, T. and Sch{\"a}fer, G.},
  title={},
  journal={MNRAS},
  year={1990},
  volume={242},
  pages={289}
}

@Article{Blanchet95,
     author    = "Blanchet, Luc and Damour, Thibault and Iyer, Bala R. and
                  Will, Clifford M. and Wiseman, Alan. G.",
     title     = "Gravitational radiation damping of compact binary systems
                  to second post-{N}ewtonian order",
     journal   = "Phys. Rev. Lett.",
     volume    = "74",
     year      = "1995",
     pages     = "3515-3518",
     eprint    = "gr-qc/9501027"
}

@Article{Blanchet:1996pi,
     author    = "Blanchet, Luc and Iyer, Bala R. and Will, Clifford M. and
                  Wiseman, Alan G.",
     title     = "Gravitational wave forms from inspiralling compact binaries
                  to second-post-{N}ewtonian order",
     journal   = "Class. Quantum Grav.",
     volume    = "13",
     year      = "1996",
     pages     = "575-584",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/9602024",
     SLACcitation  = "%%CITATION = GR-QC 9602024;%%",
}

@Article{Blanchet:1996wx,
     author    = "Blanchet, Luc",
     title     = "Energy losses by gravitational radiation in inspiralling
                  compact binaries to five halves post-Newtonian order",
     journal   = "Phys. Rev. D",
     volume    = "54",
     year      = "1996",
     pages     = "1417-1438",
     eprint    = "gr-qc/9603048",
     SLACcitation  = "%%CITATION = GR-QC 9603048;%%",
}

@incollection{Blanchet97,
  author = {L. Blanchet},
  title = {Gravitational Radiation from Relativistic Sources},
  editor = {J. Marck and J. Lasota},
  booktitle = {Relativistic Gravitation and Gravitational Radiation},
  publisher = {Cambridge University Press, England},
  address = {Cambridge},
  year = 1997,
  pages = {33-66}
}

@Article{Blanchet98,
     author    = "L. Blanchet and G. Faye and B. Ponsot",
     title     = "Gravitational field and equations of motion of compact
                  binaries to 5/2 post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "124002",
}

@Article{Blanchet01a,
     author    = "L. Blanchet and G. Faye",
     title     = "General relativistic dynamics of compact binaries at the
                  third post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "062005",
}

@Article{Blanchet:2001ax,
     author    = "Blanchet, Luc and Faye, Guillaume and Iyer, Bala R. and
                  Joguet, Benoit",
     title     = "Gravitational-wave inspiral of compact binary systems to
                  7/2  post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "061501",
     eprint    = "gr-qc/0105099",
     SLACcitation  = "%%CITATION = GR-QC 0105099;%%",
}

@Article{Blanchet:2001id,
     author    = "Blanchet, Luc",
     title     = "Innermost circular orbit of binary black holes at the third
                  post-{N}ewtonian approximation",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "124009",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0112056",
     SLACcitation  = "%%CITATION = GR-QC 0112056;%%",
}

@Article{Blanchet:2001aw,
     author    = "Blanchet, Luc and Iyer, Bala R. and Joguet, Benoit",
     title     = "Gravitational waves from inspiralling compact binaries:
                  Energy flux to  third post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "064005",
     eprint    = "gr-qc/0105098",
     SLACcitation  = "%%CITATION = GR-QC 0105098;%%",
}

@Article{Blanchet:2002fk,
     author    = "Blanchet, Luc",
     title     = "Gravitational waves and dynamics of compact binary
                  systems",
     year      = "2002",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0201050",
    note   = "gr-qc/0201050",
     SLACcitation  = "%%CITATION = GR-QC 0201050;%%",
}

@Article{Blanchet02,
  author =       {Luc Blanchet},
  title =        {Gravitational Radiation from Post-{N}ewtonian
                  Sources and Inspiralling Compact Binaries},
  year =         2002,
  volume =       5,
  journal =      {Living Rev. Relativity},
  eprint =       {gr-qc/0202016},
  pages =        3,
  url =          {http://www.livingreviews.org/lrr-2002-3},
}

@Article{Blanchet:2002xy,
     author    = "Blanchet, Luc",
     title     = "On the accuracy of the post-{N}ewtonian approximation",
     year      = "2002",
     archive   = "http://arXiv.org/abs",
     note      = "gr-qc/0207037",
     eprint    = "gr-qc/0207037",
     SLACcitation  = "%%CITATION = GR-QC 0207037;%%",
}

@Article{Blanchet:2003kz,
     author    = "Blanchet, Luc",
     title     = "Time-symmetric initial data for binary black holes in
                  numerical relativity",
     year      = "2003",
     eprint    = "gr-qc/0304080",
     SLACcitation  = "%%CITATION = GR-QC 0304080;%%",
}

@Article{Blanchet03,
  author =       {L. Blanchet and B. Iyer},
  title =        {Third post-Newtonian dynamics of compact binaries:
                  Equations of motion in the center-of-mass frame},
  journal =      {Class. Quantum Grav.},
  year =         2003,
  volume =       20,
  pages =        755,
  eprint =       { gr-qc/0209089}
}

@Article{Blanchet:2004ek,
     author    = "Blanchet, Luc and Damour, Thibault and Esposito-Farese,
                  Gilles and Iyer, Bala R.",
     title     = "Gravitational radiation from inspiralling compact binaries
                  completed at the third post-{N}ewtonian order",
     journal   = "Phys. Rev. Lett.",
     volume    = "93",
     year      = "2004",
     pages     = "091101",
     eprint    = "gr-qc/0406012",
}

@article{Blum-1962:low-storage-Runge-Kutta,
	author = "E. K. Blum",
	title = "A Modification of the Runge-Kutta Fourth-Order Method",
	journal = "Mathematics of Computation",
	volume = 16, number = 78,
	pages = "176-187",
	year = 1962, month = "April",
	}

@ARTICLE{Bodenheimer73,
   author = {{Bodenheimer}, P. and {Ostriker}, J.~P.},
    title = "{Rapidly Rotating Stars. {VIII}. Zero-Viscosity Polytropic Sequences}",
  journal = {Astrophys. J.},
     year = 1973,
    month = feb,
   volume = 180,
    pages = {159-170},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1973ApJ...180..159B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Bogdanovic:2007hp,
     author    = "Bogdanovic, Tamara and Reynolds, Christopher S. and Miller,
                  M. Coleman",
     title     = "Alignment of the spins of supermassive black holes prior to
                  coalescence",
     year      = "2007",
     eprint    = "astro-ph/0703054",
     SLACcitation  = "%%CITATION = ASTRO-PH/0703054;%%"
}

%Copied by Karen 4/20/94
@article{Bona88,
        key     = {Bona88},
        author  = {C. Bona and J. Mass{\'o}},
        title   = {Harmonic Synchronizations of Spacetime},
        journal = {Phys. Rev. D},
        volume  = 38,
        year    = 1988,
        pages   = {2419-2422}
}

%Copied by Karen 4/20/94
@article{Bona89,
        key     = {Bona89},
        author  = {C. Bona and J. Mass{\'o}},
        title   = {{E}instein's evolution equations as a system of balance laws},
        journal = {Phys. Rev. D},
        volume  = 40,
        number  = 4,
        year    = 1989,
        pages   = {1022-1026}
}

% copied by Bharat for 3/17/94 meeting
@article{Bona92,
        key     = {Bona92},
        author  = {C. Bona and J. Mass{\'o}},
        title   = {Hyperbolic Evolution System for Numerical Relativity},
        journal = {Phys. Rev. Lett.},
        volume  = 68,
        year    = 1992,
        pages   = 1097
}

@inproceedings{Bona92a,
        key        = {Bona92a},
        author        = {C. Bona and Joan Mass{\'o}},
        title        = {Progress in 3-D Numerical Relativity:  Towards a
                  Harmonic Code},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {335},
        year        = 1992
}

@inproceedings{Bona92b,
        key        = {Bona92b},
        author        = {C. Bona and Joan Mass{\'o}},
        title        = {},
        editor        = {R. D'Inverno},
        booktitle = {Approaches to Numerical Relativity},
        publisher = {Cambridge University Press},
        address        = {Cambridge, England},
        pages        = {},
        year        = 1992
}

%Copied by Karen 4/20/94
@Article{Bona93,
   author  = {C. Bona and Joan Mass{\'o}},
   title   = {Numerical Relativity: evolving space-time},
   journal = {International Journal of Modern Physics C: Physics and Computers},
   year    = {1993},
   volume  = 4,
   pages   = 883
}

@InBook{Bona93b,
   author = {C. Bona and J.M. Ib{\'a}{\~n}ez and J.M. Mart{\'\i} and
             J. Mass{\'o}},
  title   = {Gravitation and General Relativity: rotating bodies and other topics},
  chapter = {Shock Capturing Methods in {1D} Numerical Relativity},
  publisher = {Springer-Verlag},
  year = {1993},
  editor = {F. Chinea},
  volume = {423},
  series = {Lecture Notes in Physics},
  address = {New York}
}

@Article{Bona94a,
          key     = {Bona94a},
        author  = {C. Bona and Joan Mass{\'o} and J. Stela},
          title  = {Numerical Black Holes: A Moving Grid Approach},
          journal = {Phys. Rev. D},
          year    = {1995},
          volume  = {51},
          OPTnumber  = {4},
          pages   = {1639-1645}
}

@Article{Bona94b,
  key     = {Bona94b},
  author  = {C. Bona and Joan Mass{\'o} and E. Seidel and J. Stela},
  title   = {New {F}ormalism for {N}umerical {R}elativity},
  journal = {Phys. Rev. Lett.},
  year    = {1995},
  volume  = {75},
  pages   = {600-603},
  eprint    = {gr-qc/9412071},
  OPTnumber = {4},
  OPTnote   = {PHY94-07882,PHY94-04788,ASC93-18152}
}

@inproceedings{Bona94c,
        key        = {Bona94c},
        author = {C. Bona and Joan Mass{\'o} and J. Stela and E. Seidel},
        title        = {A Class Of Hyperbolic Gauge Conditions},
        editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental General
                     Relativity, Gravitation, and Relativistic Field
                     Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        OPTnote = {PHY94-07882,PHY94-04788,ASC93-18152}
}

@InCollection{Bona95a,
        author = {C. Bona and J. Stela and Joan Mass{\'o} and E. Seidel},
        title = {Invariant Algebraic Slicing of the Spacetime},
        editor        = {A. Molina and J. Senovilla},
        booktitle = {Inhomogeneous Cosmological Models and other
                  topics (ERE 94)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1995},
        OPTnote = {PHY94-07882,ASC93-18152}
}

@ARTICLE{Bona95b,
   author = {{Bona}, C. and {Mass{\'o}}, J. and {Seidel}, E. and {Stela}, J.
	},
    title = "{New Formalism for Numerical Relativity}",
  journal = {Phys. Rev. Lett.},
     year = 1995,
    month = jul,
   volume = 75,
    pages = {600-603},
   eprint = {gr-qc/9412071},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1995PhRvL..75..600B&db_key=AS},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@InProceedings{Bona96a,
        author = {C. Bona},
        title = {},
        editor        = {F. Hehl},
        booktitle = {Relativity and Scientific Computing},
        publisher = {Springer-Verlag},
        address        = {Berlin},
        year = {1996}
}

@article{Bona97a,
        author  = {C. Bona and Joan Mass{\'o} and E. Seidel and J. Stela},
        title   = {First order hyperbolic formalism for numerical
                  relativity},
        journal = {Phys. Rev. D},
        volume  = 56,
        year    = {1997},
        pages   = {3405-3415},
        eprint    = {gr-qc/9709016},
        OPTnote = {PHY94-07882,INT94-14185},
}

@article{Bona98a,
        author = {C. Bona and J. Carot and Joan Mass{\'o}},
        title = {},
        journal = {In preparation},
        volume = {},
        year = {1998},
        pages = {}
}

% This is ALSO Masso98a; please update both!
@article{Bona98b,
  author = {C. Bona and Joan Mass{\'o} and E. Seidel  and P. Walker},
  title = {Three Dimensional Numerical Relativity with a Hyperbolic
  Formulation},
  journal = {},
  volume = {},
  year   = {1998},
  pages  = {},
  eprint = {gr-qc/980405}
}

@inproceedings{Bona02a,
     author = {C. Bona and C. Palenzuela},
     chapter        = {Flux {L}imiter methods in {3D} {N}umerical {R}elativity},
     booktitle = {Current trends in relativistic astrophysics},
     editor    = {L. Fern{\'a}ndez and L. Manuel Gonz{\'a}lez},
     publisher = {Springer},
     series    = {Lecture Notes in Physics},
     volume    = {617},
     address   = {},
     year = {2002},
     eprint = {gr-qc/0202101}
}

@Article{Bona:2002fq,
     author    = "Bona, C. and T. , Ledvinka. and Palenzuela, C.",
     title     = "A 3+1 covariant suite of numerical relativity evolution
                  systems",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "084013",
     eprint    = "gr-qc/0208087",
}

@Article{Bona:2003fj,
     author    = "Bona, C. and Ledvinka, T. and Palenzuela, C. and Zacek, M.
                  ",
     title     = "General-covariant evolution formalism for Numerical
                  Relativity",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "104005",
     eprint    = "gr-qc/0302083",
}

@Article{Bona:2003qn,
     author    = "Bona, C. and Ledvinka, T. and Palenzuela, C. and Zacek, M.
                  ",
     title     = "A symmetry-breaking mechanism for the {Z4} general-covariant
                  evolution system",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "064036",
     eprint    = "gr-qc/0307067",
}

@Unpublished{Bona04a,
     author    = "Bona, C. and Ledvinka, T. and Palenzuela-Luque,
                  C. and Pons, J.~A. and {\u{Z}}{\'a}{\u{c}}ek, M.",
     title     = "Gauge pathologies in singularity-avoidant spacetime
                  foliations",
     year      = "2004",
     note      = "gr-qc/0410079",
}

@Article{Bona:2004yp,
     author    = "Bona, C. and Palenzuela, C.",
     title     = "Dynamical shift conditions for the {Z4} and {BSSN} hyperbolic
                  formalisms",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "104003",
     eprint    = "gr-qc/0401019",
     SLACcitation  = "%%CITATION = GR-QC 0401019;%%"
}

@Article{Bona:2004ky,
     author    = "Bona, C. and Ledvinka, T. and Palenzuela-Luque, C. and
                  Zacek, M.",
     title     = "Constraint-preserving boundary conditions in the {Z4}
                  Numerical Relativity formalism",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "2615-2634",
     eprint    = "gr-qc/0411110",
     SLACcitation  = "%%CITATION = GR-QC 0411110;%%"
}

@Unpublished{Bona05a,
     author    = "Bona, C. and Lehner, L. and Palenzuela-Luque, C.",
     title     = "Geometrically Motivated Hyperbolic Coordinate Conditions for
                  Numerical Relativity: Analysis, Issues and Implementations",
     year      = "2005",
     note      = "gr-qc/0509092",
}

@book{Bona-and-Palenzuela-Luque-2005:numrel-book,
  author = "Carles Bona and Carlos Palenzuela-Luque",
  title  = "Elements of Numerical Relativity",
  publisher = "Springer-Verlag",
  address   = "Berlin",
  year      = 2005,
  isbn      = "3-540-25779-9",
  X-note    = "Lecture Notes in Physics volume 673",
  doi       = "10.1007/b135928",
}

@Article{Bonaldi:Dual2003,
     author    = "Bonaldi, M. and Cerdonio, M. and Conti, L. and Pinard, M. and Prodi, G.A. and Taffarello, L. and Zendri, J.P.",
     title     = "Selective readout and back-action reduction for wideband acoustic gravitational wave detectors",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "102004"
}

@InCollection{Bonazzola89,
  author = {Silvano Bonazzola and Jean-Alain Marck},
  title = {Pseudo-Spectral Methods Applied to Gravitational
                  Collapse},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
          pages = {239-253}
}

@inproceedings{Bonazzola-etal-1996:spectral-methods-in-gr,
	author = "Silvano Bonazzola and Joachim Frieben
		  and Eric Gourgoulhon and Jean-Alain Marck",
	title  = "Spectral methods in general relativity --
v		  toward the simulation of 3{D}-gravitational collapse
		  of neutron stars",
	booktitle = "Proceedings of the
		     Third International Conference on
		     Spectral and High Order Methods,
		     Houston Journal of Mathematics (1996),
		     University of Houston",
	year = 1996,
	eprint = "gr-qc/9604029",
}

@Article{Bonazzola94a,
  author  = {S. Bonazzola and E. Gourgoulhon},
  title   = {A formulation of the virial theorem in general relativity},
  journal = {Class. Quantum Grav.},
  year    = {1994},
  volume  = {11},
  pages   = {1775-1784}
}

@Article{Bonazzola97,
  author = {S. Bonazzola and E. Gourgoulhon and J.-A. Marck},
  title = {Relativistic formalism to compute quasiequilibrium
           configurations of nonsynchronized neutron star binaries},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1997},
  volume = {56},
  OPTnumber = {12},
  pages = {7740-7749},
  OPTmonth = {12}
}

@Article{Bonazzola98a,
  author = {S. Bonazzola and E. Gourgoulhon and J.-A. Marck},
  title = {Numerical approach for high precision 3-{D} relativistic star models},
  journal = {Phys. Rev. D.},
  year = {1998},
  volume = {58},
  pages = {104020},
  eprint = {astro-ph/9803086}
}

@Article{Bonazzola98b,
  author = {S. Bonazzola and E. Gourgoulhon and J.-A. Marck},
  title = {Numerical models of irrotational binary neutron stars in general relativity},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys.Rev.Lett.},
  year = {1999},
  volume = {82},
  OPTnumber = {},
  pages = {892},
  OPTmonth = {},
  eprint = {gr-qc/9810072}
}

@article{Bonazzola-etal-1998:spectral-methods-in-gr-astrophysics,
	author  = "Silvano Bonazzola and Eric Gourgoulhon and Jean-Alain Marck",
	title   = "Spectral methods in general relativistic astrophysics",
	eprint  = "gr-qc/9811089",
	journal = "Journal of Computational and Applied Mathematics",
	volume  = 109, year = 1999, pages = "433--483",
}

@Article{Bonazzola99a,
  author  = {S. Bonazzola and E. Gourgoulhon and J.-A. Marck},
  title   = {Evolutionary sequences of irrotational binary neutron stars},
  journal = {Proceedings of the 19th {T}exas Symposium},
  year    = {1998},
  pages = {},
  note = {gr-qc/9904040}
}

@Article{Bonazzola:2003dm,
     author    = "Bonazzola, Silvano and Gourgoulhon, Eric and Grandclement,
                  Philippe and Novak, Jerome",
     title     = "A constrained scheme for {E}instein equations based on {D}irac
                  gauge and  spherical coordinates",
     journal   = "Phys. Rev. D",
     volume    = "70",
     year      = "2004",
     pages     = "104007",
     eprint    = "gr-qc/0307082",
     SLACcitation  = "%%CITATION = GR-QC 0307082;%%"
}

@Article{Bondarescu02,
  author =       {M. Bondarescu and Miguel Alcubierre and E. Seidel},
  title =        {Isometric embeddings of black hole horizons in
                  three-dimensional flat space},
  journal =      {Class. Quantum Grav.},
  year =         2002,
  volume =       19, number = 2,
  month  =       {21 January},
  pages =        {375-392},
  eprint =       {gr-qc/0109093},
  url    =       {http://stacks.iop.org/0264-9381/19/375},
}

@Article{Bondarescu03a,
  author = {R. Bondarescu and G. Allen and G. Daues and I. Kelley and M. Russell and E. Seidel and J. Shalf and
                 M. Tobias},
  title = {The Astrophysics Simulation Collaboratory Portal: a Framework for Effective Distributed Research},
  journal = {Future Generation Computer Systems},
  year = {2003},
  volume = {},
  pages = {},
  note = {Accepted}
}

@Article{Bondi52,
        key     = {Bondi52},
        author  = {H. Bondi},
        title   = {On spherically symmetric accretion},
        journal = {MNRAS},
        year    = {1952},
        volume  = {112},
        pages   = {195}
}

@Article{Bondi59,
        key     = {Bondi59},
        author  = {H. Bondi and F. A. E. Pirani and I. Robinson},
        title   = {Gravitational waves in general relativity, {III}:
                   Exact plane waves},
        journal = {Proc. R. Soc. London A},
        year    = {1959},
        volume  = {251},
        pages   = {519-533}
}

@Article{Bondi62,
          key     = {Bondi62},
          author  = {H. Bondi and  M. G. J. van der Burg
                     and A. W. K. Metzner},
          title   = {Gravitational waves in general relativity {VII}.
                     {W}aves from axi-symmetric isolated systems},
          journal = {Proc. R. Soc. London},
          year    = {1962},
          volume  = {A269},
          pages   = {21-52}
}

@ARTICLE{Bonnell94,
   author = {{Bonnell}, I.~A. and {Bate}, M.~R.},
    title = "{The Formation of Close Binary Systems}",
  journal = {Mon. Not. Roy. Astr. Soc.},
     year = 1994,
    month = dec,
   volume = 271,
    pages = {999-1004},
   eprint = {astro-ph/9411081},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1994MNRAS.271..999B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Bonnell95,
   author = {{Bonnell}, I.~A. and {Pringle}, J.~E.},
    title = "{Gravitational radiation from supernovae}",
  journal = {Mon. Not. Roy. Astr. Soc.},
     year = 1995,
    month = mar,
   volume = 273,
    pages = {L12-L14},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1995MNRAS.273L..12B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}
@Article{Booth04a,
  author =       {Ivan Booth and Stephen Fairhurst},
  title =        {The first law for slowly evolving horizons},
  journal =      {Phys. Rev. Lett},
  year =         2004,
  volume =       92,
  pages =        011102,
  eprint =       {gr-qc/0307087}
}

@article{Booth05,
  author  =   {Ivan Booth and Stephen Fairhurst},
  title   =   {Horizon energy and angular momentum from a Hamiltonian perspective},
  journal   = {Class. Quantum Grav.},
  volume   =  {22},
  pages   =   {4515-4550},
  year    =   {2005},
  eprint  =   {gr-qc/0505049}
}


@article{Booth05a,
  author ={Ivan Booth and Lionel Brits and Jos{\'e} A. Gonz{\'a}lez and Chris Van Den Broeck},
  title  = {Marginally trapped tubes and dynamical horizons},
  journal   = {Class. Quantum Grav.},
  volume    = {23},
  pages     = {413-440},
  year  = {2006},
  eprint = {gr-qc/0506119}
}

@Article{Booth:2005ng,
     author    = "Booth, Ivan and Brits, Lionel and Jos{\'e} A. Gonz{\'a}lez and Van
                  Den Broeck, Chris",
     title     = "Marginally trapped tubes and dynamical horizons",
     journal   = {Class. Quantum Grav.},
     volume    = {23},
     pages     = {413-440},
     year      = "2006",
     eprint    = "gr-qc/0506119",
     SLACcitation  = "%%CITATION = GR-QC 0506119;%%"
}

@article{Booth-review,
  author = {Ivan Booth},
  title = {Black hole boundaries},
  journal = {Can. J. Phys.},
  volume  = {83},
  pages  = {1073-1099},
  eprint = {gr-qc/0508107},
  year = {2005},
}

@book{Bossavit1998,
        author = "A. Bossavit",
        title  = "Computational Electromagnetism",
        publisher = {Academic Press},
        address   = "Boston, USA",
        year   = 1998,
}


@article{Bougleux98,
        key     = {Bougleux98},
        author  = {E. Bougleux and  {\it et al.}},
        year    = {1998},
        note    = {in preparation},
}

@phdthesis{Bowen-PhD,
	author = "Jeffrey M. Bowen",
	title = "Initial Value Problems on Non-{E}uclidean Topologies",
	X-supervisor = "James W. York",
	supervisor = "York, James W.",
	school = "University of North Carolina at Chapel Hill",
	department = "Physics and Astronomy",
	year = 1979,
	}

@article{Bowen79,
	author = "Jeffrey M. Bowen",
	title = "General Form for the Longitudinal Momentum
		 of a Spherically Symmetric Source",
	journal = "Gen. Rel. Grav.",
	volume = 11, number = 3,
	pages = "227--231",
	year = 1979, X-month = "FIXME",
	}

@article{Bowen80,
        X-author = "Jeffrey M. Bowen and James W. York",
        author = "Bowen, Jeffrey M. and York, James W.",
        title = "Time-Asymmetric Initial Data for Black Holes
                 and Black Hole Collisions",
        journal = "Phys. Rev. D",
        volume = 21, number = 8,
        pages = "2047--2056",
        year = 1980, X-month = "FIXME",
        }


@article{Bowen82,
	author = "Jeffrey M. Bowen",
	title = "General Solution for Flat-Space Longitudinal Momentum",
	journal = "General Relativity and Gravitational",
	volume = 14, number = 12,
	pages = "1183--1191",
	year = 1982, X-month = "FIXME",
	}

% Copied by Joe 3/21/94
@Article{Bowen85,
          key     = {Bowen85},
        author  = {J. M. Bowen},
          title   = {Inversion Symmetric Initial Data for N Chared Black
                  Holes},
          OPTcrossref = {},
          journal = {Ann. Phys.},
          year    = {1985},
          volume  = {165},
          pages = {17-37}
}

@book{Boyd00,
  author = {John P. Boyd},
  title = {Chebyshev and Fourier Spectral Methods (Second Edition, Revised)},
  publisher = {Dover Publications},
  address = {New York},
  year = {2001},
  isbn = {0-486-41183-4},
}

@article{Bradaschia90,
  author={Bradaschia, C. and  {\it et al.}},
  title={},
  journal={Nucl. Instr. Meth. A.},
  year={1990},
  volume={289},
  pages={518} }

@Article{Brady95,
  author = 	 {Patrick R. Brady and John D. Smith},
  title = 	 {Black {H}ole {S}ingularities: {A} {N}umerical {A}pproach},
  journal = 	 {Phys. Rev. Lett.},
  year = 	 1995,
  volume = 	 75,
  pages = 	 {1256--1259}
}

@article{Brady97,
  author  = {P. R. Brady and S. A. Hughes},
  title   = {Central Density of a Neutron Star is Unaffected by a Binary
             Companion at Linear Order in $\mu/R$},
  journal = {Phys. Rev. Lett.},
  year    = {1997},
  volume  = {79},
  pages   = {1186-1188}
}

@article{Brady98,
  author  = {Patrick R. Brady and Jolien D. E. Creighton and Kip S. Thorne},
  title   = {Computing the merger of black-hole binaries: the IBBH problem},
  journal = {Phys. Rev. D},
  year    = {1998},
  volume  = {58},
  pages   = {061501},
  eprint    = {gr-qc/9804057}
}

@article {Brandt77,
author = {Achi Brandt},
title = {Multi-level Adaptive Solutions to Boundary-Value Problems},
journal = "Math. Comp.",
volume = 31,
year = 1977,
pages = "333--390"
}

@book{BrandtA94,
  author = {A. Brandt and Boris Diskin},
  title = {Multigrid Solvers on Decomposed Domains},
  editor  = {A. Quarteroni and J. Periaux and Y. Kuznetsov and O. Widlund},
  booktitle = {Domain Decomposition Methods in Science and Engineering},
  publisher = {Americal Mathematical Society},
  address = {Providence, Rhode Island},
  year = {1994},
}

@Article{Brandt94a,
  author = {S. Brandt and E. Seidel},
  title = {The evolution of distorted rotating black holes {III}:
Initial data},
  OPTcrossref = {},
  OPTkey = {Brandt94a},
  journal = {Phys. Rev. D},
  year = {1996},
  volume = {54},
  number = {2},
        OPTnote = {PHY94-07882,ASC93-18152},
  pages = {1403-1416}
}

@Article{Brandt94b,
  author =       {S. Brandt and E. Seidel},
  title =        {Evolution of Distorted Rotating Black Holes {I}:
                  Methods and Tests},
  key =          {Brandt94b},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       52,
  number =       2,
  pages =        {856-869},
  note =         {PHY94-07882,ASC93-18152}
}

@Article{Brandt94c,
  author =       {S. Brandt and E. Seidel},
  title =        {Evolution of Distorted Rotating Black Holes {II}:
                  Dynamics and Analysis},
  key =          {Brandt94c},
  journal =      {Phys. Rev. D},
  year =         1995,
  volume =       52,
  number =       2,
  pages =        {870-886},
  annote =       {PHY94-07882,ASC93-18152},
  url =          {http://link.aps.org/abstract/PRD/v52/p870}
}

@InProceedings{Brandt94d,
  author = {S. Brandt and E. Seidel},
  title = {Rotating Black Hole Spacetimes},
  editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental General
                     Relativity, Gravitation, and Relativistic Field
                     Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        OPTnote = {PHY94-07882,ASC93-18152}
}

@phdthesis{Brandt96a,
   key     = {Brandt96a},
   author  = {S. Brandt},
   title   = {},
   school  = {University of Illinois at Urbana-Champaign},
   address = {Urbana, Illinois},
   year    = 1996
}

@unpublished{Brandt97a,
        key = {Brandt97a},
        author = {S. Brandt and K. Camarda and E. Seidel},
        title = {Three-dimensional distorted black hole initial data},
        note = {In preparation}
}

@article{Brandt97b,
   key = {Brandt97b},
   author = {S. Brandt and B. Br{\"u}gmann},
   title = {A Simple Construction of Initial Data for Multiple Black Holes},
   journal = {Phys. Rev. Lett.},
   volume = 78,
   number = 19,
   pages = {3606-3609},
   year = 1997,
   eprint = "gr-qc/9703066"
}

@InProceedings{Brandt97c,
  author = {S. Brandt and K. Camarda and E. Seidel},
  title = {Three Dimensional Distorted Black Holes: Initial Data and Evolution},
        editor        = {Tsvi Piran},
        booktitle = {Proceedings of the 8th {M}arcel {G}rossmann Meeting
                     on General Relativity},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {741-743},
        year = {1999},
}

@InProceedings{Brandt97d,
  author = {S. Brandt and P. Walker and Peter Anninos},
  title = {New Coordinate Systems for Axisymmetric Black Hole Collisions},
        editor        = {Tsvi Piran},
        booktitle = {Proceedings of the 8th {M}arcel {G}rossmann Meeting
                     on General Relativity},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {747-749},
        year = {1999},
}

@InProceedings{Brandt97e,
  author = {S. Brandt and J. A. Font},
  title = {The Matter Plus Black Hole Problem in Axisymmetry},
        editor        = {Tsvi Piran},
        booktitle = {Proceedings of the 8th {M}arcel {G}rossmann Meeting
                     on General Relativity},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {744-746},
        year = {1999},
}

@article{Brandt98,
   key = {Brandt98},
   author = {S. Brandt and J. A. Font and J. M. Ib{\'a}{\~n}ez and Joan Mass{\'o} and E. Seidel},
   title = {Numerical evolution of
            matter in dynamical axisymmetric black hole spacetimes.
            {I}. Method and tests},
   journal = {Comp. Phys. Comm.},
   volume = 124,
   pages = {169-196},
   year = 2000
}

@article{Brandt99,
   author = {S. R. Brandt and Peter Anninos},
   title = {Radiation recoil from highly distorted black holes},
   journal={Phys. Rev. D},
   year = 1999,
   volume = 60,
   pages = 084005
}

@article{Brandt00,
  author =       {S. Brandt and R. Correll and Roberto G{\'o}mez and
                  Mijan F. Huq and P. Laguna and Luis Lehner and
                  P. Marronetti and R. A. Matzner and D. Neilsen and
                  J. Pullin and E. Schnetter and D. Shoemaker and
                  Jeffrey Winicour},
  title =        {Grazing Collisions of Black Holes via the Excision
                  of Singularities},
  journal =      {Phys. Rev. Lett.},
  volume =       85,
  pages =        {5496-5499},
  year =         2000,
  eprint =       {gr-qc/0009047},
}

@article{Brandt01a,
   author = {C. F. C. Brandt and L.-M. Lin and J. F. Villas da Rocha
             and A. Z. Wang},
   title = {Gravitational Collapse of Spherically Symmetric Perfect Fluid
            with Inematic Self-Similarity},
   journal = {Int. J. Mod. Phys. D},
   volume = {},
   pages = {},
   year = 2001,
   note = {in press}
}

@article{Brandt02a,
  author =       {S. Brandt and K. Camarda and E. Seidel and
                  R. Takahashi},
  title =        {Three Dimensional Distorted Black Holes},
  journal =      {Class. Quantum Grav.},
  volume =       {20},
  pages =        {1-20},
  year =         2003,
  note =         {gr-qc/0206070}
}

@techreport{Brankin-Gladwell-Shampine-1992,
  author = "Richard W. Brankin and Ian Gladwell and Lawrence F. Shampine",
  title  = "RKSUITE: A Suite of {R}unge-{K}utta Codes for
            the Initial Value Problem for {ODE}s",
  institution = "{D}epartment of {M}athematics,
		 {S}outhern {M}ethodist {U}niversity",
  address = "Dallas, USA",
  year   = 1992,
  number = "Softreport 92-S1",
  url    = "http://www.netlib.org/ode/rksuite/index.html",
}

@article{Bray01,
  author  =   {Hubert L. Bray},
  title  =  {Proof of the Riemannian Penrose inequality using the Positive Mass Theorem},
  journal = {J. Diff. Geom.},
  year  = {2001},
  volume = {59},
  pages = {177-267}
}

@Book{Brenan89,
  author = {K. Brenan and S. Campbell and L. Petzold},
  title = {Numerical Solution of Initial-Value Problems in
                  Differential Algebraic Equations},
  publisher = {North-Holland},
  year = {1989},
  OPTcrossref = {},
  OPTkey = {},
  OPTeditor = {},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  address = {New York},
  OPTedition = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@book{Brent2002,
  author = "Richard P. Brent",
  title  = "Algorithms for Minimization Without Derivatives",
  edition= "reprinted",
  year   = 2002,
  publisher = "Dover",
  address   = "New York",
  isbn      = "0-486-41998-3",
}

@book{Bretthorst88,
        key        = {Bretthorst88},
        author        = {G. Larry Bretthorst},
        title        = {Bayesian Spectrum Analysis and Parameter Estimation},
        publisher = {Springer Verlag},
        address        = {New York},
        year        = 1988
}

@Unpublished{Brewin95,
  author = {L. Brewin},
  title = {The {R}egge Calculus is not an approximation to General Relativity},
  journal = {GRQC},
  volume =       9502043,
  note = {},
  OPTcrossref = {},
  OPTkey = {},
  OPTyear = {},
  OPTmonth = {},
  OPTannote = {}
}

@article{Brewin-2000:convergence-of-Regge-calculus,
  author = "Leo C. Brewin",
  title  = "Is the Regge Calculus a Consistent Approximation
            to General Relativity?",
  journal = "General Relativity and Gravitation",
  volume = 32, number = 5,
  year   = 2000, month = "May",
  pages  = "897--918",
  eprint = "gr-qc/9502043",
  doi    = "10.1023/A:1001937108480",
}

@article{Brewin-Gentle-2001:convergence-of-Regge-calculus,
  author = "Leo C. Brewin and Adrian P. Gentle",
  title  = "On the Convergence of Regge Calculus to General Relativity",
  journal = "Class. Quantum Grav.",
  volume = 18, number = 3,
  year   = 2001, month = "7 February",
  pages  = "517--525",
  eprint = "gr-qc/0006017",
  doi    = "10.1088/0264-9381/18/3/311",
}

@book{Briggs-Henson-McCormick-2000:multigrid,
  author = "Briggs, William L. and Henson, Van Emden and McCormick, Steve F.",
  title  = "A Multigrid Tutorial",
  edition = "2nd",
  publisher = "SIAM Press",
  address   = "Philadelphia",
  year      = 2000,
  ISBN      = "0-89871-462-1",
}

% copied by Steve Brandt for 3/17/94 meeting
@article{Brill59,
        key     = {Brill59},
        author  = {D. S. Brill},
        title   = {On the Positive Definite Mass of the
                {B}ondi-{W}eber-{W}heeler Time-Symmetric
                Gravitational Waves},
        journal = {Ann. Phys. (N. Y.)},
        volume  = 7,
        year    = 1959,
        pages   = {466-483}
}

@Article{Brill63,
  key =          {Brill63},
  author =       {Dieter S. Brill and Richard W. Lindquist},
  title =        {Interaction Energy in Geometrostatics},
  journal =      {Phys. Rev.},
  year =         1963,
  volume =       131,
  number =       1,
  pages =        {471-476}
}

@Article{Brill64,
          key     = {Brill64},
        author  = {D. S. Brill and J. Hartle},
          title   = {},
          journal = {Phys. Rev.},
          year    = {1964},
          volume  = {135},
          pages   = {B271},
}

@Article{Brodbeck98,
          key     = {Brodbeck98},
        author  = {O. Brodbeck and S. Frittelli and P. H{\"u}bner
                   and O. A. Reula},
        title   = {{E}instein's Equations with Asymptotically Stable Constraint
                     Propogation},
          OPTcrossref = {},
          journal = {J. Math. Phys.},
          year    = {1999},
          volume  = {40},
          OPTnumber = {},
          pages   = {909-923},
          OPTmonth = {},
          eprint = {gr-qc/9809023},
          OPTannote = {}
}

% Loaded from LosAlamos GR-QC Databas, Paul 4/21/94
@Article{Brown94,
  author = {David Brown},
  title = {Black Hole Thermodynamics in a Box},
  OPTcrossref = {},
  OPTkey = {Brown94},
  journal = {GR-QC-9404006},
  year = {1994},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  OPTmonth = {},
  note = {},
  OPTannote = {}
}

@Article{Brown:1996bw,
     author    = "Brown, J. David and Lau, Stephen R. and York, James W. ,
                  Jr.",
     title     = "Energy of Isolated Systems at Retarded Times as the Null
                  Limit of Quasilocal Energy",
     journal   = "Phys. Rev. D",
     volume    = "55",
     year      = "1997",
     pages     = "1977-1984",
     eprint    = "gr-qc/9609057",
     SLACcitation  = "%%CITATION = GR-QC 9609057;%%"
}

@inproceedings{Brown-etal-1997:Overture,
	author = "David L. Brown and Geoffrey S. Chesshire
		  and William D. Henshaw and Daniel J. Quinlan",
	title = "OVERTURE: An Object-Oriented Software System for
		 Solving Partial Differential Equations
		 in Serial and Parallel Environments",
	booktitle = "Eighth SIAM Conference on
		     Parallel Processing for Scientific Computing,
		     held in Minneapolis, Minnesota, 14--17 March 1997",
	year = "1997", month = "14--17 March",
	url = "http://www.llnl.gov/CASC/Overture/",
}

@Article{Brown99a,
  author = {G.E. Brown and R.A.M.J. Wijers and C.H. Lee and H.K. Lee and H.A. Brown},
  title = {},
  OPTcrossref = {},
  OPTkey = {Brown99a},
  journal = {Astrophys.J, submitted},
  year = {1999},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  OPTmonth = {},
  note = {Astro-ph/9905337},
  OPTannote = {}
}

@ARTICLE{Brown2000,
   author = {{Brown}, J.~D.},
    title = "{Gravitational waves from the dynamical bar instability in a rapidly rotating star}",
  journal = {Phys. Rev. D},
     year = 2000,
    month = Oct,
   volume = 62,
   number = 8,
    pages = {084024-+},
   eprint = {gr-qc/0004002},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2000PhRvD..62h4024B&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Brown:2004ma,
     author    = "Brown, J. David and Lowe, Lisa L.",
     title     = "Multigrid elliptic equation solver with adaptive mesh
                  refinement",
     journal   = "J. Comput. Phys.",
     volume    = "209",
     year      = "2005",
     pages     = "582-598",
     eprint    = "gr-qc/0411112",
     SLACcitation  = "%%CITATION = GR-QC 0411112;%%"
}

@InProceedings{BruasetLangtangenZumbusch98,
  author = 	 {A. M. Bruaset and H. P. Langtangen and Gerhard Zumbusch},
  title = 	 {Domain Decomposition and Multilevel Methods in {D}iffpack},
  booktitle = 	 {Domain Decomposition Methods 9},
  pages = 	 {655--662},
  year = 	 {1998},
  editor = 	 {P. E. Bj{\o}rstad and M. Espedal and D. Keyes},
  publisher =    {Domain Decomposition Press},
  chapter      = {77},
}

@misc{BruegmannPrivateComm,
  author = {B. Br{\"u}gmann},
  note = {private communication}
}

@misc{BruegmannInPreparation,
  author = {B. Br{\"u}gmann},
  note = {in preparation}
}

@Article{Bruegmann96,
  author = {B. Br{\"u}gmann},
  title = {Adaptive mesh and geodesically sliced {S}chwarzschild spacetime in
            3+1 dimensions},
  journal = {Phys. Rev. D},
  year = {1996},
  volume = {54},
  number = {12},
  pages = {7361-7372},
  eprint = "gr-qc/9608050",
}

@Article{Bruegmann96b,
  author = {B. Br{\"u}gmann},
  title = {On the constraint algebra of quantum gravity in the loop
    representation},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Nucl. Phys.},
  year = {1996},
  volume = {B474},
  number = {12},
  pages = {249},
  OPTmonth = {gr-qc/9512036},
  note = {},
  OPTannote = {}
}

@Inproceedings{Bruegmann97a,
        author  = {B. Br{\"u}gmann},
        OPTtitle = {},
        title   = {Bifunctional adaptive mesh (BAM)
          for 3d numerical relativity},
  editor={A. Olinto and J. Frieman and D. Schramm},
  booktitle={Proceedings of {\it The 18th {T}exas Symposium on
        Relativistic Astrophysics}},
  publisher={World {S}cientific},
  address={Singapore},
  year={1998},
  OPTpages={}
}

@Article{Bruegmann97,
  author = {B. Br{\"u}gmann},
  title = {Binary black hole mergers in {3D} numerical relativity},
  journal = {Int. J. Mod. Phys. D},
  volume = {8},
  year = {1999},
  pages = {85},
  note = {},
}

@article{Bruegmann99a,
   author =  {B. Br{\"u}gmann and G. Lanfermann and E. Seidel and P. Walker and L. Wild},
   title =   {Nested Grid Techniques for Coupled Elliptic-Hyperbolic Systems
in Numerical Relativity},
   note =    {in preparation},
}

@article{Bruegmann99b,
   author =  {B. Br{\"u}gmann},
   title =   {Numerical relativity in 3+1 dimensions},
   journal = {Ann. Phys. (Leipzig)},
   volume = {9},
   pages = {227-246},
   year = {2000},
   note = {gr-qc/9912009}
}

@Book{Bruegmann01,
  author = {Bernd Br{\"u}gmann},
  title = {Programmieren Lernen f{\"u}r Teens mit C},
  publisher = {Addison-Wesley},
  year = {2001},
  address = {Munich, Germany},
}

@Unpublished{Bruegmann02,
  author = {B. Br{\"u}gmann and Manuela Campanelli and P. Diener and W. Tichy},
  title = {},
  OPTtitle = {},
  note = {in preparation},
  OPTcrossref = {},
  OPTkey = {paper},
  year = {2002},
  OPTmonth = {},
  OPTannote = {},
}

@Article{Bruegmann:2003aw,
  author =       {Br{\"u}gmann and Bernd and Tichy and Wolfgang and
                  Jansen and Nina},
  title =        {Numerical simulation of orbiting black holes},
  year =         2004,
  journal =      {Phys. Rev. Lett.},
  volume =       92,
  pages =        211101,
  eprint =       {gr-qc/0312112}
}

@Article{Bruegmann03,
  author  = {Bernd Br{\"u}gmann and Wolfgang Tichy and Nina Jansen},
  title   = {Numerical simulation of orbiting black holes},
  journal = {},
  year    = 2004,
  volume  = {},
  pages   = {},
  note    = {gr-qc/0312112, to appear in Phys. Rev. Lett.}
}

@Article{Bruegmann:2006at,
  author =       "Bernd Br{\"u}gmann and Jos{\'e} A. Gonz{\'a}lez and
                  Mark Hannam and Sascha Husa and Ulrich Sperhake and
                  Wolfgang Tichy",
  title =        "Calibration of Moving Puncture Simulations",
  year =         2006,
  eprint =       "gr-qc/0610128",
  SLACcitation = "%%CITATION = GR-QC 0610128;%%",
  note = "gr-qc/0610128"
}

@Article{Bruegmann:2007zj,
     author    = "Bruegmann, Bernd and Gonzalez, Jose and Hannam, Mark and
                  Husa, Sascha and Sperhake, Ulrich",
     title     = "Exploring black hole superkicks",
     year      = "2007",
     eprint    = "arXiv:0707.0135 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0707.0135;%%"
}

@Article{Bruenn85,
  author={Bruenn, S.~W.},
  title={Stellar Core Collapse: Numerical Model and Infall Epoch},
  journal={Astrophys. J. Suppl.},
  year={1985},
  volume={58},
  pages={771-841}
}

@Article{Bruenn01,
  author =          { S. W. Bruenn and K. R. De Nisco and A. Mezzacappa},
  title =          {General {R}elativistic {E}ffects in the {C}ore
                  {C}ollapse {S}upernova {M}echanism},
  journal =          {Astrophys. J.},
  year =          {2001},
  OPTkey =          {},
  volume =          {560},
  OPTnumber =          {},
  pages =          {326},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {astro-ph/0101400}
}

@InProceedings{Brunnemann2006,
  author =       {Johannes Brunnemann and David Rideout},
  title =        {Spectral Analysis of the Volume Operator in Loop
                  Quantum Gravity},
  booktitle =    {Proceedings of the Eleventh Marcel Grossmann Meeting
                  on General Relativity},
  year =         2007,
  editor =       {H. Kleinert and R. T. Jantzen and R. Ruffini},
  address =      {Singapore},
  publisher =    {World Scientific, Singapore},
  eprint =       {gr-qc/0612147},
}

@Article{Bryan93a,
  author = {G. Bryan and M. Norman and J. Stone and R. Cen and
                  J. Ostriker},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Computer Physics Coomunications},
  year = {1993},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  OPTmonth = {},
  note = {in preparation}
}

@Article{Buchman:2005ub,
     author    = "Buchman, L. T. and Bardeen, J. M.",
     title     = "{S}chwarzschild Tests of the {WEBB} Tetrad Formulation for
                  Numerical Relativity",
     journal   = "Phys. Rev. D",
     volume    = "72",
     year      = "2005",
     pages     = "124014",
     eprint    = "gr-qc/0508111",
     SLACcitation  = "%%CITATION = GR-QC 0508111;%%"
}

@Article{Buonanno:1998gg,
     author    = "Buonanno, A. and Damour, T.",
     title     = "Effective one-body approach to general relativistic two-
                  body dynamics",
     journal   = "Phys. Rev. D",
     volume    = "59",
     year      = "1999",
     pages     = "084006",
     eprint    = "arXiv:gr-qc/9811091",
     SLACcitation  = "%%CITATION = GR-QC 9811091;%%",
}

@Article{Buonanno00a,
     author    = "Alessandra Buonanno and Thibault Damour",
     title     = "Transition from inspiral to plunge in binary black hole
                  coalescences",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "064015",
     eprint    = "gr-qc/0001013",
     SLACcitation  = "%%CITATION = PHRVA,D62,064015;%%",
}

@Article{Buonanno03a,
     author    = "Alessandra Buonanno and Yanbei Chen and Michele Vallisneri",
     title     = "Detection template families for gravitational waves from
                  the final stages of binary--black-hole inspirals:
                  Nonspinning case",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "024016",
     eprint    = "gr-qc/0205122",
     note    = {Erratum-ibid. D 74:029903 (2006)}
}

@Article{Buonanno06imr,
     author    = "Alessandra Buonanno and Gregory B. Cook and Frans Pretorius",
     title     = "Inspiral, merger and ring-down of equal mass black-holes
                  binaries",
     journal   = "",
     volume    = "",
     year      = "2006",
     pages     = "",
     eprint    = "gr-qc/0610122",
     note    = {}
}     

@Article{Buras03,
  author =          {R. Buras and M. Rampp and H.-T. Janka and K. Kifonidis},
  title =          {Improved {M}odels of {S}tellar {C}ore {C}ollapse and
                  {S}till no {E}xplosions: {W}hat is {M}issing?},
  journal =          {Phys. Rev. Lett.},
  year =          {2003},
  OPTkey =          {},
  OPTvolume =          {},
  OPTnumber =          {},
  OPTpages =          {},
  OPTmonth =          {},
  note =          {submitted, astro-ph/0303171},
  OPTannote =          {}
}

@Article{Burgay03,
  author =          {M. Burgay and  N. D'Amico and  A. Possenti and  R.N. Manchester and  A.G. Lyne and  B.C. Joshi and  M.A. McLaughlin and  M. Kramer and  J.M. Sarkissian and  F. Camilo and  V. Kalogera and  C.Kim and  D.R. Lorimer},
  title =          {An increased estimate of the merger rate of double neutron stars from observations of a highly relativistic system},
  journal =          {Nature},
  year =          {2003},
  key =          {Burgay03},
  volume =          {426},
  OPTnumber =          {},
  pages =          {531-533},
  OPTmonth =          {},
  note =          {},
  OPTannote =          {}
}

@article{Burgay:2004vz,
  author = {M.~Burgay {\it et al.}},
  title  = {The Highly Relativistic Binary Pulsar {PSR} {J}0737-3039{A}:
            Discovery and Implications},
  note   = {astro-ph/0405194},
  year   = {2004},
}

@Article{Burko97,
  author =       {Lior M. Burko},
  title =        {Structure of the {B}lack {H}ole's {C}auchy-{H}orizon
                  {S}ingularity},
  journal =      {Phys. Rev. Lett.},
  year =         1997,
  volume =       79,
  pages =        {4958--4961}
}

@Article{Burko:1999zy,
  author =       "Burko, Lior M.",
  title =        "Self force on static charges in {S}chwarzschild
                  spacetime",
  journal =      "Class. Quantum Grav.",
  volume =       17,
  year =         2000,
  pages =        "227-250",
  eprint =       "gr-qc/9911042",
  SLACcitation = "%%CITATION = GR-QC 9911042;%%"
}

@Article{Burko:2005fa,
  author =       "Burko, Lior M. and Baumgarte, Thomas W. and Beetle,
                  Christopher",
  title =        "Towards a novel wave--extraction method for
                  numerical relativity: {III}. Analytical examples for
                  the {Beetle}--{Burko} radiation scalar",
  journal =      "Phys. Rev. D",
  volume =       73,
  year =         2006,
  pages =        024002,
  eprint =       "gr-qc/0505028",
  SLACcitation = "%%CITATION = GR-QC 0505028;%%"
}

@InProceedings{burns94:_lam,
  author =       {Greg Burns and Raja Daoud and James Vaigl},
  title =        {{LAM}: {A}n {O}pen {C}luster {E}nvironment for
                  {MPI}},
  booktitle =    {Proceedings of Supercomputing Symposium},
  pages =        {379-386},
  year =         1994,
  url =
                  {http://www.lam-mpi.org/download/files/lam-papers.tar.gz}
}

@ARTICLE{Burrows00,
  author =       {Burrows, A.},
  title =        {Supernova explosions in the Universe},
  journal =      {Nature},
  year =         2000,
  month =        feb,
  volume =       403,
  pages =        {727-733},
}

@Inproceedings{Burrows04,
  author =       {A.~Burrows and R.~Walder and C.~D.~Ott and E.~Livne},
  title =        {Rotating {C}ore {C}ollapse and {B}ipolar {S}upernova
                  {E}xplosions},
  booktitle =    {The Fate of the Most Massive Stars, Proc. Eta
                  Carinae Science Symposium (Jackson Hole, May 2004)},
  editor =       {R.~Humphreys},
  year =         2004,
  publisher =    {ASP Conference Series},
  address =      {USA},
  note =         {astro-ph/0409035}
}

@Article{Burrows:2006ci,
     author    = "Burrows, Adam and Dessart, Luc and Ott, Christian D. and
                  Livne, Eli",
     title     = "Multi-Dimensional Explorations in Supernova Theory",
     year      = "2006",
     eprint    = "astro-ph/0612460",
     SLACcitation  = "%%CITATION = ASTRO-PH 0612460;%%"
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% C %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@misc{CactusBenchmarks,
        key     = {CactusBenchmarks},
        author  = {},
        note    = {Cactus Benchmark Results: {\tt http://www.cactuscode.org/Benchmark/Results.html}},
}

@misc{CactusConfigs,
        key     = {CactusConfigs},
        author  = {},
        note    = {Cactus Machine Configurations: {\tt http://www.cactuscode.org/Documentation/Configurations.html}},
}

@misc{url:cactus,
        url = {http://www.cactuscode.org}
}

@misc{Cactusweb,
        author = {Cactus Computational Toolkit},
        title  = {\texttt{http://www.cactuscode.org}}
}

@phdthesis{Cadez71,
        key     = {Cadez71},
        author  = {A. {\v{C}}ade{\v{z}}},
        title   = {Colliding Black Holes},
        school  = {University of North Carolina at Chapel Hill},
        address = {Chapel Hill, North Carolina},
        year    = 1971,
	X-note  = "{U}niversity {M}icrofilms \#DA 72-10696",

}

% Copied by PL 4/20/94
@article{Cadez74,
        key     = {Cadez74},
        author  = {A. {\v{C}}ade{\v{z}}},
        title   = {Apparent Horizons in the Two-Black-Hole Problem},
        journal = {Ann. Phys.},
        volume  = 83,
        year    = 1974,
        pages   = {449-457}
}

% Copied by PL 4/20/94
@article{Cadez75,
        key     = {Cadez75},
        author  = {A. {\v{C}}ade{\v{z}}},
        title   = {Some Remarks on the Two-body Problem in Geometrodynamics},
        journal = {Ann. Phys.},
        volume  = {91},
        number  = {},
        year    = {1975},
        pages   = {58-74}
}

% Copied by Joe 3/21/94
@article{Cahill70,
        key     = {Cahill70 },
        author  = {Michael E Cahill and G.C. McVittie},
        title   = {Spherical Symmetry and Mass Energy in General
                  Relativity. {I}.  General Theory },
        journal = {J. Math. Phys.},
        volume  = II,
        number  = 4,
        year    = {1970},
        pages   = {1382}
}

@article{Calabrese02a,
        key     = {Calabrese02a},
        author  = {G. Calabrese and J. Pullin and O. Sarbach and
                  M. Tiglio},
        title   = {Convergence and stability in numerical relativity},
        journal = {Phys. Rev. D},
        volume  = {66},
        year    = 2002,
        pages   = {041501},
        eprint    = {gr-qc/0207018}
}

@article{Calabrese02b,
        key     = {Calabrese02b},
        author  = {G. Calabrese and J. Pullin and O. Sarbach and
                   M. Tiglio},
        title   = {Stability properties of a formulation of
                   {E}instein's equations},
        journal = {Phys. Rev. D},
        volume  = {66},
        year    = 2002,
        pages   = {064011},
        eprint    = {gr-qc/0205073}
}

@article{Calabrese02c,
        key     = {Calabrese02c},
        author  = {G. Calabrese and J. Pullin and O. Reula
                   and O. Sarbach and M. Tiglio},
        title   = {Well posed constraint-preserving boundary conditions
		   for the linearized {E}instein equations},
        journal = {Communications in Mathematical Physics},
        volume  = 240,
        year    = 2003,
        pages   = {377--395},
        eprint  = {gr-qc/0209017}
}

@article{Calabrese02d,
      key = {Calabrese02d},
   author = {G. Calabrese and L. Lehner and M. Tiglio},
    title = {Constraint-preserving boundary conditions in numerical relativity},
  journal = {Phys. Rev. D},
     year = 2002,
   volume = 65,
    pages = {104031},
   eprint = {gr-qc/0111003}
}

@Article{Calabrese:2003a,
      author  = {Calabrese, Gioel and Lehner, Luis and Neilsen, David
                 and Pullin, Jorge and Reula, Oscar and Sarbach, Olivier
                 and Tiglio, Manuel},
      title   = {Novel finite-differencing techniques for numerical
                 relativity: application to black hole excision},
      journal = {Class. Quantum Grav.},
      volume  = 20,
      year    = 2003,
      pages   = {L245--L252},
      eprint  = "gr-qc/0302072",
}

@Article{Calabrese:2003vx,
     author    = "Calabrese, Gioel and Lehner, Luis and Reula, Oscar and
                  Sarbach, Olivier and Tiglio, Manuel",
     title     = "Summation by parts and dissipation for domains with excised
                  regions",
     journal = {Class. Quantum Grav.},
     volume  = 21,
     year    = 2004,
     pages   = {5735--5758},
     eprint    = "gr-qc/0308007",
     SLACcitation  = "%%CITATION = GR-QC 0308007;%%",
}

@Article{Calabrese2003:excision-and-summation-by-parts,
     author    = "Gioel Calabrese and David Neilsen",
     title     = "Spherical excision for moving black holes and summation by parts for axisymmetric systems",
     eprint    = "gr-qc/0308008",
     journal   = "Phys. Rev. D",
     volume    = 69,
     year      = 2004,
     pages     = "044020"
}

@unpublished{Calabrese-Neilsen-2004:multipatch-email-with-Thornburg,
  author = "Gioel Calabrese and David Neilsen",
  title  = "personal communication to {J}onathan {T}hornburg",
  year   = 2004, month = "March--April",
  snote  = "E-mail discussion about multiple-patch schemes
	    between Jonathan Thornburg
	    and Gioel Calabrese and David Neilsen",
}

@Article{Calabrese2004:boosted-bh,
     author    = "Gioel Calabrese and David Neilsen",
     title     = "Excising a boosted rotating black hole with overlapping grids",
     journal   = "Phys. Rev. D",
     volume    = 71,
     year      = 2005,
     pages     = "124027",
     eprint    = "gr-qc/0412109",
}

@Article{Calabrese2003:detecting-ill,
     author    = "Gioel Calabrese and Olivier Sarbach",
     title     = "Detecting ill posed boundary conditions in General Relativity",
     journal   = "J. Math. Phys",
     volume    = 44,
     year      = 2003,
     pages     = "3888-3889",
     eprint    = "gr-qc/0303040",
}

@Article{Calabrese2004:remedy-constraint,
     author    = "Gioel Calabrese",
     title     = "A remedy for constraint growth in Numerical Relativity",
     journal   = "Class. Quantum Grav.",
     volume    = 21,
     year      = 2004,
     pages     = "4025-4040",
     eprint    = "gr-qc/0404036",
}

@Article{Calabrese:2005ft,
     author    = "Calabrese, Gioel and Hinder, Ian and Husa, Sascha",
     title     = "Numerical stability for finite difference approximations of
                  {E}instein's equations",
     year      = "2005",
     eprint    = "gr-qc/0503056"
}


@Article{Calabrese:2005sec,
     author    = "Calabrese, Gioel",
     title     = "Finite differencing second order systems describing black
                  hole spacetimes",
     journal   = "Phys. Rev. D",
     volume    = 71,
     year      = 2005,
     pages     = "027501",
}

@Article{Calabrese:2005fp,
 author    = "Calabrese, Gioel and Gundlach, Carsten",
 title     = "Discrete boundary treatment for the shifted wave equation",
 year      = "2005",
 eprint    = "gr-qc/0509119",
}

@phdthesis{Camarda97a,
        key     = {Camarda97a},
        author  = {K. Camarda},
        title   = {A Numerical Study of {3D} Black Hole Spacetimes},
        school  = {University of Illinois at Urbana-Champaign},
        address = {Urbana, Illinois},
        year    = 1998
}

@article{Camarda97b,
   key = {Camarda97b},
   author = {K. Camarda and E. Seidel},
   title = {Numerical Evolution of Dynamic {3D} Black Holes:  Extracting Waves},
   journal = {Phys. Rev. D},
   volume  = {57},
   year    = 1998,
   pages   = {R3204},
   eprint = {gr-qc/9709075}
}

@article{Camarda97c,
        key = {Camarda97c},
        author = {K. Camarda and E. Seidel},
        title = {Three-dimensional simulations of distorted black holes:
                 {C}omparison with axisymmetric results},
        journal = {Phys. Rev. D},
        volume  = {59},
        year    = 1999,
        pages   = {064019},
        eprint = {gr-qc/9805099}
}

@article{Camarda97d,
        key = {Camarda97d},
        author = {K. Camarda and E. Seidel},
        title = {Three-dimensional simulations of distorted black holes. {II}.
                 Full {3D} results},
        note = {In preparation}
}

@article{Camarda99,
        key = {Camarda97c},
        author = {K. Camarda and E. Seidel},
        title = {Three-dimensional simulations of distorted black holes:
                 {C}omparison with axisymmetric results},
        journal = {Phys. Rev. D},
        volume  = {59},
        year    = 1999,
        pages   = {064019},
        eprint = {gr-qc/9805099}
}

@inproceedings{Camarda01a,
        key = {Camarda01a},
        author = {K. Camarda and Y. He and K. A. Bishop},
        title = {A Parallel Chemical Reactor Simulation Using {Cactus}},
        booktitle = {Proceedings of Linux Clusters: The HPC Revolution, NCSA 2001},
        address = {},
        publisher = {},
        pages = {},
        note = {},
        year    = {2001}
}

@Article{Campanelli97a,
     author    = {M. Campanelli and C. O. Lousto},
     title     = {Regularization of the {T}eukolsky equation for rotating black
                  holes},
     journal   = {Phys. Rev. D},
     volume    = {56},
     year      = {1997},
     pages     = {6363-6369},
     eprint    = {gr-qc/9707017},
     SLACcitation  = {%%CITATION = PHRVA,D56,6363;%%},
}

@article{Campanelli98a,
        key = {Campanelli98a},
        author = {M. Campanelli and C. O. Lousto},
        title   = {The imposition of {C}auchy data
                    to the {T}eukolsky equation {I}: The nonrotating case},
        journal = {Phys. Rev. D},
        volume  = {58},
        year    = {1998},
        pages   = {024015},
     SLACcitation  = "%%CITATION = PHRVA,D58,024015;%%",
}

@article{Campanelli98b,
        key = {Campanelli98b},
        author = {M. Campanelli and W. Krivan and C. O. Lousto},
        title   = {The imposition of {C}auchy data
                    to the {T}eukolsky equation {II}: Numerical comparison
                    with the Zerilli-Moncrief approach to black hole
                    perturbations},
        journal = {Phys. Rev. D},
        volume  = {58},
        year    = {1998},
        pages   = {024016},
     SLACcitation  = "%%CITATION = PHRVA,D58,024016;%%",
}

@article{Campanelli98c,
        key = {Campanelli98c},
        author = {Manuela Campanelli and Carlos~O. Lousto and John Baker
                  and Gaurav. Khanna and Jorge Pullin},
        title   = {The imposition of {C}auchy data
                    to the {T}eukolsky equation {III}: The rotating case},
        journal = {Phys. Rev. D},
        volume  = {58},
        year    = {1998},
        pages   = {084019},
        note    = {Erratum-ibid. D62:069901 (2000)},
     SLACcitation  = "%%CITATION = PHRVA,D58,084019;%%",
}

@article{Campanelli99,
        key = {Campanelli99},
        author = {M. Campanelli and C.~O. Lousto},
        title = {Second order gauge invariant gravitational perturbations
                 of a {K}err black hole},
        journal = {Phys. Rev. D},
        volume  = {59},
        year    = {1999},
        pages   = {124022},
        annote = {AEI-096},
        eprint    = {gr-qc/9811019},
        SLACcitation  = "%%CITATION = PHRVA,D59,124022;%%",
}

@Article{Campanelli00a,
        key = {Campanelli00a},
     author    = "Manuela Campanelli and Gaurav Khanna and Pablo Laguna and
                  Jorge Pullin and Michael P. Ryan",
     title     = "Perturbations of the {K}err spacetime in horizon penetrating
                  coordinates",
     journal = {Class. Quantum Grav.},
     volume    = "18",
     year      = "2001",
     pages     = "1543-1554",
     eprint    = "gr-qc/0010034",
     SLACcitation  = "%%CITATION = GR-QC 0010034;%%",
}

@Article{Campanelli00b,
        key = {Campanelli00b},
     author    = {Manuela Campanelli and Roberto G{\'o}mez and Sascha Husa and
                  Jeffrey Winicour and Yosef Zlochower},
     title     = {Close limit from a null point of view: {T}he advanced
                  solution},
     year      = {2001},
     journal   = {Phys. Rev. D},
     volume    = "63",
     pages     = "124013",
     eprint    = {gr-qc/0012107},
     SLACcitation  = "%%CITATION = GR-QC 0012107;%%",
}

@Article{Campanelli:2005aa,
     author    = "Campanelli, Manuela",
     title     = "Understanding the fate of merging supermassive black holes",
     journal   = "Class. Quantum Grav",
     volume    = "22",
     year      = "2005",
     pages     = "S387",
     eprint    = "astro-ph/0411744",
}

@Article{Campanelli:2005ia,
     author    = "Campanelli, Manuela and Kelly, Bernard J. and Lousto,
                  Carlos O.",
     title     = "The {L}azarus Project {II}: Space-like extraction with the
                  Quasi-{K}innersley tetrad",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "064005",
     eprint    = "gr-qc/0510122",
     SLACcitation  = "%%CITATION = GR-QC 0510122;%%"
}

@Article{Campanelli:2005kr,
     author    = "Campanelli, Manuela and Dettwyler, Miranda and Hannam, Mark
                  and Lousto, Carlos O.",
     title     = "Relativistic three-body effects in black hole coalescence",
     year      = "2005",
     eprint    = "astro-ph/0509814",
     SLACcitation  = "%%CITATION = ASTRO-PH 0509814;%%"
}

@Article{Campanelli:2005dd,
     author    = "Campanelli, Manuela and Lousto, Carlos O. and Marronetti, Pedro
                  and Zlochower, Yosef",
     title     = "Accurate evolutions of orbiting black-hole binaries without
                  excision",
     journal   = "Phys. Rev. Lett.",
     volume    = "96",
     year      = "2006",
     pages     = "111101",
     eprint    = "gr-qc/0511048",
     SLACcitation  = "%%CITATION = GR-QC 0511048;%%"
}

@Article{Campanelli:2006gf,
     author    = "Campanelli, Manuela and Lousto, C. O. and Zlochower, Y.",
     title     = "The last orbit of binary black holes",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "061501(R)",
     eprint    = "gr-qc/0601091",
     SLACcitation  = "%%CITATION = GR-QC 0601091;%%"
}

@Article{Campanelli:2006uy,
  author =       "Campanelli, M. and Lousto, C. O. and Zlochower, Y.",
  title =        "Gravitational radiation from spinning-black-hole
                  binaries: The orbital hang up",
  journal =      "Phys. Rev. D",
  volume =       "74",
  year =         "2006",
  pages =        "041501",
  eprint =       "gr-qc/0604012",
  SLACcitation = "%%CITATION = GR-QC 0604012;%%"
}

@Article{Campanelli:2006vp,
  author =       {Manuela Campanelli and Carlos O. Lousto and Yosef
                  Zlochower},
  title =        {Spin-orbit interactions in black-hole binaries},
  journal =      {Phys. Rev. D},
  year =         2006,
  volume =       74,
  pages =        084023,
  eprint =       {gr-qc/0608275},
}


@Article{Campanelli:2006fy,
     author    = "Campanelli, Manuela and Lousto, Carlos O. and Zlochower,
                  Yosef and Krishnan, Badri and Merritt, David",
     title     = "Spin Flips and Precession in Black-Hole-Binary Mergers",
     journal   = "Phys. Rev.",
     volume    = "D75",
     year      = "2007",
     pages     = "064030",
     eprint    = "gr-qc/0612076",
     SLACcitation  = "%%CITATION = GR-QC/0612076;%%"
}

@Article{Campanelli:2006fy1,
  author =       "Campanelli, Manuela and Lousto, Carlos O. and
                  Zlochower, Yosef and Krishnan, Badri and Merritt,
                  David",
  title =        "Spin Flips and Precession in Black-Hole-Binary
                  Mergers",
  year =         2006,
  eprint =       "gr-qc/0612076",
  SLACcitation = "%%CITATION = GR-QC 0612076;%%"
}

@Article{Campanelli:2007es,
  author =       "Campanelli, Manuela and Lousto, Carlos O. and
                  Zlochower, Yosef and Merritt,
                  David",
  title =        "Merger Recoils and Spin Flips From Generic 
		  Black-Hole Binaries",
  year =         2007,
  eprint =       "gr-qc/0701164",
  note   =       "gr-qc/0701164",
}

@Article{Campanelli:2007ew,
     author    = "Campanelli, Manuela and Lousto, Carlos O. and Zlochower,
                  Yosef and Merritt, David",
     title     = "Large Merger Recoils and Spin Flips From Generic Black-Hole
                  Binaries",
     journal   = "Astrophys. J.",
     volume    = "659",
     year      = "2007",
     pages     = "L5-L8",
     eprint    = "gr-qc/0701164",
     SLACcitation  = "%%CITATION = GR-QC/0701164;%%"
}

@Article{Campanelli:2007cg,
     author    = "Campanelli, Manuela and Lousto, Carlos O. and Zlochower,
                  Yosef and Merritt, David",
     title     = "Maximum gravitational recoil",
     journal   = "Phys. Rev. Lett.",
     volume    = "98",
     year      = "2007",
     pages     = "231102",
     eprint    = "gr-qc/0702133",
     SLACcitation  = "%%CITATION = GR-QC/0702133;%%"
}

@Article{Campolattaro1,
     author    = "Thorne, K. S. and Campolattaro, A",
     title     = "Non-Radial Pulsation of General-Relativistic Stellar Models. {I}.
                  Analytic Analysis for {L} >= 2",
     journal   = "Astrop. J.",
     volume    = "149",
     year      = "1967",
     pages     = "591",
}

@Article{Campos:1994ug,
     author    = "Campos, Antonio and Verdaguer, Enric",
     title     = "Semiclassical equations for weakly inhomogeneous
                  cosmologies",
     journal   = "Phys. Rev. D",
     volume    = "49",
     year      = "1994",
     pages     = "1861-1880",
     eprint    = "gr-qc/9307027",
     SLACcitation  = "%%CITATION = GR-QC 9307027;%%",
}

% Copied by PL 4/20/94
@article{Cantor81,
        key     = {Cantor81},
        author  = {M. Cantor and D. {B}rill},
        title   = {The {L}aplacian On Asymptotically Flat Manifolds
                  and the Specification of Scalar Curvature},
        journal = {Compositio  Mathematica},
        volume  = 43,
        number = 3,
        year    = 1981,
        pages   = {317--329},
        }

@book	{Canuto-Hussaini-Quarteroni-Zang:pseudospectral,
	author = "Claudio Canuto and M. Yousuff Hussani
		  and Alfio Quarteroni and Thomas A. Zang",
	title = "Spectral Methods in Fluid Dynamics",
	edition = "2nd Printing",
	publisher = "Springer-Verlag",
	address = "New York and Berlin",
	year = 1988,
	isbn = "3-540-52205-0 (Berlin), 0-387-52205-0 (New York)",
}

@article{Carminati91,
        key = {Carminati91},
        author = {J. Carminati and R.G. McLenaghan},
        title = {Algebraic invariants of the Riemann tensor in a four-
                 dimensional Lorentzian space},
        year = 1991,
        journal = {J. Math. Phys.},
        volume = 32,
        number = {},
        pages = 3135
}

@article{Carpenter-etal-1999:high-order-multiple-patch-FD,
	author = {Mark H. Carpenter and Jan Nordstr{\"o}m and David Gottlieb},
	title  = "A Stable and Conservative Interface Treatment
		  of Arbitrary Spatial Accuracy",
	journal = "J. Comput. Phys.",
	volume = 148, number = 2, pages = "341--365",
	year   = 1999,
}

@Article{Carpenter1994a,
  author =       {M. Carpenter and D. Gottlieb and S. Abarbanel},
  title =        {Time-Stable boundary conditions for
                  finite-difference schemes solving hyperbolic
                  systems. Methodology and application to high-order
                  compact schemes},
  journal =      {J. Comput. Phys.},
  year =         1994,
  volume =       111,
  pages =        {220-236}
}

@Article{Carpenter1999a,
  author =       {M. Carpenter and J. Nordstr{\"o}m and D. Gottlieb},
  title =        {A stable and conservative interface treatment of
                  arbitrary spatial accuracy},
  journal =      {J. Comput. Phys.},
  year =         1999,
  volume =       148,
  number =       2,
  pages =        341
}

@article{Carr92,
  author = {B. J. Carr and James E. Lidsey},
  title = {Primordial black holes and generalized constraints on chaotic inflation},
  year = {1993},
  journal = {Phys. Rev. D},
  volume = {48},
  pages = {543-553},
}

@Unpublished{Carroll2001,
  author =       {Sean M. Carroll},
  title =        {A No-Nonsense Introduction to General Relativity},
  year =         2001,
  URL =
                  {http://pancake.uchicago.edu/~carroll/notes/grtiny.pdf}
}

@article{Carter65,
        key = {Carter65},
        author = {B. Carter},
        title = {Complete Analytic Extension of the Symmetry Axis of {K}err's
                Solution of {E}instein's Equations},
        year = 1965,
        journal = {Phys. Rev. D},
        volume = 141,
        number = 4,
        pages = 1242
}

% Copied by PL 4/20/94
@article{Carter71,
        key     = {Carter71},
        author  = {B. Carter},
        title   = {Axisymmetric Black Hole Has Only Two Degrees of Freedom},
        journal = {Phys. Rev. Lett.},
        volume  = {26},
        number  = {6},
        year    = {1971},
        pages   = {331-333}
}

@Book{Carter79,
  author = {B. Carter},
  title = {General Relativity:  An {E}instein Centenary Survey},
  publisher = {Cambridge University Press},
  year = {1979},
  editor = {S.W. Hawking and W. Israel},
  address = {Cambridge, England},
}

@Article{Caudill:2006hw,
     author    = "Caudill, Matthew and Cook, Gregory B. and Grigsby, Jason D.
                  and Pfeiffer, Harald P.",
     title     = "Circular orbits and spin in black-hole initial data",
     journal   = "Phys. Rev. D",
     volume    = "74",
     year      = "2006",
     pages     = "064011",
     eprint    = "gr-qc/0605053",
     SLACcitation  = "%%CITATION = GR-QC 0605053;%%"
}

@phdthesis{Caveny-2002,
  author = "Scott A. Caveny",
  title  = "Tracking Black Holes in Numerical Relativity:
            Foundations and Applications",
  school = "University of Texas at Austin",
  address= "Austin, USA",
  year   = 2002,
}

@Article{Caveny-Anderson-Matzner-2003a,
  author =       {Scott A. Caveny and Matthew Anderson and Richard
                  A. Matzner},
  title =        {Tracking Black Holes in Numerical Relativity},
  journal =      {Phys. Rev. D},
  year =         2003,
  volume =       68,
  pages =        104009,
  eprint =       {gr-qc/0303099},
  X-note =       {method = evolve level-set function,
                  with artificial viscosity to handle the jump discontinuity},
}

@Article{Caveny-Matzner-2003a,
  author =       {Scott A. Caveny and Richard A. Matzner},
  title =        {Adaptive Event Horizon Tracking and Critical
                  Phenomena in Binary Black Hole Coalescence},
  journal =      {Phys. Rev. D},
  year =         2003,
  volume =       68,
  pages =        104003,
  eprint =       {gr-qc/0303109},
  X-note =       {method = comoving front tracking method
                           (explicit EH surface representation)}
}

% copied by Bharat for 3/17/94 meeting
@article{Centrella80,
        key     = {Centrella80},
        author  = {J. Centrella},
        title   = {Gravitational wave perturbations and gauge conditions},
        journal = {Phys. Rev. D},
        volume  = 21,
        year    = 1980,
        pages   = 2776
}

@article{Centrella84,
        key     = {Centrella84},
        author  = {J. Centrella and J.R. Wilson},
        title   = {Planar numerical cosmology. {II} -
                  {T}he difference equations and numerical tests},
        journal = {Astrophys. J. SS},
        volume  = {54},
        year    = {1984},
        pages   = {229-245}
}

@incollection{Centrella86b,
        key     = {Centrella86b},
        author  = {J. Centrella and Stuart L. Shapiro and C. Evans and J.
                  Hawley and S. Teukolsky},
        title   = {Test-Bed calculations in Numerical Relativity},
        editor  = {J. Centrella},
        booktitle = {Dynamical Spacetimes and Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1986
}

@Article{Centrella:2001xp,
     author    = "Centrella, Joan M. and New, Kimberly C. B. and Lowe, Lisa
                  L. and Brown, J. David",
     title     = "Dynamical Rotational Instability at Low {$T/W$}",
     journal   = "Astrophys. J.",
     volume    = "550",
     year      = "2001",
     pages     = "L193-L196",
     eprint    = "astro-ph/0010574",
     SLACcitation  = "%%CITATION = ASTRO-PH 0010574;%%"
}

@Article{Centrella:2002fv,
     author    = "Centrella, Joan M.",
     title     = "Resource letter GrW-1: Gravitational waves",
     journal   = "Am. J. Phys.",
     volume    = "71",
     year      = "2003",
     pages     = "520-525",
     eprint    = "gr-qc/0211084",
     SLACcitation  = "%%CITATION = GR-QC 0211084;%%",
}

@Article{Centrella:2003ma,
     author    = "Centrella, Joan M.",
     title     = "What can we learn about cosmic structure from gravitational
                  waves?",
     journal   = "AIP Conf. Proc.",
     volume    = "666",
     year      = "2003",
     pages     = "337-346",
     eprint    = "astro-ph/0302125",
     SLACcitation  = "%%CITATION = ASTRO-PH 0302125;%%",
}

@Article{Cerdonio97,
   author  = {Cerdonio, M. and {\it et al.}},
   title   = {The ultracryogenic gravitational-wave detector AURIGA},
   journal = {Class. Quantum Grav.},
   year    = {1997},
   volume  = {14},
   pages   = {1491-1494}
}

@ARTICLE{Chandrasekhar64,
   author = {{Chandrasekhar}, S.},
    title = "{The Dynamical Instability of Gaseous Masses Approaching the {S}chwarzschild Limit in General Relativity.}",
  journal = {Astrophys. J.},
     year = 1964,
    month = aug,
   volume = 140,
    pages = {417-+},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1964ApJ...140..417C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Chandrasekhar64a,
   author = {{Chandrasekhar}, S.},
    title = "{Dynamical Instability of Gaseous Masses Approaching the {S}chwarzschild Limit in General Relativity.}",
  journal = {Phys. Rev. Lett.},
     year = 1964,
    month = jan,
   volume = 12,
    pages = {114-+},
}

@Article{Chandrasekhar65,
  author  = {S. Chandrasekhar},
  title   = {The Post-Newtonian Equations of Hydrodynamics in General
             Relativity},
  journal = {Astrophys. J.},
  year    = 1965,
  volume  = {142},
  pages   = {1488},
}

@ARTICLE{Chandrasekhar68,
   author = {{Chandrasekhar}, S. and {Lebovitz}, N.~R.},
    title = "{The Pulsations and the Dynamical Stability of Gaseous Masses in Uniform Rotation}",
  journal = {Astrophys. J.},
     year = 1968,
    month = apr,
   volume = 152,
    pages = {267-+},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1968ApJ...152..267C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Chandrasekhar69a,
  author  = {S. Chandrasekhar},
  title   = {Conservation Laws in General Relativity and in the
             Post-Newtonian Approximations},
  journal = {Astrophys. J.},
  year    = 1969,
  volume  = {158},
  pages   = {45},
}

@Article{Chandrasekhar69b,
  author  = {S. Chandrasekhar and Y. Nutku},
  title   = {The Second Post-Newtonian Equations of Hydrodynamics in General
             Relativity},
  journal = {Astrophys. J.},
  year          = 1969,
  volume  = {158},
  pages   = {55},
}

@Book{Chandrasekhar69c,
           key       = {Chandrasekhar69c},
           author    = {S. Chandrasekhar},
           title     = {Ellipsoidal Figures of Equilibrium},
           publisher = { Yale University Press},
           year      = {1969},
           address   = {New Haven, USA},
           note      = {revised edition 1987},
}

@article{Chandrasekhar75,
        key     = {Chandrasekhar75},
        author  = {S. Chandrasekhar and S. Detweiler},
        title   = {?????},
        journal = {Proc. R. Soc. London},
        volume  = {A344},
        year    = 1975,
        pages   = 441
}

@Article{Chandrasekhar:1984,
     author    = "S. Chandrasekhar",
     title     = "",
     journal   = "Proc. Roy. Soc. Lond.",
     volume    = "A392",
     year      = "1984",
     pages     = "1",
}

@Book{Chandrasekhar83,
          key         = {Chandrasekhar83},
          author         = {S. Chandrasekhar},
          title         = {The Mathematical Theory of Black Holes},
          publisher = {Oxford University Press},
          year         = {1983},
          OPTcrossref = {},
          OPTeditor = {},
          OPTvolume = {},
          OPTnumber = {},
          OPTseries = {},
          address = {Oxford, England},
          OPTedition = {},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@article{Charlton96a,
        key     = {Charlton96a},
        author  = {J. C. Charlton and Peter Anninos and Y. Zhang and M. L. Norman},
        title   = {Probing Ly A Absorbers in Cosmological Simulations with Double Lines
of Sight},
        journal = {Astrophys. J.},
        volume  = {485},
        year    = 1997,
        pages   = 26
}

@article{Cheng98,
        key     = {Cheng98},
        author  = {K.S. Cheng and Y. Li and W.-M. Suen},
        title   = {The Thermal Response of a Pulsar Glitch : The Non-spherical Symmetric Case},
        journal = {Astrophys. J. Letter},
        volume  = {449},
        year    = 1998,
        pages   = 45
}

@article{Cheng98b,
        key     = {Cheng98b},
        author  = {K.S. Cheng and Z. G. DAI},
        title   = {Gravitational Waves from Phase Transitions of Accreting Neutron Stars},
        journal = {Astrophys. J.},
        volume  = {492},
        year    = 1998,
        pages   = 281
}

@inproceedings{Chervenak99,
        key = {Chervenak99},
        author = {A. Chervenak and I. Foster and C. Kesselman and C. Salisbury and S. Tuecke},
        title = {The Data Grid: Towards an Architecture for the Distributed Management and Analysis of Large Scientific Datasets},
        booktitle = {Netstore 99},
        address = {},
        publisher = {},
        year    = 1999,
}

@article{Chesshire-Henshaw-1990:overlapping-grids-PDEs,
	author = "Geoffrey S. Chesshire and William D. Henshaw",
	title  = "Composite Overlapping Meshes for the
		  Solution of Partial Differential Equations",
	journal = "J. Comput. Phys.",
	year = 1990,
	volume = 90, number = 1, pages = "1--64",
}

@article{Chesshire-Henshaw-1994:overlapping-grids-conservative-interpolation,
	author = "Geoffrey S. Chesshire and William D. Henshaw",
	title  = "A Scheme for Conservative Interpolation
		  on Overlapping Grids",
	journal = "SIAM J. Sci. Comput.",
	year = 1994,
	volume = 15, number = 4, pages = "819--845",
}

@Article{Chiba94,
  author =       {T. Chiba and Takashi Nakamura and K. Nakao and
                  M. Sasaki},
  title =        {Hoop Conjecture for apparent horizon formation},
  journal =      {Class. Quantum Grav.},
  year =         1994,
  volume =       11,
  pages =        {431-441}
}

@Article{Chernoff93,
  author={Chernoff, D.~F. and Finn, L.~S.},
  title={Gravitational Radiation,
Inspiralling Binaries, and Cosmology},
  journal={Astrophys. J.},
  year={1993},
  volume={411},
  pages={L5-L8}
}

@Article{Ching94a,
  author = {E.S.C. Ching and P. T. Leung and S. Y. Liu and
                  W.-M. Suen and S. S. Tong and K. Young},
  title = {Quasinormal Modes in Optical Cavities and for
Gravitational Waves},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Proceedings of the 6th Asian Pacific Physics Conference},
  year = {1994},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  note = {}
}

@Article{Ching95a,
  author = {E.S.C. Ching and P. T. Leung and W.-M. Suen and K. Young},
  title = {Late Time Tail of Wave Propagation on Curved Spacetime},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. Lett.},
  year = {1995},
  volume = {74},
  OPTnumber = {},
  pages = {2414},
  OPTannote = {}
}

@Article{Ching95b,
  author = {E.S.C. Ching and P. T. Leung and W.-M. Suen and K. Young},
  title = {Quasi-Normal Mode Expansion for Linearized Waves in
Gravitational systems},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. Lett.},
  year = {1995},
  volume = {74},
  OPTnumber = {},
  pages = {4588},
  OPTannote = {}
}

@Article{Ching95c,
  author = {E.S.C. Ching and P. T. Leung and W.-M. Suen and K. Young},
  title = {Wave propagation in gravitational systems:  Late time
behavior},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1995},
  volume = {52},
  OPTnumber = {},
  pages = {2118},
  OPTannote = {}
}

@InCollection{Ching95d,
        author = {E.S.C. Ching and P. T. Leung and W.-M. Suen and
K. Young},
        title = {Quasi-Normal Modes and Late Time Behavior of
Gravitational Waves in Black
Hole Spacetimes},
        editor        = {Remo Ruffini and M. Keiser},
        booktitle = {General Relativity (MG7 Proceedings)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1995},
        note = {in press}
}

@Inproceedings{Ching95e,
  author={E.S.C. Ching and P. T. Leung and W.-M. Suen and
K. Young},
  editor={M. Francaviglia and G. Longhi and L. Lusanna and E. Sorace},
  title={Quasi-Normal Modes and Late Time Behavior
of Gravitational Waves},
  booktitle={14th International Conference on General Relativity, and
Gravitation},
  publisher={World {S}cientific},
  address={Singapore},
  year={1995},
  pages={}
}

@Article{Ching96a,
  author = {E.S.C. Ching and P. T. Leung and W.-M. Suen and K. Young},
  title = {Wave propagation in gravitational systems:  Completeness
of Quasinormal Modes},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1996},
  volume = {54},
  OPTnumber = {},
  pages = {3778},
  eprint = { (gr-qc/9507034)}
}

@Article{Ching98a,
  author = {E.S.C. Ching and P. T. Leung and W.-M. Suen
and S. S. Tong and K. Young},
  title = {Quasinormal-mode Expansion for Waves in Open Systems},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Rev. of Mod. Phys.},
  year = {1998},
  volume = {70},
  OPTnumber = {},
  pages = {1545-1554},
  OPTannote = {}
}

@Article{Choi:2003ba,
     author    = "Choi, Dae-Il and Brown, J. David and Imbiriba, Breno and
                  Centrella, Joan and MacNeice, Peter",
     title     = "Interface Conditions for Wave Propagation Through Mesh
                  Refinement Boundaries",
     year      = "2004",
     journal   = "J. Comput. Phys.",
     volume    = {193},
     pages     = {398--425},
     eprint    = "physics/0307036"
}

@Unpublished{Choi:PennStateSeminar-talk,
  author =       {Choi, Dae-Il},
  title =        {Recent Results on Binary Black Hole Simulations},
  note =         {Talk given at Penn State Sources and Simulations Seminar Seroes, April 11 2006},
  year =         2006,
  url =          {http://http://cgpg.gravity.psu.edu/events/sss/2006/spring.shtml#2006_04_11_Choi}
}


@Article{Choi:2007ck,
     author    = "Choi, Dae-Il and Kelly, Bernard J. and , Boggs, William D. and
                  Baker, John G and Centrella, Joan and van Meter, James",
     title     = "Recoiling from a Kick in the Head-On Case",
     year      = "2007",
     journal   = "",
     volume    = "",
     pages     = "",
     eprint    = "gr-qc/0702016"
}

@misc{ChoptuikPrivateComm,
   author = {M. W. Choptuik},
   note = {private communication}
}

@mastersthesis{Choptuik82,
        key     = {Choptuik},
        author  = {M. W. Choptuik},
        title   = {A Study of Numerical Techniques for the
		  Initial Value Problem of General Relativity},
        school  = {University of {B}ritish {C}olumbia},
        year    = {1982}, month = {November},
}

@phdthesis{Choptuik86,
        key     = {Choptuik},
        author  = {Matthew W. Choptuik},
        title   = {A Study of Numerical Techniques for Radiative
                  Problems in General Relativity},
        school  = {University of {B}ritish {C}olumbia},
	address = {Vancouver, Canada},
        year    = {1986}
}

@article{Choptuik86b,
   author = {Matthew W. Choptuik and William G. Unruh},
   title  = {An introduction to the multi-grid method for numerical
                   relativists},
        journal        = {Gen. Rel. Grav.},
        volume        = 18,
        year        = 1986,
        pages        = {818-843}
}

@incollection{Choptuik89,
        key     = {Choptuik89},
        author  = {Matthew W. Choptuik},
        title   = {Experiences with an Adaptive Mesh Refinement
                   Algorithm in Numerical Relativity},
	pages   = "206--221",
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989
}

% copied by Paul Walker for 3/17/94 meeting
@Article{Choptuik91,
        key     = {Choptuik91},
        author  = {Matthew W. Choptuik},
        title   = {Consistency of Finite-Difference Solutions to
                   {E}instein's Equations},
        journal = {Phys. Rev. D},
        volume  = 44,
        year    = 1991,
        pages   = "3124--3135",
}

@Misc{Choptuik92a,
  OPTcrossref = {},
  OPTkey = {},
  OPTauthor = {},
  OPTtitle = {},
  OPThowpublished = {},
  OPTyear = {},
  OPTmonth = {},
  note = {Matt Choptuik, private communication.},
  OPTannote = {}
}

@article{Choptuik-Goldwirth-Piran-1992,
  author = "Matthew William Choptuik and Dalia S. Goldwirth and Tsvi Piran",
  title  = "A Direct Comparison of Two Codes in Numerical Relativity",
  journal = "Class. Quant. Grav.",
  volume  = 9,
  number  = 3,
  pages   = "721--750",
  year    = 1992,
  month   = "March",
}

% copied by Joe 4/20/94 . Corrected by Joan 9/24/94
@Article{Choptuik93,
        key     = {Choptuik93},
        author  = {Matthew W. Choptuik},
        title   = {Universality and Scaling in Gravitational Collapse
of Massless Scalar Field},
        journal = {Phys. Rev. Lett.},
        volume  = 70,
        year    = 1993,
        pages   = 9
}

@article{Choptuik95,
  author = {M. W. Choptuik},
  year = {1995},
  note = {WWW-page (2005/08/22):
          \texttt{http://wwwrel.ph.utexas.edu/Members/matt/Doc/texas95.amr.ps}},
}
@article{Choptuik95_url,
  author = {M. W. Choptuik},
  year = {1995},
  note = {URL: \texttt{http://wwwrel.ph.utexas.edu/Members/matt/Doc/texas95.amr.ps}},
}


@Article{Choptuik:1996yg,
     author    = "Choptuik, Matthew W. and Chmaj, Tadeusz and Bizon, Piotr",
     title     = "Critical Behaviour in Gravitational Collapse of a Yang-
                  Mills Field",
     journal   = "Phys. Rev. Lett.",
     volume    = "77",
     year      = "1996",
     pages     = "424-427",
     eprint    = "gr-qc/9603051",
     SLACcitation  = "%%CITATION = GR-QC 9603051;%%"
}

@proceedings{Choptuik02,
        author        = {Matthew W. Choptuik},
        title        = {Fundamental issues of numerical relativity},
        journal = {IMA {N}umerical {R}elativity {W}orkshop, Minneapolis},
        note = {http://www.ima.umn.edu/nr/index.html},
        year    = 2002
}

@Article{Choptuik:2003as,
     author    = "Choptuik, Matthew W. and Hirschmann, Eric W. and Liebling,
                  Steven L. and Pretorius, Frans",
     title     = "An Axisymmetric Gravitational Collapse Code",
     journal   = "Class. Quantum Grav.",
     volume    = "20",
     year      = "2003",
     pages     = "1857-1878",
     eprint    = "gr-qc/0301006",
     SLACcitation  = "%%CITATION = GR-QC 0301006;%%"
}

@Article{Choptuik:2003ac,
     author    = "Choptuik, Matthew W. and Hirschmann, Eric W. and Liebling,
                  Steven L. and Pretorius, Frans",
     title     = "Critical collapse of the massless scalar field in
                  axisymmetry",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "044007",
     eprint    = "gr-qc/0305003",
}

@Article{Choptuik:2003,
     author    = "Choptuik, Matthew W. and Lehner, Luis. and Olabarrieta,
                  Ignacio. and Petryk, Roman. and Pretorius, Frans. and Villegas, Hugo",
     title     = "Towards the final state of an unstable black string",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "044001",
     eprint    = "gr-qc/0304085",
}

@Article{Choptuik-2004-critical-collapse,
     author    = "Matthew W. Choptuik and Eric W. Hirschmann
                  and Steven L. Liebling and Frans Pretorius",
     title     = "Critical Collapse of A Complex Scalar Field
                  with Angular Momentum",
     journal   = "Phys. Rev. Lett",
     volume    = 93,
     year      = 2004,
     pages     = 131101,
     eprint    = "gr-qc/0405101",
}

@Article{Choquet52,
   author  = {Y. Bruhat},
   title   = {Theoreme d'existence pour certains systemes d'equations
              aux derivees partielles non lineaires},
   journal = {Acta Mathematica},
   volume  = {88},
   year    = {1952},
   pages   = {141-225}
}

@incollection{Choquet62,
   author  = {Y. Choquet-Bruhat},
   title   = {?????},
   editor  = {L. Witten},
   booktitle = {Gravitation: An introduction to current research},
   publisher = {John Wiley},
   address = {New York},
   year    = 1962
}

@Incollection{Choquet80,
  author =         {Y. Choquet-Bruhat and York, Jr., James W.},
  title =         {The {C}auchy problem},
  booktitle =         {Gen. Rel. Grav.},
  publisher =         {Plenum},
  editor =         {A. Held},
  address =         {New York},
  volume =         1,
  pages =         {99--172},
  year =         1980,
}

@Article{Choquet83,
        key     = {Choquet83},
        author  = {Y. Choquet-Bruhat and T. Ruggeri},
        title   = {Hyperbolicity of the 3+1 System of {E}instein Equations},
        journal = {Comm. Math. Phys},
        volume  = 89,
        year    = 1983,
        pages   = {269-275}
}

@Article{Choquet95,
        key     = {Choquet95},
        author  = {Y. Choquet-Bruhat and J. York},
        title   = {Geometrical Well Posed Systems for the {E}instein Equations},
        journal = {C. R. Acad. Sc. Paris},
        volume  = 321,
        year    = {1995},
        pages   = {1089}
}

@Article{Choquet96,
        key     = {Choquet96},
        author  = {Y. Choquet-Bruhat and J. York},
        title   = {Mixed Elliptic and Hyperbolic Systems for the
                   {E}instein Equations},
        journal = {C. R. Acad. Sc. Paris},
        volume  = 321,
        year    = {1995},
        pages   = {1089}
}

@Article{Choquet99,
  author =         {Yvonne Choquet-Bruhat and James Isenberg and York,
                  Jr., James W.},
  title =         {{E}instein constraint on asymptotically euclidean
                  manifolds},
  volume =         61,
  pages =         {084034},
  journal =         {Phys. Rev. D},
  note =         {gr-qc/9906095},
  year =         1999,
}

@Article{Christiansen04a,
 author =  {Christiansen, S. H.},
 title =   {On constraint preservation in numerical simulations of Yang-
            Mills equations},
 note =    {University of Oslo, Department of Mathematics, Preprint Pure
            Mathematics, ISSN 0806-2439, No. 33, October 2004.},
 year =    2004,
}

% copied by Steven Brandt for 3/16/94 meeting
% gives us: M_{AH}^2 = \frac{A}{16\pi}+\frac{4 \pi J^2}{A}
@Article{Christodoulou70,
        key     = {Christodoulou70},
        author  = {D. Christodoulou},
        title   = {Reversible and Irreversible Transformations
                   in Black-Hole Physics},
        journal = {Phys. Rev. Lett.},
        volume  = 25,
        number = 22,
        year    = 1970,
        pages   = {1596-1597}
}

@Book{Christodoulou93,
  author = {D. Christodoulou and S. Klainerman},
  title = {The Global Nonlinear Stability of the Minkowski Space},
  publisher = {Princeton University Press},
  year = {1993},
  OPTcrossref = {},
  OPTkey = {},
  OPTeditor = {},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  address = {Princeton},
  OPTedition = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@ARTICLE{Christodoulou95i,
   author = {{Christodoulou}, D.~M. and {Kazanas}, D. and {Shlosman}, I. and
	{Tohline}, J.~E.},
    title = "{Phase-Transition Theory of Instabilities. I. Second-Harmonic Instability and Bifurcation Points}",
  journal = {Astrophys. J.},
     year = 1995,
    month = jun,
   volume = 446,
    pages = {472-+},
   eprint = {astro-ph/9409039},
      doi = {10.1086/175806},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1995ApJ...446..472C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@article{Chrusciel-Galloway-1998:non-differentiable-horizons,
  author = "Piotr T. Chru{\'{s}}ciel and Gregory J. Galloway",
  title  = "Horizons Non-Differentiable on a Dense Set",
  journal= "Communications in Mathematical Physics",
  volume = 193, number = 2,
  year   = 1998, month = "April",
  pages  = "449--470",
  doi    = "10.1007/s002200050336",
  eprint = "gr-qc/9611032",
}

@Article{Chrzanowski:1975wv,
     author    = "P. L. Chrzanowski",
     title     = "VECTOR POTENTIAL AND METRIC PERTURBATIONS OF A ROTATING
                  BLACK HOLE",
     journal   = "Phys. Rev. D",
     volume    = "11",
     year      = "1975",
     pages     = "2042-2062",
     SLACcitation  = "%%CITATION = PHRVA,D11,2042;%%",
}


@Article{Clark77,
  author={Clark, J.~P.~A. and Eardley, D.~M.},
  title={},
  journal={Astrophys. J.},
  year={1977},
  volume={215},
  pages={311} }



@TechReport{Clarke94a,
  author = {David Clarke and Michael Norman},
  title = {Zeus-{3D} User Manual},
  institution = {NCSA},
  year = {1994},
  OPTcrossref = {},
  OPTkey = {},
  OPTtype = {},
  number = {15},
  OPTaddress = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}


@TechReport{Clune98a,
  author = {T. Clune and Joan Mass{\'o} and M. Miller and P. Walker},
  title = {Single Processor Optimizations for a
hyperbolic formulation of the {E}instein Equations},
  institution = {National Center for Supercomputing Applications},
  year = {1998},
  OPTcrossref = {},
  OPTkey = {},
  OPTtype = {},
  number = {},
  OPTaddress = {},
  month = {},
  note = {submitted},
  OPTannote = {}
}

@manual{CMSSLCM2,
        key     = {CMSSLCM2},
        title   = {CMSSL for CM Fortran: CM-200 Edition Version 3.1 Beta 1},
        organization = {Thinking Machines Corporation},
        address = {Cambridge, Massachusetts},
        month   = {January},
        year    = 1993
}

@manual{CMSSLCM5,
        key     = {CMSSLCM5},
        title   = {CMSSL for CM Fortran: CM-5 Edition Version 3.1 Beta 1},
        organization = {Thinking Machines Corporation},
        address = {Cambridge, Massachusetts},
        month   = {January},
        year    = 1993
}

@Article{Cohen:1974,
     author    = "J. M. Cohen and L. S. Kegeles",
     title     = " ",
     journal   = "Phys. Rev. D",
     volume    = "10",
     year      = "1974",
     pages     = "1070",
}


@Article{Colbert:2002mi,
     author    = "Colbert, E. and Ptak, A.",
     title     = "A Catalog of Candidate Intermediate-luminosity X-ray
                  Objects",
     journal   = "Astrophys. J. Supp.",
     volume    = "143",
     year      = "2002",
     pages     = "25-46",
     eprint    = "astro-ph/0204002",
     SLACcitation  = "%%CITATION = ASTRO-PH 0204002;%%",
}

@Article{Colella84,
        key     = {Colella84},
        author  = {P. Colella and P.~R. Woodward},
        title   = {},
        journal = {J. Comput. Phys.},
        volume  = {54},
        year    = 1984,
        pages   = {174}
}

@Article{Collins72,
          key     = {Collins72},
        author  = {P. A. Collins and R. M. Williams},
          title   = {Application of {R}egge Calculus to the Axially
                  Symmetric Initial-Value Problem in General Relativity},
          journal = {Phys. Rev. D},
          year    = {1972},
          volume  = {5},
          pages   = {1908},
}

@Inproceedings{Colpi93,
  author={Colpi, M. and Rasio, F.~A.},
  editor={F. D'Antona},
  title={},
  booktitle={Evolutionary Links in the Zoo of Interacting Binaries},
  publisher={},
  address={},
  year={1993},
  pages={} }

@ARTICLE{Colpi2002,
   author = {{Colpi}, M. and {Wasserman}, I.},
    title = "{Formation of an Evanescent Proto-Neutron Star Binary and the Origin of Pulsar Kicks}",
  journal = {Astrophys. J.},
     year = 2002,
    month = dec,
   volume = 581,
    pages = {1271-1279},
   eprint = {astro-ph/0207327},
      doi = {10.1086/344405},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2002ApJ...581.1271C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Comer96a,
        key     = {Comer96a},
        author  = {G.L. Comer},
        title   = {Relativistic Kinetic Theory Description of Thick
                   {E}instein Shells},
        journal = {General Relativity and Gravitation},
        volume  = {28},
        year    = 1996,
        pages   = {601-611}
}

@Article{Comer97a,
        key     = {Comer97a},
        author  = {G.L. Comer},
        title   = {Long Wavelength Corrections to PPN Parameters and
$\dot{G}/G$},
        journal = {Class. Quantum Grav.},
        volume  = {14},
        year    = 1997,
        pages   = {1371-1386}
}

@Article{Comer97b,
        key     = {Comer97b},
        author  = {G.L. Comer and Nathalie Deruelle and David Langlois},
        title   = {Long Wavelength Iteration Scheme and Scalar-Tensor
Gravity},
        journal = {Phys. Rev. D},
        volume  = {55},
        year    = 1997,
        pages   = {3497-3505}
}

@Article{Comer97c,
        key     = {Comer97c},
        author  = {G.L. Comer},
        title   = {3+1 Approach to the Long Wavelength Iteration Scheme},
        journal = {Class. Quantum Grav.},
        volume  = {14},
        year    = 1997,
        pages   = {407-420}
}


@Article{Comer98a,
        key     = {Comer98a},
        author  = {G.L. Comer and H. Shinkai},
        title   = {Generation of Scalar-Tensor Gravity Effects in Equilibrium
State Boson Stars},
        journal = {Class. Quantum Grav.},
        volume  = {15},
        year    = 1998,
        pages   = {669-688},
        eprint   = {gr-qc/9807081}
}




@incollection{Concus76,
        key     = {Concus76},
        author  = {P. Concus and G. H. Golub},
        title   = {A Generalized Conjugate Gradient Method for
                   Non-symmetric Linear Equations},
        booktitle = {Lecture Notes in Economics and Mathematical Systems},
        volume        = {134},
        publisher = {Springer-Verlag},
        address = {New York},
        year    = 1976,
        pages   = {56-65}
}

@incollection{Cook89,
        key     = {Cook89},
        author  = {Greg B. Cook},
        title   = {The Multigrid Technique},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        note    = {and references therein}
}

@phdthesis{Cook90,
        key     = {Cook90},
        author  = {Gregory B. Cook},
        title   = {Initial Data for the Two-Body Problem of General
                   Relativity},
        school  = {University of North Carolina at Chapel Hill},
        address = {Chapel Hill, North Carolina},
        year    = 1990,
	X-note  = "{U}niversity {M}icrofilms \#DA 91-06088",

}

@Article{Cook90a,
  author = {Gregory B. Cook and York, Jr., James W.},
  title = {Apparent Horizons for Boosted or Spinning Black Holes},
  key = {Cook90a},
  journal = {Phys. Rev. D},
  year = {1990},
  volume = {41},
  number = {4},
  pages = {1077--1085},
  month = {15 February},
  doi   = {0.1103/PhysRevD.41.1077},
  url   = {http://link.aps.org/abstract/PRD/v41/p1077},
}

@article{Cook91,
        key     = {Cook91},
        author  = {Gregory B. Cook},
        title   = {Initial data for axisymmetric black-hole collisions},
        journal = {Phys. Rev. D},
        volume  = {44}, number = 10,
        year    = 1991,
        pages   = {2983-3000}
}

@Article{Cook92,
  author =       {Gregory B. Cook and Andrew M. Abrahams},
  title  =       {Horizon Structure of Initial-Data Sets for
                  Axisymmetric Two-Black-Hole Collisions},
  journal=       {Phys. Rev. D},
  year   =       1992,
  month  =       {15 July},
  volume =       46,
  number =       2,
  pages  =       {702--713},
  doi    =       {10.1103/PhysRevD.46.702},
  url    =       {http://link.aps.org/abstract/PRD/v46/p702},
}

@article{Cook92b,
   author = {{Cook}, G.~B. and {Shapiro}, S.~L. and {Teukolsky}, S.~A.},
    title = "{Spin-up of a rapidly rotating star by angular momentum loss -
             Effects of general relativity}",
  journal = {Astrophys. J.},
     year = 1992,
    month = oct,
   volume = 398,
    pages = {203-223}
}

% Copied by Joe 3/21/94
@Article{Cook93,
          key     = {Cook93},
        author  = {Gregory B. Cook and M. W. Choptuik and M. R. Dubal and
                  S. Klasky and R. A. Matzner and S. R. Olivera},
        title = {Three-dimensional initial data for the collision of
                  two black holes},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1993},
          volume = {47},
          OPTnumber = {},
          pages = {1471}
}

@Article{Cook94,
        key     = {Cook94},
        author  = {Gregory B. Cook},
        title = {Three-dimensional initial data for the collision of
                  two black holes {II}: {Q}uasi-circular orbits for equal-mass
black holes},
        journal = {Phys. Rev. D},
        year = 1994,
        volume = 50,
        number = 8,
        pages = {5025-5032}
}



%copied by Steve Brandt 10/29/94
@Article{Cook94a,
        key = {Cook94a},
        author = {A. M. Abrahams and Gregory B. Cook},
        title = {Collisions of boosted black holes:
                Perturbation theory prediction of gravitational radiation.},
        journal = {Phys. Rev. D},
        year = 1994,
        volume = 50,
        pages = 50
}

@ARTICLE{Cook94b,
   author = {{Cook}, G.~B. and {Shapiro}, S.~L. and {Teukolsky}, S.~A.},
    title = "{Rapidly rotating polytropes in general relativity}",
  journal = {\apj},
     year = 1994,
    month = feb,
   volume = 422,
    pages = {227-242},
      doi = {10.1086/173721},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1994ApJ...422..227C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Cook_CSID95a,
        key         = {Cook_CSID95a},
        author        = {Gregory B. Cook},
        title        = {Binary-Black-Hole Initial Data: Status Report},
        journal        = {},
        volume        = {},
        pages        = {},
        year        = 1995
}

@Article{Cook97a,
  author = { Gregory B. Cook and M. F. Huq and S. A. Klasky and Mark A. Scheel and A. M. Abrahams and A. Anderson and Peter Anninos and Thomas W. Baumgarte and N.T. Bishop and S. R. Brandt and J. C. Browne and K. Camarda and M. W. Choptuik and R. R. Correll and C. R. Evans and L. S. Finn and G. C. Fox and Roberto G{\'o}mez and T. Haupt and L. E. Kidder and P. Laguna and W. Landry and Luis Lehner and J. Lenaghan and R. L. Marsa and J. Masso and R. A. Matzner and S. Mitra and Philippos Papadopoulos and M. Parashar and L. Rezzolla and M. E. Rupright and F. Saied and P. E. Saylor and E. Seidel and Stuart L. Shapiro and D. Shoemaker and L. Smarr and W. M. Suen and B. Szil{\'a}gyi and Saul A. Teukolsky and M. H. P. M. van Putten and P. Walker and Jeffrey Winicour and J. W. {York Jr}},
  title = {Boosted three-dimensional black-hole evolutions with singularity excision},
  journal = {Phys. Rev. Lett.},
  year = {1998},
  volume = {80},
  pages = {2512-2516},
}

@Article{Cook97b,
        key = {Cook97b},
        author = {Gregory B. Cook and Mark A. Scheel},
        title = {Well-behaved harmonic time slices of a charged,
                 rotating, boosted black hole},
        journal = {Phys. Rev. D},
        year = 1997,
        volume = 56,
        pages = 4775
}

@article{Cook00a,
  author =       {Cook, Gregory B.},
  title =        {Initial Data for Numerical Relativity},
  year =         2000,
  journal =      {Living Rev. Relativity},
  volume =       3,
  pages =        5,
  url =          {http://www.livingreviews.org/lrr-2000-5},
}

@article{Cook00a1,
  author =       {Gregory B. Cook},
  title =        {Initial Data for Numerical Relativity},
  year =         2000,
  journal =      {Living Rev. Relativity},
  volume =       3,
  pages =        5,
  url =          {http://www.livingreviews.org/lrr-2000-5},
}

@Article{Cook:2001wi,
      author    = "Cook, Gregory B.",
     title     = "Corotating and irrotational binary black holes in
                  quasi-circular orbits",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "084003",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0108076",
     SLACcitation  = "%%CITATION = GR-QC 0108076;%%",
}

@Article{Cook:2004kt,
  author =       "Cook, Gregory B. and Pfeiffer, Harald P.",
  title =        "Excision boundary conditions for black hole initial
                  data",
  year =         2004,
  journal =      "Phys. Rev. D",
  volume =       70,
  page =         104016,
  eprint =       "gr-qc/0407078",
  SLACcitation = "%%CITATION = GR-QC 0407078;%%"
}

@misc{Cook-2006,
  author =  {Caudill, Matthew and Cook, Gregory B. and Grigsby, Jason D. and Pfeiffer, Harald P.},
  title  =  {Circular orbits and spin in black-hole initial data},
  eprint = {gr-qc/0605053}
}

@misc{CookScheelPrivateComm,
  author =          {G. Cook and M. Scheel},
  title =          {},
  note =          {private communication}
}

@Book{Courant62,
        key       = {Courant62},
        author    = {R. Courant and D. Hilbert},
        title     = {Methods of Mathematical Physics},
        publisher = {John Wiley and Sons, Inc},
        address   = {New York},
        year      = 1962,
        isbn      = {0-85226-132-2},
}

@Book{Courant62b,
   author = {R. Courant and K. O. Friedrichs},
   title  = {Supersonic flows and shock waves},
   publisher = {Springer},
   address = {Berlin},
   year    = {1976},
}

@ARTICLE{Cowling41,
   author = {{Cowling}, T.~G.},
    title = "{The non-radial oscillations of polytropic stars}",
  journal = {Mon. Not. R. Astr. Soc.},
     year = 1941,
   volume = 101,
    pages = {367-+},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1941MNRAS.101..367C&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Creighton_J:99,
        author        = {Jolien D. E. Creighton},
        title        = {Search techniques for gravitational waves from black-hole
         ringdowns},
        journal        = {Phys. Rev. D},
        volume        = 60,
        pages        = 021101,
        year        = 1999
}

@Article{Csizmadia:2006rz,
     author    = "Csizmadia, P.",
     title     = "Testing a new mesh refinement code in the evolution of a
                  spherically symmetric Klein-Gordon field",
     journal   = "Int. J. Mod. Phys. D",
     volume    = "15",
     year      = "2006",
     pages     = "107-119",
     SLACcitation  = "%%CITATION = IMPAE,D15,107;%%"
}

@Article{Cumming00,
        author        = {A. Cumming and S. M. Morsink and L. Bildsten and J. L. Friedman and D. E. Holz},
        title        = {Hydrostatic Expansion and Spin Changes during Type {I} {X}-{R}ay Bursts},
        journal        = {Astrophys. J.},
        volume        = 564,
        pages        = {343--352},
        year        = 2000
}

@Article{Cunningham78,
        key        = {Cunningham78},
        author        = {C. T. Cunningham and R. H. Price and V. Moncrief},
        title        = {Radiation from collapsing relativistic stars. {I}.
                   {L}inearized odd-parity radiation},
        journal        = {Astrophys. J.},
        volume        = 224,
        pages        = 643,
        year        = 1978
}

@article{Cunningham79,
   author = {Cunningham, C.T. and Price, R.H. and Moncrief, V.},
   title = {Radiation from collapsing relativistic stars. {II}. Linearized even-parity radiation},
   journal = {Astrophys. J.},
   volume = {230},
   pages = {870--892},
   year = {1979},
   keywords = {gravitational collapse, perturbation theory, gravitational radiation},
   key = {Cunningham,1979}
}

@article{Cunningham80,
   author = {Cunningham, C.T. and Price, R.H. and Moncrief, V.},
   title = {Radiation from collapsing relativistic stars {III}. Second order perurbations of collapse with rotation},
   journal = {Astrophys. J.},
   volume = {236},
   pages = {674--692},
   year = {1980},
   keywords = {gravitational collapse, perturbation theory, gravitational radiation},
   key = {Cunningham,1980}
}


@article{Curtis-Reid-1974,
        author = "A. R. Curtis and J. K. Reid",
        title = "The Choice of Step Lengths When Using Differences
                 to Approximate {J}acobian Matrices",
        journal = "J. Inst. Math. Appl.",
        volume = 13, number = 1,
        pages = "121--126",
        year = 1974,
        }

@article{Cutler92,
         key = {Cutler92},
         author = {Curt Cutler and  Theocharis A. Apostolatos and  Lars Bildsten and  Lee Samuel Finn and  Eanna E. Flanagan and  Daniel Kennefick and  Dr
agoljubov M. Markovic and  Amos Ori and  Eric Poisson and  Gerald Jay Sussman and  Kip S. Thorne},
         title = {The Last Three Minutes: Issues in Gravitational Wave Measurements of Coalescing Compact Binaries},
         journal = {Phys.Rev.Lett.},
         volume = 70,
         pages = {2984-2987},
         year = {1992},
}

@Article{Cutler93,
  author = {C. Cutler and T.A. Apostolatos and L. Bildsten and L.S. Finn
and E.E. Flanagan and D. Kennefick and D.M. Markovic and A. Ori and
E. Poisson and G.J. Sussman and K.S. Thorne},
  title = {The last three minutes: issues in gravitational-wave
measurements of coalescing compact binaries},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. Lett.},
  year = {1993},
  volume = {70},
  OPTnumber = {},
  pages = {2984--2987},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Cutler94,
  author = {C. Cutler and  E. E. Flanagan},
  title = {An Overview of Gravitational-Wave Sources},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1994},
  volume = {49},
  OPTnumber = {},
  pages = {2658},
  OPTmonth = {},
  eprint = {},
  OPTannote = {}
}

@Article{Cutler02,
  author = {C. Cutler and  K.S. Thorne},
  title = {An Overview of Gravitational-Wave Sources},
  OPTcrossref = {},
  OPTkey = {},
  journal = {to appear in  Proceedings of GR16 (Durban, South Africa, 2001) },
  year = {2001},
  OPTvolume = {70},
  OPTnumber = {},
  OPTpages = {2984},
  OPTmonth = {},
  eprint = {gr-qc/0204090},
  OPTannote = {}
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% D %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Dafermos05,
  author = {M. Dafermos and I. Rodnianski},
  title  = {A proof of Price's law for the collapse of a self-gravitating scalar field},
  journal = {Invent. Math.},
  volume  = {162},
  pages  = {381-457},
  year  = {2005},
  eprint = {gr-qc/0309115}
}

@article{Dain00,
  author = {S. Dain},
  title = {Initial data for two {K}err-like black holes},
  journal = {Phys. Rev. Lett.},
  volume  = {87},
  OPTnumber = {},
  pages   = {121102},
  year = 2001,
  note = {gr-qc/0012023}
}

@article{Dain01a,
  author = {S. Dain and H. Friedrich},
  title = {Asymptotically Flat Initial Data with Prescribed
           Regularity at Infinity},
  journal = {Comm. Math. Phys.},
  volume = {222},
  pages = {569},
  year = 2001,
  note = {gr-qc/0102047}
}

@article{Dain01b,
  author = {S. Dain},
  title = {Initial data for a headon collision of two {K}err-like black holes
with close limit},
    journal = {Phys. Rev. D (to be published)},
  year = 2001,
  OPTnumber = {},
  note = {gr-qc/0103030}
}

@article{Dain01c,
  author = {S. Dain and J.A. Valiente-Kroon},
  title = {Conserved quantities in a black hole collision},
  journal = {},
  year = 2001,
  note = {gr-qc/0105109}
}

@Article{Dain:2002ee,
     author    = "Dain, Sergio and Lousto, Carlos O. and Takahashi, Ryoji",
     title     = "New conformally flat initial data for spinning black
                  holes",
     journal = {Phys. Rev. D},
     volume = {65},
     pages = {104038},
     year      = "2002",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0201062",
     SLACcitation  = "%%CITATION = GR-QC 0201062;%%",
}

@article{Dain02a,
  author = {S. Dain},
  title = {Black Hole Interaction Energy},
  journal = {},
  year = 2002,
  note = {gr-qc/0207090}
}

@Article{Dain:2002vm,
     author    = "Dain, Sergio",
     title     = "Asymptotically flat and regular {C}auchy data",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "161-182",
     eprint    = "gr-qc/0203021",
     SLACcitation  = "%%CITATION = GR-QC 0203021;%%"
}

@article{Dain04,
  author = { Dain, Sergio and Jaramillo, Jose-Luis and Krishnan, Badri},
  title = {On the existence of initial data containing isolated black holes},
  journal = {Phys. Rev. D},
  volume = {71},
  pages = {064003},
  year = {2005},
  eprint = {gr-qc/0412061},
  note = {}
}

@Article{Dain:2004nt,
     author    = "Dain, Sergio",
     title     = "Elliptic systems",
     journal   = "Lect. Notes Phys.",
     volume    = "692",
     year      = "2006",
     pages     = "117-139",
     eprint    = "gr-qc/0411081",
     SLACcitation  = "%%CITATION = GR-QC 0411081;%%"
}

@Article{Damour:1991pi,
     author    = "Damour, Thibault and Soffel, Michael and Xu, Chong-ming",
     title     = "General relativistic celestial mechanics. 1. Method and
                  definition of reference systems",
     journal   = "Phys. Rev. D",
     volume    = "43",
     year      = "1991",
     pages     = "3272-3307",
     SLACcitation  = "%%CITATION = PHRVA,D43,3272;%%",
}

@incollection{Damour97,
  author = {T. Damour},
  title = {Selected Themes in Relativistic Gravity},
  editor = {J. Marck and J. Lasota},
  booktitle = {Relativistic Gravitation and Gravitational Radiation},
  publisher = {Cambridge University Press},
  address = {Cambridge, England},
  year = 1997,
  pages = {1-31}
}

@Article{Damour_T:98,
     author    = "Thibault Damour and Bala R. Iyer and B. S. Sathyaprakash",
     title     = {Improved filters for gravitational waves from inspiralling
            compact binaries},
     journal   = "Phys. Rev. D",
     volume    = "57",
     year      = "1998",
     pages     = "885-907",
     eprint    = "gr-qc/9708034",
     SLACcitation  = "%%CITATION = GR-QC 0010009;%%",
}


@Article{Damour:1999cr,
     author    = "Damour, Thibault and Jaranowski, Piotr and Sch{\"a}fer, 
                  Gerhard",
     title     = "Dynamical invariants for general relativistic two-body
                  systems at the third post-{N}ewtonian approximation",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "044024",
     eprint    = "gr-qc/9912092",
     SLACcitation  = "%%CITATION = GR-QC 9912092;%%"
}

@Article{Damour2000_Poinc,
        author  = {T. Damour and P. Jaranowski and G. Sch{\"a}fer},
        title   = {{P}oincare invariance in the {ADM} {H}amiltonian approach
                   to the general relativistic two-body problem},
        journal = {Phys. Rev. D},
        volume  = {62},
        year    = {2000},
        pages   = {021501}
}


@Article{Damour00a,
     author    = "Thibault Damour and Bala R. Iyer and B. S. Sathyaprakash",
     title     = "A comparison of search templates for gravitational waves
                  from binary  inspiral",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "044023",
     eprint    = "gr-qc/0010009",
     SLACcitation  = "%%CITATION = GR-QC 0010009;%%",
}

@Article{Damour:2000ni,
     author    = {Damour, Thibault and Jaranowski, Piotr and
                  Sch{\"a}fer, Gerhard},
     title     = "Equivalence between the {ADM}-{H}amiltonian and the harmonic-
                  coordinates approaches to the third post-{N}ewtonian dynamics
                  of compact binaries",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "044021",
     eprint    = "gr-qc/0010040",
     SLACcitation  = "%%CITATION = GR-QC 0010040;%%",
}

@Article{Damour:2000we,
     author    = {Damour, Thibault and Jaranowski, Piotr and Sch{\"a}fer,
                  Gerhard},
     title     = "On the determination of the last stable orbit for circular
                  general relativistic binaries at the third post-{N}ewtonian
                  approximation",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "084011",
     eprint    = "gr-qc/0005034",
     SLACcitation  = "%%CITATION = GR-QC 0005034;%%",
}

@Article{Damour:2001bu,
     author    = {Damour, Thibault and Jaranowski, Piotr and Sch{\"a}fer,
                  Gerhard},
     title     = "Dimensional regularization of the gravitational interaction
                  of point masses",
     journal   = "Phys. Lett. B",
     volume    = "513",
     year      = "2001",
     pages     = "147-155",
     eprint    = "gr-qc/0105038",
     SLACcitation  = "%%CITATION = GR-QC 0105038;%%",
}

@Article{Damour:2001tu,
     author    = "Damour, Thibault",
     title     = "Coalescence of two spinning black holes: An effective one-
                  body  approach",
     journal   = "Phys. Rev. D",
     volume    = "64",
     year      = "2001",
     pages     = "124013",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0103018",
     SLACcitation  = "%%CITATION = GR-QC 0103018;%%",
}

@Article{Damour:2002qh,
     author    = "Damour, Thibault and Gourgoulhon, Eric and Grandcl{\'e}ment,
                  Philippe",
     title     = "Circular orbits of corotating binary black holes:
                  Comparison between  analytical and numerical results",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "024007",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0204011",
     SLACcitation  = "%%CITATION = GR-QC 0204011;%%",
}

@Article{Damour:2002vi,
     author    = "Damour, Thibault and Iyer, Bala R. and Jaranowski, Piotr
                  and Sathyaprakash, B. S.",
     title     = "Gravitational waves from black hole binary inspiral and
                  merger: The  span of third post-{N}ewtonian effective-one-
                  body templates",
     year      = "2002",
     eprint    = "gr-qc/0211041",
     note      = "gr-qc/0211041",
     SLACcitation  = "%%CITATION = GR-QC 0211041;%%",
}

@Article{Damour-Gopakumar-2006,
     author    = "Thibault Damour and Achamveedu Gopakumar",
     title     = "Gravitational recoil during binary black hole coalescence
                  using the effective one body approach",
     year      = "2006",
     journal   = "Phys. Rev. D",
     volume    = 73,
     pages     = "124006",
     eprint    = "gr-qc/0602117",
}

@Article{Danzmann:2003tv,
  author =       {Karsten Danzmann and Albrecth R{\"u}diger},
  title =        {{LISA} technology -- {Concept}, status, prospects},
  journal =      {Class. Quantum Grav.},
  year =         2003,
  volume =       20,
  pages =        {S1-S9},
  url =          {stacks.iop.org/CQG/20/S2},
}

@Article{Datta98,
        key        = {Datta98},
        author        = {B. Datta, S.~S. Hasan, P.~K. Sahu, A.~R. Prasanna},
        title        = {Radiation from collapsing relativistic stars. {I}.
                   Linearized odd-parity radiation},
        journal        = {Int. J. Mod. Phys. D.},
        volume        = 7,
        pages        = 49,
        year        = 1998
}

@phdthesis{Daues96a,
        key     = {Daues96a},
        author  = {G. E. Daues},
        title   = {Numerical Studies of Black Hole Spacetimes},
        school  = {Washington University},
        address = {St. Louis, Missouri},
        year    = 1996
}

@Article{Dautcourt90,
     author    = "Dautcourt, G.",
     title     = "",
     journal   = "Acta Physica Polonica",
     volume    = "B21",
     year      = "1990",
     pages     = "755",
}

@Article{Dautcourt:1997pm,
     author    = "Dautcourt, G.",
     title     = "Post-Newtonian extension of the Newton-Cartan theory",
     journal   = "Class. Quantum Grav.",
     volume    = "14",
     year      = "1997",
     pages     = "A109-A118",
     eprint    = "gr-qc/9610036",
     SLACcitation  = "%%CITATION = GR-QC 9610036;%%",
}

%Copied by Joe 4/7/94
@Article{Davis71,
          key     = {Davis71},
        author  = {M. Davis and Remo Ruffini and H. Press and R. H. Price},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Phys. Rev. Lett.},
          year    = {1971},
          volume  = {27},
          OPTnumber = {},
          pages   = {1466},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}
%copied by Bharat, 5/6/94
@Article{Davis72,
          key     = {Davis72},
        author  = {M. Davis and Remo Ruffini and J. Tiomno},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1972},
          volume  = {5},
          OPTnumber = {},
          pages   = {2932},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@techreport{Davis-2002a-UMFPACK-report,
        author={Timothy A. Davis},
        title={A column pre-ordering strategy for the
        unsymmetric-pattern multifrontal method},
        institution={Univ. of Florida, CISE Dept.},
        year={2002}
        ,number={TR-02-001}
        ,address={Gainesville, FL}
        ,month={January}
        ,note={(http://www.cise.ufl.edu/tech-reports.
        Submitted to {\em ACM Trans. Math. Softw.})}
        }

@techreport{Davis-2002b-UMFPACK-report,
        author={Timothy A. Davis},
        title={Algorithm 8xx:  {UMFPACK V3.2}, an unsymmetric-pattern
        multifrontal method with a column pre-ordering strategy},
        institution={Univ. of Florida, CISE Dept.},
        year={2002}
        ,number={TR-02-002}
        ,address={Gainesville, FL}
        ,month={January}
        ,note={(http://www.cise.ufl.edu/tech-reports.
        Submitted to {\em ACM Trans. Math. Softw.})}
        }

@article{Davis-Duff-1997-UMFPACK,
        author  = "Timothy A. Davis and Iain S. Duff",
        title   = "An unsymmetric-pattern multifrontal method
                   for sparse {LU} factorization",
        journal = "SIAM J. Matrix Anal. Applic.",
        year = 1997, volume = 18, number = 1,
        pages = "140--158",
        }

@article{Davis-Duff-1999-UMFPACK,
        author  = "Timothy A. Davis and Iain S. Duff",
        title   = "A combined unifrontal/multifrontal method
                   for unsymmetric sparse matrices",
        journal = "ACM Trans. Math. Softw.",
        year = 1999, volume = 25, number = 1,
        pages = "1-19",
        }

@Article{Davies94,
  author={Davies, M.~B. and Benz, M.~B. and Piran, T.
and Thielemann, F.~K.},
  title={Merging Neutron Stars. {I}. Initial Results for
         Coalesence of Nonrotating Systems},
  journal={Astrophys. J.},
  year={1994},
  volume={431},
  pages={742-753} }

@Article{Davis96a,
        key     = {Davis96a},
        author  = {K. Davis},
        OPTtitle   = {M-Theory and String-String Duality},
        year    = {1996},
        eprint    = {hep-th/9601102},
        pages   = {28},
}

@Article{Davis96b,
        key     = {Davis96b},
        author  = {K. Davis},
        OPTtitle   = {Enhanced Gauge Symmetry in M-Theory},
        year    = {1996},
        eprint    = {hep-th/9608113},
        pages   = {29},
}

@Article{Davis97,
        key     = {Davis97},
        author  = {K. Davis},
        OPTtitle   = {Generalized Topological Sigma Model},
        year    = {1997},
        eprint    = {hep-th/9703113},
        pages   = {19},
}

@techreport{Davis02a,
     key = {Davis02a},
     author = {K. Davis and T. Goodale},
     title = {GAT Technical Specification},
     institution = {GridLab},
     number = {D1.2},
     year = 2002,
     note = {{\tt http://www.gridlab.org/Resources/Deliverables/D1.2.pdf}}
}

@techreport{Davis02b,
     key = {Davis02b},
     author = {Ian Taylor and Shalil Majithia and Matthew Shields and Ian Wang and Kelly Davis},
     title = {Triana Metadata Specification},
     institution = {GridLab},
     number = {D3.1},
     year = 2002,
     note = {{\tt https://www.gridlab.org/Resources/Deliverables/D3.1c.pdf}}
}

@ARTICLE{Davies2002,
   author = {{Davies}, M.~B. and {King}, A. and {Rosswog}, S. and {Wynn}, G.
	},
    title = "{Gamma-Ray Bursts, Supernova Kicks, and Gravitational Radiation}",
  journal = {Astrophys. J. Lett.},
     year = 2002,
    month = nov,
   volume = 579,
    pages = {L63-L66},
   eprint = {astro-ph/0204358},
      doi = {10.1086/345288},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2002ApJ...579L..63D&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Dearborn2005,
        author  = {D. S. P. Dearborn and J. R. Wilson and G. J. Mathews},
          title   = {Relativistically Compressed Exploding White Dwarf
                     Model for Sagittarius A East},
          journal = {Astrophys. J.},
          year    = {2005},
          volume  = {630},
          pages   = {309}
}

@Book{deDonder1921,
        author  = { T. de Donder},
        title   = {La Gravifique {E}insteinienne},
        publisher = {Gauthiers-Villars},
        address = {Paris},
        year    = {1921},
}

@Book{deFelice90,
  key =          {deFelice90},
  author =       {F. de Felice and C. J. S. Clarke},
  title =        {Relativity on curved manifolds},
  publisher =    {Cambridge University Press},
  year =         1990
}

@Article{Demmel93,
          key     = {Demmel93},
        author  = {J. W. Demmel and M. T. Heath and H. A. van der Vorst},
          title   = {Parallel Numerical Linear Algebra},
          journal = {Acta Numerica},
          year    = {1993},
          volume  = {2},
          pages   = {111},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@book{Dennis-Schnabel-1983,
        author = "Dennis, Jr., John E. and Robert B. Schnabel",
        title = "Numerical Methods for Unconstrained Optimization
                 and Nonlinear Equations",
        publisher = "Prentice-Hall",
        address = "Englewood Cliffs",
        year = 1983,
        isbn = "0-13-627216-9",
	X-note = "out of print; see \cite{Dennis-Schnabel-1996}
		  for reprint edition by different publisher",
}

@book{Dennis-Schnabel-1996,
        author = "Dennis, Jr., John E. and Robert B. Schnabel",
        title = "Numerical Methods for Unconstrained Optimization
                 and Nonlinear Equations",
        publisher = "SIAM",
        address = "Philadelphia, USA",
        year = 1996,
        isbn = "0-89871-364-1",
	X-note = "This SIAM edition is an unabrided, corrected republication
		  of \cite{Denis-Schnabel-1983}.",
}

@Article{Dessart:2005ck,
     author    = "Dessart, Luc and Burrows, A. and Livne, E. and Ott, C. D.",
     title     = "Multi-Dimensional Radiation/Hydrodynamic Simulations of
                  Protoneutron Star Convection",
     journal   = "Astrophys. J.",
     volume    = "645",
     year      = "2006",
     pages     = "534-550",
     eprint    = "astro-ph/0510229",
     SLACcitation  = "%%CITATION = ASTRO-PH 0510229;%%"
}

% copied by Paul Walker for 3/17/94 meeting
@article{Detweiler87,
        key     = {Detweiler87},
        author  = {S. Detweiler},
        title   = {Evolution of the constraint equations in general
                  relativity},
        journal = {Phys. Rev. D},
        volume  = {35},
        year    = 1987,
        pages   = {1095}
}

%copied by Bharat, 5/6/94
@Article{Detweiler79,
          key     = {Detweiler79},
        author  = {S. Detweiler and E. Szedenits},
          title   = {Black Holes and Gravitational Waves. {II}. Trajectories
                   Plunging Into a Nonrotating Hole},
          OPTcrossref = {},
          journal = {Astrophys.~J},
          year    = {1979},
          volume  = {231},
          OPTnumber = {},
          pages   = {211},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@incollection{Detweiler-in-Smarr79,
        author  = {S. L. Detweiler},
        title   = {Black Holes and Gravitational Waves: Perturbation Analysis},
        editor  = {L. Smarr},
        booktitle = {Sources of gravitational radiation},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1979,
        pages   = {211--230}
}

@Article{Detweiler:2002mi,
     author    = "Detweiler, Steven and Whiting, Bernard F.",
     title     = "Self-force via a Green's function decomposition",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "024025",
     eprint    = "gr-qc/0202086",
     SLACcitation  = "%%CITATION = GR-QC 0202086;%%"
}

@Article{Detweiler:2003ci,
     author    = "Detweiler, Steven and Poisson, Eric",
     title     = "Low multipole contributions to the gravitational self-
                  force",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "084019",
     eprint    = "gr-qc/0312010",
     SLACcitation  = "%%CITATION = GR-QC 0312010;%%"
}


@Article{DeVilliers03,
     author    = "J. P. De Villiers and J. F. Hawley",
     title     = " Global General Relativistic Magnetohydrodynamic
	           Simulations of Accretion Tori",
     journal   = "Astrophys. J.",
     volume    = "592",
     year      = "2003",
     pages     = "1060",
     eprint    = "astro-ph/0210518",
     SLACcitation  = "%%CITATION = GR-QC 0312010;%%"
}


@article{Diener99,
        key     = {Diener99},
        author  = {Peter Diener and Nina Jansen
                   and Alexei Khokhlov and Igor Novikov},
        title   = {Adaptive mesh refinement approach to construction of
                   initial data for black hole collisions},
        journal = {Class. Quantum Grav.},
        volume  = 17, number = 2,
        year    = 2000,
        pages   = {435--451},
        eprint  = {gr-qc/9905079},
        doi     = {doi:10.1088/0264-9381/17/2/312},
}

@article{Diener03a,
        author  = {P. Diener},
        title   = {A New General Purpose Event Horizon Finder for {3D}
                   Numerical Spacetimes},
        journal = {Class. Quantum Grav.},
        volume  = 20,
        number  = 22,
        year    = 2003,
        pages   = {4901-4917},
        eprint  = {gr-qc/0305039},
	doi     = {10.1088/0264-9381/20/22/014},
	url     = {http://stacks.iop.org/0264-9381/20/4901},
}

@unpublished{Diener2004:dist-bh-rotating,
        author = {Peter Diener and Ryoji Takahashi and Denis Pollney
                  and Edward Seidel},
        title = "The Evolution of 3D Rotating Distorted Black Holes",
        note = "in preparation",
        }

@article{Diener05a,
        author  = {Peter Diener and Frank Herrmann and Denis Pollney
                  and Edward Seidel and Ryoji Takahashi},
        title   = {Dynamical Gauge Conditions for Numerical Evolution
		   of Binary Black Hole Spacetimes},
        year    = {2005},
        note    = {in preparation}
}

@unpublished{Diener05b,
  author =       {Peter Diener and Ernst Nils Dorband and Erik
                  Schnetter and Manuel Tiglio},
  title =        {New, efficient, and accurate high order derivative
                  and dissipation operators satisfying summation by
                  parts, and applications in three-dimensional
                  multi-block evolutions},
  year =         2005,
  eprint =       {gr-qc/0512001},
  note   =       {gr-qc/0512001},
}

@article{Diener05b1,
  author =       {Peter Diener and Ernst Nils Dorband and Erik
                  Schnetter and Manuel Tiglio},
  title =        {Optimized High-Order Derivative and Dissipation
                  Operators Satisfying Summation by Parts, and
                  Applications in Three-dimensional Multi-block
                  Evolutions},
  journal =      {J. Sci. Comput. (accepted)},
  year =         2007,
  eprint =       {gr-qc/0512001},
}

@article{Diener05c,
        author  = {Peter Diener and Frank Herrmann and Denis Pollney
                  and Edward Seidel and Ryoji Takahashi and Jason Ventrella},
        title   = {Determining the Transition from Orbit to Plunge in
		  Binary Black Hole Initial Data},
        year    = {2006},
        note    = {in preparation}
}

@article{Diener-etal-2006a,
  author  = "Peter Diener and Frank Herrmann and Denis Pollney
             and Erik Schnetter and Edward Seidel and Ryoji Takahashi
             and Jonathan Thornburg and Jason Ventrella",
  title   = "Accurate Evolution of Orbiting Binary Black Holes",
  journal = "Phys. Rev. Lett.",
  volume  = 96, number = 12, pages = 121101,
  year    = 2006,
  month   = "March 30",
  url     = "http://link.aps.org/abstract/PRL/v96/e121101",
  doi     = "10.1103/PhysRevLett.96.121101",
  eprint  = "gr-qc/0512108",
}

@Article{Diener:2005mg,
  author =       "Peter Diener and Frank Herrmann and Denis Pollney
                  and Erik Schnetter and Edward Seidel and Ryoji
                  Takahashi and Jonathan Thornburg and Jason
                  Ventrella",
  title =        "Accurate evolution of orbiting binary black holes",
  journal =      "Phys. Rev. Lett.",
  volume =       96,
  year =         2006,
  pages =        121101,
  eprint =       "gr-qc/0512108",
  SLACcitation = "%%CITATION = GR-QC 0512108;%%"
}

@unpublished{Diener-2005-modifying-EHFinder-to-work-with-Carpet,
  author = "Peter Diener",
  title  = "personal communication",
  year   = "2005",
  note   = "Diener is enhancing \textsc{EHFinder} to work with
            Schnetter's \textsc{Carpet} mesh-refinement driver
            (\cite{Schnetter-etal-03b, carpet-author-and-web-site}).",
}

@article{Dijkstra01,
        key     = {Dijkstra01},
        author  = {H. A. Dijkstra and H. Oksuzoglu and F. W. Wubs and F. F. Botta},
        title   = {A Fully Implicit Model of the three-dimensional thermohaline ocean circulation},
        journal = {J. Comput. Phys.},
        volume  = 173,
        year    = 2001,
        pages   = {685715}
}

@Article{Dimmelmeier01,
   author =          {H. Dimmelmeier and J.~A. Font and E. M{\"u}ller},
   title =          {Gravitational Waves from Relativistic Rotational Core Collapse},
   journal =          {Astrophys. J. Lett.},
   year =          {2001},
   OPTkey =          {},
   volume =          {560},
   OPTnumber =          {},
   pages =          {L163--166},
   OPTmonth =          {},
   OPTnote =          {},
   OPTannote =          {}
}

@Article{Dimmelmeier02a,
  author =          {H. Dimmelmeier and J.~A. Font and E. M{\"u}ller},
  title =          {Relativistic simulations of rotational core collapse. {I}. {M}ethods, initial models, and code tests},
  journal =          {Astron. Astrophys.},
  year =          {2002},
  OPTkey =          {},
  volume =          {388},
  OPTnumber =          {},
  pages =          {917--935},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@Article{Dimmelmeier02b,
  author =          {H. Dimmelmeier and J.~A. Font and E. M{\"u}ller},
  title =          {Relativistic simulations of rotational core collapse. {II}. {C}ollapse dynamics and gravitational radiation},
  journal =          {Astron. Astrophys.},
  year =          {2002},
  OPTkey =          {},
  volume =          {393},
  OPTnumber =          {},
  pages =          {523--542},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@Article{Dimmelmeier04,
  author =       {Harald Dimmelmeier and J{\'e}r{\^o}me Novak and
                  Jos{\'e} A. Font and Jos{\'e} M. Ib{\'a}{\~n}ez and
                  Ewald M{\"u}ller},
  title =        {``Mariage des Maillages'': {A} new numerical
                  approach for {3D} relativistic core collapse
                  simulations},
  journal =      {astro-ph/0407174},
  year =         2004
}

@article{dInverno-Vickers-1997,
  author  = "Ray A. dInverno and James A. Vickers",
  title   = "Combining {C}auchy and characteristic codes.
             {IV}. {T}he characteristic field equations in axial symmetry",
  journal = "Phys. Rev. D",
  volume  = 56, number = 2,
  year    = 1997, month = "July 15",
  pages   = "772--784",
  doi     = "10.1103/PhysRevD.56.772",
}

@article{dInverno-Dubal-Sarkies-2000,
  author  = "Ray A. dInverno and Mark R. Dubal and E. A. Sarkies",
  title   = "{C}auchy-characteristic matching
             for a family of cylindrical solutions
             possessing both gravitational degrees of freedom",
  journal = "Class. Quantum Grav.",
  year    = 2000, month = "21 August",
  volume  = 17, number = 16,
  pages   = "3157--3170",
  doi     = "10.1088/0264-9381/17/16/305",
}

@Article{Dirac58a,
  author  = {P. A. M. Dirac},
  title   = {},
  journal = {Proc. R. Soc. London},
  volume  = {A246},
  pages   = {326},
  year    = {1958}
}

@Article{Dirac59a,
  author  = {P. A. M. Dirac},
  title   = {Fixation of Coordinates in the Hamiltonian Theory of Gravitation},
  journal = {Phys. Rev.},
  volume  = {114},
  pages   = {924},
  year    = {1959}
}

@Article{Doerfler96,
  author = 	 {Willy D{\"o}rfler},
  title = 	 {A convergent adaptive algorithm for {P}oisson's equation},
  journal = 	 "SIAM J. Numer. Anal.",
  year = 	 {1996},
  volume = {33},
  number = {3},
  pages = 	 {1106--1124},
}%check

@article{Donat96,
        key     = {Donat96},
        author  = {R. Donat and A. Marquina},
        title   = {Capturing shock reflections: an improved flux formula},
        journal = {J. Comput. Phys.},
        volume  = {125},
        year    = 1996,
        pages   = {42}
}

@article{Donat98,
        key     = {Donat98},
        author  = {R. Donat and J.~A. Font and
                   J.~M. Ib{\'a}{\~n}ez and A. Marquina},
        title   = {A Flux-Split Algorithm applied to
                                 Relativistic Flows},
        journal = {J. Comput. Phys.},
        volume  = {146},
        year    = {1998},
        pages   = {58-81}
}

@article{Donninger-Aichelburg-2006,
        author = "Roland Donninger and Peter C. Aichelburg",
        title  = "A Note on the Eigenvalues for Equivariant Maps
	          of the SU(2) Sigma Model",
        eprint = "math-ph/0601019",
        note   = "math-ph/0601019",
}

@article{Dorband05a,
  author =       {Ernst Nils Dorband and Emanuele Berti and Peter
                  Diener and Erik Schnetter and Manuel Tiglio},
  title =        {A numerical study of the quasinormal mode excitation
                  of {Kerr} black holes},
  year =         2006,
  journal =      {Phys. Rev. D},
  volume =       74,
  pages =        084028,
  doi =          "10.1103/PhysRevD.74.084028",
  eprint =       "gr-qc/0608091",
}

@unpublished{Dorband06,
  author =       {Ernst Nils Dorband and Manuel Tiglio},
  year =         2006,
  note =         {in preparation}
}

@PhdThesis{DorbandThesis,
  author =       {Ernst Nils Dorband},
  title =        {Computing and Analyzing Gravitational Radiation in
                  Black Hole Simulations Using a new Multi-Block
                  Approach to Numerical Relativity},
  school =       {Louisiana State University},
  address =      {Baton Rouge, USA},
  year =         2007
}

@MastersThesis{Dramlitsch99,
  author = {T. Dramlitsch},
  title = {Dynamical Evolution of Bosonstars},
  school = {Universit{\"a}t Potsdam},
  year = {1999}
}

@inproceedings{Dramlitsch01a,
        key = {Dramlitsch01a},
        author = {T. Dramlitsch and G. Allen and E. Seidel},
        title = {Efficient Techniques for Distributed Computing},
        booktitle = {Proceedings of Tenth IEEE International Symposium on High Performance Distributed Computing, HPDC-10, San Francisco},
        address = {},
        publisher = {IEEE Press},
        note = {{\tt http://www.cactuscode.org/Articles/Cactus_Dramlitsch01a.pre.pdf}},
        year    = 2001
}

@Article{Dramlitsch03a,
     author    = "T. Dramlitsch and G. Allen and E. Seidel",
     title     = "Dynamic and Adaptive Parallelizing Algorithms",
     journal   = "Journal of Grid Computing",
     volume    = "",
     year      = "",
     note      = "Submitted",
}

@Article{Dray85,
     author    = "Tevian Dray",
     title     = "The relationship between monopole harmonics and
                  spin-weighted spherical harmonics",
     journal   = "J. Math. Phys.",
     volume    = "26",
     pages     = "1030-1033",
     year      = "1985"
}

@article{Dreyer02a,
  author =       {Olaf Dreyer and Badri Krishnan and Deirdre Shoemaker
                  and Erik Schnetter},
  title =        {Introduction to {Isolated} {Horizons} in {Numerical}
                  {Relativity}},
  journal =      {Phys. Rev. D},
  year =         2003,
  volume =       67,
  pages =        024018,
  eprint =       {gr-qc/0206008},
  url  =         {http://link.aps.org/abstract/PRD/v67/e024018}
}

@article{Dreyer-etal-2002-isolated-horizons,
  author =       "Olaf Dreyer and Badri Krishnan and Deirdre Shoemaker
                  and Erik Schnetter",
  title =        "Introduction to {Isolated} {Horizons} in {Numerical}
                  {Relativity}",
  journal =      "Phys. Rev. D",
  year =         2003,
  volume =       67,
  pages =        024018,
  eprint =       "gr-qc/0206008",
}


@Article{Dreyer04,
  author =       {Olaf Dreyer and Bernard Kelly and Badri Krishnan and
                  Lee Samuel Finn and David Garrison and Ramon
                  Lopez-Aleman},
  title =        {Black hole spectroscopy: Testing general relativity
                  through gravitational wave observations},
  journal =      {Class. Quantum Grav.},
  year =         2004,
  volume =       21,
  pages =        787,
  eprint =       {gr-qc/0309007},
}

@Article{Droz97a,
     author    = "Serge Droz and Eric Poisson",
     title     = "Gravitational waves from inspiraling compact binaries: Second post-Newtonian waveforms as search templates",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "4449-4454",
     eprint    = "gr-qc/9705034",
}

@Article{Duez01,
     author    = "Duez, Matthew D. and Baumgarte, Thomas W. and Shapiro,
                  Stuart L.",
     title     = "Computing the complete gravitational wavetrain from
                  relativistic binary  inspiral",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "084030",
     eprint    = "gr-qc/0009064",
     SLACcitation  = "%%CITATION = GR-QC 0009064;%%",
}

@Article{Duez02,
     author    = "Duez, Matthew D. and Baumgarte, Thomas W. and Shapiro,
                  Stuart L. and Shibata, Masaru and Ury{\={u}}, K{\={o}}ji",
     title     = "Comparing the inspiral of irrotational and
                  corotational binary neutron stars",
     journal   = "Phys. Rev. D",
     volume    = "65",
     year      = "2002",
     pages     = "024016",
     eprint    = "gr-qc/0110006",
}

@Article{Duez:2002bn,
     author    = "Duez, Matthew D. and Marronetti, Pedro and Shapiro, Stuart
                  L. and Baumgarte, Thomas W.",
     title     = "Hydrodynamic simulations in 3+1 general relativity",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "024004",
     eprint    = "gr-qc/0209102",
}

@Article{Duez04,
  author     = "Matthew D. Duez and Stuart L. Shapiro and Hwei-Jang Yo",
  title      = "Relativistic hydrodynamic evolutions with black hole excision",
  journal    = "Phys. Rev. D",
  volume     = "69",
  year       = "2004",
  pages      = "104016",
  eprint     = "gr-qc/0401076",
}

@Article{Duez04hydro,
  author     = "Matthew D. Duez and Yuk Tung Liu and Stuart L. Shapiro and
                Branson C. Stephens",
  title      = "General relativistic hydrodynamics with viscosity:
                Contraction, catastrophic collapse, and disk formation in
                hypermassive neutron stars",
  journal    = "Phys. Rev. D",
  volume     = "69",
  year       = "2004",
  pages      = "104030",
  eprint     = "gr-qc/0402502",
}

@Article{Duez:2005cj,
     author    = "Duez, Matthew D. and Liu, Yuk Tung and Shapiro, Stuart L.
                  and Shibata, Masaru and Stephens, Branson C.",
     title     = "Collapse of magnetized hypermassive neutron stars in
                  general relativity",
     year      = "2005",
     eprint    = "astro-ph/0510653",
     SLACcitation  = "%%CITATION = ASTRO-PH 0510653;%%"
}

@Article{Duez05MHD0,
  author     = "Matthew D. Duez and Yuk Tung Liu and Stuart L. Shapiro and
                Branson C. Stephens",
  title      = "Relativistic Magnetohydrodynamics In Dynamical Spacetimes:
	        Numerical Methods And Tests",
  year       = "2005",
  note     = "astro-ph/0503420",
}

@Article{Duez05MHD1,
  author     = "Matthew D. Duez and Yuk Tung Liu and Stuart L. Shapiro and
                Branson C. Stephens",
  title      = "Excitation Of {MHD} Modes With Gravitational Waves:
	        A Testbed For Numerical Codes",
  year       = "2005",
  note       = "astro-ph/0503421",
}


@techreport{Duff-1977:MA28-sparse-matrix-report,
        author = "I. S. Duff",
        title  = "\program{MA28} -- a Set of \program{FORTRAN}
                   Subroutines for Sparse Unsymmetric Matrices",
        institution = "Atomic Energy Research Establishment, Harwell, UK",
        number = "R8730",
        year   = 1977,
}

@article{Duff-Reid-1979:sparse-matrix-code-design,
        author = "I. S. Duff and J. K. Reid",
        title = "Some  Design  Features of a Sparse Matrix Code",
        journal = "ACM Transactions on Mathematical Software",
        volume = 5,
        pages  = "18--35",
        year   = 1979,
        }

@book{Duff-Erisman-Reid-1986,
  author = "Iain S. Duff and A. M. Erisman and John K. Reid",
  title  = "Direct Methods for Sparse Matrices",
  publisher = "Oxford University Press",
  address   = "Oxford, UK",
  year      = 1986,
  isbn      = "0-19-853421-3",
}

@article{DuFort-Frankel-1953,
  author = "Du Fort, E. C. and Frankel, S. P.",
  title  = "Stability Conditions in the Numerical Treatment of
            Parabolic Differential Equations",
  year   = 1953,
  journal = "Mathematical Tables and Other Aids to Computation",
  volume = 7,
  pages  = 135,
}

@article{Duncan85,
        key        = {Duncan85},
        author        = {M. Duncan},
        title        = {Maximally slicing a black hole with minimal distortion},
        journal        = {Phys. Rev. D},
        volume        = 31,
        year        = 1985,
        pages        = 1267
}

@Article{Duncan93a,
  key = {Duncan93a},
  author = {C. Duncan and L. Sczaniecki and G. Shastri},
  title = {Three Dimensional Relativistic Hydrodynamics {I}.  the
                  code, tests, and application to off-center collisions},
  note = {preprint}
}

@ARTICLE{Durisen86,
   author = {{Durisen}, R.~H. and {Gingold}, R.~A. and {Tohline}, J.~E. and
	{Boss}, A.~P.},
    title = "{Dynamic fission instabilities in rapidly rotating N = 3/2 polytropes -- A comparison of results from finite-difference and smoothed particle hydrodynamics codes}",
  journal = {Astrophys. J.},
     year = 1986,
    month = jun,
   volume = 305,
    pages = {281-308},
      doi = {10.1086/164248},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1986ApJ...305..281D&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Durney67,
   author = {{Durney}, B.~R. and {Roxburgh}, I.~W.},
    title = "{Rotating Massive Stars in General Relativity}",
  journal = {Royal Society of London Proceedings Series A},
     year = 1967,
    month = jan,
   volume = 296,
    pages = {189-200},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1967RSPSA.296..189D&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@phdthesis{Dykema80,
        key     = {Dykema80},
        author  = {P.~G. Dykema},
	title   = "The Numerical Simulation of
		   Axially Symmetric Gravitational Collapse",
        school  = {University of Texas at Austin},
	address = {Austin, USA},
        year    = 1980,
	X-note  = "{U}niversity {M}icrofilms \#DA 81-09156",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% E %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Eardley75,
  author  = "Douglas M. Eardley",
  title   = "Gravitational Collapse of Marginally Bound Spheroids:
             {I}nitial Conditions",
  journal = "Phys. Rev. D",
  volume  = 12, number = 10,
  year    = 1975, month = "15 November",
  pages   = "3072--3076",
  doi     = "10.1103/PhysRevD.12.3072",
  url     = "http://link.aps.org/abstract/PRD/v12/p3072",
  snote   = "This paper doesn't say how the author finds apparent horizons,
             but \cite[page 135]{Eppley75} cites a preprint of this as
             treating the apparent-horizon equation as a 2-point (ODE)
             boundary value problem:
                Eardley uses a 'beads on a string' technique to
                solve the set of simultaneous equations, i.e.,
                imagining the curve to be defined as a bead on
                each ray of constant angle.  He solves for the
                positions on each ray at which the relation is
                satisfied everywhere."
}

% Copied by Joe 3/21/94
@article{Eardley79,
        key     = {Eardley79},
        author  = {D. M. Eardley and L. Smarr},
        title   = {Time Functions in Numerical Relativity: Marginally Bound
                  Dust Collapse},
        journal = {Phys. Rev. D},
        volume  = 19,
        year    = 1979,
        pages   = {2239}
}

@article{Eardley98,
        author  = {D. M. Eardley},
        title   = {Black hole boundary conditions and coordinate conditions},
        journal = {Phys. Rev. D},
        volume  = {57},
        year    = {1998},
        pages   = {2299}
}

@article{Echeverria89,
        key     = {Echeverria89},
        author  = {F. Echeverr{\'\i}a},
        title   = {Gravitational-wave measurements of mass and angular
                    momentum of a black hole},
        journal = {Phys. Rev. D},
        volume  = 40,
        year    = 1989,
        pages   = {3194}
}

@article{Eckart40c,
  author  = {C. Eckart},
  title   = {The thermodynamics of irreversible processes {III}:
             Relativistic theory of the simple fluid},
  journal = {Phys. Rev.},
  year    = {1940},
  volume  = {58},
  pages   = {919}
}

@article{Eddington24,
  author= {Arthur S. Eddington},
  title={A comparison of {W}hitehead's and {E}instein's formulas},
  journal={Nature},
  year={1924},
  volume={113},
  pages={192}
}

@Article{Eichler89,
  author={Eichler, D. and Livio, M. and Piran, T. and Schramm, D.~N.},
  title={},
  journal={Nature},
  year={1989},
  volume={340},
  pages={126}
}

@Article{Einfeldt88,
  author = 	 {B. Einfeldt},
  title = 	 {On {G}odunov-type methods for gas dynamics},
  journal = 	 {SIAM J. Numer. Anal.},
  year = 	 1988,
  volume = 	 25,
  pages = 	 {294--318}}

@article{Einstein05a,
   key     = {Einstein05a},
   author  = {Albert Einstein},
   title   = {Zur Elektrodynamik bewegter K{\"o}rper},
   journal = {Ann. Phys.},
   volume  = {17},
   year    = 1905,
   pages   = {891-921}
}

@article{Einstein05b,
   key     = {Einstein05b},
   author  = {Albert Einstein},
   title   = {Ist die Tr{\"a}gheit eines K{\"o}rpers von seinem Energieinhalt abh{\"a}ngig?},
   journal = {Ann. Phys.},
   volume  = {18},
   year    = 1905,
   pages   = {639-641}
}

@article{Einstein15a,
       key = {Einstein15a},
       author = {Albert Einstein},
       title = {Zur Algemeinen Relativit{\"a}tstheorie},
       journal = {Preuss. Akad. Wiss. Berlin, Sitzungsber.},
       year = 1915,
      pages = {778-786}
}

@article{Einstein15b,
       key = {Einstein15b},
       author = {Albert Einstein},
       title = {Die Feldgleichungen der Gravitation},
       journal = {Preuss. Akad. Wiss. Berlin, Sitzungsber.},
       year = 1915,
      pages = {844-847}
}

% copied by Steve Brandt for 4/21/94 meeting
@article{Einstein35,
        key     = {Einstein35},
        author  = {A. Einstein and N. Rosen},
        title   = {The Particle Problem in the General Theory of Relativity},
        journal = {Phys. Rev. D},
        volume  = 48,
        year    = 1935,
        pages   = 73
}

@article{Eisenstat90,
        key     = {Eisenstat90},
        author  = {S. C. Eisenstat and J. M. Ortega and C. T. Vaughan},
        title   = {Efficient Polnomial Preconditioning for the Conjugate
                   Gradient Method},
        journal = {SIAM J. Sci. Stat.},
        volume  = 11,
        number  = 5,
        year    = 1990,
        pages   = {859-872}
}

@book{Emden07,
    author  = {R. Emden},
    title   = {Gaskugeln, {A}nwendungen der mechanischen {W}{\"a}rmetheorie},
    publisher ={Teubner},
    address = {Leipzig},
    year    = {1907}
}

@article{EngL97,
 author  = {Engstler, C. and Lubich, C.},
 title   = {Multirate extrapolation methods for differential equations
           with different time scales},
 journal = {Computing},
 year    = 1997,
 volume  = 58,
 pages   = {173-185}
}


@article{Engquist77,
        author  = {Bjorn Engquist and Andrew Majda},
        title   = {Absorbing Boundary Conditions for the Numerical Simulation
                   of Waves},
        journal = {Mathematics of Computation},
        volume  = 31,
        number  = 139,
        year    = 1977,
        pages   = {629--651}
}

@phdthesis{Eppley75,
        key     = {Eppley75},
        author  = {Kenneth R. Eppley},
        title   = {The numerical evolution of the collision of two
                   black holes},
        school  = {Princeton University},
        address = {Princeton, New Jersey},
        year    = 1975
}

% copied by Steve Brandt for 4/21/94 meeting
@article{Eppley77,
        key     = {Eppley77},
        author  = {Kenneth R. Eppley},
        title   = {Evolution of time-symmetric gravitational waves:
                  Initial data and apparent horizons},
        journal = {Phys. Rev. D},
        volume  = 16,
        number = 6,
        year    = 1977,
        pages   = {1609-1614}
}

@incollection{Eppley79,
        key     = {Eppley79},
        author  = {Kenneth R. Eppley},
        title   = {Pure Gravitational Waves},
        editor  = {L. Smarr},
        booktitle = {Sources of gravitational radiation},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1979,
        pages   = {275}
}

@article{Epstein75,
        key     = {Epstein75},
        author  = {R. Epstein and R. V. Wagoner},
        title   = {Post-Newtonian generation of gravitational waves},
        journal = {Astrophys. J.},
        volume  = {197},
        year    = {1975},
        pages   = {717-23}
}

@Article{Eriguchi94,
  author =          {S. Yoshida and Y. Eriguchi and T. Futamase},
  title =          {Quasinormal modes of boson stars},
  journal =          {Phys. Rev. D},
  year =          {1994},
  OPTkey =          {},
  volume =          {50},
  OPTnumber =          {},
  pages =          {6235--6246},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@article{Estabrook71,
        key     = {Estabrook71},
        author  = {Frank Estabrook and Hugo Wahlquist and Steve
                  Christensen and Bryce DeWitt and Larry Smarr},
        OPTtitle   = {},
        journal = {Phys. Rev. D},
        OPTvolume  = {},
        year    = 1971,
        OPTpages   = {}
}

%Copied by Joe 4/7/94
@article{Estabrook73,
        key     = {Estabrook73},
        author  = {Frank Estabrook and Hugo Wahlquist and Steve
                  Christensen and Bryce DeWitt and Larry Smarr and
                  Elaine Tsiang},
        title   = {Maximally Slicing a Black Hole},
        journal = {Phys. Rev. D},
        volume  = 7,
        number = 10,
        year    = 1973,
        pages   = {2814-2817}
}

@misc{eunetworkweb,
        author        = {},
        note        = {EU Astrophysics Network Home Page
http://www.eu-network.org},
}

@phdthesis{Evans84,
        key     = {Evans84},
        author  = {C.~R. Evans},
	title   = "A Method for Numerical Relativity:
		   Simulation of Axisymmetric Gravitational Collapse
		   and Gravitational Radiation Generation",
        school  = {University of Texas at Austin},
        year    = 1984,
	X-note  = "{U}niversity {M}icrofilms \#DA 85-08264",
}

@incollection{Evans86,
        key     = {Evans86},
        author  = {C. Evans},
        title   = {An Approach for Calculating Axisymmetric
                   Gravitational Collapse},
        editor  = {J. Centrella},
        booktitle = {Dynamical Spacetimes and Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1986,
        pages = {3-39}
}

@Inproceedings{Evans88,
  author={Evans, C.~R. and Mathews, G.~J.},
  editor={G.~J. Mathews},
  title={Shock Driven Neutronized Wind from Binary Neutron Star
Coalesence as a Site for the r--Process},
  booktitle={Origin and Distribtution of the Elements},
  publisher={},
  address={},
  year={1988},
  pages={} }

@incollection{Evans89,
        key     = {Evans89},
        author  = {C. R. Evans},
        title   = {Enforcing the Momentum Constraints During Axisymmetric
                   Spacelike Simulations},
	pages   = "194--205",
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        note    = {and references therein}
}


@article{Evans03a,
        author = {Edwin Evans and A. Gopakumar and Philip Gressman and
                  Sai Iyer and Mark Miller and Wai-Mo Suen and Hui-Min
                  Zhang},
        title = "Head-on/{N}ear {H}ead-on {C}ollisions of {N}eutron
                  {S}tars {W}ith a {R}ealistic {EOS}",
        year = 2003,
	journal = "Phys. Rev. D",
        volume  = "67",
        pages   = "104001",
        eprint = "gr-qc/0301011"
        }

@article{Evans2005a,
  author =       {Edwin Evans and Sai Iyer and Erik Schnetter and
                  Wai-Mo Suen and Jian Tao and Randy Wolfmeyer and
                  Hui-Min Zhang},
  title =        {Computational Relativistic Astrophysics With
                  Adaptive Mesh Refinement: Testbeds},
  journal =      {Phys. Rev. D},
  volume =       71,
  year =         2005,
  pages =        {081301(R)},
  eprint =       {gr-qc/0501066}
}

@Article{Eulderink94,
        key     = {Eulderink94},
        author  = {F. Eulderink and G. Mellema},
        title   = {},
        journal = {Astron. Astrophys.},
        volume  = 284,
        pages   = 652,
        year    = 1994
}

@Article{Eulderink95,
         key     = {Eulderink95},
         author  = {F. Eulderink and G. Mellema},
         title   = {General relativistic hydrodynamics with a Roe solver},
         journal = {Astron. Astrophys.Suppl.},
         volume  = 110,
         pages   = {587-623},
         year    = 1995
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% F %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Faber00,
        key     = {Faber00},
        author  = {J. A. Faber and F. A. Rasio},
        title   = {},
        journal = {Phys. Rev. D},
        year    = 2000,
        volume  = 62,
        pages   = 064012
}

@article{Faber01,
        key     = {Faber01},
        author  = {J. A. Faber and F. A. Rasio and J. B. Manor},
        title   = {},
        journal = {Phys. Rev. D},
        year    = 2001,
        volume  = 63,
        pages   = 044012
}

@article{Faber04,
         key     = {Faber04},
         author  = {Joshua A. Faber, Philippe Grandcl\'ement, Frederic A. Rasio},
         title   = {Mergers of Irrotational Neutron Star Binaries in
                    Conformally Flat Gravity},
         journal = {Phys. Rev. D},
         year    = 2004,
         volume  = {69},
         pages   = 124036
}

@article{Faber05,
         author  = {Joshua A. Faber and Thomas W. Baumgarte and
                    Stuart L. Shapiro and Keisuke Taniguchi and
                    Frederic A. Rasio},
         title   = {{T}he {D}ynamical {E}volution of {B}lack {H}ole-{N}eutron
                    {S}tar {B}inaries in {G}eneral {R}elativity:
                    {S}imulations of {T}idal {D}isruption},
         journal= {Phys. Rev. D},
         year    = 2006,
         volume  = {73},
         pages   = {024012},
         note    = {astro-ph/0511366},
}

@article{Faber06a,
         author  = {Joshua A. Faber and Thomas W. Baumgarte and
                    Stuart L. Shapiro and Keisuke Taniguchi},
         title   = {General Relativistic Binary Merger Simulations and Short
                    Gamma Ray Bursts},
         journal= {Astrophys. J. Lett.},
         year    = 2006,
         volume  = {641},
         pages   = {L93-L96},
         note    = {astro-ph/0603277},
         eprint  = {astro-ph/0603277},
}

@Article{Fairhurst01a,
  author =       {Stephen Fairhurst and Badri Krishnan},
  title =        {Distorted black holes with charge},
  journal =      {Int. J. Mod. Phys. D},
  year =         2001,
  volume =       10,
  pages =        691,
  eprint =       {gr-qc/0010088}
}

@Article{Favata:2004wz,
     author    = "Favata, Marc and Hughes, Scott A. and Holz, Daniel E.",
     title     = "How black holes get their kicks: Gravitational radiation
                  recoil revisited",
     journal   = "Astrophys. J.",
     volume    = "607",
     year      = "2004",
     pages     = "L5-L8",
     eprint    = "astro-ph/0402056",
     SLACcitation  = "%%CITATION = ASTRO-PH 0402056;%%"
}

@Article{Faye:2003sw,
     author    = {Faye, Guillaume and Jaranowski, Piotr and Sch{\"a}fer, Gerhard
                  },
     title     = "A skeleton approximate solution of the {E}instein field
                  equations for multiple black-hole systems",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "124029",
     eprint    = "gr-qc/0311018",
     SLACcitation  = "%%CITATION = GR-QC 0311018;%%"
}

% copied by steve brandt for 10/29/94 meeting
@Article{Ferrari92,
        key        = {Ferrari92},
        author        = {Valeria Ferrari},
        title        = {Identification of black holes},
        journal        = {Phys. Lett. A},
        volume        = 171,
        pages        = 271,
        year        = 1992
}

@Article{Ferrari:2006mk,
     author    = "Ferrari, Valeria and Gualtieri, Leonardo and Rezzolla,
                  Luciano",
     title     = "A hybrid approach to black hole perturbations from extended
                  matter  sources",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "124028",
     eprint    = "gr-qc/0606059",
     SLACcitation  = "%%CITATION = GR-QC 0606059;%%"
}

@article{Feynman49,
        key = {Feynman49},
        journal = {Phys. Rev. D},
        author = {Feynman and Metropolis and Teller},
        volume = {75},
        pages = {1561},
        year = {1949}
}

@article{fitchett:1983,
  author = {Fitchett, M.~J.},
  title = {},
  year = 1983,
  journal = {Mon. Not. R. astr. Soc.},
  volume = 203,
  pages = 1049
}

@ARTICLE{1984MNRAS.211..933F,
    author = {{Fitchett}, M.~J. and {Detweiler}, S.},
    title = "{Linear momentum and gravitational waves -- Circular orbits around a {S}chwarzschild black hole}",
    journal = {Mon. Not. R. astr. Soc.},
    year = 1984,
    month = dec,
    volume = 211,
    pages = {933-942},
    adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1984MNRAS.211..933F&amp;db_key=AST},
    adsnote = {Provided by the NASA Astrophysics Data System}
}

@article{Finkelstein58,
  author={David Finkelstein},
  title={Past-future asymmetry of the gravitational field of a point particle},
  journal={Phys. Rev.},
  volume={110},
  year={1958},
  pages={965-967}
}

@Article{Fiske05,
  author = 	 {David R. Fiske and John G. Baker and James R. van
                  Meter and {Dae-Il} Choi and Joan M. Centrella},
  title = 	 {Wave zone extraction of gravitational radiation in
                  three-dimensional numerical relativity},
  journal = 	 {Phys. Rev. D},
  year = 	 {2005},
  volume = 	 {71},
  pages = 	 {104036},
  note = 	 {gr-qc/0503100}
}

@Article{Fiske04,
  author = 	 {David R. Fiske},
  title = 	 {Toward Making the Constraint Hypersurface an Attractor in Free Evolution},
  journal = 	 {Phys. Rev. D},
  year = 	 {2004},
  volume = 	 {69},
  pages = 	 {047501},
  note = 	 {gr-qc/0304024}
}

% copied by Peter Leppik for 3/17/94 meeting
@Article{Flanagan91a,
  author = {Eanna Flanagan},
  title = {Hoop conjecture for black hole horizon formation},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1991},
  volume = {44},
  OPTnumber = {},
  pages = {2409-2420},
  OPTannote = {}
}

% copied by Peter Leppik for 3/17/94 meeting
@Article{Flanagan92a,
  author = {Eanna Flanagan},
  title = {Trapped surfaces in nonspherical initial data sets
                  and the hoop conjecture},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1992},
  volume = {46},
  OPTnumber = {},
  pages = {1429-1439},
  OPTannote = {}
}

@Article{Flanagan:1996gw,
     author    = "Flanagan, Eanna E. and Wald, Robert M.",
     title     = "Does backreaction enforce the averaged null energy
                  condition in semiclassical gravity?",
     journal   = "Phys. Rev. D",
     volume    = "54",
     year      = "1996",
     pages     = "6233-6283",
     eprint    = "gr-qc/9602052",
     SLACcitation  = "%%CITATION = GR-QC 9602052;%%",
}

@Article{Flanagan:1998a,
      author    = "Flanagan, E. E. and Hughes, S.A.",
      title     = "Measuring gravitational waves from binary black hole coalescences. {I}. {Signal} to noise for inspiral, merger, and ringdown",
      journal   = "Phys. Rev. D",
      volume    = "57",
      year      = "1998",
      pages     = "4535",
      eprint    = "",
      SLACcitation  = "%%CITATION = GR-QC 9602052;%%",
}

@Article{Flanagan:1998b,
      author    = "Flanagan, E. E. and Hughes, S.A.",
      title     = "Measuring gravitational waves from binary black hole coalescences. {II}. The waves' information and its extraction, with and without templates",
      journal   = "Phys. Rev. D",
      volume    = "57",
      year      = "1998",
      pages     = "4566",
      eprint    = "",
      SLACcitation  = "%%CITATION = GR-QC 9602052;%%",
}

@Article{Finn_L:1990,
      author    = "Lee Samuel Finn and Charles R. Evans",
      title     = "",
      journal   = "Astrophys. J.",
      volume    = "351",
      year      = "1990",
      pages     = "588",
}



@Article{Finn92,
  author = 	 {Lee Samuel Finn},
  title =        {Detection, measurement, and gravitational radiation},
  journal = 	 {Phys. Rev. D},
  year = 	 {1992},
  volume = 	 {46},
  pages = 	 {5236}
}

@Article{Finn_L:1993,
     author    = "Lee Samuel Finn and David F. Chernoff",
     title     = "Observing binary inspiral in gravitational radiation: One
                  interferometer",
     journal   = "Phys. Rev. D",
     volume    = "47",
     year      = "1993",
     pages     = "2198-2219",
     eprint    = "gr-qc/9301003",
}

@Article{Finn94,
  author={Finn, L.~S.},
  title={},
  journal={Phys. Rev. Lett.},
  year={1994},
  volume={73},
  pages={1878}
}


@Article{Finn95,
  author={Finn, L.~S.},
  title={Binary Neutron Star Inspiral, LIGO, and Cosmology},
  journal={Preprint},
  year={1995},
  volume={},
  pages={}
}

@article{Finn:1996ay,
     author    = "Finn, Lee Samuel",
     title     = "A numerical approach to binary black hole coalescence",
     year      = "1996",
     eprint    = "gr-qc/9603004",
     SLACcitation  = "%%CITATION = GR-QC 9603004;%%",
}

@Article{Finn:2000sy,
     author    = "Finn, Lee Samuel and Thorne, Kip S.",
     title     = "Gravitational waves from a compact star in a circular,
                  inspiral orbit,  in the equatorial plane of a massive,
                  spinning black hole, as observed  by LISA",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "124021",
     eprint    = "gr-qc/0007074",
     SLACcitation  = "%%CITATION = GR-QC 0007074;%%",
}

@article{Fischer72,
   key     = {Fischer72},
   author  = {A. E. Fischer and J. E. Marsden},
   title   = {The {E}instein evolution equations as a first-order
              quasi-linear symmetric hyperbolic system},
   journal = {Commun. Math. Phys.},
   volume  = {28},
   pages   = {1-38},
   year    = {1972}
}

@article{Flanagan97a,
        key     = {Flanagan97a},
        author  = {{\'E}anna {\'E}. Flanagan and Scott A. Hughes},
        title   = {Measuring gravitational waves from binary black
                  hole coalescence: {I}. Signal to noise for inspiral,
                  merger, and ringdown},
        journal = {Phys. Rev. D},
        year    = {1998},
        volume  = {57},
        pages   = {4535},
        e-print = {gr-qc/9701039}
}

@article{Flanagan97b,
        key     = {Flanagan97b},
        author  = {{\'E}anna {\'E}. Flanagan and Scott A. Hughes},
        title   = {Measuring gravitational waves from binary black hole
coalescences: {II}. the waves' information and its extraction, with and
       without templates},
        journal = {Phys. Rev. D},
        year    = {1998},
        volume  = {57},
        pages   = {4566},
        e-print    = {gr-qc/9710129}
}

@Article{Flannagan91,
        author        = {Eanna Flannagan},
        title        = {Hoop conjecture for black-hole horizon formation},
        journal        = {Phys. Rev. D},
        volume        = 44,
        year        = 91,
        pages        = {2409-2419}
}

@Article{Flannagan92,
        author        = {Eanna Flannagan},
        title        = {Trapped surfaces in nonspherical initial data sets and
the hoop conjecture},
        journal        = {Phys. Rev. D},
        volume        = 46,
        pages        = {1429-1439}
}

@Article{Flanagan98,
        author  = {E. E. Flanagan},
        title   = {General-relativistic coupling between orbital motion
                   and internal degrees of freedom for inspiraling
                   binary neutron stars},
        journal = {Phys. Rev. D},
        volume  = 58,
        pages   = {124030},
        year    = {1998}
}

@Article{Flanagan99,
        author  = {Eanna Flannagan},
        title   = {Possible Explanation for Star-Crushing Effect in
                   Binary Neutron Star Simulations},
        journal = {Phys. Rev. Lett.},
        year = {1999},
        volume = {82},
        number = 7,
        pages = {1354-1357}
}

@incollection{Fletcher76,
        key     = {Fletcher76},
        author  = {R. Fletcher},
        title   = {Conjugate Gradient Methods for Indefinite Systems},
        booktitle = {Lecture Notes in Mathematics 506},
        publisher = {Springer-Verlag},
        address = {New York},
        year    = 1976,
        pages   = {73-89}
}

@book{Fock-1959,
	author = "V. Fock",
	title  = "The Theory of Space, Time, and Gravitation",
	publisher = "Pergamon",
	address   = "New York",
	year   = 1959,
	X-note = "US~Library of Congress \#58-12666",
     }

@Article{Fodor04,
  author = {Gyula Fodor and Istv{\'a}n R{\'a}cz},
  title = {What {D}oes a {S}trongly {E}xcited {'t} {H}ooft--{P}olyakov
                  {M}agnetic {M}onopole {D}o?},
  year = {2004},
  journal = {Phys. Rev. Lett.},
  volume = {92},
  number = {15},
  pages = {151801}
}

@Article{Font94,
        author  = {J.A. Font and J.M. Ib{\'a}{\~n}ez and J.M. Mart{\'\i}
        and A. Marquina},
        title   = {Multidimensional relativistic hydrodynamics: {C}haracteristic
                   fields and modern high-resolution shock-capturing schemes},
        journal = {Astron. Astrophys.},
        volume  = {282},
        year    = {1994},
        pages   = {304}
}

@incollection{Font97,
        key     = {Font97},
        author  = {J.~A. Font and Joan Mass{\'o}},
        title   = {},
        booktitle = {Proceedings of the 8th {M}arcel {G}rossmann Meeting
                     on General Relativity},
        publisher = {World {S}cientific},
        address = {Singapore},
        year    = 1997
}

@Article{Font98a,
        key     = {Font98a},
        author  = {J.~A. Font and J.~M. Ib{\'a}{\~n}ez},
        title   = {A Numerical Study of Relativistic {B}ondi-{H}oyle Accretion
                   onto a Moving Black Hole: Axisymmetric Computations
                   in a {S}chwarzschild Background},
        journal = {Astrophys. J.},
        volume  = {494},
        year    = {1998},
        pages   = {297}
}

@Article{Font98c,
        key     = {Font98c},
        author  = {J.~A. Font and J.~M. Ib{\'a}{\~n}ez},
        journal = {MNRAS},
        title   = {Non-axisymmetric Relativistic {B}ondi-{H}oyle Accretion
                   onto a {S}chwarzschild Black Hole},
        volume  = {298},
        year    = {1998},
         pages   = {835-846}
}


@Article{Font98b,
        key     = {Font98b},
        author  = {J.~A. Font and M. Miller and W.~-M. Suen and M. Tobias},
        title   = {Three-dimensional numerical general relativistic
                   hydrodynamics: {F}ormulations, methods, and code tests},
        year    = {2000},
        journal = {Phys. Rev. D},
        volume  = {61},
        pages   = {044011},
        note    = {gr-qc/9811015},
}

@Article{Font98d,
        key     = {Font98d},
        author  = {J.~A. Font and J.~M. Ib{\'a}{\~n}ez and Philippos Papadopoulos},
        title   = {A "horizon adapted" approach to the study of relativistic
accretion flows onto rotating black holes},
        year    = {1998},
        journal = {Astrophys. J. Lett.},
        volume  = {507},
        pages   = {L67-L70}
}

@Article{Font98e,
        key     = {Font98e},
        author  = {J.~A. Font and J.~M. Ib{\'a}{\~n}ez and Philippos Papadopoulos},
        title   = {Non-axisymmetric Relativistic {B}ondi-{H}oyle Accretion
                   onto a {K}err Black Hole},
        year    = {1998},
        note  = {submitted to MNRAS}
}

@Article{Font98f,
        key     = {Font98f},
        author  = {J.~A. Font and M. Miller and W.~-M. Suen and M. Tobias},
        title   = {{PAPS} Supplement to Three Dimensional Numerical General
                   Relativistic Hydrodynamics {I}: Formulations, Methods, and
                   Code Tests},
        year    = {2000},
        note  = {See AIP Document No. EPAPS: E-PRVDAQ-61-029004.  This
                 document may be retrieved via the EPAPS homepage
                 (http:/www.aip.org/pubservs/epaps.html) or from ftp.aip.org
                 in the directory /epaps/.}
}

@Article{Font99,
        key     = {Font99},
        author  = {J.~A. Font and N. Stergioulas and K.~D. Kokkotas},
        title   = {Nonlinear Hydrodynamical Evolution of Rotating Relativistic Stars: Numerical Methods and Code Tests},
        year    = {2000},
        journal = {Mon. Not. R. Astron. Soc.},
        volume  = {313},
        pages   = {678},
        note  = {}
}

@Article{Font99a,
        key     = {Font99a},
        author  = {J.~A. Font and T. Goodale and M. Miller and N. Stergioulas
and M. Tobias},
        title   = {Three Dimensional Numerical General Relativistic
                   Hydrodynamics {II}: Code Tests},
        year    = {1999},
        note    = {in preparation},
}

@Article{Font00,
  author =       {J. A. Font},
  title =        {Numerical hydrodynamics in general relativity},
  year =         2000,
  journal =      {Living Rev. Relativity},
  volume =       3,
  pages =        2,
  url =          {http://www.livingreviews.org/lrr-2000-2},
}

; see Font98b !
@Article{Font00b,
        key     = {Font00b},
        author  = {J. A. Font and M. Miller and W. M. Suen and M. Tobias},
        title   = {Three-dimensional numerical general relativistic
                   hydrodynamics: {F}ormulations, methods, and code tests},
        year    = 2000,
        journal = {Phys. Rev. D},
        volume  = 61,
        pages   = 044011
}

@Article{Font01,
        key     = {Font01},
        author  = {J.~A. Font and H. Dimmelmeier and A. Gupta and N. Stergioulas},
        title   = {Axisymmetric Modes of Rotating Relativistic Stars in the {Cowling} Approximation},
        year    = {2001},
        journal = {Mon. Not. R. Astron. Soc.},
        volume  = {},
        pages   = {},
        note  = {in press, astro-ph/0012477}
}

@article{Font01b,
  author = {Jos{\'e} A. Font and Tom Goodale and Sai Iyer and Mark Miller and Luciano Rezzolla and Edward Seidel and Nikolaos Stergioulas and Wai-Mo Suen and Malcolm Tobias},
  title = {Three-dimensional general relativistic hydrodynamics. {II}.  {L}ong-term dynamics of single relativistic stars},
  journal = {Phys. Rev. D},
  volume  = 65,
  year    = 2002,
  pages   = {084024},
  eprint  = {gr-qc/0110047}
}

@Article{Font02a,
        key     = {Font02a},
        author  = {Jos{\'e} A. Font and Frederic Daigne},
        title   = {The runaway instability of thick discs around black holes
                   -- {I}. The constant angular momentum case},
        year    = {2002},
        journal = {MNRAS},
        volume  = {334},
        pages   = {383-400},
        note  = {}
}

@Article{Font02b,
        key     = {Font02b},
        author  = {Jos{\'e} A. Font and Frederic Daigne},
        title   = {On the stability of thick accretion disks around black holes},
        year    = {2002},
        journal = {Astrophys.J},
        volume  = {581},
        pages   = {L23-L26},
        note  = {}
}

% See Font01b
@Article{Font02c,
        key     = {Font02c},
        author  = {J.~A. Font and T. Goodale and S. Iyer and M. Miller and L. Rezzolla and E. Seidel and N. Stergioulas and W. M. Suen and M. Tobias},
        title   = {Three-dimensional general relativistic hydrodynamics. {II}.  {L}ong-term dynamics of single relativistic stars},
        year    = {2002},
        journal = {Phys. Rev. D},
        volume  = {65},
        pages   = {084024},
        eprint  = {gr-qc/0110047}
}

@Article{Font03,
        key     = {Font03},
        author  = {J.~A. Font},
        title   = {Numerical hydrodynamics in general relativity},
        year    = {2003},
        journal = {Living Rev. Relativity},
        volume  = {6},
        pages   = {4},
        url     = {http://www.livingreviews.org/Articles/lrr-2003-4}
}

@article{Fornberg-1988,
  author  = "Bengt Fornberg",
  title   = "Generation of Finite Difference Formulas
             on Arbitrarily Spaced Grids",
  year    = 1988, month = "October",
  journal = "Mathematics of Computation",
  volume  = 51, number = 184,
  pages   = "699--706",
  doi     = "doi:10.2307/2008770",
}

@book{Fornberg-1998-pseudospectral-intro,
  author  = "Bengt Fornberg",
  title   = "A Practical Guide to Pseudospectral Methods",
  publisher = "Cambridge University Press",
  address   = "Cambridge, UK",
  year    = 1998,
  ISBN    = "0-521-64564-6 (paperback)",
}

@book{FMM77,
        author = "George E. Forsythe and Michael A. Malcolm
                  and Cleve B. Moler",
        title = "Computer Methods for Mathematical Computations",
        publisher = "Prentice-Hall",
        address = "Englewood Cliffs",
        year = 1977,
        isbn = "0-13-165332-6",
	note = "software available at \texttt{http://www.netlib.org/fmm/}",
        snote = "See \cite{Kahaner-Moler-Nash} for a greatly revised
                 and expanded successor.  IMHO both books are still
                 valuable, though.",
}


@Book{Foster95a,
  author = {Ian Foster},
  title = {Desinging and Building Parallel Programs},
  publisher = {Addison-Wesley},
  address = {Reading, Massachusetts},
  note = {The book is also available on-line at {\tt
  http://www.mcs.anl.gov/dbpp/}},
  year = {1995}
}

@inproceedings{Foster98a,
        key = {Foster98a},
        author = {I. Foster and C. Kesselman and G. Tsudik and S. Tuecke},
        title = {A Security Architecture for Computational Grids},
        booktitle = {Proceedings of 5th ACM Conference on Computer and Communications Security Conference},
        address = {},
        publisher = {},
        pages = {83--92},
        note = {},
        year    = {1998}
}

@article{Foster01a,
        key = {Foster01a},
        author = {I. Foster and C. Kesselman and S. Tuecke},
        title = {The Anatomy of the Grid: Enabling Scalable Virtual Organizations},
        journal = {Intl J. Supercomputer Applications},
        volume  = {15},
        number  = {3},
        year    = 2001,
        note    = {{\tt http://www.globus.org/research/papers/anatomy.pdf}}
}

@article{Foster02a,
  author = {Ian Foster},
  title = {The Grid: A New Infrastructure for 21st Century Science},
  journal = {Physics Today},
  volume  = {Febrary},
  year    = 2002,
  pages   = {},
  eprint = {http://www.physicstoday.org/vol-55/iss-2/p42.html}
}

@article{Foster02b,
  author = {I. Foster and C. Kesselman and J. Nick and S. Tuecke},
  title = {The Physiology of the Grid: An Open Grid Services
           Architecture for Distributed Systems Integration},
  journal = {Open Grid Service Infrastructure WG, Global Grid Forum},
  volume  = {June},
  year    = 2002,
  pages   = {},
  eprint = {http://www.globus.org/research/papers/ogsa.pdf}
}

@ARTICLE{Fowler64,
   author = {{Fowler}, W.~A.},
    title = "{Massive Stars, Relativistic Polytropes, and Gravitational Radiation}",
  journal = {Reviews of Modern Physics},
     year = 1964,
    month = apr,
   volume = 36,
    pages = {545-554},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1964RvMP...36..545F&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@article{Fox2005,
  author = {D.~B.~Fox and D.~A.~Frail and P.~A.~Price and S.~R.~Kulkarni and
            E.~Berger and T.~Piran and A.~M.~Soderberg and S.~B.~Cenko and
            P.~B.~Cameron and A.~Gal-Yam and M.~M.~Kasliwal and D.-S.~Moon and
            F.~A.~Harrison and E.~Nakar and B.~P.~Schmidt and B.~Penprase and
            R.~A.~Chevalier and P.~Kumar and K.~Roth and D.~Watson and
            B.~L.~Lee and S.~Shectman and M.~M.~Phillips and M.~Roth and
            P.~J.~McCarthy and M.~Rauch and L.~Cowie and B.~A.~Peterson and
            J.~Rich and N.~Kawai and K.~Aoki and G.~Kosugi and T.~Totani and
            H.-S.~Park and A.~MacFadyen and K.~C.~Hurley},
  title= {The afterglow of {GRB050709} and the nature of the short-hard
          gamma-ray bursts},
  journal = {Nature},
  volume = {437},
  pages = {845-850},
  year = {2005},
  note = {astro-ph/0510110},
}

@Article{Frauendiener98a,
  author = {J. Frauendiener},
  title = {Numerical treatment of the hyperboloidal initial value problem for
           the vacuum {E}instein equations. {I}. The conformal field equations},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {58},
  pages = {064002}
}

@Article{Frauendiener98b,
  author = {J. Frauendiener},
  title = {Numerical treatment of the hyperboloidal initial value problem for
           the vacuum {E}instein equations. {II}. The evolution equations},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {58},
  pages = {064003}
}

@Article{Frauendiener98c,
  author = {J. Frauendiener},
  title = {Numerical treatment of the hyperboloidal initial value problem for
           the vacuum {E}instein equations. {III}. On the determination of
           radiation},
  journal = {gr-qc/9808072},
}

@Article{Frauendiener02,
  author  = {J. Frauendiener},
  title   = {Discretizations of axisymmetric systems},
  journal = {Phys. Rev. D},
  year    = {2002},
  volume  = {66},
  pages   = {104027},
  note    = {gr-qc/0207092}
}

@Article{Frauendiener:2002iw,
     author    = "Frauendiener, Jorg",
     title     = "Some aspects of the numerical treatment of the conformal
                  field  equations",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "261-282",
     eprint    = "gr-qc/0207093",
     SLACcitation  = "%%CITATION = GR-QC 0207093;%%"
}

@Article{Frauendiener04,
  author =       {Frauendiener, J{\"o}rg},
  title =        {Conformal Infinity},
  journal =      {Living Rev. Relativity},
  year =         2004,
  volume =       7,
  number =       1,
  note =         {http://www.livingreviews.org/lrr-2004-1}
}


@Article{Frauendiener:2004bj,
     author    = "Frauendiener, Jorg and Vogel, Tilman",
     title     = "Algebraic stability analysis of constraint propagation",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "1769-1793",
     eprint    = "gr-qc/0410100"
}


@techreport{Freund91,
        key     = {Freund91},
        author  = {R. Freund and G. Golub and N. Nachtigal},
        title   = {Iterative solution of linear systems},
        institution = {Numerical Analysis Project, Computer Science Department,
                  Stanford University},
        number  = {NA-91-05},
        month   = {November},
        year    = 1991
}

@Article{Friedman65,
          key     = {Friedman65},
        author  = {A. Friedman},
          title   = {},
          OPTcrossref = {},
          journal = {Rev. Mod. Phys.},
          year    = {1965},
          volume  = {37},
          OPTnumber = {},
          pages   = {201},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Friedman88,
        key     = {Friedman88},
        author  = {J. L. Friedman and J. R. Ipser and R. D. Sorkin},
        title   = {Turning-Point Method for Axisymmetric Stability of Rotating
                   Relativistic Stars},
        journal = {Astrophys. J.},
        year    = {1988},
        volume  = {325},
        pages   = {722-724}
}

@article{Friedman93,
        key     = {Friedman93},
        author  = {J.L. Friedman and K. Schleich and D.M. Witt},
        title   = {Topological censorship},
        journal = {Phys. Rev. Lett.},
        volume  = {71},
        pages   = {1486-1489},
        year    = {1993},
        notes   = {Erratum-ibid. \textbf{75}, 1872 (1995)}
}

@inproceedings{Friedman01,
          key     = {Friedman01},
        author  = {J.~L. Friedman and K.~H. Lockitch},
          title   = {Implications of the r-Mode Instability of Rotating Relativistic Stars},
        booktitle = {Proceedings of the 9th {M}arcel {G}rossman Meeting},
        editor        = {Vahe G. Gurzadyan and R. Jantzen and Remo Ruffini},
        publisher = {World {S}cientific},
        year        = {2001},
        note = {gr-qc/0102114}
}

@Article{Friedman02,
  author  = {J. L. Friedman and K. Ury{\={u}} and M. Shibata},
  title   = {Thermodynamics of binary black holes and neutron stars},
  journal = {Phys. Rev. D},
  year    = {2002},
  volume  = {65},
  pages   = {064035}
}

@Article{Friedrich81a,
  author  = {H. Friedrich},
  title   = {},
  journal = {Proc. Roy. Soc. London},
  year    = {1981},
  volume  = {A 375},
  pages   = {169-184}
}

@Article{Friedrich81b,
  author  = {H. Friedrich},
  title   = {The asymptotic characteristic initial value problem for {E}instein's vacuum field
             equations as an initial value problem for a first order quasi-linear symmetric
             hyperbolic system},
  journal = {Proc. Roy. Soc. London},
  year    = {1981},
  volume  = {A 378},
  pages   = {401-421}
}

@article{Friedrich83,
  author  = {H. Friedrich and J. Stewart},
  journal = {Proc. R. Soc.},
  volume  = {A385},
  pages   = {345-371},
  year    = {1983},
}

@Article{Friedrich85,
  author  = {H. Friedrich},
  title   = {On the hyperbolicity of {E}instein's and other gauge
           field equations},
  journal = {Comm. Math. Phys.},
  year    = {1985},
  volume  = {100},
  pages   = {525-543}
}

@Article{Friedrich86,
  author  = {H. Friedrich},
  title   = {On the existence of n-geodesically complete or future complete
             solutions of {E}instein's field equations with smooth
             asymptotic structure},
  journal = {Comm. Math. Phys.},
  year    = {1986},
  volume  = {107},
  pages   = {587-609}
}

@Article{Friedrich88,
  author  = {Helmut Friedrich},
  title   = {On Static and Radiative Space-Time},
  journal = {Commun. Math. Phys.},
  volume  = 119,
  pages   = {51--73},
  year    = 1988,
}

@Article{Friedrich96,
  author  = {Helmut Friedrich},
  title   = {Hyperbolic reductions for {E}instein's Equations},
  journal = {Class. Quantum Grav.},
  year    = {1996},
  volume  = {13},
  pages   = {1451-1469}
}

@Article{Friedrich99,
  author  = {Helmut Friedrich and Gabriel Nagy},
  title   = {The initial boundary value problem for {E}instein's vacuum field
             equations},
  journal = {Commun. Math. Phys.},
  year    = 1999,
  volume  = 201,
  pages   = {619-655}
}

@Article{Friedrich:2000qv,
     author    = "Friedrich, Helmut and Rendall, Alan D.",
     title     = "The {C}auchy Problem for the {E}instein Equations",
     journal   = "Lect. Notes Phys.",
     volume    = "540",
     year      = "2000",
     pages     = "127-224",
     eprint    = "gr-qc/0002074",
     SLACcitation  = "%%CITATION = GR-QC 0002074;%%",
}

@Article{Friedrich:2002xz,
     author    = "Friedrich, Helmut",
     title     = "{C}onformal {E}instein evolution",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "1-50",
     eprint    = "gr-qc/0209018",
     SLACcitation  = "%%CITATION = GR-QC 0209018;%%"
}

@Misc{FriedrichPrivateComm,
  author = {Helmut Friedrich},
  title  = {},
  note   = {private communication},
}

@Article{Friedrichs74,
  author  = {K. O. Friedrichs},
  title   = {On the laws of relativistic electromagneto-fluid dynamics},
  journal = {Commun. Pure Appl. Math.},
  volume  = {27},
  pages   = {749-808},
  year    = {1974}
}

@Article{Frittelli94,
  author  = {S. Frittelli and O. Reula},
  title   = {On the {N}ewtonian Limit of General Relativity},
  journal = {Commun. Math. Phys.},
  year    = {1994},
  volume  = {166},
  pages   = {221-235},
  eprint  = {gr-qc/9506077}
}

@Article{Frittelli95,
  author  = {S. Frittelli and O. Reula},
  title   = {First-order symmetric-hyperbolic {E}instein equations with
             arbitrary fixed gauge},
  journal = {Phys. Rev. Lett.},
  year    = {1996},
  volume  = {76},
  pages   = {4667-4670},
  eprint  = {gr-qc/9605005}
}

@Article{Frittelli97a,
  author  = {Simonetta Frittelli},
  title   = {Note on the propagation of the constraints in
             standard 3+1 general relativity},
  journal = {Phys. Rev. D},
  year    = {1997},
  volume  = {55},
  pages   = {5992-5996}
}

@Article{Frittelli99,
  author  = {S. Frittelli and O. Reula},
  title   = {Well-posed forms of the 3+1 conformally-decomposed
            {E}instein equations},
  journal = {J. Math. Phys.},
  year    = {1999},
  volume  = {40},
  pages   = {5143-5156},
  eprint  = {gr-qc/9904048}
}

@Article{Frittelli:2000uj,
     author    = "Frittelli, Simonetta and G{\'o}mez, Roberto",
     title     = "Ill-posedness in the {E}instein equations",
     journal   = "J. Math. Phys.",
     volume    = "41",
     year      = "2000",
     pages     = "5535-5549",
     archive   = "http://arXiv.org/abs",
     eprint    = "gr-qc/0006082",
     SLACcitation  = "%%CITATION = GR-QC 0006082;%%",
}

@Article{Frittelli:2003yc,
     author    = "Frittelli, Simonetta and Gomez, Roberto",
     title     = "{E}instein boundary conditions for the 3+1 {E}instein equations",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "044014",
     eprint    = "gr-qc/0302071",
     SLACcitation  = "%%CITATION = GR-QC 0302071;%%"
}

@Article{Frittelli:2004yc,
     author    = "Simonetta Frittelli and Roberto Gomez",
     title     = "{E}instein boundary conditions in relation to constraint propagation
                  for the initial-boundary value problem of the {E}instein equations",
     journal   = {Phys. Rev. D},
     volume    = 69,
     year      = "2004",
     pages     = 124020,
     eprint    = "gr-qc/0310064"
}

@Article{Frittelli:2004yd,
     author    = "Simonetta Frittelli and Roberto Gomez",
     title     = "{E}instein boundary conditions for the {E}instein equations in
                  the conformal-traceless decomposition",
     journal   = {Phys. Rev. D},
     volume    = "70",
     year      = "2004",
     pages     = "064008",
     eprint    = "gr-qc/0404070",
     SLACcitation  = "%%CITATION = GR-QC 0404070;%%"
}

@book{Frolov98,
         key     = {Frolov98},
         author  = {Valeri P. Frolov and Igor D. Novikov},
         title   = {Black Hole Physics, Basic Concepts and New Developments},
         publisher = {Kluwer Academic Publishers},
         address        = {Dordrecth, The Netherlands},
         year    = 1998
}

@Article{Fryer99a,
  author = {C.L. Fryer and S.E. Woosley and D.H. Hartmann},
  title = {Formation Rates of Black Hole Accretion Disk Gamma-Ray Bursts},
  journal = {Astrophys. J.},
  year = {1999},
  volume = {526},
  pages = {152},
  note = {astro-ph/9904122}
}

@Article{Fryer02,
  author =          {Chris L. Fryer and Michael S. Warren },
  title =          {Modeling {C}ore-{C}ollapse {S}upernovae in {T}hree
                  {D}imensions},
  journal =          {Astrophys. J. Lett.},
  year =          {2002},
  OPTkey =          {},
  OPTvolume =          {574},
  OPTnumber =          {},
  pages =          {L65},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {astro-ph/0206017}
}

@ARTICLE{Fukada82,
   author = {{Fukuda}, I.},
    title = "{A statistical study of rotational velocities of the stars}",
  journal = {Astronomical Society of the Pacific},
     year = 1982,
   volume = 94,
    pages = {271-284},
}

@ARTICLE{Fukue04,
   author = {{Fukue}, J.},
    title = "{General Relativity and the Pseudo-Newtonian Potential}",
  journal = {Publications of the Astronomical Society of Japan},
     year = 2004,
   volume = 56,
    pages = {681-683},
}

@ARTICLE{Fukue05a,
   author = {{Fukue}, J.},
    title = "{Easy relativity 1: Introduction to the pseudo-Newtonian
              potential}",
  journal = {Astronomical Herald},
     year = 2005,
   volume = 98,
    pages = {75-82},
}

@ARTICLE{Fukue05b,
   author = {{Fukue}, J.},
    title = "{Easy relativity 2: Correction to the pseudo-Newtonian potential}",
  journal = {Astronomical Herald},
     year = 2005,
   volume = 98,
    pages = {169-175},
}

@ARTICLE{Fuller86,
   author = {{Fuller}, G.~M. and {Woosley}, S.~E. and {Weaver}, T.~A.},
    title = "{The evolution of radiation-dominated stars. I -- Nonrotating supermassive stars}",
  journal = {Astrophys. J.},
     year = 1986,
    month = aug,
   volume = 307,
    pages = {675-686},
      doi = {10.1086/164452},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1986ApJ...307..675F&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}


@book{Futterman88,
        key     = {Futterman88},
        author  = {J. A. H. Futterman and F. A. Handler and R. A. Matzner},
        title   = {Scattering from black holes},
        publisher = {Cambridge University Press},
        address = {Cambridge, Englands},
        year    = 1988
}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% G %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


@Article{Gair:2004iv,
  author =       "Jonathan R Gair and Leor Barack and Teviet Creighton
                  and Curt Cutler and Shane L. Larson and E. Sterl
                  Phinney and Michele Vallisneri",
  title =        "Event rate estimates for LISA extreme mass ratio
                  capture sources",
  journal =      "Class. Quantum Grav.",
  volume =       21,
  year =         2004,
  pages =        "S1595-S1606",
  eprint =       "gr-qc/0405137",
  SLACcitation = "%%CITATION = GR-QC 0405137;%%"
}

@Book{Galassi2006,
  author =       {M. Galassi and J. Davies and J. Theiler and B. Gough
                  and G. Jungman and M. Booth and F. Rossi},
  title =        {{GNU} Scientific Library Reference Manual},
  publisher =    {Network Theory Ltd.},
  year =         2003,
  edition =      {2nd edition},
  isbn =         {0-9541617-3-4},
}

@Misc{galloway,
  author =       {G. Galloway},
  note =         {private communication}
}

@Article{Gambini:2005pg,
 author    = "Gambini, Rodolfo and Ponce, Marcelo and Pullin, Jorge",
 title     = "Consistent discretizations: the Gowdy spacetimes",
 journal   = "Phys. Rev. D",
 volume    = "72",
 year      = "2005",
 pages     = "024031",
 eprint    = "gr-qc/0505043",
}

@Article{Gammie03,
     author    = "Gammie, Charles F. and McKinney,
                  Jonathan C. and T{\'o}th, G.",
     title     = "HARM: A Numerical Scheme for General Relativistic Magnetohydrodynamics",
     journal   = "Astrophys. J.",
     volume    = "589",
     year      = "2003",
     pages     = "458",
     eprint    = "astro-ph/0301509",
}

@Article{Gammie:2003qi,
     author    = "Gammie, Charles F. and Shapiro, Stuart L. and McKinney,
                  Jonathan C.",
     title     = "Black Hole Spin Evolution",
     journal   = "Astrophys. J.",
     volume    = "602",
     year      = "2004",
     pages     = "312-319",
     eprint    = "astro-ph/0310886",
     SLACcitation  = "%%CITATION = ASTRO-PH 0310886;%%"
}

@Article{Garat:2000pn,
     author    = "Garat, Alcides and Price, Richard H.",
     title     = "Nonexistence of conformally flat slices of the {K}err
                  spacetime",
     journal   = "Phys. Rev. D",
     volume    = "61",
     year      = "2000",
     pages     = "124011",
     eprint    = "gr-qc/0002013",
     SLACcitation  = "%%CITATION = GR-QC 0002013;%%",
}

@Article{Garfinkle95,
  author = 	 {David Garfinkle},
  title = 	 {Choptuik scaling in null coordinates},
  journal = 	 {Phys. Rev. D},
  year = 	 1995,
  volume = 	 51,
  pages = 	 {5558--5561}}

@article{Garfinkle98,
        author  = {D. Garfinkle and C. Gundlach and J. M. Martin-Garcia},
        title   = {Angular momentum near the black hole threshold in scalar
                   field},
        journal = {Phys. Rev. D},
        volume  = {59},
        year    = {1999},
        pages   = {104012},
        eprint  = {gr-qc/9811004},
}

@article{Garfinkle99,
        author  = {David Garfinkle and Carsten Gundlach},
        title   = {Symmetry-seeking spacetime coordinates},
        journal = {Class. Quantum Grav.},
        volume  = {16},
        year    = {1999},
        note    = {gr-qc/9908016},
        pages   = {4111-4123}
}

@Article{Garfinkle:2000hd,
     author    = "David Garfinkle and G. Comer Duncan",
     title     = "Numerical evolution of {B}rill waves",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "044011",
     eprint    = "gr-qc/0006073",
     SLACcitation  = "%%CITATION = PHRVA,D63,044011;%%",
}

@Article{Garfinkle02,
     author    = "David Garfinkle",
     title     = "Harmonic coordinate method for simulating generic
                  singularities",
     journal   = "Phys. Rev. D",
     volume    = "65",
     pages     = "044029",
     year      = "2002",
}

@Article{Garfinkle:2007yt,
     author    = "Garfinkle, David and Gundlach, Carsten and Hilditch, David
                  ",
     title     = "Comments on {B}ona-{M}asso type slicing conditions
                  in long-term black hole evolutions",
     year      = "2007",
     eprint    = "arXiv:0707.0726 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0707.0726;%%",
     note = "arXiv:0707.0726 [gr-qc]"
}

@techreport{Gary1975:MOL-outflow-BC,
      author = "John Gary",
      title = "Boundary Conditions for the Method of Lines
               Applied to Hyperbolic Systems",
      institution = "Department of Computer Science,
                     University of Colorado",
      X-institution = "University of Colorado",
      department = "Department of Computer Science",
      year = 1975, month = "July",
      number = "CU-CS-073-75",
}

@Unpublished{GC94,
  author = {},
  title = {},
  note = {Proceedings of the November, 1994 meeting of the
                  Grand Challenge Alliance to study black hole
                  collisions may be obtained by contacting E. Seidel
                  at NCSA.},
  OPTcrossref = {},
  OPTkey = {},
  year = {1994},
  OPTmonth = {},
  annote = {}
}

@article{Gentle-Miller-1998:Regge-calculus-model-of-Kasner,
  author = "Adrian P. Gentle and Warner A. Miller",
  title  = "A fully (3+1)-Dimensional Regge Calculus Model
            of the Kasner Cosmology",
  journal = "Class. Quantum Grav.",
  volume = 15, number = 2,
  year   = 1998, month = "February",
  pages  = "389--405",
  eprint = "gr-qc/9706034",
  doi    = "10.1088/0264-9381/15/2/013",
}

@Article{Gentle99,
        author  = {A. Gentle and D. Holz and W. Miller and J. Wheeler},
        title   = {Apparent horizons in simplicial {B}rill wave initial data},
        journal = {Class. Quantum Grav.},
        volume  = 16,
        year    = 1999,
        pages   = {1979-1985},
        note    = {gr-qc/9812057}
}

@Article{Gentle00,
        author  = {A. Gentle and D. Holz and A. Kheyfets and P. Laguna
                   and W. Miller and D. Shoemaker},
        title   = {Constant crunch coordinates for black hole simulations},
        journal = {Phys. Rev. D},
        volume  = 63,
        year    = 2001,
        pages   = {064024},
        eprint  = {gr-qc/0005113}
}

@article{Gentle-2002:Regge-calculus-review,
  author = "Adrian P. Gentle",
  title  = "Regge Calculus: A Unique Tool for Numerical Relativity",
  journal = "General Relativity and Gravitation",
  volume  = 34,
  year    = 2002,
  pages   = "1701--1718",
  eprint = "gr-qc/0408006",
}

@misc{GEO_web,
   key = {GEO},
   note={GEO600 -- http://www.geo600.uni-hannover.de/}
}

@article{GEO1,
       author  = {K. Danzmann},
       title   = {The GEO project: a long baseline laser interferometer
                  for the detection of gravitational waves},
       journal = {Lecture Notes in Physics},
       volume  = {410},
       year    = {1992},
       pages = {184-209}
}

@Article{LISA1,
       author  = {K. Danzmann and P. Bender and A. {B}rillet and I. Ciufolini
                       A.M. Cruise and C. Cutler and F. Fidecaro and  W.M. Folkner
                and J. Hough and P. McNamara and M. Peterseim and D. Robertson
                and M. Rodrigues and A. R{\"u}diger and M. Sandford and G. Sch{\"a}fer
                and R. Schilling and B. Schutz and C. Speake and R.T. Stebbins
                and T. Sumner and P. Touboul and J.-Y. Vinet and S. Vitale
                and H. Ward and W. Winkler},
       title   = {LISA Pre-Phase A Report},
       journal = {Max-Planck-Inistitut f{\"u}r Quantenoptik, Report MPQ},
       volume  = {233},
       year    = {1998},
       pages = {184-209}
}

@Article{Gerlach79,
  author = {U. Gerlach and U. Sengupta},
  title = {Gauge-invariant Perturbations on Most General
                  Spherically Symmetric Space-times},
  journal = {Phys. Rev. D.},
  year = {1979},
  volume = {19},
  pages = {2268-2272}
}

@Article{Geroch71,
  author  = "R. Geroch",
  title   = "A method for generating solutions of {E}instein's equations",
  journal = "J. Math. Phys.",
  volume  = "12",
  year    = "1971",
  pages   = "918"
}

@Article{Giacomazzo:2007ti,
     author    = "Bruno Giacomazzo and Luciano Rezzolla",
     title     = "{WhiskyMHD}: a new numerical code for general relativistic
                  magnetohydrodynamics",
     journal   = {{\it submitted to Class. Quantum Grav.}},
     year      = "2007",
     eprint    = "gr-qc/0701109",
     SLACcitation  = "%%CITATION = GR-QC 0701109;%%"
}

@misc{sc2001testbed_web,
        key     = {sc2001testbed_web},
        author  = {},
        note    = {Global Grid Forum Applications Working Group SC2001 Testbed: {\tt http://www.aei.mpg.de/{\textasciitilde}allen/TestBedWeb/PR/}},
}

@misc{gridlabwp4_web,
        key     = {gridlabwp4_web},
        author  = {},
        note    = {GridLab project: Portal Work Package: {\tt http://www.gridlab.org/WorkPackages/wp-4/index.htm}},
}

@Article{Ghez:2000,
     author    = "Ghez, A. M. and Morris, M. and Becklin, E.
                  E. and Kremenek T. and Tanner A.",
     title     = "",
  journal = {Nature},
  year = {2000},
  volume = {407},
  pages = {349}
}

@Article{Gibbons72,
  author = {G. Gibbons},
  title = {The Time Symmetric Initial Value Problem for Black Holes},
  OPTcrossref = {},
  key = {Gibbons72},
  journal = {Commun. Math. Phys.},
  year = {1972},
  volume = {27},
  OPTnumber = {},
  pages = {87-102},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@article{Gibbs1898,
  author = {J.~Willard Gibbs},
  title = {Fourier Series},
  journal = {Nature},
  volume = {59},
  pages = {200},
  year = {1898},
}

@article{Gibbs1899,
  author = {J.~Willard Gibbs},
  title = {Fourier Series},
  journal = {Nature},
  volume = {59},
  pages = {606},
  year = {1899},
}

@Article{Gjertsen96,
  author = {R. Gjertsen and Joan Mass{\'o} and M. Nardulli and E. Seidel and J. Shalf and D. Weber},
  title = {Distributing Spacetime: Computing and Visualizing {E}instein's Gravitational Waves across the Metacenter},
  OPTcrossref = {},
  journal = {Forefronts},
  year = {1996},
  volume = {11},
  number = {3},
  pages = {},
  OPTmonth = {},
  note = {Cornell Theory Center},
  OPTannote = {}
}

@Article{Glampedakis01,
  author =       {Kostas Glampedakis and Nils Andersson},
  title =        {Late-time dynamics of rapidly rotating black holes},
  journal =      {Phys. Rev. D},
  year =         2001,
  volume =       64,
  pages =        104021
}

@Article{Glampedakis03,
  author = 	 {Kostas Glampedakis and Nils Andersson},
  journal = 	 {Class. Quantum Grav.},
  year = 	 {2003},
  volume = 	 {20},
  pages = 	 {3441}
}

@article{Gleiser96a,
   key = {Gleiser96a},
   author = {R. J. Gleiser and C. O. Nicasio and R. H. Price and J. Pullin},
   title = {Second order perturbations of a {S}chwarzschild black hole},
   journal = {Class. Quantum Grav.},
   year = {1996},
   volume = {13},
   pages = {L117}
}

@article{Gleiser96b,
   key = {Gleiser96b},
   author = {R. J. Gleiser and C. O. Nicasio and R. H. Price and J. Pullin},
   title = {Colliding black holes: How far can the close approximation go?},
   journal = {Phys. Rev. Lett.},
   year = {1996},
   volume = {77},
   number = 22,
   pages = {4483-4486}
}

@Article{Gleiser:1998ng,
     author    = "Gleiser, Reinaldo J. and Nicasio, Carlos O. and Price,
                  Richard H. and Pullin, Jorge",
     title     = "Evolving the {B}owen-{Y}ork initial data for spinning black
                  holes",
     journal   = "Phys. Rev. D",
     volume    = "57",
     year      = "1998",
     pages     = "3401-3407",
     eprint    = "gr-qc/9710096",
     SLACcitation  = "%%CITATION = GR-QC 9710096;%%"
}

@Article{Gleiser:1998rw,
     author    = "Reinaldo J. Gleiser and Carlos O. Nicasio and Richard H.
                  Price and Jorge Pullin",
     title     = "Gravitational radiation from {S}chwarzschild black holes:
                  The second order perturbation formalism",
     journal   = "Phys. Rept.",
     volume    = "325",
     year      = "2000",
     pages     = "41-81",
     eprint    = "gr-qc/9807077",
     SLACcitation  = "%%CITATION = PRPLC,325,41;%%",
}

@Article{Gleiser:1999hw,
     author    = "Gleiser, Reinaldo J. and Khanna, Gaurav and Pullin, Jorge",
     title     = "Evolving the {B}owen-{Y}ork initial data for boosted black
                  holes",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "024035",
     eprint    = "gr-qc/9905067",
     SLACcitation  = "%%CITATION = GR-QC 9905067;%%"
}

@article{Gleiser00,
   key = {Gleiser00},
   author = {R. Gleiser and G. Khanna and R. H. Price and J. Pullin},
   title = {Colliding black holes: How far can the close approximation go?},
   journal = {New Jour. Phys.},
   year = {2000},
   volume = {2},
   pages = {3}
}

@article{Gleiser02a,
   author = {R. Gleiser and Alfredo E. Dominguez},
   title = {The collision of two slowly rotating, initially non boosted,
            black holes in the close limit},
   journal = {Phys. Rev. D},
   year = {2002},
   volume = {65},
   pages = {064018},
   eprint = {gr-qc/0109018}
}

@article{Globus-1,
        author = "Ian Foster and Carl Kesselman",
        title = "{Globus: A Metacomputing Infrastructure Toolkit}",
        journal = "International Journal of Supercomputing Applications",
        volume = "11",
        number = "2",
        pages = "115-128",
        year = "1997",
}

@inproceedings{Globus-2,
        author = "S. Fitzgeranld and I. Foster and C. Kesselman and
                G. vol Laszewski and W. Smith and S. Tuecke",
        title = "{A Directory Service for Configuring High-Performance
                Distributed Computations}",
        booktitle = "Sixth IEEE International Symposium on High Performance
                Distributed Computing",
        year = "1997",
}

@article{Globus-3,
        title = "{A Resource Management Architecture for Metasystems}",
        author = "K. Czajkowski and I. Foster and C. Kesselman
                and S. Martin and W. Smith and S. Tuecke",
        journal = "Lecture Notes on Computer Science",
        publisher = "Springer-Verlag",
        editors = "Dror Feitelson and Larry Rudolph",
        year = "1998",
}

@inproceedings{Globus-4,
        title = "{A Secure Communications Infrastructure for
                High-Performance Distributed Computing}",
        author = "I. Foster and N. Karonis and C Kesselman and G. Koenig
                and S. Tuecke",
        booktitle = "Proceedings of the 6th IEEE Symposium on High-Performance
                Distributed Computing",
        year = "1997",
}

@article{Grayson-1987,
  author = "Matthew A. Grayson",
  title  = "The Heat Equation Shrinks Embedded Plane Curves to Round Points",
  journal= "Journal of Differential Geometry",
  volume = 26, number = 2,
  pages  = "285-314",
  year   = 1987,
}

@Article{Gnedin93,
  author =       {M.~L. Gnedin and N.~Y. Gnedin},
  title =        {Destruction of the {C}auchy horizon in the
                  {R}eissner-{N}ordstr{\"o}m black hole},
  journal =      {Class. Quantum Grav.},
  volume =       10,
  number =       6,
  pages =        {1083-1102},
  year =         1993
}

@article{Godunov59,
   key = {Godunov59},
   author  = {S.~K. Godunov},
   title   = {A difference method for numerical calculations of discontinuous
              solutions of the equations of hydrpdynamics},
   journal = {Mat. Sb.},
   year    = {1959},
   volume  = {47},
   pages   = {271},
   note    = {in Russian}
}

@Article{Goldberg:1967,
     author    = "J. N. Goldberg and A. J. MacFarlane
                  and Ezra T. Newman and F. Rohrlich and E. C. G. Sudarshan",
     title     = "Spin-$s$ Spherical Harmonics and $\eth$",
     journal   = "J. Math. Phys.",
     volume    = "8", number = 11,
     year      = "1967",
     pages     = "2155--2161",
     doi       = "10.1063/1.1705135",
}

@Article{Goldberg91,
  author =       {David Goldberg},
  title =        {What Every Computer Scientist Should Know About
                  Floating-Point Arithmetic},
  journal =      {ACM Computing Surveys},
  year =         1991,
  volume =       23,
  number =       1,
  pages =        {5-48},
  url =          {http://citeseer.ist.psu.edu/goldberg91what.html},
}

@ARTICLE{Goldreich80,
   author = {{Goldreich}, P. and {Weber}, S.~V.},
    title = "{Homologously collapsing stellar cores}",
  journal = {Astrophys. J.},
     year = 1980,
    month = jun,
   volume = 238,
    pages = {991-997},
      doi = {10.1086/158065},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1980ApJ...238..991G&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@book{Golub91,
        key     = {Golub91},
        author  = {Gene Golub and Ccharles Van~Loan},
        title   = {Matrix Computations},
        publisher = {The Johns Hopkins University Press},
        edition = {Second},
        year    = 1991,
        address = {Baltimore, Maryland},
        isbn    = {0-8018-5414-8}
}

@incollection{Gomez89,
        key     = {Gomez89},
        author  = {Roberto G{\'o}mez and Jeffrey Winicour},
        title   = {},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989
}

% copied by Steve Brandt for 4/21/94 meeting
@article{Gomez92,
        key     = {Gomez92},
        author  = {Roberto G{\'o}mez and Jeffrey Winicour},
        title   = {Gravitational wave forms at finite distances
                   and at null infinity},
        journal = {Phys. Rev. D},
        volume  = 45,
        year    = 1992,
        pages   = 2776
}

@Article{Gomez92a,
  author = {Roberto G{\'o}mez and Jeffrey Winicour},
  title = {},
  journal = {J. Math. Phys.},
  year = {1992},
  volume = {33},
  pages = {1445},
}

% Updated by Paul, Mar 5 1995
@Article{Gomez94a,
  author = {Roberto G{\'o}mez and Philippos Papadopoulos and Jeffrey Winicour},
  title = {Null Cone Evolution of Axisymmetric Vacuum Spacetimes},
  journal = {J. Math. Phys.},
  year = {1994},
  volume = {35},
  pages = {4184},
}

@Article{Gomez94b,
  author = {Roberto G{\'o}mez and Jeffrey Winicour and B.G. Schmidt},
  title = {},
  journal = {Phys. Rev. D},
  year = {1994},
  volume = {49},
  pages = {2828},
}

@Article{Gomez97,
  author =       {Roberto G{\'o}mez and Luis Lehner and Philippos
                  Papadopoulos and Jeffrey Winicour},
  title =        {The eth formalism in numerical relativity},
  journal =      {Class. Quantum Grav.},
  year =         1997,
  volume =       14,
  number =       4,
  pages =        {977--990},
  eprint =       "gr-qc/9702002",
}

@Article{Gomez97a,
  author = {Roberto G{\'o}mez and Luis Lehner and R.L. Marsa and Jeffrey Winicour},
  title = {Moving Black Holes in {3D}},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {57}, number={8},
  pages = {4778--4788},
  eprint = {gr-qc/9710138},
  doi    = {10.1103/PhysRevD.57.4778},
}

@Article{Gomez97b,
  author = {Roberto G{\'o}mez and R. L. Marsa and Jeffrey Winicour},
  title = {Black hole excision with matching},
  journal = {Phys. Rev. D},
  year = {1997},
  volume = {56},
  pages = {6310-6319},
  note = {gr-qc/9708002},
}


@Article{Gomez98a,
  author = {Roberto G{\'o}mez and Luis Lehner and R.L. Marsa and Jeffrey Winicour and A. M. Abrahams and A. Anderson and Peter Anninos and Thomas W. Baumgarte and N. T. Bishop and S. R. Brandt and J. C. Browne and K. Camarda and M. W. Choptuik and Gregory B. Cook and R. Correll and C. R. Evans and L. S. Finn and G. C. Fox and T. Haupt and M. F. Huq and L. E. Kidder and S. A. Klasky and P. Laguna and W. Landry and J. Lenaghan and J. Masso and R. A. Matzner and S. Mitra and Philippos Papadopoulos and M. Parashar and L. Rezzolla and M. E. Rupright and F. Saied and P. E. Saylor and Mark A. Scheel and E. Seidel and Stuart L. Shapiro and D. Shoemaker and L. Smarr and B. Szil{\'a}gyi and Saul A. Teukolsky and M. H. P. M. van Putten and P. Walker  and J. W. {York Jr}},
  title = {Stable characteristic evolution of generic three-dimensional single-black-hole spacetimes},
  journal = {Phys. Rev. Lett.},
  year = {1998},
  volume = {80},
  pages = {3915-3918},
  eprint = {gr-qc/9801069},
}

@Article{Gomez01,
  author = 	 {R. G{\'o}mez},
  title = 	 {Gravitational waveforms with controlled accuracy},
  journal = 	 {Phys. Rev. D},
  year = 	 2001,
  volume = 	 64,
  pages = 	 024007,
  note = 	 {gr-qc/0103011}}

@Article{Gomez01a,
     author    = {Roberto G{\'o}mez and S. Husa and Jeffrey Winicour},
     title     = {Complete null data for a black hole collision},
     volume = {64},
     journal = {Phys. Rev. D},
     pages = {024010},
     year      = {2001}
}

@Article{Gomez02a,
     author    = {Roberto G{\'o}mez and S. Husa and Luis Lehner and Jeffrey Winicour},
     title     = {Gravitational Waves from a Fissioning White Hole},
     volume = {66},
     journal = {Phys. Rev. D},
     pages = {064019},
     year      = {2002}
}

@Article{Gonzales06tr,
	author	= {Jos{\'e} A. Gonz{\'a}lez and Ulrich Sperhake 
		and Bernd Br{\"u}gmann and Mark Hannam and Sascha Husa},
	title 	= {Total recoil: the maximum kick from nonspinning black-hole
		binary inspiral},
	journal	= {},
	volume	= {},
	year	= {2006},
	eprint	= {gr-qc/0610154},
	note	= {gr-qc/0610154},
	pages	= {},
}

@Article{Gonzalez:2006md,
     author    = "Gonzalez, Jose A. and Sperhake, Ulrich and Bruegmann, Bernd
                  and Hannam, Mark and Husa, Sascha",
     title     = "Total recoil: the maximum kick from nonspinning black-hole
                  binary inspiral",
     journal   = "Phys. Rev. Lett.",
     volume    = "98",
     year      = "2007",
     pages     = "091101",
     eprint    = "gr-qc/0610154",
     SLACcitation  = "%%CITATION = GR-QC/0610154;%%"
}

@Article{Gonzalez:2007hi,
     author    = "Gonzalez, J. A. and Hannam, M. D. and Sperhake, U. and
                  Brugmann, B. and Husa, S.",
     title     = "Supermassive kicks for spinning black holes",
     year      = "2007",
     eprint    = "gr-qc/0702052",
     SLACcitation  = "%%CITATION = GR-QC/0702052;%%"
}

@Article{Gonzales06tr1,
	author	= {Jos{\'e} A. Gonz{\'a}lez and Ulrich Sperhake 
		and Bernd Br{\"u}gmann and Mark Hannam and Sascha Husa},
	title 	= {Total recoil: the maximum kick from nonspinning black-hole
		binary inspiral},
	journal	= {},
	volume	= {},
	year	= {2006},
	eprint	= {gr-qc/0610154},
	pages	= {},
}

@inproceedings{Goodale02a,
  author =       {T. Goodale and G. Allen and G. Lanfermann and
                  J. Mass{\'o} and T. Radke and E. Seidel and J. Shalf},
  title =        {The {C}actus Framework and Toolkit: Design and
                  Applications},
  booktitle =    {Vector and Parallel Processing -- VECPAR'2002, 5th
                  International Conference, Lecture Notes in Computer
                  Science},
  address =      {Berlin},
  publisher =    {Springer},
  year =         2003,
}

@article{Goodale03a,
   key = {Goodale03a},
   author = {T. Goodale and G. Allen and D. Angulo and D. Pollney and K. Rasul and E. Seidel},
   title = {Generic Task Farming in a Heterogenous Environment},
   journal = {},
   year = {},
   volume = {},
   pages = {},
   note  = {In Preparation}
}

@article{Goodale03b,
   key = {Goodale03b},
   author = {T. Goodale},
   title = {A Survey of Frameworks for Computational Science},
   journal = {},
   year = {},
   volume = {},
   pages = {},
   note  = {In Preparation}
}

@Article{Goodman86,
  author={Goodman, J.},
  title={},
  journal={Astrophys. J.},
  year={1986},
  volume={308},
  pages={L47}
}

@Article{Gopakumar97,
  author={A. Gopakumar and B. Iyer and S. Iyer},
  title={Second post-{N}ewtonian gravitational radiation reaction for two-body
         systems: Nonspinning bodies},
  journal={Phys. Rev. D},
  year={1997},
  volume={55},
  pages={6030-53}
}

@misc{GordonBellPrize,
   key = {GordonBellPrize},
   author = {},
   year = {},
   note = {Gordon Bell Prize for High Performance Computing 2001: \\{\tt http://www.cactuscode.org/News/News/Archives2001/GordonBell2001}}
}


@Book{Gould95,
   author =     {Stephen Jay Gould},
   title =      {Dinousaur in a Haystack},
   publisher =          {Crown Trade Paperbacks},
   year =       {1995},
   address =      {New York},
}

@Article{Gowdy71,
  key = {Gowdy71},
  author={R. H. Gowdy},
  title={},
  journal={Phys. Rev. Lett.},
  year={1971},
  volume={27},
  pages={826}
}

@inproceedings{Granot99a,
        key     = {Granot99a},
        author  = {J. Granot and M. Miller and Tsvi Piran and W. Suen},
        title   = {Hydrodynamics and Radiation from a Relativistic
                   Expanding Jet with Applications to GRB Afterglow},
        editor  = {},
        booktitle = {Proceedings of the 5th Huntsville Symposium
                     on Gamma Ray Bursts},
        publisher = {},
        address = {},
        pages   = {},
        note = {astro-ph/9912407},
        year    = {1999}
}

@book	{Gottlieb-Orszag:pseudospectral,
	author = "David Gottlieb and Steven A. Orszag",
	title = "Numerical Analysis of Spectral Methods",
	series = "CMBS-NSF Regional Conference Series in Applied Mathematics",
	volume = 26,
	publisher = "Society for Industrial and Applied Mathematics",
	address = "Philadelphia",
	year = "1977, 1981, 1983, 1986, 1989",
	isbn = "0-89871-023-5 (paperback)",
	snote = "CMBS = Conference Board of the Mathematical Sciences",
	}

@Article{Gottlieb98,
  author =          {S. Gottlieb and C. Shu},
  title =          {Total {V}ariation {D}iminishing {R}unge-{K}utta schemes},
  journal =          {Math. Comp.},
  year =          {1998},
  OPTkey =          {},
  volume =          {67},
  OPTnumber =          {},
  pages =          {73--85},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@Article{Gourgoulhon91,
  key = {Gourgoulhon91},
  author={Gourgoulhon, E.},
  journal={Astron. Astrophys.},
  year={1991},
  volume={252},
  pages={651} }

@Article{Gourgoulhon98a,
  key = {Gourgoulhon98a},
  author={Gourgoulhon, E.},
  title={Relations Between Three Formalisms for Irrotational Binary Neutron Stars in General Relativity},
  journal={gr-qc/9804054},
  year={1998}
}

@article{Gourgoulhon-etal-2000:2ns-initial-data,
  author =       "Eric Gourgoulhon and Philippe Grandcl{\'e}ment and
                  Keisuke Taniguchi and Jean-Alain Marck and Silvano
                  Bonazzola",
  title =        "Quasiequilibrium sequences of synchronized and
                  irrotational binary neutron stars in general
                  relativity: Method and tests",
  eprint =       "gr-qc/0007028",
  journal =      "Phys. Rev. D",
  volume =       63,
  year =         2001,
  pages =        064029,
}

@Article{Gourgoulhon01,
  key = {Gourgoulhon01},
  author={E. Gourgoulhon and P. Grandcl{\'e}ment and K. Taniguchi and
J. Marck and S. Bonazzola},
  title={Quasiequilibrium sequences of synchronized and irrotational
         binary neutron stars in general relativity: Method and tests},
  journal={Phys. Rev. D},
  year={2001},
  volume={63},
  pages={064029} }

@Article{Gourgoulhon02,
     author    = "Gourgoulhon, Eric and Grandcl{\'e}ment, Philippe
		  and Bonazzola, Silvano",
     title     = "Binary black holes in circular orbits. {I}. {A} global
                  spacetime approach",
     year      = "2002",
     journal   = {Phys. Rev. D},
     volume    = 65,
     pages     = {044020},
     eprint    = "gr-qc/0106015",
     SLACcitation  = "%%CITATION = GR-QC 0106015;%%",
}

@Article{Gourgoulhon:2005ch,
     author    = "Gourgoulhon, Eric",
     title     = "A generalized {D}amour-{N}avier-{S}tokes equation applied to
                  trapping horizons",
     journal   = "Phys. Rev.",
     volume    = "D72",
     year      = "2005",
     pages     = "104007",
     eprint    = "gr-qc/0508003",
     SLACcitation  = "%%CITATION = GR-QC 0508003;%%"
}

@article{Grandclement-etal-2000:multi-domain-spectral-method,
	author  = "Philippe Grandcl{\'e}ment and Silvano Bonazzola
		   and Eric Gourgoulhon and Jean-Alain Marck",
	title   = "A multi-domain spectral method for scalar and vectorial
		   {P}oisson equations with non-compact sources",
	eprint  = "gr-qc/0003072",
	journal = "J. Comput. Phys.",
	volume  = 170, year = 2001, pages = "231--260",
	}

@Article{Grandclement02,
     author    = "Grandcl{\'e}ment, Philippe and Gourgoulhon, Eric
		  and Bonazzola, Silvano",
     title     = "Binary black holes in circular orbits. {II}. {N}umerical
                  methods and first results",
     year      = "2002",
     journal   = {Phys. Rev. D},
     volume    = 65,
     pages     = {044021},
     eprint    = "gr-qc/0106016",
     SLACcitation  = "%%CITATION = GR-QC 0106016;%%",
}

@Article{Grandclement:2002vx,
     author    = "Grandcl{\'e}ment, Philippe and Kalogera, Vassiliki",
     title     = "Searching for gravitational waves from the inspiral of
                  precessing  binary systems: New hierarchical scheme using
                  'spiky' templates",
     year      = "2002",
     note      = "gr-qc/0211075",
     eprint    = "gr-qc/0211075",
     SLACcitation  = "%%CITATION = GR-QC 0211075;%%",
}


@Article{Grandclement:2002dv,
     author    = "Grandcl{\'e}ment, Philippe and Kalogera, Vicky and Vecchio,
                  Alberto",
     title     = "Searching for gravitational waves from the inspiral of
                  precessing  binary systems. {I}: Reduction of detection
                  efficiency",
     year      = "2002",
     note      = "gr-qc/0207062",
     eprint    = "gr-qc/0207062",
     SLACcitation  = "%%CITATION = GR-QC 0207062;%%",
}


@inproceedings{Granot01a,
        key     = {Granot01a},
        author  = {J. Granot and M. Miller and Tsvi Piran and W. Suen and
                   P. Hughes},
        title   = {Light Curves from an Expanding Relativistic Jet},
        editor  = {},
        booktitle = {},
        publisher = {},
        address = {},
        pages   = {},
        note = {astro-ph/0103038;  Oral presentation on 2nd {R}ome Workshop
                on Gamma-Ray Bursts in the Afterglow Era},
        year    = {2001}
}

@Article{Gregory93,
  author = {R. Gregory and R. Laflamme},
  title = {Black strings and p-branes are unstable},
  journal = {Phys. Rev. Lett.},
  year = {1993},
  volume = {70},
  pages = {2837-2840},
  note = {gr-qc/9301052},
}

@misc{gridlab_web,
        key     = {gridlab_web},
        author  = {},
        note    = {GridLab: A Grid Application Toolkit and Testbed Project Home Page: {\tt http://www.gridlab.org}},
}

@InProceedings{GriebelZumbuschHyp7,
  author = 	 {Michael Griebel and Gerhard Zumbusch},
  title = 	 {Adaptive Sparse Grids for Hyperbolic Conservation Laws},
  booktitle = 	 {Hyperbolic Problems: Theory, Numerics, Applications},
  series =       {ISNM 129},
  pages =        {411--422},
  year =         {1999},
  volume =       {1},
  editor = 	 {Michael Fey and Rolf Jeltsch},
  publisher =    BIRKHAUSER,
  annote = 	 {Proc. 7th Int. Conf., Z{\"u}rich},
}%check

@Article{GriebelZumbuschParco99,
  author = 	 {Michael Griebel and Gerhard Zumbusch},
  title = 	 {Parallel Multigrid in an Adaptive {PDE} Solver based on Hashing and Space-Filling Curves},
  journal = 	 {Parallel Comput.},
  year = 	 {1999},
  volume = 	 {25},
  number =       {7},
  pages = 	 {827--843},
}%check

@Article{MGriebel_GWZumbusch_2000a,
 author =      {M. Griebel and G. Zumbusch},
 title =      {Parallel Adaptive Subspace Correction Schemes with Applications to Elasticity},
 journal =      {Computer Methods in Applied Mechanics and Engineering},
 publisher = {Elsevier},
 address =      {Amsterdam, The Netherlands},
 volume =      {184},
 year =      {2000},
 pages =      {303--332},
}


@Book{Griffiths91,
  author = {J. B. Griffiths},
  title = {Colliding Plane Waves in General Relativity},
  publisher = {Oxford University Press},
  year = {1991},
  address = {Oxford}
}

@Article{Gropp:1996:HPI,
  author =       "W. Gropp and E. Lusk and N. Doss and A. Skjellum",
  title =        "A high-performance, portable implementation of the
                 {MPI} message passing interface standard",
  journal =      "Parallel Computing",
  volume =       "22",
  number =       "6",
  pages =        "789--828",
  month =        sep,
  year =         "1996"
}

@misc{GR3D,
        key        = {GR3D},
        author        = {},
        note        = {The source and documentation of the released code can be
downloaded at http://wugrav.wustl.edu/Codes/GR3D.  For credit of the code
development, see the document http://wugrav.wustl.edu/Codes/GR3D/nasa\_ms2.ps},
}

@misc{GR3D_2,
        key        = {GR3D_2},
        author        = {},
        note        = {for a description of the project, see
http://wugrav.wustl.edu/Relativ/nsgc.html},
}

@article{Gullstrand:1922,
  author = {A. Gullstrand},
  title = {Allgemeine L{\"o}sung des statischen Eink{\"o}rperproblems
    in der {E}insteinschen {G}ravitationstheorie},
  journal = {Ark. Mat. Astron. Fys.},
  year = {1922},
  volume = {16},
  number = {8},
  pages = {1-15}
}

@Article{Gundlach94a,
  author = {C. Gundlach and R. Price and J. Pullin},
  title = {Late-time behaviour of stellar collapse and explosions:
           {I}. Linearized perturbations},
  journal = {Phys. Rev. D},
  year = {1994},
  volume = {49},
  OPTpages = {883},
  eprint = {gr-qc/9307009},
}

@Article{Gundlach94b,
  author = {C. Gundlach and R. Price and J. Pullin},
  title = {Late-time behaviour of stellar collapse and explosions:
           {II}. Nonlinear Evolution},
  journal = {Phys. Rev. D},
  year = {1994},
  volume = {49},
  OPTpages = {890},
  eprint = {gr-qc/9307010},
}

@article{Gundlach95,
        author  = {Carsten Gundlach},
        title   = {The {C}hoptuik spacetime as an eigenvalue problem},
        journal = {Phys. Rev. Lett.},
        volume  = { 75 },
        year    = {1995},
        eprint  = {gr-qc/9507054},
        pages   = {3214}
}

@article{Gundlach96a,
        author  = {Carsten Gundlach},
        title   = {Echoing and scaling in {E}instein-{Y}ang-{M}ills critical collapse},
        journal = {Phys. Rev. D},
        volume  = {55},
        year    = {1997},
        eprint  = {gr-qc/9610069},
        pages   = {6002-6013}
}

@article{Gundlach96b,
        author  = {C. Gundlach and J. M. Martin-Garcia},
        title   = {Charge scaling and universality in critical collapse},
        journal = {Phys. Rev. D},
        volume  = {54},
        year    = {1996},
        eprint  = {gr-qc/9610069},
        pages   = {7353}
}

@article{Gundlach97a,
        key     = {Gundlach97a},
        author  = {Carsten Gundlach},
        title   = {Pseudo-spectral apparent horizon finders: An efficient new
                   algorithm},
        journal = {Phys. Rev. D},
        volume  = {57},
        year    = {1998},
        eprint  = {gr-qc/9707050},
        pages   = {863-875}
}

@Article{Gundlach97b,
       key = {Gundlach97b},
       author = {Carsten Gundlach},
       title  = {Nonspherical perturbations of critical collapse and
                 cosmic censorship},
       year   = {1998},
       eprint = {gr-qc/9710066}
}


@Article{Gundlach97c,
       author = {Carsten Gundlach},
       title  = {Angular momentum at the black hole threshold},
       key    = {Gundlach97c},
       year   = {1998},
       eprint = {gr-qc/9711079},
       journal = {Phys. Rev. D},
       volume = {57},
       pages  = {R7080}
}

@article{Gundlach97d,
        key     = {Gundlach97d},
        author  = {Carsten Gundlach},
        title   = {Critical phenomena in gravitational collapse},
        journal = {Adv. Theor. Math. Phys},
        volume  = {2},
        year    = {1998},
        eprint  = {gr-qc/9712084},
        pages   = {1}
}

@article{Gundlach97e,
        author  = {C. Gundlach and J. Pullin},
        title   = {Instability of free evolution in double null coordinates},
        journal = {Class. Quantum Grav.},
        volume  = {14},
        year    = {1997},
        eprint  = {gr-qc/9606022},
        pages   = {991}
}

@article{Gundlach97f,
        author  = {Carsten Gundlach},
        title   = {Understanding critical collapse of a scalar field},
        journal = {Phys. Rev. D},
        volume  = {55},
        year    = {1997},
        eprint  = {gr-qc/9604019},
        pages   = {695}
}

% See Gundlach97a
@article{Gundlach97g,
        author  = {Carsten Gundlach},
        title   = {Pseudo-spectral apparent horizon finders:
                   an efficient new algorithm},
        journal = {Phys. Rev. D},
        volume  = {57}, number = {2},
        year    = {1998}, month = {15 January},
        eprint  = {gr-qc/9707050},
        pages   = {863--875},
	doi     = {10.1103/PhysRevD.57.863},
}

@article{Gundlach97h,
        author  = {Carsten Gundlach},
        title   = {Nonspherical perturbations of critical collapse and
                   cosmic censorship},
        journal = {Phys. Rev. D},
        volume  = {57},
        year    = {1998},
        eprint  = {gr-qc/9710066},
        pages   = {R7075}
}

@article{Gundlach98a,
        key = {Gundlach98a},
        author = {C. Gundlach and P. Walker},
        title = {Causal differencing of flux-conservative equations
                 applied to black hole spacetimes},
        journal = {Class. Quantum Grav.},
        volume  = {16},
        year    = {1999},
        pages   = {991-1010},
        eprint  = {gr-qc/9809021}
}

@article{Gundlach00a,
  author =       {Carsten Gundlach},
  title =        {Critical phenomena in gravitational collapse},
  journal =      {Living Rev. Relativity},
  volume =       2,
  year =         1999,
  pages =        4,
  eprint =       {gr-qc/0001046},
  url =          {http://www.livingreviews.org/lrr-1999-4},
}

@article{Gundlach00b,
        author  = {C. Gundlach and J. M. Martin-Garcia},
        title   = {Gauge-invariant and coordinate-independent perturbations of stellar
                   collapse {I}: the interior},
        journal = {Phys. Rev. D},
        volume  = {61},
        year    = {2000},
        eprint  = {gr-qc/9906068},
        pages   = {08024}
}

@article{Gundlach00c,
        author  = {C. Gundlach and J. M. Martin-Garcia},
        title   = {Gauge-invariant and coordinate-independent perturbations of stellar
                   collapse {II}: matching to the exterior},
        journal = {Phys. Rev. D},
        volume  = {64},
        year    = {2001},
        eprint  = {gr-qc/0012056},
        pages   = {024012}
}

@article{Gundlach-2002-critical-collapse-nonspherical-perturbations,
        author = "Carsten Gundlach",
	title  = "Critical Gravitational Collapse of a Perfect Fluid
	          with $p = k\rho$: Nonspherical Perturbations",
	journal = "Phys. Rev. D",
	volume  = 65,
	pages   = 084021,
	year    = 2002,
	eprint  = "gr-qc/9906124",
}

@article{Gundlach-2002-critical-collapse-angular-momentum,
        author = "Carsten Gundlach",
	title  = "Critical Gravitational Collapse with Angular Momentum:
		  From Critical Exponents to Universal Scaling Functions",
	journal = "Phys. Rev. D",
	volume  = 65,
	pages   = "064019",
	year    = 2002,
	eprint  = "gr-qc/0110049",
}

@article{Gundlach-2003-critical-review,
        author  = "Carsten Gundlach",
        title   = "Critical phenomena in gravitational collapse",
        journal = "Physics Reports",
        volume  = 376,
        year    = 2003,
	pages   = "339--405",
        eprint  = "gr-qc/0210101",
}

@article{Gundlach04a,
        author  = {C. Gundlach and J.M. Martin-Garcia},
        title   = {Symmetric hyperbolic form of systems of second-order
		   evolution equations subject to constraints},
        journal = {Phys. Rev. D},
        volume  = {70},
        year    = {2004},
        eprint  = {gr-qc/0402079},
        pages   = {044031}
}

@Article{Gundlach:2004jp,
     author    = "Gundlach, Carsten and Martin-Garcia, Jose M.",
     title     = "Symmetric hyperbolicity and consistent boundary conditions
                  for second-order {E}instein equations",
     journal   = "Phys. Rev. D",
     volume    = "70",
     year      = "2004",
     pages     = "044032",
     eprint    = "gr-qc/0403019",
     SLACcitation  = "%%CITATION = GR-QC 0403019;%%"
}

@Article{Gundlach2005:constraint-damping,
     author    = "Gundlach, Carsten and Martin-Garcia, Jose M. and G.
                  Calabrese and I. Hinder",
     title     = "Constraint Damping in the {Z4} Formulation and Harmonic Gauge",
     journal   = "Class. Quantum Grav.",
     volume    = 22,
     year      = "2005",
     pages     = "3767-3774",
     eprint    = "gr-qc/0504114",
}

@Article{Gundlach:2005ta,
     author    = "Gundlach, Carsten and Martin-Garcia, Jose M.",
     title     = "Hyperbolicity of second-order in space systems of evolution
                  equations",
     journal   = "Class. Quantum Grav.",
     volume    = "23",
     year      = "2006",
     pages     = "S387-S404",
     eprint    = "gr-qc/0506037",
     SLACcitation  = "%%CITATION = GR-QC 0506037;%%"
}

@Article{Gundlach:2006tw,
     author    = "Gundlach, Carsten and Martin-Garcia, Jose M.",
     title     = "Well-posedness of formulations of the {E}instein equations
                  with dynamical lapse and shift conditions",
     journal   = "Phys. Rev. D",
     volume    = "74",
     year      = "2006",
     pages     = "024016",
     eprint    = "gr-qc/0604035",
     SLACcitation  = "%%CITATION = GR-QC 0604035;%%"
}

@article{Gunnarsen95,
        key     = {Gunnarsen95},
        author  = {L. Gunnarsen and H. Shinkai and K. Maeda},
        OPTtitle = {},
        title   = {A `3+1' method for finding principal null
                   directions},
        journal = {Class. Quantum Grav.},
        year    = {1995},
        volume  = {12},
        OPTnumber = {},
        pages = {133-140},
        eprint = {gr-qc/9406003}
}

@article{Gupta00a,
        key     = {Gupta00a},
        author  = {Anshu Gupta and A.Gopakumar and B. R. Iyer
                   and Sai Iyer},
        OPTtitle = {},
        title   = {Pad{\'e} Approximants for Truncated
                   Post-{N}ewtonian Neutron Star Models},
        journal = {Phys. Rev. D},
        year    = {2000},
        volume  = {62},
        OPTnumber = {},
        pages = {044038}
}

@techreport{Gustafsson1971:hyperbolic-BC-FD-convergence,
  author =       "Bertil Gustafsson",
  title =        "On the Convergence Rate for Difference
                  Approximations to Mixed Initial Boundary Value
                  Problems",
  institution =  "Department of Computer Science, Uppsala University",
  X-institution ="Uppsala University",
  department =   "Department of Computer Science",
  year =         1971,
  month =        "May",
  number =       33,
}

@article{Gustafsson1975:hyperbolic-BC-FD-convergence,
  author =       "Bertil Gustafsson",
  title =        "The Convergence Rate for Difference Approximations
                  to Mixed Initial Boundary Value Problems",
  journal =      "Mathematics of Computation",
  volume =       29,
  number =       130,
  pages =        "396-406",
  year =         1975,
}

@article{Gustafsson79,
  author =       {Bertil Gustafsson and Heinz-Otto Kreiss},
  title =        {Boundary conditions for time dependent problems with
                  an artificial boundary},
  journal =      {J. Comput. Phys.},
  year =         1979,
  volume =       30,
  pages =        {333-351}
}

@article{Gustafsson1982:hyperbolic-BC-FD-convergence,
  author =       "Bertil Gustafsson",
  title =        "The Choice of Numerical Boundary Conditions for
                  Hyperbolic Systems",
  journal =      "J. Comput. Phys.",
  volume =       48,
  pages =        "270-283",
  year =         1982,
}

@Book{Gustafsson95,
  author =       {Bertil Gustafsson and Heinz-Otto Kreiss and Joseph
                  Oliger},
  title =        {Time dependent problems and difference methods},
  publisher =    {Wiley},
  year =         1995,
  address =      {New York}
}

@Article{Gustafsson98,
  author =       {Bertil Gustafsson},
  title =        {On the implementation of boundary conditions for the
                  method of lines},
  journal =      {BIT},
  year =         1998,
  volume =       38,
  number =       2,
  pages =        {293-314}
}

@techreport{Gutknecht91,
        key     = {Gutknecht91},
        author  = {M. H. Gutknecht},
        title   = {Variants of Bi-CGStab for Matricies with Complex
                   Spectrum},
        institution = {Eidgenossische Techniche Hochschule},
        address = {Zurich},
        month   = {August},
        year    = 1991,
        note    = {IPS Research Report 91-14}
}

@article{Guven-OMurchadha-1995,
        author = "J. Guven and Niall {\'O}~Murchadha",
        title = "The Constraints in Spherically Symmetric
                 Classical General Relativity: {I}.
                 Optical Scalars, Foliations,
                 Bounds on the Configuration Space Variables,
                 and the Positivity of the Quasilocal Mass",
        journal = "Phys. Rev. D",
        volume = 52, number = 2,
        pages = "758--775",
        year   = 1995,
        snote = "includes proof that Misner-Sharp local mass can be
                 written as the volume integral of a positive definite
                 local mass density",
        eprint = "gr-qc/9411009",
}

@article{Guzman2004a,
         author = {F. Siddhartha Guzm{\'a}n},
         title = "Evolving spherical {Boson} Stars on a 3D {cartesian} grid",
         year = 2004,
         note = "in preparation",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% H %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@book       {Hackbusch85,
author =    {Wolfgang Hackbusch},
title  =    {Multi-Grid Methods and Applications},
publisher = "Springer, Berlin, Heidelberg",
year =      1985
}

@incollection{Haensel03,
  author = {P. Haensel},
  title = {Equation of state of dense matter and maximum mass of neutron stars},
  year = {2003},
  booktitle = {Final Stages of Stellar Evolution},
  publisher = {EDP Sciences},
  series = {7},
  editor = {C. Motch and J.-M. Hameury},
  note = {astro-ph/0301073},
}

@ARTICLE{Haensel04,
   author = {{Haensel}, P. and {Potekhin}, A.~Y.},
   title = "{Analytical representations of unified equations of state of
             neutron-star matter}",
  journal = {Astronomy and Astrophysics},
     year = 2004,
   volume = 428,
    pages = {191-197},
}

%copied by Ed 4/22/94
@Article{Hahn64,
          key     = {Hahn64},
        author  = {Susan G. Hahn and Richard W. Lindquist},
          title   = {The two body problem in geometrodynamics},
          OPTcrossref = {},
          journal = {Ann.  Phys.},
          year    = {1964},
          volume  = {29},
          OPTnumber = {},
          pages   = {304-331},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Haiman2004,
     author = "Zoltan Haiman",
     title = "Constraints from Gravitational Recoil on the Growth of
     		Supermassive Black Holes at High Redshift",
     year = "2004",
     note = "astro-ph/0404196"
}

@Book{HaiLW02,
  author = "Hairer, E. and Lubich, C. and Wanner, G.",
  title =  "Geometric numerical integration.
      Structure-preserving algorithms for ordinary differential equations",
  year = "2002",
  publisher = "Springer",
  address = "",
  edition = "2nd",
}
	
@Book{Hamming1973,
  author = "Richard W. Hamming",
  title =  "Numerical Methods for Scientists and Engineers",
  year = "1973",
  publisher = "Dover",
  address = "New York",
  edition = "2nd",
  isbn    = "0-486-65241-6",
}

@Article{Hannam:2003tv,
     author    = "Hannam, Mark D. and Evans, Charles R. and Cook, Gregory B.
                  and Baumgarte, Thomas W.",
     title     = "Can a combination of the conformal thin-sandwich and
                  puncture methods yield binary black hole solutions in
                  quasi-equilibrium?",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "064003",
     eprint    = "gr-qc/0306028",
     SLACcitation  = "%%CITATION = GR-QC 0306028;%%"
}

@Article{Hannam:2006vv,
     author    = "Hannam, Mark and Husa, Sascha and Pollney, Denis and
                  Br{\"u}gmann, Bernd and {\'O~Murchadha}, Niall",
     title     = "Geometry and Regularity of Moving Punctures",
     year      = "2006",
     eprint    = "gr-qc/0606099",
     note      = "gr-qc/0606099",
     SLACcitation  = "%%CITATION = GR-QC 0606099;%%"
}

@Article{Hannam:2006vv1,
     author    = "Hannam, Mark and Husa, Sascha and Pollney, Denis and
                  Br{\"u}gmann, Bernd and {\'O~Murchadha}, Niall",
     title     = "Geometry and Regularity of Moving Punctures",
     year      = "2006",
     eprint    = "gr-qc/0606099",
     SLACcitation  = "%%CITATION = GR-QC 0606099;%%"
}

@Article{Harada03a,
          key     = {Harada03a},
        author  = {T. Harada and H. Iguchi and M. Shibata},
          title   = {Computing gravitational waves from slightly nonspherical stellar   collapse to black hole: Odd-parity perturbation},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {2003},
          volume  = {},
          OPTnumber = {},
          pages   = {},
          OPTmonth = {},
          note = {to appear, gr/qc/0305058},
          OPTannote = {}
}

@Article{Harten83,
          key     = {Harten83},
          author  = {A. Harten and P. D. Lax and B. van Leer},
          title   = {},
          OPTcrossref = {},
          journal = {SIAM Rev.},
          year    = {1983},
          volume  = {25},
          OPTnumber = {},
          pages   = {35},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@article{Harten83a,
  author = {A. Harten},
  title = {High Resolution Schemes for Hyperbolic Conservation Laws},
  journal = {J. Comput. Phys.},
  year = {1983},
  volume = {49},
  pages = {357-393},
}

@Article{Harten84,
          key     = {Harten84},
          author  = {A. Harten},
          title   = {},
          OPTcrossref = {},
          journal = {SIAM J. Numer. Anal.},
          year    = {1984},
          volume  = {21},
          OPTnumber = {},
          pages   = {1},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Harten87,
          key     = {Harten87},
          author  = {A. Harten and B. Engquist and S. Osher and S. R. Chakrabarty},
          title   = {Uniformly high order accurate essentially non-oscillatory schemes {III}},
          journal = {J. Comput. Phys.},
          year    = {1987},
          volume  = {71},
          pages   = {2311},
}

@ARTICLE{Hartle72,
   author = {{Hartle}, J.~B. and {Thorne}, K.~S. and {Chitre}, S.~M.},
    title = "{Slowly Rotating Relativistic Stars.VI. Stability of the Quasiradial Modes}",
  journal = {Astrophys. J.},
     year = 1972,
    month = aug,
   volume = 176,
    pages = {177-+},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1972ApJ...176..177H&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Hartle75,
          key     = {Hartle75},
        author  = {J.~B. Hartle and J.~L. Friedman},
          title   = {},
          journal = {Astrophys. J.},
          year    = {1975},
          volume  = {196},
          pages   = {653},
}

@Article{Haugan82,
          key     = {Haugan82},
        author  = {M. P. Haugan and S. T. Shapiro and I. Wasserman},
          title   = {},
          OPTcrossref = {},
          journal = {Astrophys. J.},
          year    = {1982},
          volume  = {257},
          OPTnumber = {},
          pages   = {283},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Hawke04,
  author  = {I. Hawke and F. L{\"o}ffler and A. Nerozzi},
  title   = {Excision methods for high resolution shock capturing schemes applied to general relativistic hydrodynamics},
  year    = {2005},
  journal = {Phys. Rev. D},
  volume  = {71},
  pages   = {104006},
  eprint  = {gr-qc/0501054}
}

@unpublished{Hawke-2005-GZPatchSystem-hydro-trials,
  author = "Ian Hawke",
  title  = "personal communication to {J}onathan {T}hornburg",
  year = "2005",
  summary = "Ian Hawke has made preliminary tests of propagating shock waves
             across inter-patch boundaries with GZPatchSystem, and of
             fluid accretion onto a Kerr BH (test case of astro-ph/9810344).
             The code worked well, but more resolution is needed for
             definitive results.",
}

% Copied by Joe 3/21/94 [ UNREFERENCED ]
@InCollection{Hawking,
        key     = {Hawking},
        author  = {S.W. Hawking},
        title   = {Black Holes and Unpredictability},
        journal = {},
        volume  = {},
        number  = {},
        year    = {},
        pages   = {158-160}
}

@Article{Hawking68,
  key =          {Hawking68},
  author =       {S. W. Hawking},
  title =        {Gravitational Radiation in an Expanding Universe},
  journal =      {J. Math. Phys.},
  year =         1968,
  volume =       9,
  number =       4,
  pages =        598
}

@Article{Hawking71,
        key        = {Hawking71},
        author        = {W. Israel},
        title        = {Black Holes in General Relativity},
        journal        = {Commun. math. Phys.},
        volume        = 25,
        year        = 1972,
        pages        = 152
}

@article{Hawking71a,
        key     = {Hawking71a},
        author  = {S.W. Hawking},
        title   = {Gravitational radiation from colliding black holes},
        journal = {Phys. Rev. Lett.},
        volume  = {26},
        pages   = {1344-1346},
        year    = {1971}
}

% Copied by Joe 3/21/94
@Article{Hawking72a,
          key     = {Hawking72a},
        author  = {S. W. Hawking},
          title   = {Black Holes in General Relativity},
          OPTcrossref = {},
          journal = {Comm. Math. Phys.},
          year    = {1972},
          volume  = {25},
          OPTnumber = {},
          pages   = {152},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

% Copied by Joe 3/21/94
@Article{Hawking72b,
          key     = {Hawking72b},
        author  = {S. W. Hawking and J.B Hartle},
          title   = {Energy and Angular Momentum Flow in a Black Hole},
          OPTcrossref = {},
          journal = {Commun. Math. Phys.},
          year    = {1972},
          volume  = {27},
          OPTnumber = {},
          pages   = {283-290},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@InCollection{Hawking73,
           key     = {Hawking73},
          author  = {S. W. Hawking},
          title = {The Event Horizon},
          OPTcrossref = {},
           booktitle = {Black Holes},
           publisher = {Gordon and Breach},
           year    = {1973},
           editor  = {C. DeWitt and B. S. DeWitt},
           OPTvolume = {},
           OPTnumber = {},
           OPTseries = {},
           OPTtype = {},
           OPTchapter = {},
           pages = {1-55},
           address = {New York},
           OPTedition = {},
           OPTmonth = {},
           OPTnote = {},
           OPTannote = {}
}

@Book{Hawking73a,
  author =       {Stephen W. Hawking and George F. R. Ellis},
  title =        {The large scale structure of spacetime},
  publisher =    {Cambridge University Press},
  year =         1973,
  address =      {Cambridge, England},
  isbn    =      {0-521-09906-4},
}

@Article{Hawley84,
  author = {J. Hawley and L. Smarr and J. Wilson},
  title = {},
  OPTcrossref = {},
  key = {Hawley84},
  journal = {Astrophys. J. Suppl. Ser.},
  year = {1984},
  volume = {55},
  OPTnumber = {},
  pages = {211},
  OPTannote = {}
}

@Article{Hawley84a,
  author = {J. Hawley and L. Smarr and J. Wilson},
  title = {},
  OPTcrossref = {},
  key = {Hawley84a},
  journal = {Astrophys. J.},
  year = {1984},
  volume = {277},
  OPTnumber = {},
  pages = {296},
  OPTannote = {}
}

@Article{Hawley91,
  author = {J. Hawley},
  title = {},
  OPTcrossref = {},
  key = {Hawley91},
  journal = {Astrophys. J.},
  year = {1991},
  volume = {381},
  OPTnumber = {},
  pages = {496},
  OPTannote = {}
}

@Article{Hawley00,
  author = {S.~H. Hawley and M.~W. Choptuik},
  title = {Boson Stars Driven to the Brink of Black Hole Formation},
  OPTcrossref = {},
  key = {Hawley00},
  journal = {Phys. Rev. D},
  year = {2000},
  volume = {62},
  OPTnumber = {},
  pages = {104024},
  OPTannote = {}
}

@Article{Hawley:2003az,
  author =	 "Hawley, Scott H. and Matzner, Richard A.",
  title =	 "Tips for implementing multigrid methods on domains
                  containing holes",
  journal =	 {Class. Quantum Grav.},
  volume =	 21,
  pages =	 {805-821},
  year =	 2004,
  eprint =	 "gr-qc/0306122",
  SLACcitation = "%%CITATION = GR-QC 0306122;%%",
}

# From GRQC by Paul 4/21
@Article{Hayashi94,
  author = {Koichi Hayasi and Toshiharu Samura},
  title = {Gravitational Shock Waves for {S}chwarzschild and {K}err
                  Black Holes},
  OPTcrossref = {},
  key = {Hayashi94},
  journal = {GR-QC},
  year = {1994},
  volume = {9404027},
  OPTnumber = {},
  pages = {},
  OPTannote = {}
}

@Article{Hayward94a,
  author =       {Sean A. Hayward},
  title  =       {General laws of black hole dynamics},
  journal=       {Phys. Rev. D},
  year   =       1994,
  volume =       49,
  number =       12,
  month  =       {15 June},
  pages  =       {6467--6474},
  eprint =       {gr-qc/9306006},
  doi    =       {10.1103/PhysRevD.49.6467},
  url    =       {http://link.aps.org/abstract/PRD/v49/p6467},
}

@Article{Hayward94b,
  author =       {Sean Hayward},
  title =        {Spin-coefficient form of the new laws of black hole
                  dynamics},
  journal =      {Class. Quantum Grav.},
  year =         1994,
  volume =       11,
  pages =        3025,
  eprint =       {gr-qc/9406033}
}

@Article{Hayward04,
  author =       {Sean A. Hayward},
  title =        {Energy and entropy conservation for dynamical black
                  holes},
  journal =      {Phys. Rev. D},
  year =         2004,
  volume =       70,
  pages =        104027,
  eprint =       {gr-qc/0408008}
}

@article{Hayward05,
  author =       {Sean Hayward},
  title =        {Gravitational radiation from dynamical black holes},
  journal =      {Class. Quantum Grav.},
  year =         2006,
  volume =       23,
  pages =        {L15},
  eprint =       {gr-qc/0505080}
}

@ARTICLE{Heger00,
   author = {{Heger}, A. and {Langer}, N. and {Woosley}, S.~E.},
    title = "{Presupernova Evolution of Rotating Massive Stars. I. Numerical Method and Evolution of the Internal Stellar Structure}",
  journal = {Astrophys. J.},
   eprint = {astro-ph/9904132},
     year = 2000,
    month = jan,
   volume = 528,
    pages = {368},
      doi = {10.1086/308158},
}

@ARTICLE{Heger04,
   author = {{Heger}, A. and {Woosley}, S.~E. and {Spruit}, H.~C.},
  journal = {Astrophys. J.},
   eprint = {astro-ph/0409422},
     year = 2005,
    month = jun,
   volume = 626,
    pages = {350},
      doi = {10.1086/429868},
}

@MastersThesis{Heinz93,
  author = {George Heinz},
  title = {The Relativity Workbench:  A Prototype for a
                  Real-Time Computational Science Environment},
  school = {University of Illinois},
  year = {1993},
  OPTcrossref = {},
  OPTkey = {},
  OPTaddress = {},
  OPTmonth = {},
  OPTnote = {},
  OPTtype = {},
  OPTannote = {}
}

@PhDThesis{Herrmann2005:PhD,
   author      = {Frank Herrmann},
   title       = {Evolution and analysis of binary black hole spacetimes},
   address     = {Potsdam},
   month       = {July},
   year        = {2005},
   school      = {Department of Physics},
   institution = {University of Potsdam},
   affiliation = {Max-Planck-Institut f{\"u}r Gravitationsphysik}
}

@Misc{Henning2006,
  editor =       {John L. Henning},
  title =        {{SPEC} {CPU2006} Benchmark Descriptions},
  institution =  {SPEC CPU Subcommittee},
  year =         2006,
  url =
                  {http://www.spec.org/cpu2006/publications/CPU2006benchmarks.pdf}
}

@Article{Herrmann:2006ks,
     author    = "Herrmann, Frank and Shoemaker, Deirdre and Laguna, Pablo",
     title     = "Unequal-Mass Binary Black Hole Inspirals",
     year      = "2006",
     eprint    = "gr-qc/0601026",
     SLACcitation  = "%%CITATION = GR-QC 0601026;%%"
}

@Article{Herrmann:2007ac,
     author    = "Herrmann, Frank and Hinder, Ian and Shoemaker, Deirdre and
                  Laguna, Pablo and Matzner, Richard A.",
     title     = "Gravitational recoil from spinning binary black hole
                  mergers",
     year      = "2007",
     eprint    = "gr-qc/0701143",
     SLACcitation  = "%%CITATION = GR-QC/0701143;%%"
}

@Article{Herrmann:2007ex,
     author    = "Herrmann, Frank and Hinder, Ian and Shoemaker, Deirdre M.
                  and Laguna, Pablo and Matzner, Richard A.",
     title     = "Binary Black Holes: Spin Dynamics and Gravitational
                  Recoil",
     year      = "2007",
     eprint    = "arXiv:0706.2541 []",
     SLACcitation  = "%%CITATION = ARXIV:0706.2541;%%"
}

@article{Hestenes52,
        key     = {Hestenes52},
        author  = {M. R. Hestenes and E. Stieffel},
        title   = {Methods of Conjugate Gradients for Solving Linear
                   Systems},
        journal = {J. Res. Nat. Bur. Standards},
        volume  = 49,
        year    = 1952,
        pages   = {409-417}
}

@Article{Hillis93,
  author = {Daniel Hillis and Bruce Boghosian},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Science},
  year = {1993},
  OPTvolume = {261},
  OPTnumber = {},
  pages = {856},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@article{Hindmarsh-1983,
  author = "Alan C. Hindmarsh",
  title  = "ODEPACK, A Systematized Collection of ODE Solvers",
  journal = "IMACS Transactions on Scientific Computing",
  volume  = 1,
  pages   = "55--64",
  year   = 1983,
  editor    = "R. S. Stepleman {\it et al.}",
  booktitle = "Scientific Computing",
  publisher = "North-Holland Publishing Company",
  address   = "Amsterdam",
  url       = "http://www.netlib.org/odepack/index.html",
  note      = "article also available at
		http://www.llnl.gov/CASC/nsde/pubs/u88007.pdf",
}

@ARTICLE{Hirose04,
   author = {S. Hirose and J. H. Krolik and J. P. De Villiers and J. F. Hawley},
    title = "{Magnetically Driven Accretion Flows in the {Kerr} Metric {II}:
	     Structure of the Magnetic Field}",
  journal = {Astrophys. J.},
     year = 2004,
   volume = 606,
    pages = {1083},
   eprint = {astro-ph/0311500}
}

@book{Hirsch92,
        author = {C. Hirsch},
        editor        = {R. Gallagher and O. Zienkiewicz},
        title = {Numerical Computation of Internal and External Flows},
        publisher = {Wiley-Interscience},
        address        = {},
        year = {1992},
        pages = {}
}

@ARTICLE{Hirschi04,
   author = {{Hirschi}, R. and {Meynet}, G. and {Maeder}, A.},
    title = "{Stellar evolution with rotation. {XII}. Pre-supernova models}",
  journal = {Astron. Astrophys.},
     year = 2004,
    month = oct,
   volume = 425,
    pages = {649-670},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2004A%26A...425..649H&amp;db_key=AST},
  adsnote = {Provided by the NASA Astrophysics Data System}
}

@article{Hochbruck-etal-1998:exponential-integrator,
  author  = "Marlis Hochbruck and Christian Lubich and Hubert Selhofer",
  title   = "Exponential Integrators for Large Systems
             of Differential Equations",
  journal = "{SIAM} Journal of Scientific Computing",
  volume  = 19, number = 5,
  year    = 1998, month = "September",
  pages   = "1552--1574",
  url     = "http://www.siam.org/journals/sisc/19-5/29533.html",
  X-alternate-url = "http://epubs.siam.org/sam-bin/getfile/SISC/articles/29533.pdf",
  X-note  = "preprint = report 31 of the
             Sonderforschungsbereich~382 project, November 1995",
}

@Article{Hod98,
  author = 	 {Shahar Hod and Tsvi Piran},
  title = 	 {Mass {I}nflation in {D}ynamical {G}ravitational
                  {C}ollapse of a {C}harged {S}calar {F}ield},
  journal = 	 {Phys. Rev. Lett.},
  year = 	 1998,
  volume = 	 81,
  pages = 	 {1554--1557}}

@Article{Hogan88,
  author = {C. Hogan and M. Rees},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Lett.},
  year = {1988},
  volume = {B205},
  OPTnumber = {},
  pages = {228},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@mastersthesis{Holst90,
        key     = {Holst90},
        author  = {M. J. Holst},
        title   = {CgCode: Software for Solving Linear Systems with
                   Conjugate Gradient Methods},
        school  = {Dept. of Computer Science, University of Illinois,
                   Urbana},
        year    = 1990
}

@Article{Holst:2004wt,
     author    = "Holst, Michael and Lindblom, Lee and Owen, Robert and Pfeiffer, Harald
                  and Scheel, Mark and Kidder, Lawrence",
     title     = "Optimal Constraint Projection for Hyperbolic Evolution
                  Systems",
     journal   = "Phys. Rev. D",
     volume    = "70",
     year      = "2004",
     pages     = "084017",
     eprint    = "gr-qc/0407011",
     SLACcitation  = "%%CITATION = GR-QC 0407011;%%"
}

@Unpublished{Holst:2005preprint,
  author = 	 {M.  Holst and D.  Bernstein},
  title = 	 {Adaptive finite element
solution of the {E}instein constraint equations in general relativity},
  note = 	 {preprint},
  year = 	 {2005},
}

@inproceedings{Holz93,
  author    = {D. Holz and W. Miller and M. Wakano and J. Wheeler},
  title     = {Coalescence of primal gravity waves to make
               cosmological mass without matter},
  editor    = {B. L. Hu and T. A. Jacobson},
  booktitle = {Directions in General Relativity: {P}roceedings of
               the 1993 International Symposium, {M}aryland; {P}apers
               in honor of {D}ieter {B}rill},
  publisher = {Cambridge University Press},
  address   = {Cambridge, England},
  pages     = {339},
  year      = 1993
}

@Unpublished{Holz98x,
  author = {D. Holz},
  OPTtitle = {},
  note = {private communication},
  OPTcrossref = {},
  OPTkey = {},
  year = {1998},
  OPTmonth = {},
  OPTannote = {}
}

@article{Hornung-Kohn-2002:SAMRAI--managing-complexity,
  author  = "Richard D. Hornung and Scott R. Kohn",
  title   = "Managing Application Complexity in the
             SAMRAI Object-Oriented Framework",
  journal = "Concurrency and Computation: Practice and Experience",
  volume  = 14,
  pages   = "347--368",
  year    = 2002,
}

@article{Hornung-etal-2006:SAMRAI--managing-complex-data-geometry,
  author  = "Richard D. Hornung and Andrew M. Wissink and Scott R. Kohn",
  title   = "Managing Complex Data and Geometry in
             Parallel Structured AMR Applications",
  journal = "Engineering with Computers",
  DOI     = "10.1007/s00366-006-0038-6",
  year    = "2006",
  note    = "published online 30 August 2006, no volume/issue assigned yet",
  url     = "http://www.springerlink.com/content/mnt30666770u6763/",
  X-note  = "SAMRAI design",
}

@Article{Horowitz:1980fj,
     author    = "Horowitz, G. T.",
     title     = "SEMICLASSICAL RELATIVITY: THE WEAK FIELD LIMIT",
     journal   = "Phys. Rev. D",
     volume    = "21",
     year      = "1980",
     pages     = "1445-1461",
     SLACcitation  = "%%CITATION = PHRVA,D21,1445;%%",
}

@Article{Horowitz:1999jd,
     author    = "Horowitz, Gary T. and Hubeny, Veronika E.",
     title     = "Quasinormal modes of AdS black holes and the approach to
                  thermal  equilibrium",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "024027",
     eprint    = "hep-th/9909056",
     SLACcitation  = "%%CITATION = HEP-TH 9909056;%%"
}


@Article{Hou94,
  author =          {T. Y. Hou and P. G. LeFloch},
  title =          {Why {N}onconservative {S}chemes {C}onverge to {W}rong {S}olutions: {E}rror {A}nalysis},
  journal =          {Math. Comp.},
  year =          {1994},
  OPTkey =          {},
  volume =          {62},
  OPTnumber =          {},
  pages =          {497--530},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@Article{Hough94b,
     key = {Hough94b},
     author    = "J. Hough",
     title     = "LISA: Laser Interferometer Space Antenna for gravitational
                  wave measurements",
     year    = {1994},
     note     = "Prepared for {E}doardo {A}maldi Meeting on Gravitational Wave
                  Experiments, {R}ome, {I}taly, 14-17 Jun 1994",
}

@Unpublished{Hough94,
  author = {J. Hough and K. Danzmann {\it et al.}},
  title  = {GEO 600 -- Proposal for a 600 m Laser-Interferometric
            Gravitational Wave Antenna},
  note   = {Proposal to the PPARC, 1994},
  year   = {1994},
}

@Article{Houser:1994ds,
     author    = "Houser, J. L. and Centrella, J. M. and Smith, S. C.",
     title     = "Gravitational radiation from nonaxisymmetric instability in
                  a rotating star",
     journal   = "Phys. Rev. Lett.",
     volume    = "72",
     year      = "1994",
     pages     = "1314-1317",
     eprint    = "gr-qc/9409057",
     SLACcitation  = "%%CITATION = GR-QC 9409057;%%"
}

@ARTICLE{Houser96,
   author = {{Houser}, J.~L. and {Centrella}, J.~M.},
    title = "{Gravitational radiation from rotational instabilites in compact stellar cores with stiff equations of state}",
  journal = {Phys. Rev. D},
     year = 1996,
    month = dec,
   volume = 54,
    pages = {7278-7297},
   eprint = {gr-qc/9611033},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1996PhRvD..54.7278H&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}


@misc{HTTPD_web,
   key = {HTTPD_web},
   author = {},
   year = {},
   note = {Cactus Live Simulation Web Server Demonstration: {\tt http://origin.aei.mpg.de:7990/}}
}

@article{Huang95,
  author = {J. Huang and F. Saied and E. Seidel},
  year = {1995},
  title = {Finite Element Multigrid Solution of the Initial Value Problem},
  key = {Huang95},
  journal = {Research Report at the Department of Computer Science,
University of Illinois at Urbana-Champaign},
  note = {In preparation.  Also presented at the 7th Copper Mountain
Conference on Multigrid Methods, April 3-7, 1995.},
  OPTcrossref = {},
  OPTkey = {},
  OPTeditor = {},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  OPTpublisher = {},
  OPTorganization = {},
  OPTaddress = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Unpublished{HubnerPrivate,
  author = {P. H{\"u}bner},
  note = {private communication},
}


@phdthesis{Huebner93,
        key     = {Hubner93},
        author  = {Peter H{\"u}bner},
        title   = {Numerische und analytische Untersuchungen von
                   (singul{\"a}ren,) asymptotisch flachen Raumzeiten mit
                   konformen Techniken},
        school  = {Ludwig Maximilians Universit{\"a}t M{\"u}nchen},
        year    = 1993,
}

@article{Huebner96,
        key     = {Hubner96},
        author  = {Peter H{\"u}bner},
        title   = {Method for calculating the global structure of
                  (singular) spactimes},
        journal = {Phys. Rev. D},
        volume  = {53},
        year    = {1996},
        pages   = {701-721},
        note = {}
}

@article{Huebner98,
        key     = {Hubner98},
        author  = {Peter H{\"u}bner},
        title   = {How to Avoid Artificial Boundaries in the Numerical
                   Calculation of Black Hole Spacetimes},
        journal = {gr-qc/9804065},
        volume  = {},
        year    = {1998},
        pages   = {},
        note = {}
}

@misc{Huebner98x,
      author = {P. H{\"u}bner},
      note = {private communication}
}

@article{Huebner99,
        key     = {Hubner99},
        author  = {Peter H{\"u}bner},
        title   = {A scheme to numerically evolve data for the
                conformal {E}instein equation},
        journal = {Class. Quantum Grav.},
        volume  = {16},
        year    = {1999},
        pages   = {2823-2843},
        note = {}
}

@article{Huebner01,
        key     = {Huebner01},
        author  = {Peter H{\"u}bner},
        title   =  {From now to timelike infinity on a finite grid},
        journal = {Class. Quantum Grav.},
        volume  = {18},
        year    = {2001},
        pages   = {1871-1884},
        note = {}
}

@article{Hughes94a,
  key =          {Hughes94a},
  author =       {Scott A. Hughes and Keeton, II, Charles R. and Paul
                  Walker and Kevin T. Walsh and Stuart L. Shapiro and
                  Saul A. Teukolsky},
  title =        {Finding Black Holes in Numerical Spacetimes},
  journal =      {Phys. Rev. D},
  volume =       49,
  number =       8,
  year =         1994,
  month =        {15 April},
  pages =        {4004--4015},
  doi =          {10.1103/PhysRevD.49.4004}
}

@misc{Hughes_S:00,
                  author = {Scott Hughes},
                  note = {
         \texttt{http://www.tapir.caltech.edu/{\textasciitilde}hughes/ASIS/sourcelist.html}
        }
}

@Article{Hughes:1999bq,
     author    = "Hughes, Scott A.",
     title     = "The evolution of circular, non-equatorial orbits of {K}err
                  black holes  due to gravitational-wave emission",
     journal   = "Phys. Rev. D",
     volume    = "61",
     year      = "2000",
     pages     = "084004",
     eprint    = "gr-qc/9910091",
     SLACcitation  = "%%CITATION = GR-QC 9910091;%%",
}

@Article{Hughes:2001jr,
     author    = "Hughes, Scott A.",
     title     = "Evolution of circular, non-equatorial orbits of {K}err black
                  holes due to  gravitational-wave emission. {II}: Inspiral
                  trajectories and  gravitational waveforms",
     journal   = "Phys. Rev. D",
     volume    = "64",
     year      = "2001",
     pages     = "064004",
     eprint    = "gr-qc/0104041",
     SLACcitation  = "%%CITATION = GR-QC 0104041;%%",
}

@Article{Hughes:2001ch,
     author    = "Hughes, Scott A. and Marka, Szabolcs and Bender, Peter L.
                  and Hogan, Craig J.",
     title     = "New physics and astronomy with the new gravitational-wave
                  observatories",
     year      = "2001",
     archive   = "http://arXiv.org/abs",
     eprint    = "astro-ph/0110349",
     SLACcitation  = "%%CITATION = ASTRO-PH 0110349;%%",
}

@Article{Hughes:2002yy,
     author    = "Hughes, Scott A.",
     title     = "Listening to the universe with gravitational-wave
                  astronomy",
     year      = "2002",
     eprint    = "astro-ph/0210481",
     note    = "astro-ph/0210481",
     SLACcitation  = "%%CITATION = ASTRO-PH 0210481;%%",
}

@Article{Hughes:2002ei,
     author    = "Hughes, Scott A. and Blandford, Roger D.",
     title     = "Black hole mass and spin coevolution by mergers",
     journal   = "Astrophys. J.",
     volume    = "585",
     year      = "2003",
     pages     = "L101-L104",
     eprint    = "astro-ph/0208484",
     SLACcitation  = "%%CITATION = ASTRO-PH 0208484;%%",
}

@Article{Hughes:2004ck,
     author    = "Hughes, Scott A. and Favata, Marc and Holz, Daniel E.",
     title     = "How black holes get their kicks: Radiation recoil in binary
                  black hole mergers",
     year      = "2004",
     eprint    = "astro-ph/0408492",
     SLACcitation  = "%%CITATION = ASTRO-PH 0408492;%%"
}

@Article{Huisken96,
  author =       {Gerhard Huisken and Shing-Tung Yau},
  title =        {Definition of the Center of Mass for Isolated
                  Physical Systems and Unique Foliations by Stable
                  Spheres with Constant Mean Curvature},
  journal =      {Invent. Math.},
  year =         1996,
  volume =       124,
  pages =        {281-311}
}

@article{Huisken01,
   author   = {Gerhard Huisken and Tom Ilmanen},
   title  = {The inverse mean curvature flow and the Riemannian Penrose Inequality},
   journal = {J. Diff. Geom.},
   year  = {2001},
   volume = {59},
   pages =  {353-437}
}

@Article{HulseTaylor74,
      author    = "Hulse, R.N. and Taylor, J.H.",
      title     = "Discovery of a pulsar in a binary system",
      journal   = "Astrophys. J.",
      volume    = "195",
      year      = "1975",
      pages     = "L51-L53",
}

@Unpublished{Huq95,
  author = {Mijan F. Huq},
  OPTtitle = {},
  note = {private communication},
  OPTcrossref = {},
  OPTkey = {},
  OPTyear = {},
  OPTmonth = {},
  OPTannote = {}
}

@phdthesis{Huq96,
        author  = {Mijan F. Huq},
        title   = {Apparent Horizon Location in Numerical Spacetimes},
        school  = {The University of Texas at Austin},
	address = {Austin, USA},
        year    = 1996,
}

@article{Huq00,
        author  = {Mijan F. Huq and M. W. Choptuik and Richard A. Matzner},
        title   = {Locating Boosted {K}err and {S}chwarzschild
                   Apparent Horizons},
        journal = {Phys. Rev. D},
        volume  = {66},
        year    = 2002,
        pages   = {084024},
        eprint  = {gr-qc/0002076},
	doi     = {10.1103/PhysRevD.66.084024},
}

@misc{Huq98x,
        author = {Mijan F. Huq},
        note = {private communication}
}

@MastersThesis{Husa92,
 author = {S. Husa},
 title = {Brill--Wellen mit einer toroidalen konformen Symmetrie},
 school = {University of Vienna},
 year = {1992}
}

@Article{Beig:1994rp,
     author    = "Beig, R. and Husa, S.",
     title     = "Initial data for general relativity with toroidal conformal
                  symmetry",
     journal   = "Phys. Rev. D",
     volume    = "50",
     year      = "1994",
     pages     = "7116-7118",
     eprint    = "gr-qc/9410003",
     SLACcitation  = "%%CITATION = GR-QC 9410003;%%"
}

@Article{Husa:1996xz,
     author    = "Husa, S.",
     title     = "Initial Data for General Relativity Containing a Marginally
                  Outer Trapped Torus",
     journal   = "Phys. Rev. D",
     volume    = "54",
     year      = "1996",
     pages     = "7311-7321",
     eprint    = "gr-qc/9606042",
     SLACcitation  = "%%CITATION = GR-QC 9606042;%%"
}

@phdthesis{Husa-PhD,
 author = "S. Husa",
 title = "Asymptotically Flat Initial Data for Gravitational Wave Spacetimes,
 Conformal Compactification and Conformal Symmetry",
 supervisor = "Beig, Robert",
 school = "University of Vienna",
 year = 1998,
}

@Article{Husa:1998tu,
     author    = "Husa, Sascha",
     title     = "Asymptotically flat initial data for gravitational wave
                  spacetimes,  conformal compactification and conformal
                  symmetry",
     year      = "1998",
     eprint    = "gr-qc/9811005",
     SLACcitation  = "%%CITATION = GR-QC 9811005;%%"
}

@Article{Husa99a,
     author  = "Sascha Husa and Jeffrey Winicour",
     title   = "Asymmetric merger of black holes",
     year    = "1999",
     journal = "Phys. Rev. D",
     volume  = 60,
     number  = 8,
     pages   = "084019",
     doi     = "10.1103/PhysRevD.60.084019",
     url     = "http://link.aps.org/abstract/PRD/v60/e084019",
     eprint  = "gr-qc/9905039",
}

@Article{Husa2000a,
     author    = "Sascha Husa and Manuela Campanelli and Roberto G{\'o}mez and
                  Jeffrey Winicour and Yosef Zlochower",
     title     = "Colliding black holes from a null point of view: the close
                  limit",
     year      = "2000",
     eprint    = "gr-qc/0012110",
     SLACcitation  = "%%CITATION = GR-QC 0012110;%%",
}

@article{Husa2000b,
        author = {Sascha Husa and Christiane Lechner
                  and Michael P{\"u}rrer and Jonathan Thornburg
                  and Peter C. Aichelburg},
        title = "Type~\hbox{II} Critical Collapse of a Self-Gravitating
                 Nonlinear $\sigma$-Model",
        journal = "Phys. Rev. D",
        volume = 62, number = 10,
        year   = 2000, month = "15 November",
        pages  = "104007",
        eprint = "gr-qc/0002067",
	url    = "http://link.aps.org/abstract/PRD/v62/e104007",
	doi    = "10.1103/PhysRevD.62.104007",
}

@inproceedings{Husa01,
     author    = {Sascha Husa},
     booktitle = {Proceedings of the 2001 spanish relativity meeting},
     editor    = {L. Fern{\'a}ndez and L. Manuel Gonz{\'a}lez},
     title     = {Numerical relativity with the conformal field equations},
     publisher = {Springer},
     series    = {Lecture Notes in Physics},
     volume    = {617},
     address   = {},
     pages     = "159-192",
     year      = {2003},
}

@InProceedings{Husa:2002kk,
     author    = "Husa, Sascha",
     title     = "Problems and successes in the numerical approach to the
                  conformal field  equations",
     editor    = {J. Frauendiener and H. Friedrich},
     publisher = {Springer},
     series    = {Lecture Notes in Physics},
     volume    = "604",
     year      = "2002",
     pages     = "239-260",
     eprint    = "gr-qc/0204043",
     SLACcitation  = "%%CITATION = GR-QC 0204043;%%"
}

@incollection{Husa02a,
      author    = {S. Husa},
      editor    = {J. Frauendiener and H. Friedrich},
      booktitle = {The Conformal Structure of Spacetimes: Geometry, Analysis, Numerics},
      chapter   = {Problems and {S}uccesses in the {N}umerical {A}pproach to the
                  {C}onformal {F}ield {E}quations},
      volume    = {604},
      year      = {2002}
}

@inproceedings{Husa02b,
     author    = {Sascha Husa},
     booktitle = {Current trends in relativistic astrophysics},
     editor    = {L. Fern{\'a}ndez and L. Manuel Gonz{\'a}lez},
     chapter   = {Numerical relativity with the conformal field equations},
     publisher = {Springer},
     series    = {Lecture Notes in Physics},
     volume    = {617},
     address   = {},
     year      = {2002}
}

@Article{Husa02c,
     author    = {S. Husa and Y. Zlochower and Roberto G{\'o}mez and Jeffrey Winicour},
     title     = {Retarded radiation from colliding black holes in the close limit.},
     volume = {65},
     journal = {Phys. Rev. D},
     pages = {084034},
     year      = {2002}
}

@Article{Husa:2003su,
     author    = "Husa, Sascha and Lechner, Christiane",
     title     = "Computer Algebra Applications for Numerical Relativity",
     year      = "2003",
     eprint    = "gr-qc/0301076",
     SLACcitation  = "%%CITATION = GR-QC 0301076;%%",
}

@Article{Husa:2004ip,
  author =       "Husa, Sascha and Hinder, Ian and Lechner,
                  Christiane",
  title =        "Kranc: a {Mathematica} application to generate
                  numerical codes for tensorial evolution equations",
  journal =      "Comput. Phys. Comm.",
  year =         2006,
  volume =       174,
  pages =        "983-1004",
  eprint =       "gr-qc/0404023",
}

@Article{Husa:2005ns,
 author    = "Husa, Sascha and Schneemann, Carsten and Vogel, Tilman and
              Zenginoglu, Anil",
 title     = "Hyperboloidal data and evolution",
 year      = "2005",
 note      = "To appear in Proceedings of the 2005 spanish relativity meeting,
              AIP Conference Proceedings, 8 pages.",
 eprint    = "gr-qc/0512033",
 SLACcitation  = "%%CITATION = GR-QC 0512033;%%"
}

@Article{Husain01,
  author={Viqar Husain and Michel Olivier},
  title={Scalar field collapse in three-dimensional {AdS} spacetime},
  journal={Class. Quantum Grav.},
  volume={18},
  number={2},
  pages={L1-L9},
  year={2001}
}

@Article{Husain03,
  author={V. Husain and G. Kunstatter and B. Preston and M. Birukou},
  title={Anti-de {S}itter gravitational collapse},
  journal={Class. Quantum Grav.},
  volume={20},
  number={4},
  pages={L23-L29},
  year={2003}
}

@Article{Hutanu03a,
     author    = {A. Hutanu and A. Merzky and R. K{\"a}hler and H.-C. Hege and
                 B. Ullmer and T. Radke and E. Seidel},
     title     = {Progressive Retrieval and Hierarchical Visualization of Large Remote Data},
     journal = {Supercomputing 2003},
     year      = {2003},
     note     = {submmitted}
}

@techreport{Hyman-1976-Courant-MOL-report,
        author = "James M. Hyman",
        title = "The Method of Lines Solution
                 of Partial Differential Equations",
        institution = "ERDA Mathematics and Computing Laboratory,
                       Courant Institute of Mathematical Sciences,
                       New York University",
        X-institution = "New York University",
        department = "ERDA Mathematics and Computing Laboratory,
                      Courant Institute of Mathematical Sciences",
        year = 1976, month = "October",
        number = "COO-3077-139",
        snote = "++good; this is the best overall MOL reference I know",
}

@techreport{Hyman-1979-MOL,
        author = "James M. Hyman",
        title = "A Method of Lines Approach to the
                 Numerical Solution of Conservation Laws",
        institution = "Los Alamos National Laboratory",
        year = 1979,
        number = "LA-UR 79-837",
        note = "submitted to Third IMACS International Symposium on
                Computer Methods for Partial Differential Equations,
                20-22 June 1979, Lehigh University, Bethlehem PA 18015, USA",
        snote = "FIXME: get proceedings author and this article page numbers",
        }

@incollection{Hyman-1989-MOL,
        author = "James M. Hyman",
        title = "Numerical Methodologies for Solving
                 Partial Differential Equations",
        pages = "215--237",
        editor = "J. R. Buchler",
        booktitle = "NATO Advanced Research Workshop on the
                     Numerical Modeling of Nonlinear Stellar Pulsations:
                     Problems and Prospects",
        publisher = "Kluwer",
        address = "Dordrecht",
        year = 1989,
        isbn = "0-7923-0598-1",
        note = "Also available as
                Los Alamos National Laboratories
                Report LA-UR 89-3136",
        }

@Article{Hyman83,
  author = {J. M. Hyman},
  title = {},
  OPTcrossref = {},
  key = {Hyman83},
  journal = {SIAM J. Sci. Stat. Comput.},
  year = {1983},
  volume = {4},
  OPTnumber = {},
  pages = {645},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% I %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Inproceedings{Ibanez97a,
     author  = {J.M. Ib{\'a}{\~n}ez and J.A. Font and J.M.
          Mart{\'\i} and J.A. Miralles},
     title   = {Numerical General-Relativistic Hydrodynamics: Riemann Solvers },
  editor={A. Olinto and J. Frieman and D. Schramm},
  booktitle={Proceedings of {\it The 18th {T}exas Symposium on
        Relativistic Astrophysics}},
  publisher={World {S}cientific},
  address={Singapore},
  year={1998},
  OPTpages={} }

@Article{Ibanez99,
        key={Ibanez99},
        author={J.M. Ib{\'a}{\~n}ez and J.M. Mart{\'\i}},
        title={Riemann solvers in relativistic astrophysics},
        journal={Journal of Computational and Applied Mathematics},
        volume={109},
        pages = {173},
        year=1999
}

@Inproceedings{Ibanez01,
        key={Ibanez01},
        author={J.M. Ib{\'a}{\~n}ez and M.A. Aloy and J.A. Font and
                J.M. Mart{\'\i} and J.A. Miralles and J.A. Pons},
        title={},
        booktitle = {Godunov methods: theory and applications},
        editor={E.F. Toro},
        publisher = {Kluwer Academic/Plenum Publishers},
        address={New York},
        year={2001}
}

@ARTICLE{Imamura2001,
   author = {{Imamura}, J.~N. and {Durisen}, R.~H.},
    title = "{The Dominance of Dynamic Barlike Instabilities in the Evolution of a Massive Stellar Core Collapse That ``Fizzles''}",
  journal = {Astrophys. J.},
     year = 2001,
    month = mar,
   volume = 549,
    pages = {1062-1075},
      doi = {10.1086/319451},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2001ApJ...549.1062I&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Imamura2003,
   author = {{Imamura}, J.~N. and {Pickett}, B.~K. and {Durisen}, R.~H.},
    title = "{The Nonlinear Evolution of Massive Stellar Core Collapses That ``Fizzle''}",
  journal = {Astrophys. J.},
     year = 2003,
    month = apr,
   volume = 587,
    pages = {341-355},
      doi = {10.1086/368176},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2003ApJ...587..341I&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}
@article{Imbiriba-etal-2004:puncture-evolution-FMR,
	author = "Breno Imbiriba and John Baker and Dae-Il Choi
		  and Joan Centrella and David R. Fiske and J. David Brown
		  and James R. van Meter and Kevin Olson",
	title  = "Evolving a puncture black hole with fixed mesh refinement",
        journal = {Phys. Rev. D},
        volume = 70,
        pages = 124025,
	eprint = "gr-qc/0403048",
	year   = 2004,
	}

@Article{Imbiriba:2004tp,
  author =       "Breno Imbiriba and John Baker and Dae-Il Choi and
                  Joan Centrella and David R. Fiske and J. David Brown
                  and James R. van Meter and Kevin Olson",
  title =        "Evolving a puncture black hole with fixed mesh
                  refinement",
  year =         2004,
  eprint =       "gr-qc/0403048",
  SLACcitation = "%%CITATION = GR-QC 0403048;%%"
}


@Article{Ioka05,
     author    = "K. Ioka and P. M{\'e}sz{\'a}ros",
     title     = "Spatial Correlation of Massive Black Hole Mergers:
	          Probing the Formation Mechanism and the Reionization",
     year      = "2005",
     note      = "astro-ph/0502437",
}


@Article{Innocent_J:97,
   author={J.-M. Innocent and B. Torr{\'e}sani},
   title={},
   journal={Appl. Comp. Harm. Anal.},
   year={1997},
   volume={4},
   pages=113
}

@Article{Isaacson68,
  author  = {R. Isaacson},
  title   = {Gravitational Radiation in the Limit of High Frequency. {II}.
             Nonlinear Terms and the Effective Stress Tensor},
  journal = {Phys. Rev.},
  year    = {1968},
  volume  = {166},
  pages   = {1272-1280},
}

@Article{Isaacson83,
  author =          {R. Isaacson and J. Welling and Jeffrey Winicour},
  title =          {Null cone computation of gravitational radiation},
  journal =          {J. Math. Phys.},
  year =          {1983},
  volume =          {24},
  pages =          {1824},
}

@phdthesis{Isenberg-1979,
        author  = "J. A. Isenberg",
	title   = "The Construction of Spacetimes from Initial Data",
        school  = "University of Maryland",
        year    = 1979,
	X-note  = "{U}niversity {M}icrofilms \#DA 79-26499",
}

@Article{Islam02,
        key         = {Islam02},
        author      = {R. Islam and J. Taylor and J. Silk},
        title       = {Massive Black Hole Remnants of The First
                       Stars in Galactic Haloes},
        journal     = {Mon.Not.Roy.Astron.Soc.},
        volume      ={340},
        year        ={2003},
	pages       = {647},
        eprit = {astro-ph/0208189},
        OPTpages= 1776
}

@Article{Israel67,
        author  = {W. Israel},
        title   = {Event Horizons in Static Vacuum Space-Times},
        journal = {Phys. Rev. D},
        volume  = 164,
        year    = 1967,
        pages   = 1776
}

@Article{Israel79,
        author  = {W. Israel and J. M. Stewart},
        title   = {Transient Relativistic Thermodynamics and Kinetic Theory},
        journal = {Ann. Phys.},
        volume  = 118,
        year    = 1979,
        pages   = 341
}

@Article{Israel86a,
          author  = "Werner Israel",
          title   = "Must Nonspherical Collapse Produce Black Holes?
		     A Gravitational Confinement Theorem",
          journal = "Phys. Rev. Lett.",
          volume  = 56, number = 8,
	  year    = 1986,
	  pages   = "789--791",
}

@Article{Israel86,
          key     = {Israel86},
          author  = {Werner Israel},
          title   = "The Formation of Black Holes in Nonspherical Collapse
		     and Cosmic Censorship",
          OPTcrossref = {},
          journal = {Canadian Journal of Physics},
          year    = {1986},
          volume  = {64},
          OPTnumber = {},
          pages   = {120--127},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@inproceedings{Israel87,
         key     = {Israel87},
         author  = {W. Israel},
         title   = {},
         editor  = {S. W. Hawking and Israel W.},
         booktitle = {300 hundred years of gravitation},
         publisher = { Cambridge University Press},
         address = {Cambridge, Massachusets},
         pages   = {},
         year    = {1987}
}

@Article{Israeli81,
  author = {M. Israeli and S. A. Orzsag},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {J. Comput. Phys.},
  year = {1981},
  volume = {41},
  OPTnumber = {},
  pages = {115},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@ARTICLE{Itoh70,
   author = {{Itoh}, N.},
    title = "{Hydrostatic Equilibrium of Hypothetical Quark Stars}",
  journal = {Progress of Theoretical Physics},
     year = 1970,
   volume = 44,
    pages = {291-292},
}

@article{Itoh01,
        key     = {Itoh01},
        author  = {Y. Itoh and T. Futamase and H. Asada},
        title   = {},
        journal = {Phys. Rev. D},
        volume  = 63,
        year    = 2001,
        pages   = 064038
}

% copied by Steve Brandt for 4/21/94 meeting
@article{Iyer87,
        key     = {Iyer87},
        author  = {S. Iyer and C. M. Will},
        title   = {Black-hole normal modes:  A WKB approach.  {I}.
                   Foundations and application of a higher-order WKB analysis
                   of potential-barrier scattering},
        journal = {Phys. Rev. D},
        volume  = 35,
        year    = 1987,
        pages   = 3621
}

@article{Iyer93a,
        key     = {Iyer93a},
        author  = {B. R. Iyer and C. M. Will},
        title   = {},
        journal = {Phys. Rev. D},
        volume  = 70,
        year    = 1995,
        pages   = 113
}

@article{Iyer95a,
        key     = {Iyer95a},
        author  = {B. R. Iyer and C. M. Will},
        title   = {},
        journal = {Phys. Rev. D},
        volume  = {},
        year    = 1995,
        note    = {in preparation},
        pages   = {}
}

@misc{IWG2004,
  note =         {A 21st Century Frontier of Discovery:
The Physics of the Universe
A Strategic Plan for Federal Research
at the Intersection of Physics and Astronomy, http://www.ostp.gov/html/physicsoftheuniverse2.pdf},
  url =
{http://www.ostp.gov/html/physicsoftheuniverse2.pdf}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% J %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Book{Jackson75,
  author = {J. D. Jackson},
  title = {Classical Electrodynamics},
  publisher = {Wiley},
  year = {1975},
  address = {New York}
}

@Book{Jackson99,
  author = "John David Jackson",
  title = "Classical Electrodynamics",
  edition = "3rd",
  publisher = "Wiley",
  address = "New York",
  year = "1999",
  isbn = "0-471-30932-X",
}

@ARTICLE{Janka93,
  author =       {Janka, H.-T. and Zwerger, T. and M{\"o}nchmeyer, R.},
  title =        {Does artificial viscosity destroy prompt type-{II}
                  supernova explosions?},
  journal =      {Astron. Astrophys.},
  year =         1993,
  month =        feb,
  volume =       268,
  pages =        {360-368},
  adsurl =
                  {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1993A%26A...268..360J&db_key=AST},
  adsnote =      {Provided by the Smithsonian/NASA Astrophysics Data
                  System}
}

@Article{Janka96,
  key =          {Janka96},
  author =       {H.-Th. Janka and M. Ruffert},
  title =        {},
  journal =      {A. A.},
  year =         {1996},
  volume =       {307},
  pages =        {L33},
  eprint =       {astro-ph/9908290},
}

@Article{Janka99a,
  key =          {Janka99a},
  author =       {H.-Th. Janka and T. Eberl and M. Ruffert and
                  C. L. Fryer},
  title =        {Black Hole-Neutron Star Mergers as Central Engines
                  of Gamma-Ray Bursts},
  journal =      {Astrophys. J.},
  year =         1999,
  volume =       527,
  pages =        {L39-L42},
  month =        12,
  eprint =       {astro-ph/9908290}
}

@Inproceedings{Janka04,
  author =       {H.-Th. Janka and L. Scheck and K. Kifonidis and
                  E. M{\"u}ller and T. Plewa},
  title =        {Supernova Asymmetries and Pulsar Kicks -- Views on
                  Controversial Issues},
  booktitle =    {The Fate of the Most Massive Stars, Proc. Eta
                  Carinae Science Symposium (Jackson Hole, May 2004)},
  editor =       {R. Humphreys},
  year =         2004,
  publisher =    {ASP Conference Series},
  address =      {USA},
  eprint =       {astro-ph/0408439}
}

@Article{Jang77,
          key     = {Jang77},
        author  = {P.S. Jang and R. M. Wald},
          title   = {},
          OPTcrossref = {},
          journal = {J. Math. Phys.},
          year    = {1977},
          volume  = {18},
          OPTnumber = {},
          pages   = {41},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@misc{Jansen_priv,
        author  = {N. Jansen},
        note    = {private communication}
}

@Article{Jansen03,
     author    = {Nina Jansen and Bernd Br{\"u}gmann and Wolfgang Tichy},
     title     = "Numerical stability of the {A}lekseenko-{A}rnold evolution
                  system compared to the {ADM} and {BSSN} systems",
     journal   = {Phys. Rev. D},
     year      = "2006",
     volume    = {74},
     pages     = {084022},
     note      = "gr-qc/0310100",
}

@Article{Jantzen:2006gk,
     author    = "Jantzen, Robert T. and York, James W. , Jr.",
     title     = "New Minimal Distortion Shift Gauge",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "104008",
     eprint    = "gr-qc/0603069",
     SLACcitation  = "%%CITATION = GR-QC 0603069;%%"
}

@Article{Jaramillo:2004uc,
     author    = "Jaramillo, Jose Luis and Gourgoulhon, Eric and Mena
                  Marugan, Guillermo A.",
     title     = "Inner boundary conditions for black hole initial data
                  derived from isolated horizons",
     year      = "2004",
     journal   = {Phys. Rev. D},
     volume    = {70},
     pages     = {124036},
     note      = {gr-qc/0407063},
}

@Article{Dain-2005,
   author   = {Sergio Dain and Jos{\'e} Luis Jaramillo and Badri Krishnan},
   title    = {On the existence of initial data containing isolated black holes},
   year     = {2005},
   journal  = {Phys. Rev. D},
   volume   = {71},
   pages    = {064003},
   eprint   = {gr-qc/0412061}
}

@article{Gourgoulhon-Jaramillo-Review,
   author  = {Eric Gourgoulhon and Jos{\'e} Luis Jaramillo},
   title   = {A $3+1$ perspective on null hypersurfaces and isolated horizons},
   year    = {2006}, month = "February",
   eprint  = {gr-qc/0503113},
   journal = {Physics Reports},
   volume  = {423}, number = {4--5}, pages = {159--294},
   doi     = {10.1016/j.physrep.2005.10.00},
}

@Article{Jaranowski97,
        author  = {P. Jaranowski and G. Sch{\"a}fer},
        title   = {Radiative 3.5 post-{N}ewtonian {ADM} {H}amiltonian for many
                   body point-mass systems},
        journal = {Phys. Rev. D},
        volume  = 55,
        year    = 1997,
        pages   = {4712-4722}
}

@Article{Jaranowski98a,
        author  = {P. Jaranowski and G. Sch{\"a}fer},
        title   = {Third post-{N}ewtonian higher order {ADM} {H}amiltonian dynamics
                   for two-body point-mass systems},
        journal = {Phys. Rev. D},
        volume  = 57,
        year    = 1998,
        pages   = {7274-7297}
}

@misc{Jaranowski_Schaefer_priv,
        author  = {P. Jaranowski and G. Sch{\"a}fer},
        note    = {private communication}
}

@Article{Jetzer92,
        author  = {P. Jetzer},
        journal = {Phys. Rep.},
        volume  = 220,
        year    = 1992,
        pages   = 163
}

@Article{Jhingan:2002kb,
     author    = "Jhingan, Sanjay and Tanaka, Takahiro",
     title     = "Improvement on the metric reconstruction scheme in Regge-
                  Wheeler-Zerilli formalism",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "104018",
     eprint    = "gr-qc/0211060",
     SLACcitation  = "%%CITATION = GR-QC 0211060;%%"
}

@Article{Johnson93,
        key        = {Johnson93},
        author        = {W. W. Johnson and S. M. Merkowitz},
        title        = {Truncated Icosahedral Gravitational Wave Antenna},
        OPTcrossref = {},
        journal        = {Phys. Rev. Lett.},
        volume        = 70,
        year        = 1993,
        pages        = 2367
}

@Article{Jordan86,
     author    = "Jordan, R. D.",
     title     = "EFFECTIVE FIELD EQUATIONS FOR EXPECTATION VALUES",
     journal   = "Phys. Rev. D",
     volume    = "33",
     year      = "1986",
     pages     = "444-454",
}

@Article{Jordan87,
     author    = "Jordan, R. D.",
     title     = "STABILITY OF FLAT SPACE-TIME IN QUANTUM GRAVITY",
     journal   = "Phys. Rev. D",
     volume    = "36",
     year      = "1987",
     pages     = "3593-3603",
}

@Article{Jurke03,
        author        = {Thomas Jurke},
        title        = {On future asymptotics of polarized Gowdy $T^3$-models},
        OPTcrossref = {},
        journal        = {Class. Quantum Grav.},
        volume        = 20,
        year        = 2003,
        pages        =  {173-191},
        note = {gr-qc/0210022}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% K %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@book{Kahaner-Moler-Nash-1989,
  author = "David Kahaner and Cleve B. Moler and Stephen Nash",
  title  = "Numerical Methods and Software",
  publisher = "Prentice-Hall",
  address   = "Englewood Cliffs",
  year      = "1989",
  ISBN   = "0-13-627258-4",
  snote  = "a greatly revised and expanded successor to \cite{FMM77}",
}

@Article{Kalogera04,
        key     = {Kalogera04},
        author  = {V. Kalogera and  C. Kim and  D. R. Lorimer and  M. Burgay and N. D'Amico and  A. Possenti and  R. N. Manchester and  A. G. Lyne and  B. C. Joshi and M. A. McLaughlin and  M. Kramer and  J. M. Sarkissian and  F. Camilo
},
        title   = {In-spiral Rates of Double Neutron Stars},
        journal = {Astrophys. J. Lett.},
        volume  = 601,
        year    = 2004,
        pages   = {L179-L182}
}

@Article{Karlhede:1979ri,
     author    = "Karlhede, A.",
     title     = "A review of the geometrical equivalence of metrics in
                  general relativity",
     journal   = "Gen. Rel. Grav.",
     volume    = "12",
     year      = "1980",
     pages     = "693-707",
     SLACcitation  = "%%CITATION = GRGVA,12,693;%%"
}

@Book{Kassam.S:1988,
  author={S A Kassam},
  title={Signal Detection in Non-Gaussian Noise},
  publisher={Springer-Verlag},
  address={New York},
  year={1988}
}

@Article{Kastor93,
        key     = {Kator93},
        author  = {D. Kastor and J. Traschen},
        title   = {Cosmological multi-black-hole solutions},
        journal = {Phys. Rev. D},
        volume  = 47,
        year    = 1993,
        pages   = {5370}
}

@Article{Katz88,
        key     = {Katz88},
        author  = {J. I. Katz and D. Lynden-Bell and W. Israel},
        title   = {Quasilocal energy in static gravitational fields},
        journal = {Class. Quantum Grav.},
        volume  = 5,
        year    = 1988,
        pages   = {971-987}
}

@Article{Katz96a,
        key     = {Katz96a},
        author  = {J. I. Katz and L. M. Canel},
        title   = {The Long and the Short of Gamma-Ray Bursts},
        journal = {Astrophys. J.},
        volume  = 471,
        year    = 1996,
        pages   = {915}
}

@unpublished{Kavanagh06,
     author    = {W. Kavanagh and I. Booth},
     title     = {Spacetimes containing slowly evolving horizons},
     note      = {gr-qc/0603074},
     year      = {2006}
}


@Article{Kawamura03,
     author    = "M. Kawamura and K. Oohara and T. Nakamura ",
     title     = "General Relativistic Numerical Simulation on Coalescing Binary Neutron Stars and Gauge-Invariant Gravitational Wave Extraction",
     year      = "2003",
     note      = "astro-ph/0306481"
}

@Article{Kawamura04,
      author    = "M. Kawamura and K. Oohara",
      title     = "Gauge-Invariant Gravitational Wave Extraction from Coalescing Binary Neutron Stars",
      journal   = "Prog. Theor. Phys.",
      volume    = "111",
      year      = "2004",
      pages     = "589-594",
      OPTeprint    = "gr-qc/0404228"
}

@Article{Kegeles:1979an,
     author    = "L. S. Kegeles and J. M. Cohen",
     title     = "CONSTRUCTIVE PROCEDURE FOR PERTURBATIONS OF SPACE-TIMES",
     journal   = "Phys. Rev. D",
     volume    = "19",
     year      = "1979",
     pages     = "1641-1664",
     SLACcitation  = "%%CITATION = PHRVA,D19,1641;%%",
}

@techreport{Kelley02a,
     key = {Kelley02a},
     author = {I. Kelley and J. Novotny and M. Russell and O. Wehrens},
     title = {ASC Portal Evaluation},
     institution = {GridLab},
     number = {D4.1},
     year = 2002,
     note = {{\tt http://www.gridlab.org/Resources/Deliverables/D4.1.pdf}}
}

@Article{Kelly01,
  author =       {B. Kelly and P. Laguna and K. Lockitch and J. Pullin
                  and E. Schnetter and D. Shoemaker and M. Tiglio},
  title =        {A cure for unstable numerical evolutions of single
                  black holes: adjusting the standard {ADM} equations},
  journal =      {Phys. Rev. D},
  volume =       64,
  year =         2001,
  pages =        084013,
  note =         {gr-qc/0103099}
}

@Article{Kemball91a,
        key     = {Kemball91a},
        author  = {A. J. Kemball and Nigel T. Bishop},
        title   = {The numerical determination of apparent horizons},
        journal = {Class. Quantum Grav.},
        volume  = 8, number = 7,
        year    = 1991, month = "July",
        pages   = {1361--1367},
        doi     = {10.1088/0264-9381/8/7/012},
        url     = {http://www.iop.org/EJ/abstract/0264-9381/8/7/012},
}

@inproceedings{Kempfle2001:functional-calculus,
        author = "S. Kempfle and Horst R. Beyer and Horst R. Beyer",
        title = "The Scope of a Functional Calculus Approach
                 to Fractional Differential Equations",
        booktitle = "Proceedings of 3rd International ISAAC Congress",
        address = {Berlin},
        year    = 2001,
        }

@article{Kempfle2001:fractional-DEs-and-viscoelastic-damping,
        author = "S. Kempfle and I. Schaefer and Horst R. Beyer",
        title = "Fractional differential equations and viscoelastic damping",
        journal = "Journal of Vibration and Control",
        volume = "to appear",
        year = 2001,
        }

@article{Kempfle2002:fractional-calculus,
        author = "S. Kempfle and I. Schaefer and Horst R. Beyer",
        title = "Fractional Calculus via Functional Calculus:
                 Theory and Applications",
        journal = "Nonlinear Dynamics",
        volume = 29,
        pages = "99--127",
        year = 2002,
        }

@Article{Kennefick:1995za,
     author    = "Kennefick, Daniel and Ori, Amos",
     title     = "Radiation-reaction-induced evolution of circular orbits of
                  particles around {K}err Black Holes",
     journal   = "Phys. Rev. D",
     volume    = "53",
     year      = "1996",
     pages     = "4319-4326",
     eprint    = "gr-qc/9512018",
     SLACcitation  = "%%CITATION = GR-QC 9512018;%%"
}

@Article{Kennefick:1998ab,
     author    = "Kennefick, Daniel",
     title     = "Stability under radiation reaction of circular equatorial
                  orbits around {K}err black holes",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "064012",
     eprint    = "gr-qc/9805102",
     SLACcitation  = "%%CITATION = GR-QC 9805102;%%",
}

% note correct spelling of the author's name is _Kershaw_,
% there is no "n" in it! -- checked in original JCP volume
% by Jonathan Thornburg, 14.Jul.2003
@article{Kershaw1978:ilucg,
        author = "David S. Kershaw",
        title = "The Incomplete {C}holesky -- Conjugate Gradient
                 Method for Interative Solution of Linear Equations",
        journal = {J. Comput. Phys.},
        volume = 26, number = 1,
        pages = "43--65",
        year = 1978, month = "January",
        }

@Article{Kerr63,
        key        = {Kerr63},
        author        = {R. P. Kerr},
        title        = {Gravitational field of a spinning mass as an example of
algebraically special metrics},
        volume        = 11,
        journal        = {Phys. Rev. Lett.},
        year        = 1963,
        pages   = {237-238}
}

@Article{Khan71,
  author = {K. Khan and R. Penrose},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Nature},
  year = {1971},
  volume = {229},
  OPTnumber = {},
  pages = {185},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@article{Khanna99a,
        author  = {G. Khanna and J. Baker and R. Gleiser and P. Laguna and
                   C. Nicasio and  H-P. Nollert and R. Price and J. Pullin},
        title   = { Inspiralling {B}lack {H}oles: {T}he {C}lose {L}imit},
        journal = {Phys. Rev. Lett.},
        volume = {83},
        number  = {},
        year    = 1999,
        OPTnote = {},
        pages   = {3581-3584}
}

@Article{Khanna:2000dg,
     author    = "Gaurav Khanna and Reinaldo Gleiser and Richard Price and
                  Jorge Pullin",
     title     = "Close limit of grazing black hole collisions: Non-spinning
                  holes",
     journal   = "New Jour. Phys.",
     volume    = "2",
     year      = "2000",
     pages     = "3",
     eprint    = "gr-qc/0003003",
     SLACcitation  = "%%CITATION = 00226,2,3;%%",
}

@Article{Khanna:2002a,
     author    = "Gaurav Khanna",
     title     = "Collision of spinning black holes in the close limit:
                  The parallel spin case",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "064004",
     eprint    = "gr-qc/0206010",
}

@Article{Khokhlov02,
     author    = "A. M. Khokhlov and I. D. Novikov",
     title     = "Gauge stability of 3+1 formulations of general relativity",
     journal   = "Class. Quantum Grav.",
     volume    = "19",
     year      = "2002",
     pages     = "827",
     OPTeprint    = "gr-qc/0003003",
}

@Article{Kidder93a,
          key     = {Kidder93a},
        author  = {L. Kidder and C. M. Will and A. G. Wiseman},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1993},
          volume  = {47},
          OPTnumber = {},
          pages   = {R4183},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Kidder95a,
          key     = {Kidder95a},
        author  = {L. Kidder},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1995},
          volume  = {},
          OPTnumber = {},
          pages   = {},
          OPTmonth = {},
          note = {in preparation},
          OPTannote = {}
}

@Article{Kidder:1995zr,
     author    = "Kidder, Lawrence E.",
     title     = "Coalescing binary systems of compact objects to
                  post$^{5/2}$-{N}ewtonian order. {V}. {S}pin effects",
     journal   = "Phys. Rev. D",
     volume    = "52",
     year      = "1995",
     pages     = "821-847",
     eprint    = "gr-qc/9506022",
     SLACcitation  = "%%CITATION = GR-QC 9506022;%%"
}

@Article{Kidder2005:boundary-conditions,
     author    = "Lawrence E. Kidder and Lee Lindblom and Mark A. Scheel and
                  Luisa T. Buchman and Harald P. Pfeiffer",
     title     = "Boundary Conditions for the {E}instein Evolution System",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "064020",
     eprint    = "gr-qc/0412116"
}

@article{Kidder99a,
        author = { L. E. Kidder and L. S. Finn},
        title = {Spectral Methods for Numerical Relativity.
                 The Initial Data Problem},
        journal = {Phys. Rev. D},
        volume = {62},
        year = 2000,
        pages = 084026,
        eprint = {gr-qc/9911014}
}

@article{Kidder00a,
        author  = {L. E. Kidder and Mark A. Scheel and Saul A. Teukolsky
                   and E. D. Carlson and Gregory B. Cook},
        title   = {Black hole evolution by spectral methods},
        journal = {Phys. Rev. D},
        volume  = {62},
        year    = 2000,
        pages   = 084032,
        eprint  = {gr-qc/0005056}
}

@InProceedings{Kidder00b,
  author =       {Lawrence Kidder and Mark Scheel and Saul Teukolsky
                  and Greg Cook},
  title =        {Spectral Evolution of {E}instein's Equations},
  booktitle =    {Miniprogram on Colliding Black Holes: Mathematical
                  Issues in Numerical Relativity},
  year =         {2000},
  publisher =    {Institute for Theoretical Physics, UCSB},
  address =      {Santa Barbara, CA}
}

@article{Kidder01a,
        author  = {L. E. Kidder and Mark A. Scheel and Saul A. Teukolsky},
        title   = {Extending the lifetime of 3{D} black hole computations
                   with a new hyperbolic system of evolution equations},
        journal = {Phys. Rev. D},
        volume  = 64,
        year    = 2001,
        pages   = 064017,
        eprint  = {gr-qc/0105031}
}

@Article{Kidder:2004rw,
 author    = "Kidder, Lawrence E. and Lindblom, Lee and Scheel, Mark A.
              and Buchman, Luisa T. and Pfeiffer, Harald P.",
 title     = "Boundary conditions for the {E}instein evolution system",
 journal   = "Phys. Rev. D",
 volume    = "71",
 year      = "2005",
 pages     = "064020",
 eprint    = "gr-qc/0412116",
}

@Unpublished{Kidder:2005private,
  author =       {Lawrence E. Kidder and Harald P. Pfeiffer and Mark
                  A. Scheel},
  note =         {private communication},
  year =         2005,
}

@Article{Kluzniak98a,
  author = {W. Kluzniak and W.H. Lee },
  title  = {Simulations of Binary Coalescence of a Neutron Star and
           a Black Hole},
  journal = {Astrophys. J. Lett},
  year = {1998},
  volume = {494},
  pages = {L53}
}

@article{Knapp02a,
     key     = {Knapp02a},
     title   = {Illustrating Stability Properties of Numerical Relativity
                in Electrodynamics},
     author  = {A. M. Knapp and E. J. Walker and Thomas W. Baumgarte},
     journal = {Phys. Rev. D},
     volume  = 65,
     year    = 2002,
     pages   = 064031,
     note    = {gr-qc/0201051}
}

@Article{Kochanek92,
  author  = {C. Kochanek},
  title   = {},
  journal = {Astrophys. J.},
  year    = {1992},
  volume  = {398},
  pages   = {234}
}

@Article{Koide98,
  author = {S. Koide  K. Shibata T. Kudoh},
  title = {General relativistic magnetohydrodynamic simulations of
                  jets from black hole accretion disks: Two components
                jets driven by nonsteady accretion of magnetized disks
                  Black Holes},
  OPTcrossref = {},
  key = {Koide98},
  journal = {Astrophys. J},
  year = {1998},
  volume = {495},
  OPTnumber = {},
  pages = {L63-L66},
  OPTannote = {}
}

@Article{Koide00,
  author = {S. Koide D.L. Meier K. Shibata T. Kudoh},
  title = {General Relativistic simulation of early jet
                  formation in a rapidly rotating black hole
                magnetosphere},
  OPTcrossref = {},
  key = {Koide00},
  journal = {Astrophys. J},
  year = {2000},
  volume = {536},
  OPTnumber = {},
  pages = {668-674},
  OPTannote = {}
}

@Article{Kojima83,
          key     = {Kojima83},
        author  = {Yasufumi Kojima and Takashi Nakamura},
          OPTtitle   = {},
          OPTcrossref = {},
          journal = {Prog. Theo. Phys.},
          year    = {1983},
          volume  = {70},
          OPTnumber = {},
          pages   = {757},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Kojima:1984cc,
     author    = "Kojima, Y. and Nakamura, T.",
     title     = "GRAVITATIONAL RADIATION FROM A PARTICLE SCATTERED BY A KERR
                  BLACK HOLE",
     journal   = "Prog. Theor. Phys.",
     volume    = "72",
     year      = "1984",
     pages     = "494-504",
     SLACcitation  = "%%CITATION = PTPKA,72,494;%%",
}

@Article{Kokkotas92,
         author  = {K.~D. Kokkotas and B.~F.Schutz},
           title   = {{W}-modes: a new family of normal modes of pulsating relativistic stars},
           OPTcrossref = {},
           journal = {Mon. Not. R. astr. Soc.},
           year    = {1992},
           volume  = {255},
           OPTnumber = {},
           pages   = {118-128},
           OPTmonth = {},
           OPTnote = {},
           OPTannote = {}
}

@Article{Kokkotas98,
        author  = {K.~D. Kokkotas and N. Stergioulas},
          title   = {Analytic Description of the r-Mode Instability in
Uniform Density Stars},
          OPTcrossref = {},
          journal = {Astronomy and Astrophysics},
          year    = {1998},
          volume  = {341},
          OPTnumber = {},
          pages   = {110},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@article{Kokkotas99a,
  author =       {K. D. Kokkotas and B. G. Schmidt},
  title =        {Quasi-Normal Modes of Stars and Black Holes},
  journal =      {Living Rev. Relativity},
  year =         1999,
  volume =       2,
  pages =        2,
  note =         {http://www.livingreviews.org/lrr-1999-2},
}

@article{Kokkotas99a_url,
  author =       {K. D. Kokkotas and B. G. Schmidt},
  title =        {Quasi-Normal Modes of Stars and Black Holes},
  journal =      {Living Rev. Relativity},
  year =         1999,
  volume =       2,
  pages =        2,
  note =         {\texttt{http://www.livingreviews.org/lrr-1999-2}},
}

@article{Kokkotas99b,
  author =       {K. D. Kokkotas and B. G. Schmidt},
  title =        {Quasi-Normal Modes of Stars and Black Holes},
  journal =      {Living Rev. Relativity},
  year =         1999,
  volume =       2,
  pages =        2,
  url =          {http://www.livingreviews.org/lrr-1999-2},
}

@Article{Kokkotas01,
        author  = {K.~D. Kokkotas and N. Andersson and T.~A. Apostolatos},
          title   = {The inverse problem for pulsating neutron stars: a 'fingerprint analysis' for the supranuclear equation of state},
          OPTcrossref = {},
        journal = {Mon. Not. R. Astron. Soc.},
          year    = {2001},
          volume  = {320},
          OPTnumber = {},
          pages   = {307},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}


@Article{Kokkotas01p,
  author = {K.~D. Kokkotas},
  title = {},
  journal = {private communication},
  year = {2001},
  volume = {},
  OPTnumber = {},
  pages = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Kolb94a,
  author = {E. Kolb and I. Tchakev},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  OPTyear = {},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  OPTmonth = {},
  note = {in press},
  OPTannote = {}
}

@Article{Komar59,
        key     = {Komar59},
        author  = {A. Komar},
        title = {Covariant Conservation Laws in General Relativity},
        journal = {Phys. Rev.},
        year = 1959,
        volume = 113,
        pages = {934-936}
}

@ARTICLE{Komatsu89,
   author = {{Komatsu}, H. and {Eriguchi}, Y. and {Hachisu}, I.},
    title = "{Rapidly rotating general relativistic stars. I -- Numerical method and its application to uniformly rotating polytropes}",
  journal = {Mon. Not. R. Astron. Soc.},
     year = 1989,
    month = mar,
   volume = 237,
    pages = {355-379},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1989MNRAS.237..355K&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Komatsu89b,
   author = {{Komatsu}, H. and {Eriguchi}, Y. and {Hachisu}, I.},
    title = "{Rapidly rotating general relativistic stars. II -- Differentially rotating polytropes}",
  journal = {Mon. Not. R. Astron. Soc.},
     year = 1989,
    month = jul,
   volume = 239,
    pages = {153-171},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1989MNRAS.239..153K&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Komissarov04,
  key    = {komissarov04},
  author = {S. S. Komissarov},
  title = {General relativistic MHD simulations of monopole magnetospheres of black holes},
  journal = {Mon. Not. R. Astron. Soc.},
  pages   = {1431},
  volume = {350},
  year = {2004}
}


@Article{Komossa:2002tn,
  author =       "Stefanie Komossa and Vadim Burwitz and G{\"u}nther
                  Hasinger and Peter Predehl and Jelle S. Kaastra and
                  Yasushi Ikebe",
  title =        "Discovery of a binary AGN in the ultraluminous
                  infrared galaxy NGC 6240 using Chandra",
  journal =      "Astrophys. J.",
  volume =       582,
  year =         2003,
  pages =        "L15-L20",
  eprint =       "astro-ph/0212099",
  SLACcitation = "%%CITATION = ASTRO-PH 0212099;%%"
}

@article{Konigsdorffer03,
        key     = {Konigsdorffer03},
        author  = {C. Konigsdorffer and G. Faye and G. Schafer},
        title   = {Binary black-hole dynamics at the third-and-a-half
                   post-Newtonian order in the ADM formalism},
        journal = {Phys. Rev. D},
        volume  = {68},
        number  = {},
        year    = {2003},
        pages   = {044004}
}

@Book{Kopal78,
  author = {Zdenek Kopal},
  title = {Dynamics of Close Binary Systems},
  publisher = {D. Reidel Publishing Company},
  address = {Dordrecht, Holland},
  year = {1978}
}

@article{Koppitz2003:Meudon,
        author = {Michael Koppitz and Miguel Alcubierre and Bernd Br{\"u}gmann
                  and Ian Hawke and Denis Pollney and Edward Seidel},
        title = "Numerical evolutions of Quasi-stationary
                 Binary Black Hole Initial Data",
        year = 2003,
        note = "in preparation",
        }

@phdthesis{Koppitz2004,
  author =       {Michael Koppitz},
  title =        "Numerical studies of black hole initial data",
  address =      {Potsdam},
  year =         2004,
  school =       {University of Potsdam},
  affiliation =  {Max-Planck-Institut f{\"u}r Gravitationsphysik}
}

@phdthesis{Koppitz2004:PhD,
  author =       {Michael Koppitz},
  title =        "Numerical studies of black hole initial data",
  address =      {Potsdam},
  year =         2004,
  school =       {University of Potsdam},
  affiliation =  {Max-Planck-Institut f{\"u}r Gravitationsphysik}
}

@Article{Koppitz-etal-2007aa,
  author =  "Michael Koppitz and Denis Pollney and Christian Reisswig
             and Luciano Rezzolla and Jonathan Thornburg and Peter Diener
             and Erik Schnetter",
   title  = "Getting a kick from equal-mass binary black hole mergers",
  journal = {Phys. Rev. Lett.},
     year = {2007},
   volume = {99},
    pages = {041102},
   eprint = "gr-qc/0701163",
}

@article{Koppitz-etal-07b,
  author  = "Denis Pollney and et al",
  title   = "Spin-Kicks 2",
  year    = 2007,
  note    = "in preparation"
}

@Article{Koppitz:2007ev,
     author    = "Koppitz, Michael and others",
     title     = "Getting a kick from equal-mass binary black hole mergers",
     year      = "2007",
     eprint    = "gr-qc/0701163",
     SLACcitation  = "%%CITATION = GR-QC/0701163;%%"
}

@ARTICLE{Kotake04,
   author = {{Kotake}, K. and {Yamada}, S. and {Sato}, K. and {Sumiyoshi}, K. and
  {Ono}, H. and {Suzuki}, H.},
    title = "{Gravitational radiation from rotational core collapse: Effects of magnetic fields and realistic equations of state}",
  journal = {Phys. Rev. D},
     year = 2004,
    month = jun,
   volume = "69",
    number = 12,
    pages = {124004},
}

@ARTICLE{Kouveliotou1993,
   author = {{Kouveliotou}, C. and {Meegan}, C.~A. and {Fishman}, G.~J. and
             {Bhat}, N.~P. and {Briggs}, M.~S. and {Koshut}, T.~M. and
             {Paciesas}, W.~S. and {Pendleton}, G.~N.},
    title = "{Identification of two classes of gamma-ray bursts}",
  journal = {Astrophys. J.},
     year = 1993,
   volume = 413,
    pages = {L101-L104},
}

@Book{Kreiss73,
  author    = {Heinz Otto Kreiss and Joseph Oliger},
  title     = {Methods for the approximate solution of time
               dependent problems},
  publisher = {GARP publication series No. 10},
  year      = 1973,
  address   = {Geneva}
}

@InProceedings{Kreiss1974a,
  author =       {Heinz Otto Kreiss and G. Scherer},
  title =        {Finite element and finite difference methods for
                  hyperbolic partial differential equations},
  booktitle =    {Mathematical Aspects of Finite Elements in Partial
                  Differential Equations},
  year =         1974,
  editor =       {C. De Boor},
  address =      {New York},
  publisher =    {Academica Press}
}

@TechReport{Kreiss1977a,
  author =       {Heinz Otto Kreiss and G. Scherer},
  title =        {On the existence of energy estimates for difference
                  approximations for hyperbolic systems},
  institution =  {Dept. of Scientific Computing, Uppsala University},
  year =         1977
}

@Book{Kreiss89,
  author    = {Heinz Otto Kreiss and J. Lorenz},
  title     = {Initial-boundary value problems and the
              {N}avier-{S}tokes equations},
  publisher = {Academic Press},
  address   = {New York},
  year      = {1989}
}

@Article{Kreiss92,
     author    = "Heinz Otto Kreiss and Godela Scherer",
     title     = "Method of lines for hyperbolic equations",
     journal   = "SIAM J. Numer. Anal.",
     volume    = "29",
     year      = "1992",
     pages     = "640-646"
}

@Article{Kreiss:2001cu,
     author    = "Kreiss, Heinz O. and Ortiz, Omar E.",
     title     = "Some Mathematical And Numerical Questions Connected With
                  First And Second Order Time Dependent Systems Of Partial
                  Differential Equations",
     journal   = "Lect. Notes Phys.",
     volume    = "604",
     year      = "2002",
     pages     = "359",
     eprint    = "gr-qc/0106085",
     SLACcitation  = "%%CITATION = GR-QC 0106085;%%"
}

@Article{Kreiss02,
  author = {Heinz-Otto Kreiss and N. Anders Petersson and Jacob Ystr{\"o}m},
  title = {Difference approximations for the second order wave equation},
  journal = {SIAM J. Numer. Anal.},
  volume = {40},
  pages  ={1940-1967},
  year = {2002}
}

@Article{Kreiss-Winicour-2002,
  author = {Heinz-Otto Kreiss and Jeffrey Winicour},
  title = "Problems which are well-posed in a generalized sense
           with applications to the {E}instein equations",
  journal = {Class. Quantum Grav.},
  volume ={23},
  year = {2006},
  pages = {S405-S420},
  eprint = "gr-qc/0602051",
}

@Article{Kreiss03,
  author = {Heinz-Otto Kreiss and N. Anders Petersson and Jacob Ystr{\"o}m},
  title = {Difference approximations of the {N}eumann problem for the second order wave equation},
  journal = {SIAM J. Numer. Anal.},
  year = {2003}
}

@article{Kreiss04a,
       key     = {Kreiss04a},
       author  ={Heinz-Otto Kreiss and N. Anders Petersson},
       title   ={A second order accurate embedded boundary method for the wave equation with {D}irichlet data},
       journal ={SIAM J. Sci. Comput.},
       year    =2004,
       pages   =31
}

@Article{Kreiss:2006mi,
     author    = "Kreiss, H. -O. and Winicour, J.",
     title     = "Problems which are well-posed in a generalized sense with
                  applications to the Einstein equations",
     journal   = "Class. Quant. Grav.",
     volume    = "23",
     year      = "2006",
     pages     = "S405-S420",
     eprint    = "gr-qc/0602051",
     SLACcitation  = "%%CITATION = GR-QC/0602051;%%"
}

@Book{Kramer80,
  author = {D. Kramer, H. Stephani, M. MacCallum and E. Herlt},
  title = {Exact Solutions of {E}instein's Field Equations},
  publisher = {Cambridge University Press},
  year = {1980},
  OPTcrossref = {},
  OPTkey = {},
  OPTeditor = {},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  address = {Cambridge},
  OPTedition = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@inproceedings{Kramer04,
        key        = {Kramer04},
        author = {M. Kramer and A.G. Lyne and M. Burgay and A. Possenti and R.N. Manchester and F. Camilo and M.A. McLaughlin and D.R. Lorimer and N. D'Amico and B.C. Joshi and J. Reynolds and P.C.C. Freire},
        title        = {The double pulsar -- A new testbed for relativistic gravity},
        editor        = {Rasio and Stairs},
        booktitle = {Binary Pulsars},
        publisher = {PSAP},
        year    = 2004,
        address        = {}
}

@InProceedings{kranc04,
  author =	 {Christiane Lechner and Dana Alic and Sascha Husa},
  title =	 {From Tensor Equations to Numerical Code --- Computer
                  Algebra Tools for Numerical Relativity},
  booktitle =	 {SYNASC 2004 --- 6th International Symposium on
                  Symbolic and Numeric Algorithms for Scientific
                  Computing, Timisoara, Romania},
  year =	 2004,
  eprint =	 {cs.SC/0411063}
}

@Article{Kriele97,
  author =       {Marcus Kriele and Sean A. Hayward},
  title =        {Outer trapped surfaces and their apparent horizon},
  journal =      {J. Math. Phys.},
  year =         1997,
  volume =       38,
  pages =        {1593-1604}
}



@PhdThesis{Krishnan02,
          author  = {Badri Krishnan},
          title   = {Isolated Horizons in Numerical Relativity},
          school  = {Pennsylvania State University},
          year    = {2002},
          url     = {http://etda.libraries.psu.edu/theses/approved/WorldWideIndex/ETD-177/index.html}
}



@Article{Krivan96a,
  author =       {William Krivan and Pablo Laguna and Philippos
                  Papadopoulos},
  title =        {Dynamics of scalar fields in the background of
                  rotating black holes},
  journal =      {Phys. Rev. D},
  year =         1996,
  volume =       54,
  pages =        {4728-4734}
}

@Article{Krivan97a,
  author =       {William Krivan and Pablo Laguna and Philippos
                  Papadopoulos and Nils Andersson},
  title =        {Dynamics of perturbations of rotating black holes},
  journal =      {Phys. Rev. D},
  year =         1997,
  volume =       56,
  pages =        {3395-3404}
}

@Article{Krivan:1998td,
     author    = "Krivan, William and Price, Richard H.",
     title     = "Initial data for superposed rotating black holes",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "104003",
     SLACcitation  = "%%CITATION = PHRVA,D58,104003;%%",
}

@Article{Krivan:1999a,
     author    = "Krivan, William and Price, Richard H.",
     title     = "Formation of a rotating hole from a close limit head-on collision",
     journal   = "Phys. Rev. Lett.",
     volume    = "82",
     year      = "1999",
     pages     = "1358-1361",
}

@Article{Krolak93,
  author = {A. Krolak and J. A. Lobo and B. J. Meers},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1993},
  volume = {47},
  OPTnumber = {},
  pages = {2184},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@article{Kruskal60,
        key = {Kruskal60},
        author = {Martin D. Kruskal},
        year = {1960},
        title = {Maximal extension of {S}chwarzschild metric},
        pages = {1743-1745},
        journal = {Phys. Rev.}
}

% Copied by Joe 3/21/94
@article{Kulkarni83,
        key     = {Kulkarni83},
        author  = {Anil D. Kulkarni and L.C. Shepley and James York},
        title   = {Initial Data for N Black Holes},
        journal = {Phys. Lett.},
        volume  = {96A},
        number  = 5,
        year    = 1983,
        pages   = 228
}

@ARTICLE{kupi06,
   author = {{Kupi}, G. and {Amaro-Seoane}, P. and {Spurzem}, R.},
    title = "{Dynamics of compact object clusters: a post-Newtonian study}",
  journal = {MNRAS},
   eprint = {arXiv:astro-ph/0602125},
     year = 2006,
    month = sep,
   volume = 371,
    pages = {L45-L49},
      doi = {10.1111/j.1745-3933.2006.00205.x},
   adsurl = {http://adsabs.harvard.edu/abs/2006MNRAS.371L..45K},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Kuroda84a,
  author =       {Y. Kuroda},
  title =        {Naked singularities in the {V}aidya spacetime},
  journal =      {Prog. Theor. Phys.},
  year =         1984,
  volume =       72,
  pages =        63
}

@inproceedings{Kuroda97,
         key        = {Kuroda97},
         author = {Kuroda, K. and {\it et al.}},
         title        = {},
         editor        = {I. Ciufolini & F. Fidecard},
         booktitle = {Proceedings of the international conference on gravitational waves: Sources and Detectors},
         pages   = 100,
         publisher = {World Scientific},
         year    = 1997,
         address        = {Singapore}
}

@inproceedings{Kuo97,
        key        = {Kuo97},
        author = {S. Kuo and M. Winslett and K. Seamons and
        Y. Chen and Y. Cho and M. Subramaniam},
        title        = {Application Experience with Parallel
          Input/Output: Panda and the H3expresso Black
          Hole Simulation on the SP2},
        editor        = {},
        booktitle = {Proceedings of the SIAM Conference on Parallel Processing
          for Scientific Computing},
        publisher = {SIAM},
        year    = 1997,
        address        = {Minneapolis, MN}
}

@article{Kutta1901,
  author = {M. Kutta},
  journal = {Z. f{\"u}r Math. u. Phys.},
  volume = {46},
  pages = {435},
  year = {1901},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% L %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Landry99,
        key     = {Landry99},
        author  = {W. Landry and Saul A. Teukolsky},
        title   = {An Efficient Method for Fully Relativistic
                   Simulations of Coalescing Binary Neutron Stars},
        year    = 1999,
        note = {gr-qc/9912004}
}

@book{Laney98,
        key     = {Laney98},
        author  = {C. B. Laney},
        year    = 1998,
        title = {Computational Gasdynamics},
        publisher = {Cambridge University Press},
}


@MastersThesis{Lanfermann99,
   author = {G.~Lanfermann},
   title  = {A Three Dimensional Fixed Mesh Refinement Algorithm in Numerical
             Relativity},
   school = {Freie Universit{\"a}t Berlin, MPI f{\"u}r Gravitationsphysik},
   year = {1999}
}

@inproceedings{Lanfer01a,
        key = {Lanfer01a},
        author = {G. Lanfermann and G. Allen and T. Radke and E. Seidel},
        title = {Nomadic Migration: A New Tool for Dynamic Grid Computing},
        booktitle = {Proceedings of Tenth IEEE International Symposium on High Performance Distributed Computing, HPDC-10, San Francisco},
        address = {},
        publisher = {IEEE Press},
        pages = {435--436},
        note = {{\tt http://www.cactuscode.org/Articles/Cactus\_Lanfermann01a.pre.pdf}},
        year    = 2001
}

@inproceedings{Lanfer02a,
        key = {Lanfer02a},
        author = {G. Lanfermann and G. Allen and T. Radke and E. Seidel},
        title = {Nomadic Migration: Fault Tolerance in a Disruptive Grid Environment},
        booktitle = {Proceedings of the Second IEEE/ACM International Symposium on Cluster Computing and the Grid},
        address = {},
        publisher = {},
        pages = {280--281},
        note = {},
        year    = 2002
}

@phdthesis{Lanfermann02b,
   key = {Lanfermann02b},
   author = {G. Lanfermann},
   title = {{N}omadic {M}igration -- {A} {S}ervice {E}nvironment for
                  {A}utonomic {C}omputing on the {G}rid},
   address = {Potsdam},
   month   = {October},
   year    = {2002},
   school = {University of Potsdam},
   institution = {University of Potsdam},
   affiliation = {Max-Planck-Institut f{\"u}r Gravitationsphysik}
}

@Misc{Lanfermann03a,
  key =          {Lanfermann03a},
  author =       {G. Lanfermann and B. Schnor and E.Seidel},
  title =        {{G}rid {O}bject {D}escription: Characterizing
{G}rids},
  howpublished = {IFIP/IEEE Internation Symposium on Integrated Network
Management},
  month =        {March},
  year =         {2003},
  note = {to be published}
}

@Article{Lau:2005ti,
     author    = "Lau, Stephen R.",
     title     = "Analytic structure of radiation boundary kernels for
                  blackhole perturbations",
     journal   = "J. Math. Phys.",
     volume    = "46",
     year      = "2005",
     pages     = "102503",
     eprint    = "gr-qc/0507140"
}

@BOOK{laug,
      AUTHOR = {Anderson, E. and Bai, Z. and Bischof, C. and
                Blackford, S. and Demmel, J. and Dongarra, J. and
                Du Croz, J. and Greenbaum, A. and Hammarling, S. and
                McKenney, A. and Sorensen, D.},
      TITLE = {{LAPACK} Users' Guide},
      EDITION = {Third},
      PUBLISHER = {Society for Industrial and Applied Mathematics},
      YEAR = {1999},
      ADDRESS = {Philadelphia, PA},
      ISBN = {0-89871-447-8 (paperback)} }

@InProceedings{Lechner2004,
  author =       {Christiane Lechner and Dana Alic and Sascha Husa},
  title =        {From Tensor Equations to Numerical Code -- Computer
                  Algebra Tools for Numerical Relativity},
  booktitle =    {SYNASC 2004 -- 6th International Symposium on
                  Symbolic and Numeric Algorithms for Scientific
                  Computing, Timisoara, Romania, September 26-30,
                  2004},
  year =         2004,
  eprint =       {cs.SC/0411063}
}

@PhdThesis{Lehner98,
  author = 	 {L. Lehner},
  title = 	 {Gravitational radiation from black hole spacetimes},
  school = 	 {University of Pittsburgh},
  year = 	 {1998},
  OPTkey = 	 {},
  OPTtype = 	 {},
  OPTaddress = 	 {},
  OPTmonth = 	 {},
  OPTnote = 	 {},
  OPTannote = 	 {}
}

@article{Lehner-etal-1999:BH-coalescence-geometry,
  author  = "Luis Lehner and Nigel T. Bishop and Roberto G{\'o}mez
             and B{\'e}la Szil{\'a}gyi and Jeffrey Winicour",
  title   = "Exact solutions for the intrinsic geometry
             of black hole coalescence",
  journal = "Phys. Rev. D",
  volume  = 60, number = 4,
  year    = 1999, month = "15 August",
  pages   = "044005",
}

@article{Lehner99a,
        key     = {Lehner99a},
        author  = {L. Lehner},
        title   = {A Dissipative Algorithm for Wave-like
                   Equations in the Characteristic Formulation.},
        journal = {J. Comput. Phys.},
        volume  = {149},
        year    = 1999,
        pages   = {59},
        note = {}
}

@Unpublished{Lehner99x,
        author = {Luis Lehner},
        OPTtitle = {},
        note = {private communication},
        OPTcrossref = {},
        OPTkey = {},
        year = {1999},
        OPTmonth = {},
        OPTannote = {}
}

@Unpublished{Lehner00a,
        key = {Lehner00a},
        author = {Luis Lehner and Mijan F. Huq and D. Garrison},
        title = {Notes on causal differencing in {ADM}/{CADM} formulations:
        a {1D} comparison},
        journal = {},
        note = {gr-qc/0004065},
        year = {2000}
}

@article{Lehner01a,
  author = {Luis Lehner},
  title = {Numerical Relativity: A Review},
  journal = {Class. Quantum Grav.},
  volume = 18,
  year = 2001,
  pages = {R25-R86},
  eprint = {gr-qc/0106072}
}

@unpublished{Lehner-2003:Kerr-cubical-excision-problems,
	author = "Luis Lehner",
	title  = "personal communication",
        year = "2003",
	note = "cited in \cite{Calabrese2003:excision-and-summation-by-parts}",
}

@Article{Lehner04,
  author =       {Luis Lehner and David Neilsen and Oscar Reula and
                  Manuel Tiglio},
  title =        {The discrete energy method in numerical relativity:
                  Towards long-term stability},
  journal =      {Class. Quantum Grav},
  year =         2004,
  volume =       21,
  pages =        {5819-5848},
  eprint =       {gr-qc/0406116},
}

% Do not use this; use Lehner2005a instead
@unpublished{Lehner-Reula-Tiglio-2004:multipatch-scalar-field-Kerr-background,
	author = "Luis Lehner and Oscar Reula and Manuel Tiglio",
	title = "Multi-block simulations in general relativity: high order discretizations, numerical stability and applications",
	year = 2005,
        note = {gr-qc/0507004},
	}

@Article{Lehner2005a,
  author =       {Luis Lehner and Oscar Reula and Manuel Tiglio},
  title =        {Multi-block simulations in general relativity: high
                  order discretizations, numerical stability, and
                  applications},
  journal =      {Class. Quantum Grav.},
  volume =       22,
  pages =         {5283-5322},
  year =         2005,
  eprint =       {gr-qc/0507004}
}

@Article{Lehner:2005vc,
     author    = "Lehner, Luis and Liebling, Steven L. and Reula, Oscar",
     title     = "{AMR}, stability and higher accuracy",
     year      = "2005",
     eprint    = "gr-qc/0510111",
     SLACcitation  = "%%CITATION = GR-QC 0510111;%%"
}

@misc{Lehner-etal-BH-bagels-movies,
  author = "Luis Lehner and Roberto G{\'o}mez and Sascha Husa
            and B{\'e}la Szil{\'a}gyi and Nigel T. Bishop and Jeffrey Winicour",
  title  = "Bagels Form When Black Holes Collide",
  url    = "http://www.psc.edu/research/graphics/gallery/winicour.html",
}

@article{Lehner-etal-2004:Kerr-cubical-excision-problems,
        author  = {Luis Lehner and David Neilsen and Oscar Reula and Manuel Tiglio},
        title   = {The discrete energy method in numerical relativity: Towards long-term stability},
        journal = {Class. Quantum Grav.},
        volume  = {21},
        year    = 2004,
        pages   = {5819-5848},
        eprint  = {gr-qc/0406116},
}

@Article{Lehner:2007ip,
     author    = "Lehner, Luis and Moreschi, Osvaldo M.",
     title     = "Dealing with delicate issues in waveforms calculations",
     year      = "2007",
     eprint    = "arXiv:0706.1319 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0706.1319;%%"
}



@article{Leiler_Rezzolla06,
        author  = {Gregor Leiler and Luciano Rezzolla},
        title   = {On the iterated {C}rank-{N}icolson method
		   for hyperbolic and parabolic equations
		   in numerical relativity},
        year    = 2006,
        journal = "Phys. Rev. D",
	volume  = 73, pages = "044001",
	eprint  = "gr-qc/0601139",
}

@Book{Leimkuhler05a,
 author = {Leimkuhler, B. and Reich, S.},
 title = "Simulating Hamiltonian Dynamics",
 year = 2005,
 publisher = "Cambridge Univ. Press"
}

@ARTICLE{Leismann04,
  author = {{Leismann}, T. and {Aloy}, M. and {M{\" u}ller}, E.},
  title = "{MHD Simulations of Relativistic Jets}",
  journal = {AStrophys. Space-Sci.},
  year = 2004,
  volume = 293,
  pages = {157-163},
}

@article{Leung97,
        key        = {Leung97},
        author        = {P. T. Leung and Y. T. Liu and W.-M. Suen and
                C. Y. Tam and K. Young},
        title        = {Quasinormal Modes of Dirty Black Holes},
        journal = {Phys. Rev. Lett.},
        volume        = {78},
        number        = {15},
        year        = {1997},
        pages        = {2894-2897}
}

@article{Leung97a,
        key        = {Leung97a},
        author        = {P. T. Leung and W.-M. Suen and
                C. P. Sun and K. Young},
        title        = {Waves in Open Systems Via Bi-Orthogonal Basis},
        journal = {Phys. Rev. E},
        volume        = {57},
        number        = {},
        year        = {1998},
        note    = {},
        pages        = {6101}
}

@article{Leung97b,
        key        = {Leung97b},
        author        = {P. T. Leung and Y. T. Liu and W.-M. Suen and
                C. Y. Tam and K. Young},
        title        = {Logarithmic Perturbation Theory for Quasinormal Modes},
        volume        = {31},
        journal = {J. Phys. A},
        number        = {},
        year        = {1998},
        note    = {},
        pages        = {3271}
}

@article{Leung98a,
        key        = {Leung98a},
        author        = {P. T. Leung and Y. T. Liu and W.-M. Suen and
                C. Y. Tam and K. Young},
        title        = {Perturbative Approach to Quasi-Normal Modes
                   of Dirty Black Holes},
        journal = {Phys. Rev. D},
        volume        = {59},
        number        = {},
        year        = {1999},
        note    = {gr-qc/9903032},
        pages        = {044034}
}

@article{Leung01a,
        author = {P. T. Leung and A. Maassen van den Brink and
                  W.-M. Suen and C. W. Wong and K. Young},
        title = {SUSY transformations for Quasinormal and
                 Total-Transmission Modes of Open Systems},
        journal = {J. Math. Phys.},
        volume  = {},
        year    = {},
        pages   = {},
        note    = {in press},
}

@Article{Liebling:1999ke,
     author    = "Liebling, Steven L.",
     title     = "Critical phenomena inside global monopoles",
     journal   = "Phys. Rev. D",
     volume    = "60",
     year      = "1999",
     pages     = "061502",
     eprint    = "gr-qc/9904077",
     SLACcitation  = "%%CITATION = GR-QC 9904077;%%"
}

@article{Liebling-2002:nonlinear-sigma-criticality-via-3D-AMR,
	author  = "Steven L. Liebling",
	title   = "The Singularity Threshold of the Nonlinear Sigma Model
		   Using 3{D} Adaptive Mesh Refinement",
	eprint  = "gr-qc/0202093",
	journal = "Phys. Rev. D",
	year    = 2002, volume = 66, pages = "041703",
	}

@inproceedings{LIGO,
        key        = {LIGO},
        author        = {R. Vogt},
        title        = {The U.S. LIGO Project},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {244-266},
        year        = 1992
}

@Article{LIGO2,
        key     = {LIGO},
        author  = {K. Thorne},
        title   = {},
        note = {whatever the best, most current reference is}
}

@Article{LIGO3,
          key     = {LIGO3},
        author  = {A. A. Abramovici and W. Althouse and R. P. Drever
                  and Y. Gursel and S. Kawamura and F. Raab and D.
                  Shoemaker and L. Sievers and R. Spero and K. S.
                  Thorne and R. Vogt and R. Weiss and S. Whitcomb and
                  M. Zuker},
          title   = {{LIGO}: The {Laser} {Interferometer} {Gravitational} Wave
                  {Observatory}},
          journal = {Science},
          year = {1992},
          volume = {256},
          pages = {325}
}

@Article{Lindblom:2002et,
     author    = "Lindblom, Lee and Scheel, Mark A.",
     title     = "Energy Norms and the Stability of the {E}instein Evolution
                  Equations",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "084014",
     eprint    = "gr-qc/0206035",
}

@Article{Lindblom:2003ad,
     author    = "Lindblom, Lee and Scheel, Mark A.",
     title     = "Dynamical Gauge Conditions for the {E}instein Evolution
                  Equations",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "124005",
     eprint    = "gr-qc/0301120",
     SLACcitation  = "%%CITATION = GR-QC 0301120;%%"
}

@Article{Lindblom2004v,
     author    = "Lee Lindblom and Mark A. Scheel and Lawrence E. Kidder and
                  Harald P. Pfeiffer and Deirdre Shoemaker and Saul A. Teukolsky",
     title     = "Controlling the Growth of Constraints in Hyperbolic Evolution Systems",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "124025",
     eprint    = "gr-qc/0402027"
}

@Article{Lindblom:2005qh,
     author    = "Lindblom, Lee and Scheel, Mark A. and Kidder, Lawrence E.
                  and Owen, Robert and Rinne, Oliver",
     title     = "A New Generalized Harmonic Evolution System",
     journal = "Class. Quantum Grav.",
     volume ="23",
     year = "2006",
     pages = {S447-S462},
     eprint    = "gr-qc/0512093",
     SLACcitation  = "%%CITATION = GR-QC 0512093;%%"
}

@article{Lindquist63,
        key     = {Lindquist63},
        author  = {Richard W. Lindquist},
        title   = {Initial-Value Problem on {E}instein-{R}osen Manifolds},
        journal = {Jour. Math. Phys.},
        volume  = 4,
        number  = 7,
        year    = 1963,
        pages   = {938}
}

@article{Laguna91,
        key     = {Laguna91},
        author  = {P. Laguna and H. Kurki-Suonio and R.A. Matzner},
        title   = {Inhomogeneous inflation: The initial-value problem},
        journal = {Phys. Rev. D},
        volume  = {44},
        number  = 10,
        year    = 1991,
        pages   = 3077
}

@Misc{Laguna93,
  OPTcrossref = {},
  OPTkey = {},
  OPTauthor = {},
  OPTtitle = {},
  OPThowpublished = {},
  OPTyear = {},
  OPTmonth = {},
  note = {Pablo Laguna, private communication.},
  OPTannote = {}
}

@inproceedings{Laguna94,
        key        = {Laguna94},
        author = {P. Laguna},
        title        = {Boundary Conditions: Horizon Locking and Causal
                   Differencing},
        editor        = {editor},
        booktitle = {Numerical Relativity Conference},
        publisher = {Grand Challenge Meeting, NCSA, Champaign,
                  November, 1994},
        address        = {???},
        pages        = {},
        year        = 1994
}

@misc{Laguna97x,
        author = {P. Laguna},
        note = {private communication}
}

@article{Laguna99,
  author  = {P. Laguna},
  title   = {A Linear-Nonlinear Formulation of {E}instein Equations
             for the Two-Body Problem in General Relativity},
  year    = 1999,
  pages   = {084012},
  journal = {Phys. Rev. D},
  volume  = {60},
  note    = {gr-qc/9907005}
}

@article{Laguna02,
  author  = {P. Laguna and D. Shoemaker},
  title   = {Numerical stability of a new conformal-traceless 3+1
             formulation of the {E}instein equation},
  year    = 2002,
  pages   = {3679-3686},
  journal = {Class. Quantum Grav.},
  volume  = {19},
  note    = {gr-qc/0202105}
}

@article{Laguna03,
  author  = {P. Laguna},
  title   = {Toward reconciling ISCO calculations of binary black holes},
  year    = 2003,
  pages   = {},
  journal = {},
  volume  = {},
  note    = {in preparation}
}

@Article{Laguna:2003sr,
     author    = "Laguna, Pablo",
     title     = "Conformal-thin-sandwich initial data for a single boosted
                  or spinning black hole puncture",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "104020",
     eprint    = "gr-qc/0310073",
     SLACcitation  = "%%CITATION = GR-QC 0310073;%%"
}

@article{Lai93,
  author  = {D. Lai and F. A. Rasio and Stuart L. Shapiro},
  title   = {Ellipsoidal Figures of Equilibrium: Compressible Modles},
  year    = 1993,
  pages   = {205-252},
  journal = {Astrophys. J., Suppl. Ser.},
  volume  = {88}
}

@article{Lai96,
        key     = {Lai96},
        author  = {D. Lai},
        title   = {Tidal Stabilization of Neutron Stars and White Dwarfs},
        journal = {Phys. Rev. Lett.},
        volume  = {76},
        year    = 1996,
        pages   = {4878-4881}
}

@article{Lai98,
        key        = {Lai98},
        author  = {C. W. Lai et al.},
        title        = {},
        note        = {Preprint, Physics Department,
                   Chinese University of Hong Kong},
        year        = 1998
}

@article{Lamb94,
        key        = {Lamb94},
        author        = {M. C. Miller and F. K. Lamb},
        title        = {Critical Radiation Fluxes and Luminosities of
                   Black Holes and Relativistic Stars},
        journal        = {Astrophys. J.},
        year        = {1994}
}

@book{Landau-Lifshitz2,
  author = {L. D. Landau and E. M. Lifshitz},
  title = {The Classical Theory of Fields,
           Course of Theoretical Physics, Volume 2},
  publisher = {Elsevier Butterworth-Heinemann},
  year = {2004},
  address = {Oxford}
}

@book{Landau-Lifshitz6,
  author = {L. D. Landau and E. M. Lifshitz},
  title = {Fluid Mechanics,
           Course of Theoretical Physics, Volume 6},
  publisher = {Elsevier Butterworth-Heinemann},
  year = {2004},
  address = {Oxford}
}

@article{Laszewski01a,
  author  = {G. Von Laszewski and M. Russell and I. Foster and J. Shalf
             and G. Allen and G. Daues and J. Novotny and E. Seidel},
  title   = {Community software development with the Astrophysics
             Simulation Collaboratory},
  year    = 2001,
  pages   = {1289--1302},
  journal = {Concurrency and Computation: Practice and Experience},
  volume  = {14},
  number  = {13-15},
  note    = {http://www.cactuscode.org/Articles/Cactus\_Laszewski01a.pre.pdf}
}

@article{Laszlo04,
  title    = {Quasi-Local Energy-Momentum and Angular Momentum in General
              Relativity: A Review Article},
  author   = {L\'{a}szl\'{o} B. Szabados},
  journal  = {Living Reviews in Relativity},
  year     = {2004},
  number   = {4},
  volume   = {7},
  url      = {http://www.livingreviews.org/lrr-2004-4}
}

@misc{Lasseter96,
    key   ="Lasseter96",
    author="John Lasseter (Director)",
    title ="Toy Story",
    year  = 1996,
    note  = "Distributed by Walt Disney Pictures",
}

@article{Lattimer76,
  author={Lattimer, J.~M. and Schramm, D.~N.},
  title={},
  journal={Astrophys. J.},
  year={1976},
  volume={210},
  pages={549} }

@article{Lattimer77,
  author={Lattimer, J.~M. and Mackie, F. and Ravenhall, D.~G.
 and Schramm, D.~N.},
  title={},
  journal={Astrophys. J.},
  year={1977},
  volume={213},
  pages={225} }

@article{Lattimer85,
  author={Lattimer, J.~M. and Pethick, C.~J. and Ravenhall, D.~G.
          and Lamb, D.~Q.},
  title={Physical Properties of Hot, Dense Matter: The General Case},
  journal={Nucl. Phys. A},
  year={1985},
  volume={432},
  pages={646-742} }

@article{Lattimer90,
  author={Lattimer, J.~M. and Masak, D. and Prakash, M. and Yahil, A.},
  title={},
  journal={Astrophys. J.},
  year={1990},
  volume={355},
  pages={241-254} }

@article{Lattimer91,
  author={Lattimer, James~M. and Swesty, F.~Douglas},
  title={A Generalized Equation of State for Hot, Dense Matter},
  journal={Nucl. Phys. A},
  year={1991},
  volume={535},
  pages={331-376} }

@article{Lattimer94,
  author = {Lattimer, J.~M. and Van Riper, K.~A. and
          Prakash, M. and Prakash, M},
  title  = {},
  journal= {Astrophys. J.},
  year   = {1994},
  volume = {425},
  pages  = 802
}

@article{Lattimer00,
  author = {Lattimer, J.~M. and Prakash, M.},
  title = {Neutron star structure and the equation of state},
  journal = {Astrophys. J.},
  year = {2000},
  volume = {550},
  pages = {426-442},
}

@Article{Lau:2004as,
     author    = "Lau, S. R.",
     title     = "Rapid evaluation of radiation boundary kernels for time-
                  domain wave propagation on black holes: Implementation and
                  numerical tests",
     journal   = "Class. Quantum Grav.",
     volume    = "21",
     year      = "2004",
     pages     = "4147-4192",
     SLACcitation  = "%%CITATION = CQGRD,21,4147;%%"
}

@Article{Lau:2004jn,
     author    = "Lau, Stephen R.",
     title     = "Rapid evaluation of radiation boundary kernels for time-
                  domain wave  propagation on blackholes",
     journal   = "J. Comput. Phys.",
     volume    = "199",
     year      = "2004",
     pages     = "376-422",
     eprint    = "gr-qc/0401001",
     SLACcitation  = "%%CITATION = GR-QC 0401001;%%"
}

@Article{Lau:2005,
  author   = {Lau, Stephen R.},
  title   = {Analytic structure of radiation boundary kernels
             for black hole perturbations},
  journal = {},
  year    = {2005},
  eprint  = {gr-qc/0507140}
}

@article{Lax56,
  key     = {Lax56},
  author  = {P.D. Lax},
  title   = {},
  journal = {Commun. Pure Appl. Math.},
  year    = {1956},
  volume  = {9},
  pages   = {135}
}

@Article{Lax60,
  author  = {P. D. Lax and B. Wendroff},
  title   = {Systems of conservation laws},
  journal = {Commun. Pure Appl. Math.},
  year    = {1960},
  volume  = {13},
  pages   = {217--237}
}

@Article{Lax60b,
  author  = {P. D. Lax and R. S. Phillips},
  title   = {Local boundary conditions for dissipative symmetric linear
             differential operators},
  journal = {Commun. Pure Appl. Math.},
  year    = {1960},
  volume  = {13},
  pages   = {427-455}
}

@book{Lax73,
  key    = {Lax73},
  author = {P. D. Lax},
  title  = {Hyperbolic Systems of Conservation Laws
            and the Mathematical Theory of Shock Waves},
  publisher = {SIAM},
  year    = {1973},
  address = {Philadelphia, USA}
}

@book{lax90,
  author = {P. D. Lax},
  title = {Hyperbolic Systems of Conservation Laws and the Mathematical Theory
           of Shock Waves},
  year = {1990},
  publisher = {Society for Industrial and Applied Mathematics, Philadelphia},
}

@article{Leaver85,
        key     = {Leaver85},
        author  = {E.W. Leaver},
        title   = {An analytic representation for the quasi-normal modes of
                   {K}err black holes},
        journal = {Proc. R. Soc. London, Ser. A},
        volume  = {402},
        year    = {1985},
        pages   = {285-298},
}

@Article{Leaver86,
        key        = {Leaver86},
        author        = {E. W. Leaver},
        title        = {An Analytic Representation for the
                Quasi-Normal Modes of {K}err Black Holes},
        journal = {Proc. R. Soc. London, Series A},
        volume        = {402},
        number        = {1823},
        pages       = {285--298},
        year        = 1986,
        month       = "December 9",
}

@Article{Leaver86b,
        key        = {Leaver86b},
        author        = {E. W. Leaver},
        title        = {Solutions to a generalized spheroidal wave equation: Teukolsky's equations in general relativity, and the two-center problem in molecular quantum mechanics},
        journal = {Journal Math. Phys.},
        volume        = {27},
        number        = {5},
        pages       = {1238--1265},
        year        = 1986,
}

@Article{Leaver86c,
        key        = {Leaver86b},
        author        = {E. W. Leaver},
        title        = {Spectral decomposition of the perturbation response of the {S}chwarzschild geometry},
        journal = {Phys. Rev. D},
        volume        = {34},
        number        = {2},
        pages       = {384--408},
        year        = 1986,
}



@Article{Leaver90,
        key        = {Leaver90},
        author        = {E. W. Leaver},
        title        = {Quasinormal modes of Reissner-Nordstr{\"o}m black holes},
        journal = {Phys. Rev. D},
        volume        = {41},
        number        = {},
        page        = {2986-2997},
        year        = 1990
}

@Article{Aichelburg:1997hm,
     author    = "Aichelburg, Peter C. and Lechner, Christiane",
     title     = "sigma-model on de Sitter space",
     journal   = "Phys. Rev. D",
     volume    = "57",
     year      = "1998",
     pages     = "6176-6180",
     eprint    = "gr-qc/9710126",
     SLACcitation  = "%%CITATION = GR-QC 9710126;%%"
}

@article{Lechner2000,
        author = {Christiane Lechner and Sascha Husa
                  and Peter C. Aichelburg},
        title = "SU(2) Cosmological Solitons",
        journal = "Phys. Rev. D",
        volume = 62,
        year = 2000,
        pages = "044047",
        }

@article{Lechner2001,
        author = {Christiane Lechner and Jonathan Thornburg and Sascha Husa
                  and Peter C. Aichelburg},
        title = "A New Transition between Discrete and Continuous
                 Self-Similarity in Critical Gravitational Collapse",
        journal = "Phys. Rev. D",
        volume = 65, number = 8,
        year = 2002, month = "15 April",
        pages = "081501(R)",
        eprint = "gr-qc/0112008",
	url    = "http://link.aps.org/abstract/PRD/v65/e081501",
	doi    = "10.1103/PhysRevD.65.081501",
        }

@Article{Lechner:2001gj,
     author    = "Lechner, Christiane",
     title     = "Staticity, self-similarity and critical phenomena in a
                  self-gravitating  nonlinear sigma model",
     year      = "2001",
     eprint    = "gr-qc/0507009",
     SLACcitation  = "%%CITATION = GR-QC 0507009;%%"
}

@article{Lee92,
        key     = {Lee92},
        author  = {Kimyeong Lee, V.P. Nair, and Erick J. Weinberg},
        title   = {A Classical Instability of the Reissner-Nordstr{\"o}m
                  Solutions and the Fate of Magnetically Charged
                  Black Holes},
        journal = {Phys. Rev. Lett.},
        volume  = {68},
        year    = 1992,
        pages   = 1100
}

@Article{Lee92a,
  author = {T. D. Lee and Y. Pang},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rep.},
  year = {1992},
  volume = {221},
  OPTnumber = {},
  pages = {215},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@phdthesis{Lee93,
        key     = {Lee93},
        author  = {S. Lee},
        title   = {Krylov Methods for the Numerical Solutiohn of
                  Initial-Value Problems in Differential-Algebraic Equations},
        school  = {University of Illinois Urbana-Champaign},
        year    = 1993
}

@Article{Lee94a,
        key     = {Lee94a},
        author  = {S. Ashby and S. Lee and L. Petzold and P. Saylor and E. Seidel},
        title   = {Computing spacetime curvature via differential-algebraic
equations},
        journal = {Elsevier Science},
        year    = 1995,
        note   = {submitted}
}

@Article{Lee95a,
        key     = {Lee95a},
        author  = {W. H. Lee and K. Wlodzimierz},
        title   = {Merger of a Neutron Star with a {N}ewtonian Black Hole},
        journal = {Acta Astron.},
        year = {1995},
        volume = {45},
        OPTnumber = {},
        pages = {705},
        OPTmonth = {},
        OPTnote = {},
}

@Article{Lee96a,
        key     = {Lee96a},
        author  = {W. H. Lee and K. Wlodzimierz},
        title   = {Merger of a Neutron Star with a {N}ewtonian Black Hole},
        journal = {American Astronomical Society Meeting, 188, 84.04},
        year = {1996},
        volume = {},
        OPTnumber = {},
        pages = {},
        OPTmonth = {},
        OPTnote = {},
}

@Article{Lee98a,
        key     = {Lee98a},
        author  = {W. H. Lee and W. Kluzniak},
        title   = {{N}ewtonian Hydrodynamics of the Coalescence of Black Holes with Neutron Stars {I}: Tidally locked binaries with a stiff equation of state},
        journal = {Astrophys. J},
        year = {1998},
        volume = {},
        OPTnumber = {},
        pages = {},
        OPTmonth = {},
        OPTnote = {submitted, astro-ph/9808185},
}

@Article{Lee99a,
        key     = {Lee99a},
        author  = {W. H. Lee and W. Kluzniak},
        title   = {{N}ewtonian hydrodynamics of the coalescence of black holes with neutron stars {II}: Tidally locked binaries with a soft equation of state},
        journal = {MNRAS},
        year = {1999},
        volume = {308},
        OPTnumber = {},
        pages = {780},
        OPTmonth = {},
        OPTnote = {astro-ph/9904328},
}

@Article{Lee99b,
        key     = {Lee99b},
        author  = {W. H. Lee and W. Kluzniak},
        title   = {Newtonian Hydrodynamics of the Coalescence of Black Holes
                   with Neutron Stars. {I}. Tidally Locked Binaries with a Stiff
                   Equation of State},
        journal = {Astrophys. J.},
        volume  = 526,
        year    = 1999,
        pages   = {178}
}

@Article{Leins93,
         key     = {Leins93},
         author  = {M. Leins and H. P. Nollert and M. H. Soffel},
         title   = {Nonradial oscillations of neutron stars: A new branch of strongly damped normal modes},
         journal = {Phys. Rev. D},
         volume  = {48},
         year    = 1993,
         pages   = {3467-3472}
}

@Article{Leppik95a,
        key     = {Leppik95a},
        author  = {P. Leppik and  E. Seidel and D. Swesty},
        title   = {},
        journal = {Phys. Rev. D},
        year    = 1995,
        note   = {in preparation},
}

@Book{Leveque92,
  key = {Leveque92},
  author = {R. J. Leveque},
  title = {Numerical Methods for Conservation Laws},
  publisher = {Birkhauser Verlag},
  year = {1992},
  address = {Basel}
}

@inproceedings{Leveque98,
  key = {Leveque98},
  author = {R. J. Leveque},
  title = {yhg},
  booktitle = {Computational Methods for Astrophysical Fluid Flow},
  editor = {Steiner O. and Gautschy A.},
  publisher = {Springer-Verlag},
  year = {1998},
  address = {},
  OPTedition = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Leveque98a,
  author = {R.J.~Leveque and M.~Berger},
  title = {},
  journal = {SIAM J. Numer. Anal.},
  year = {1998},
  volume = {},
  number = {},
  pages = {},
  note = {to appear}
}

@Article{Lewis01,
  author =       {Antony Lewis and Anthony Challinor and Neil Turok},
  title =        {Analysis of {CMB} polarization on an incomplete sky},
  journal =      {Phys. Rev. D},
  year =         2002,
  volume =       65,
  pages =        023505,
  eprint =       {astro-ph/0106536}
}

@Manual{Lewis01b,
  title =        {Spin-weight spherical harmonics},
  author =       {Antony Lewis},
  note =         {F90 module for computing spin-weight spherical
                  harmonics},
  url =          {http://cosmologist.info/polar/}
}

% anyone have the real reference to that? these are just guesses
@inproceedings{Libson93a,
  author = {J. Libson},
  title = {On apparent horizon finding},
  year = {1994},
  booktitle = {Numerical Relativity Conference},
  publisher = {Grand Challenge Meeting, NCSA, Champaign,
               November, 1994},
  pages = {},
  editor = {Pablo Laguna}
}

% this reference was also duplicated as Libson96
@Article{Libson94a,
  author =       {Joseph Libson and Joan Mass{\'o} and Edward Seidel
                  and Wai-Mo Suen and Paul Walker},
  title =        {Event horizons in numerical relativity: Methods and
                  tests},
  journal =      {Phys. Rev. D},
  year =         1996,
  volume =       53,
  number =       8,
  pages =        {4335-4350},
  annote =       {PHY94-07882,PHY94-04788,ASC93-18152},
  url =          {http://link.aps.org/abstract/PRD/v53/p4335}
}

@Article{Libson94b,
  author = {Peter Anninos and K. Camarda and J. Libson and Joan Mass{\'o} and E. Seidel and W.-M. Suen},
  title = {Finding apparent horizons in dynamic {3D} numerical spacetimes},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {58},
  OPTnumber = {},
  pages = {024003},
  OPTmonth = {},
        OPTnote = {PHY94-07882,PHY94-04788,PHY96-00507,ASC93-18152}
}

@InCollection{Libson95a,
        author = {J. Libson and Joan Mass{\'o} and E. Seidel and W.-M. Suen},
        title = {A {3D} Apparent Horizon Finder},
        editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental General
                     Relativity, Gravitation, and Relativistic Field
                     Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        OPTnote = {PHY94-07882,PHY94-04788,ASC93-18152},
        pages = 631
}

@article{Lichnerowicz44,
        key     = {Lichnerowicz44},
        author  = {Andre Lichnerowicz},
        title   = {L'int{\'e}gration des {\'e}quations de la
                  gravitation relativiste et la probl{\`e}me des n
                  corps},
        journal = {J. Math. Pures et Appl.},
        volume  = 23,
        year    = 1944,
        pages   = 37
}

@article{Liddle92,
        author  = {A. R. Liddle and M. S. Madsen},
        journal = {Int. J. Mod. Phys. D},
        volume  = 1,
        year    = 1992,
        pages   = 101
}

@Article{Liebendoerfer01,
  author =          {Matthias Liebendoerfer and Anthony Mezzacappa and Friederich-Karl Thielemann and O. E. Bronson Messer and W. Raphael Hix and Stephen W. Bruenn},
  title =          {Probing the gravitational well: {N}o supernova
                  explosion in spherical symmetry with general
                  relativistic {B}oltzmann neutrino transport},
  journal =          {Phys. Rev. D},
  year =          {2001},
  OPTkey =          {},
  volume =          {63},
  OPTnumber =          {},
  pages =          {103004},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {astro-ph/0006418}
}

@ARTICLE{Liebendoerfer2005a,
   author = {{Liebend{\"o}rfer}, M.},
    title = "{A Simple Parameterization of the Consequences of Deleptonization for Simulations of Stellar Core Collapse}",
  journal = {Astrophys. J.},
   eprint = {astro-ph/0504072},
     year = 2005,
    month = nov,
   volume = 633,
    pages = {1042},
      doi = {10.1086/466517},
}


@misc{LIGO_web,
   key  = {LIGO},
   note = {LIGO -- http://www.ligo.caltech.edu/}
}

@Book{Lightman75,
  author = {Alan P. Lightman and William H. Press and Richard H.
                  Price and Saul A. {T}eukolsky},
  title = {Problem Book in Relativity and Gravitation},
  publisher = {Princeton University Press},
  year = {1975},
  address = {Princeton, NJ},
  OPTedition = {},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}


@ARTICLE{lin_etal_06,
   author = {{Lin}, L.-M. and {Cheng}, K.~S. and {Chu}, M.-C. and {Suen}, W.-M.
	},
    title = "{Gravitational Waves from Phase-Transition-Induced Collapse of Neutron Stars}",
  journal = {Astrophys. J.},
     year = 2006,
    month = mar,
   volume = 639,
    pages = {382-396},
      doi = {10.1086/499202},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2006ApJ...639..382L&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}




@Article{Lincoln90,
     author    = "C. W. Lincoln and C. M. Will",
     title     = "Coalescing binary systems of compact objects to
         (post)${}^{5/2}$-{N}ewtonian order: Late-time evolution and
         gravitational-radiation emission",
     journal   = "Phys. Rev. D",
     volume    = "42",
     year      = "1990",
     pages     = "1123-1143",
}

@Article{Lipunov95,
  author = {V. Lipunov and A. Nazin and I. Panchencko and K.
                  Postnov and M. Prokhorov},
  title = {},
  journal = {Astron. and Astrophys.},
  year = {1995},
  note = {in press},
}

@Article{Lipunov97,
   author = {V. M. Lipunov and K.A. Postnov and M. E. Prokhorov},
   title = {},
   journal = {Astron. Lett.},
   year = {1997},
   volume = {23},
   number = {4},
   pages = {492-497},
   note = {},
}

@ARTICLE{Loeb94,
   author = {{Loeb}, A. and {Rasio}, F.~A.},
    title = "{Collapse of primordial gas clouds and the formation of quasar black holes}",
  journal = {Astrophys. J.},
     year = 1994,
    month = sep,
   volume = 432,
    pages = {52-61},
   eprint = {astro-ph/9401026},
      doi = {10.1086/174548},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1994ApJ...432...52L&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@phdthesis{Loeffler05,
        author = {Frank L{\"o}ffler},
        title  = {{N}umerical {S}imulations of {N}eutron {S}tar-{B}lack {H}ole
                  {M}ergers},
        school = {Max {P}lanck Institute for Gravitational Physics
                  ({A}lbert {E}instein Institute)},
        address= {Am M{\"u}hlenberg 1, D-14476 Potsdam, Germany},
        year   = {2005},
}

@Article{Loeffler06a,
  key =          {Loeffler06a},
  author =       {Frank L{\"o}ffler and Luciano Rezzolla and Marcus
                  Ansorg},
  title =        {Numerical evolutions of a black hole-neutron star
                  system in full General Relativity: Head-on
                  collision},
  journal =      {Phys. Rev. D},
  volume =       74,
  year =         2006,
  pages =        104018,
  note =         {gr-qc/0606104}
}

@Article{Lombardi97,
     author    = "J. C. Lombardi and F. A. Rasio and Stuart L. Shapiro",
     title     = "Post-{N}ewtonian models of binary neutron stars",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "3416-3438",
}

@article{Lorensen-Cline-1987:marching-cubes,
  author = "William E. Lorensen and Harvey E. Cline",
  title  = "Marching Cubes:
	    {A} High Resolution 3D Surface Construction Algorithm",
  journal= "Computer Graphics",
  volume = 21, number = 4,
  year   = 1987,
  pages  = "163--169",
  note   = "Proceedings of the SIGGRAPH'87 Conference",
}

         author  = {May, M.~M. and White, R.~H.},
         title   = {Stellar Dynamics and Gravitational Collapse},
         booktitle = {Methods in Computational Physics},
         editor = {Alder, B.},
         volume = {7},
         pages  = {129},
         year =    {1967},
}
}

@Article{Lousto97a,
     author    = "Carlos O. Lousto and Richard H. Price",
     title     = "Headon collisions of black holes: The Particle limit",
     journal   = "Phys. Rev. D",
     volume    = "55",
     year      = "1997",
     pages     = "2124-2138",
     eprint    = "gr-qc/9609012",
     SLACcitation  = "%%CITATION = PHRVA,D55,2124;%%",
}

@Article{Lousto97b,
     author    = "Carlos O. Lousto and Richard H. Price",
     title     = "Understanding initial data for black hole collisions",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "6439-6457",
     eprint    = "gr-qc/9705071",
     SLACcitation  = "%%CITATION = PHRVA,D56,6439;%%",
}

@Article{Lousto97c,
     author    = "Carlos O. Lousto",
     title     = "Infall of a particle into a black hole as a model for
                  gravitational radiation from the galactic center",
     journal   = "Mod. Phys. Lett.",
     volume    = "A12",
     year      = "1997",
     pages     = "1879",
     eprint    = "gr-qc/9702009",
     SLACcitation  = "%%CITATION = MPLAE,A12,1879;%%",
}

@Article{Lousto98a,
     author    = "Carlos O. Lousto and Richard H. Price",
     title     = "Improved initial data for black hole collisions",
     journal   = "Phys. Rev. D",
     volume    = "57",
     year      = "1998",
     pages     = "1073-1083",
     eprint    = "gr-qc/9708022",
     SLACcitation  = "%%CITATION = PHRVA,D57,1073;%%",
}

@Article{Lousto99a,
     author    = "Carlos O. Lousto",
     title     = "Perturbative evolution of nonlinear initial data for binary
                  black holes: {Z}erilli vs.\ {T}eukolsky equation",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "047504",
     OPTnote = {AEI-1999-6},
     eprint    = "gr-qc/9911109",
     SLACcitation  = "%%CITATION = PHRVA,D63,047504;%%",
}

@Article{Lousto99b,
     author    = "Carlos O. Lousto",
     title     = "Pragmatic {A}pproach to {G}ravitational {R}adiation {R}eaction in {B}inary {B}lack {H}oles",
     journal   = "Phys. Rev. Lett.",
     volume    = "84",
     year      = "2000",
     pages     = "5251",
     OPTnote = {AEI-1999-25},
     eprint    = "gr-qc/9912017",
     SLACcitation  = "%%CITATION = PRLTA,84,5251;%%",
}

@Article{Lousto00a,
     author    = "Carlos O. Lousto",
     title     = "Towards the Solution of the Relativistic Gravitational
                  Radiation Reaction Problem for Binary Black Holes",
     journal   = "Class. Quantum Grav.",
     volume    = "18",
     year      = "2001",
     pages     = "3989",
     OPTnote = {AEI-2000-061},
     eprint    = "gr-qc/0010007 ",
     SLACcitation  = "%%CITATION = GR-QC 0010007;%%",
}

@Article{Lousto:2002em,
     author    = "Lousto, Carlos O. and Whiting, Bernard F.",
     title     = "Reconstruction of black hole metric perturbations from Weyl
                  curvature",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "024026",
     eprint    = "gr-qc/0203061",
     SLACcitation  = "%%CITATION = GR-QC 0203061;%%"
}


@Article{Lousto04a,
     author    = "Lousto, C. O. and Price, Richard H.",
     title     = "Radiation content of Conformally flat initial data",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "087503",
     eprint    = "gr-qc/0401045",
     SLACcitation  = "%%CITATION = GR-QC 0401045;%%"
}

@Article{Lousto:2005an,
     author    = "Lousto, Carlos O.",
     title     = "Gravitational waves from binary black holes in the extreme
                  mass ratio regime: Self-force calculations",
     year      = "2005",
     journal   = {Class. Quantum Grav.},
     volume    = 22,
     pages     = {S369-374},
     eprint    = "astro-ph/0501238",
     SLACcitation  = "%%CITATION = ASTRO-PH 0501238;%%"
}

@Article{Lousto:2005xu,
     author    = "Lousto, Carlos O.",
     title     = "Reconstruction of Black Hole Metric Perturbations from Weyl
                  Curvature {II}: The Regge-Wheeler gauge",
     year      = "2005",
     eprint    = "gr-qc/0501088",
     SLACcitation  = "%%CITATION = GR-QC 0501088;%%"
}

@Article{Lousto:2007mh,
     author    = "Lousto, Carlos O. and Zlochower, Yosef",
     title     = "A practical formula for the radiated angular momentum",
     journal   = "Phys. Rev.",
     volume    = "D76",
     year      = "2007",
     pages     = "041502",
     eprint    = "gr-qc/0703061",
     SLACcitation  = "%%CITATION = GR-QC/0703061;%%"
}

@Article{LubENP95,
 author = "Lubich, C. and Nowak, U. and P{\"o}hle, U. and Engstler, C.",
 title  = "Numerical integration of constrained mechanical systems using MEXX",
 year   = "1995",
 journal = {Mech. Struct. \& Mach.},
 volume =  23,
 pages = {473-496},
}

@Article{LubS02,
 author   = "Lubich, C. and Sch{\"a}dle, A.",
 title    = "Fast convolution for nonreflecting boundary conditions",
 year     = "2002",
 journal = {SIAM J. Sci. Comput.},
 pages = {161-182},
 volume = 24,
}

@Unpublished{Luna06,
  author = {M. Luna and A. M. Sintes},
  title  = {Parameter estimation of compact binaries using
            the inspiral and ringdown waveforms},
  eprint = {gr-qc/0601072},
  year   = {2006}
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% M %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@misc{MPI,
        key        = {MPI},
        author        = {},
        title        = {The Message Passing Interface (MPI) standard},
        note        = {http://www.ncs.anl.gov/mpi/},
}

@article{MVP95,
        key        = {MVP95},
        author        = {Maurice H.P.M. van Putten and Douglas Eardley},
        title        = {Nonlinear Wave Equation for Relativity},
        journal        = {Phys. Rev. D},
        volume        = {53},
        year        = 1996,
        pages        = {3056-3063}
}

@article{MVP97,
        key     = {MVP97},
        author  = {Maurice H.P.M. van Putten},
        title   = {Numerical Integration of Nonlinear Wave Equations
                   for General Relativity},
        journal = {Phys. Rev. D},
        volume  = {55},
        year    = 1997,
        pages   = {4705-4711}
}

@Article{Maartens95a,
     author    = "Maartens, Roy",
     title     = "Dissipative cosmology",
     journal   = "Class. Quantum Grav.",
     volume    = "12",
     pages     = "1455",
     year      = "1995"
}

@Unpublished{Maartens:1996vi,
     author    = "Maartens, Roy",
     title     = "Causal thermodynamics in relativity",
     year      = "1996",
     eprint    = "astro-ph/9609119",
     note      = {Lectures given at the Hanno Rund Workshop on
                  Relativity and Thermodynamics, South Africa,
                  June 1996; astro-ph/9609119},
     SLACcitation  = "%%CITATION = ASTRO-PH 9609119;%%"
}

@article{Madau2001,
        key     = {Madau2001},
        author  = {Madau, P and Rees M. J.},
        title   = {Massive Black Holes as Population III Remnants},
        journal = {Astrophys.J},
        volume  = {551},
        year    = 2001,
        pages   = {L24}
}


@article{Madau2004,
        key     = {Madau2004},
        author  = {Madau, P and Quataet, E},
        title   = {The effect of gravitational-wave
		   recoil on the demography of massive black holes},
        journal = {Astrophys.J},
        volume  = {606},
        year    = 2004,
        pages   = {L17-L20}
}

@unpublished{Madderom-1984:ILUCG,
	author = "P. Madderom",
	title  = "Incomplete $\sf LU$-Decomposition -- Conjugate Gradient",
	note   = "Fortran~66 subroutine implementing the method
	          of \cite{Kershaw1978:ilucg}",
	institution = "University of British Columbia",
	address     = "Vancouver, Canada",
	year   = 1984,
}

@techreport{Madsen-Sincovec-1973,
        author = "N. K. Madsen and R. F. Sincovec",
        title = "The Numerical Method of Lines for the Solution of
                 Nonlinear Partial Differential Equations",
        institution = "Lawrence Livermore National Laboratories",
        year = 1973, month = "September",
        number = "UCRL-75142",
        snote = "a longer and IMHO somewhat more readable
                 version of this report has appeared as
                 \cite{Madsen-Sincovec-1974}",
        }

@incollection{Madsen-Sincovec-1974,
        author = "N. K. Madsen and R. F. Sincovec",
        title = "The Numerical Solution of Nonlinear
                 Partial Differential Equations",
        pages = "371--380",
        editor = "J. T. Oden {\it et al.}",
        booktitle = "Computational Methods in Nonlinear Mechanics",
        publisher = "Texas Institute for Computational Mechanics",
        address = "Austin, Texas, USA",
        year = 1974,
        X-isbn = "no ISBN",
        snote = "a shorter and IMHO somewhat less readable
                 version of this report has appeared as
                 \cite{Madsen-Sincovec-1973}",
        }

@article{Maeda80,
        key     = {Maeda80},
        author  = {K. Maeda and M. Sasaki and Takashi Nakamura and S. Miyana},
        title   = {????},
        journal = {Prog. Theor. Phys.},
        volume  = 63,
        year    = 1980,
        pages   = 719
}

@ARTICLE{Magierski03,
   author = {Magierski, P. and Bulgac, A. and Heenen, P.-H.},
    title = "{Exotic nuclear phases in the inner crust of neutron stars in
             the light of {Skyrme}-{Hartree}-{Fock} theory}",
  journal = {Nucl. Phys. A},
     year = 2003,
   volume = 719,
    pages = {217-220},
}

@article{Major2007,
  author =       "Seth Major and David Rideout and Sumati Surya",
  title =        "On Recovering Continuum Topology from a Causal Set",
  journal =      "J. Math. Phys. (accepted)",
  year =         2007,
  eprint =       "gr-qc/0604124"
}

% Copied by Joe 3/21/94
@article{Malec91,
        key     = {Malec91},
        author  = {Edward Malec},
        title   = {Hoop Conjecture and Trapped Surfaces in
                  Nonspherical Massive Systems},
        journal = {Phys. Rev. Lett.},
        volume  = 67,
        number  = 5,
        year    = 1991,
        pages   = {949}
}

% copied by Karen
@article{Malec94,
        key     = {Malec94},
        author  = {Edward Malec},
        title   = {Event horizons and apparent horizons in
                  spherically symmetric geometries},
        journal = {Phys. Rev. D},
        volume  = 49,
        number  = 12,
        year    = 1994,
        pages   = {6475-6483}
}

@Article{Malec:2003dq,
     author    = "Malec, Edward and Murchadha, Niall O",
     title     = "Constant mean curvature slices in the extended
                  {S}chwarzschild solution and collapse of the lapse: Part {I}",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "124019",
     eprint    = "gr-qc/0307046",
     SLACcitation  = "%%CITATION = GR-QC 0307046;%%"
}

@Article{Mao94,
        key     = {Mao94},
        author  = {S. Mao and R. Narayan and Tsvi Piran},
        title   = {On the bimodal distribution of gamma-ray bursts},
        journal = {Astrophys. J.},
        volume  = 420,
        year    = 1994,
        pages   = {171}
}

@Article{MacNeice00,
        key     = {MacNeice00},
        author  = {Peter MacNeice and Kevin M. Olson and Clark Mobarry and
                  Rosalinda de Fainchtein and Charles Packer},
        title   = {PARAMESH: A parallel adaptive mesh refinement
                   community toolkit},
        journal = {Computer Physics Communications},
        volume  = 126,
        number  = 3,
        year    = 2000,
        month   = {11 April},
        pages   = {330--354},
        doi     = {10.1016/S0010-4655(99)00501-9},
}

@Article{Mana07,
        key     = {Manca07},
        author  = {G. M. Manca and L. Baiotti and R. De Pietri and L. Rezzolla},
        title   = {Dynamical non-axisymmetric instabilities in rotating relativistic stars},
        journal = {Class. Quantum Grav.},
        volume  = 24,
        number  = {},
        year    = 2007,
        month   = {},
        pages   = {S171-S186},
        doi     = {},
}

@Article{Markovic93,
  author={Markovic, Dragoljub},
  title={Possibility of Determining Cosmological Parameters from
Measurements of Gravitational Waves Emitted by Coalescing,
 Compact Binaries},
  journal={Phys. Rev. D},
  year={1993},
  volume={48},
  pages={4738-4756}
}

@article{Marronetti98,
        author  = {P. Marronetti and G. J. Mathews and J. R. Wilson},
        title   = {Binary neutron-star systems: From the {N}ewtonian regime
                   to the last stable orbit},
        journal = {Phys. Rev. D},
        volume  = 58,
        year    = 1998,
        pages   = 107503
}

@Article{Marronetti99,
      author    = "Marronetti, P. and Mathews, G. J. and Wilson, J. R.",
      title     = "Irrotational binary neutron stars in quasi-equilibrium",
      journal   = "Phys. Rev. D",
      volume    = "60",
      year      = "1999",
      pages     = "087301",
      eprint    = "gr-qc/9906088",
      SLACcitation  = "%%CITATION = GR-QC 9906088;%%",
}

@article{Marronetti00a,
        author  = {P. Marronetti and Mijan F. Huq and P. Laguna and Luis Lehner
                   and Richard A. Matzner and D. Shoemaker},
        title   = {Approximate Analytical Solutions to the Initial Data
                   Problem of Black Hole Binary Systems},
        journal = {Phys. Rev. D},
        volume  = 62,
        year    = 2000,
        pages   = 024017,
        note    = {gr-qc/0001077}
}

@article{Marronetti00,
        key     = {Marronetti00},
        author  = {P. Marronetti and Richard A. Matzner},
        title   = {Solving the Initial Value Problem of two Black Holes},
        journal = {Phys. Rev. Lett.},
        volume  = 85,
        year    = 2000,
        pages   = {5500-5503},
        note    = {gr-qc/0009044}
}

@Article{Marronetti04,
     author    = "Pedro Marronetti and Matthew D. Duez and Stuart L. Shapiro and
                  Thomas W. Baumgarte",
     title     = "Dynamical Determination of the Innermost Stable Circular Orbit
                  of Binary Neutron Stars",
     journal   = "Phys. Rev. Lett.",
     volume    = "92",
     year      = "2004",
     pages     = "141101",
}

@article{Marsa96,
        key     = {Marsa96},
        author  = {R. L. Marsa and M. W. Choptuik},
        title   = {Black Hole--Scalar Field Interactions in Spherical
                   Symmetry},
        journal = {Phys. Rev. D},
        volume  = 54,
        year    = 1996,
        pages   = {4929-4943}
}

@Article{Martel:2000rn,
     author    = "Martel, Karl and Poisson, Eric",
     title     = "Regular coordinate systems for {S}chwarzschild and other
                  spherical  spacetimes",
     journal   = "Am. J. Phys.",
     volume    = "69",
     year      = "2001",
     pages     = "476-480",
     eprint    = "gr-qc/0001069"
}

@Article{Martel:2001yf,
     author    = "Martel, Karl and Poisson, Eric",
     title     = "A one-parameter family of time-symmetric initial data for
                  the radial  infall of a particle into a {S}chwarzschild black
                  hole",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "084001",
     note      = "gr-qc/0107104",
}

@Article{Martel:2005ir,
     author    = "Martel, Karl and Poisson, Eric",
     title     = "Gravitational perturbations of the Schwarzschild spacetime:
                  A practical covariant and gauge-invariant formalism",
     journal   = "Phys. Rev.",
     volume    = "D71",
     year      = "2005",
     pages     = "104003",
     eprint    = "gr-qc/0502028",
     SLACcitation  = "%%CITATION = GR-QC/0502028;%%"
}

@article{Marti91,
        key     = {Marti91},
        author  = {J.~M. Mart{\'\i} and J.~M. Ib{\'a}{\~n}ez and J.~M. Miralles},
        title   = {Numerical relativistic hydrodynamics: Local characteristic
                   approach},
        journal = {Phys. Rev. D},
        volume  = {43},
        year    = {1991},
        pages   = {3794}
}

@article{Marti94,
         key     = {Marti94},
         author  = {J.~M. Mart{\'\i} and E. M{\"{u}}ller},
         title   = {The Analytical Solution of the Riemann Problem in
                    Relativistic Hydrodynamics},
         journal = {J. Fluid Mech.},
         volume  = {258},
         year    = {1994},
         pages   = {317-333}
}

@article{Marti96,
        key     = {Marti96},
        author  = {J.~M. Mart{\'\i} and E. M{\"u}ller},
        title   = {},
        journal = {J. Comput. Phys.},
        volume  = {123},
        year    = {1996},
        pages   = {1}
}

@article{Marti97,
        key     = {Marti97},
        author  = {J.~M. Mart{\'\i} and E. M{\"u}ller and J.~A. Font
        and J.~M. Ib{\'a}{\~n}ez and A. Marquina},
        title   = {Morphology and Dynamics of Relativistic Jets },
        journal = {Astrophys. J.},
        volume  = {479},
        year    = {1997},
        pages   = {151}
}

@Article{Marti99,
  author =       "J.~M. Mart{\'\i} and E. M{\"{u}}ller",
  title =        "Numerical Hydrodynamics in Special Relativity",
  year =         1999,
  volume =       2,
  pages =        3,
  journal =      {Living Rev. Relativity},
  eprint =       {astro-ph/9906333},
  url =          {http://www.livingreviews.org/lrr-1999-3},
}

@article{Marti03,
  author =       {J.~M. Mart{\'\i} and E. M{\"u}ller},
  title =        {Numerical Hydrodynamics in Special Relativity},
  journal =      {Living Rev. Relativity},
  year =         2003,
  volume =       6,
  pages =        7,
  url =          {http://www.livingreviews.org/lrr-2003-7},
}

@article{Martin-Garcia98,
        author  = {J. M. Martin-Garcia and C. Gundlach},
        title   = {All nonspherical perturbations of the Choptuik spacetime decay},
        journal = {Phys. Rev. D},
        volume  = {59},
        year    = {1999},
	pages   = "064031",
        eprint  = {gr-qc/9809059},
}

@PhdThesis{Masso92,
  author = {Joan Mass{\'o}},
  title = {Numerical relativity: the quest for a three dimensional code},
  school = {University of the Balearic Islands},
  year = {1992},
  OPTcrossref = {},
  OPTkey = {Masso92},
  OPTaddress = {},
  OPTmonth = {},
  OPTtype = {},
  OPTnote = {},
  OPTannote = {}
}

@InCollection{Masso94b,
        author = {Joan Mass{\'o} and E. Seidel and P. Walker},
        title = {Adaptative Mesh Refinement in Numerical Relativity},
        editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental General
                     Relativity, Gravitation, and Relativistic Field
                     Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        OPTnote = {PHY94-07882,PHY94-04788,ASC93-18152},
        pages = 634,
        note = {gr-qc/9412057}
}

@Article{Masso95a,
  author =       {Joan Mass{\'o} and E. Seidel and W.-M. Suen and
                  P. Walker},
  title =        {Event Horizons in Numerical Relativity {II}:
                  Analyzing the Horizon},
  journal =      {Phys. Rev. D},
  year =         1999,
  volume =       59,
  pages =        064015,
  note =         {gr-qc/9804059},
  annote =
                  {PHY94-07882,ASC93-18152,ASC95-03978,PHY94-04788,PHY96-00567},
  url =          {http://link.aps.org/abstract/PRD/v59/e064015}
}

@Article{Masso95b,
  author = {Joan Mass{\'o} and E. Seidel and W.-M. Suen and P. Walker},
  title = {Event Horizons in Numerical Relativity {III}: Physics},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1995},
  OPTvolume = {},
  OPTnumber = {},
  OPTpages = {},
  OPTmonth = {},
  note = {in preparation},
  OPTannote = {}
}

@InCollection{Masso95c,
        author = {Joan Mass{\'o}},
        title = {Numerical Relativity and Black Hole Horizons},
        editor        = {A. Molina and J. Senovilla},
        booktitle = {Inhomogeneous Cosmological Models and other
                  topics (ERE 94)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1995},
        note = {in press}
}

@Inproceedings{Masso97a,
  author={Joan Mass{\'o} and E. Seidel and W.-M. Suen and P. Walker},
  editor={Naresh Dadhich and Jayant Narlikar},
  title={Event Horizons in Numerical Relativity},
  booktitle={The 15th International Conference on General Relativity
and Gravitation},
  publisher={IUCAA},
  address={India},
  year={1997},
  pages={}
}

% This is ALSO Bona98b; Please update both!
@Article{Masso98a,
  author = {C. Bona and Joan Mass{\'o} and E. Seidel  and P. Walker},
  title = {Three Dimensional Numerical Relativity with a Hyperbolic
  Formulation},
  journal = {?},
  year = {1998},
  volume = {?},
  pages = {?},
  note = {gr-qc/9804052. Submitted to Phys. Rev. D}
}

@Article{Masso98b,
  author = {Joan Mass{\'o} and P. Walker},
  title = {Cactus: Thorny Problems in Numerical Relativity},
  OPTcrossref = {},
  OPTkey = {},
  journal = {},
  year = {1998},
  volume = {},
  OPTnumber = {},
  pages = {},
  OPTmonth = {},
  note = {in preparation},
  OPTannote = {}
}

@Article{Masso98c,
  author = {Joan Mass{\'o} and E. Seidel and Wai-Mo Suen and P. Walker},
  title = {Event horizons in numerical relativity. {II}. {A}nalyzing the horizon},
  journal = {Phys. Rev. D},
  year = {1999},
  volume = {59},
  pages = {064015},
}

@Article{Mathews97,
  author = {G. Mathews and J. Wilson},
  title = {},
  OPTcrossref = {},
  key = {Mathews97},
  journal = {Astrophys. J.},
  year = {1997},
  volume = {482},
  OPTnumber = {},
  pages = {929},
  OPTannote = {}
}

@Article{Mathews98,
  author = {G. Mathews and P. Marronetti and J. Wilson},
  title = {Relativistic hydrodynamics in close binary systems:
           Analysis of neutron-star collapse},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {58},
  pages = {043003},
  OPTannote = {}
}


@Article{Mathews00,
  author = {G. Mathews and J. Wilson},
  title = {Revised Relativistic Hydrodynamical Model for Neutron Star Binaries},
  OPTcrossref = {},
  key = {Mathews00},
  journal = {Phys. Rev. D},
  year = {2000},
  volume = {61},
  OPTnumber = {},
  pages = {127304},
  OPTannote = {}
}

@Article{Marronetti:1999ya,
     author    = "Marronetti, P. and Mathews, G. J. and Wilson, J. R.",
     title     = "Irrotational binary neutron stars in quasi-equilibrium",
     journal   = "Phys. Rev. D",
     volume    = "60",
     year      = "1999",
     pages     = "087301",
     eprint    = "arXiv:gr-qc/9906088",
     SLACcitation  = "%%CITATION = GR-QC 9906088;%%",
}

@Inproceedings{Matthews86,
  author={Mathews, G.~J. and Evans, CV.~R. and Wilson, J.~R.},
  editor={},
  title={Relativistic (3+1) Dimensional Hydrodynamic Simulations
of Compact Interactings Binary Systems},
  booktitle={},
  publisher={},
  address={},
  year={1986},
  pages={}
}

@Article{Matthews92,
  author={Mathews, G.~J.and  Bazan, G. and Cowan, J.~J.},
  title={},
  journal={Astrophys. J.},
  year={1992},
  volume={391},
  pages={719} }

@unpublished{Mattsson05a,
  author={Ken Mattsson et al.},
  note={unpublished},
  year=2005
}

@Article{Mattsson2003a,
  author =       {K. Mattsson},
  title =        {Boundary procedures for summation by parts
                  operators},
  journal =      {J. Sci. Comput.},
  year =         2003,
  volume =       18,
  pages =        {133-153}
}

@Article{Mattsson2004a,
  author =       {K. Mattsson and M. Sv{\"a}rd and J. Nordstr\"{o}m},
  title =        {Stable and accurate artificial dissipation},
  journal =      {J. Sci. Comput.},
  year =         2004,
  volume =       21,
  pages =        {57-79}
}

@article{Mattsson-Nordstrom-2005:SBP-operators,
  author = {Ken Mattsson and Jan Nordstr{\"o}m},
  title  = "Summation by parts operators for finite difference
            approximations of second derivatives",
  journal = "J. Comput. Phys.",
  volume  = 199, number = 2,
  year    = 2004, month = "20 September",
  pages   = "503--540",
  doi     = "doi:10.1016/j.jcp.2004.03.001",
}

@InProceedings{Mattsson2005a,
  author =       {Mattsson, Ken and Sv{\"a}rd, Magnus and Carpenter, Mark
                  and Nordstr{\"o}m, Jan},
  title =        {Accuracy requirements for transient aerodynamics },
  booktitle =    {16th AIAA Computational Fluid Dynamics Conference},
  year =         2003,
  address =      {Orlando, FL}
}

@Article{Matzner84,
  author = {Richard A. Matzner and F. Tipler},
  title = {Metaphysics of colliding self-gravitating plane waves},
  journal = {Phys. Rev. D},
  year = {1984},
  volume = {29},
  pages = {1575}
}

@Article{Matzner95a,
  author  = {Richard A. Matzner and E. Seidel and Stuart L. Shapiro and L. Smarr
                  and W.-M. Suen and S. Teukolsky and Jeffrey Winicour},
  title   = {Geometry of a Black Hole Collision},
  pages   = {941-947},
  journal = {Science},
  year    = {1995},
  month   = {November 10},
  volume  = {270},
  issue   = {5238},
  url     = {http://www.sciencemag.org/cgi/content/abstract/270/5238/941},
  abstract= {
            The Binary Black Hole Alliance was formed to study the
            collision of black holes and the resulting gravitational
            radiation by computationally solving Einstein's equations
            for general relativity. The location of the black hole
            surface in a head-on collision has been determined in
            detail and is described here. The geometrical features
            that emerge are presented along with an analysis and
            explanation in terms of the spacetime curvature inherent
            in the strongly gravitating black hole region. This
            curvature plays a direct, important, and analytically
            explicable role in the formation and evolution of
            the event horizon associated with the surfaces of the
            black holes.
	    },
  X-note  = {"pair of pants" figure = front cover of this Science issue},
}

@article{Matzner96a,
        author = {Richard A. Matzner and Mijan Huq and Alonso Botero and Dae Il Choi
        and Ullar Kask and Juan Lara and Steven Liebling and David Neilsen
        and Premana Premadi and Deirdre Shoemaker},
        title = {Analysis of ``Gauge Modes'' in Linearized Relativity},
        year = {1997},
        journal = {Class. Quantum Grav.},
        pages = {L21},
        volume = {14}
}

@article{Matzner98a,
        author = {Richard A. Matzner and Mijan F. Huq and Deirdre Shoemaker},
        title = {Initial Data and Coordinates for Multiple Black Hole Systems},
        year = {1999},
        journal = {Phys. Rev. D},
        pages = {024015},
        volume = {59}
}

@Article{Matzner:2004uu,
     author    = "Matzner, Richard A.",
     title     = "Hyperbolicity and constrained evolution in linearized
                  gravity",
     year      = "2004",
     eprint    = "gr-qc/0408003",
     SLACcitation  = "%%CITATION = GR-QC 0408003;%%"
}

@article{Mauceli96,
        author = {Mauceli, E. and {\it et al.}},
        title = {The Allegro gravitational wave detector: Data acquisition and analysis},
        year = {1996},
        journal = {Phys. Rev. D},
        pages = {1264-1275},
        volume = {54}
}

@article{May66,
        key     = {May66},
        author  = {May, M.~M. and White, R.~H.},
        title   = {Hydrodynamic calculations of general
                   relativistic collapse},
        journal = {Phys. Rev.},
        volume  = {141},
        year    = {1966},
        pages   = {1232}
}

@inproceedings{May67,
         key     = {May67},
         author  = {May, M.~M. and White, R.~H.},
         title   = {Stellar Dynamics and Gravitational Collapse},
         booktitle = {Methods in Computational Physics},
         editor = {Alder, B.},
         volume = {7},
         pages  = {129},
         year =    {1967},
}

@Article{McAbee94,
         key     = {McAbee94},
         author  = {McAbee, T.L. and Wilson J.R.},
         title   = {Mean-field pion calculations of heavy-ion collisions at Bevalac energies},
         journal = {Nucl. Phys. A},
         volume  = {576},
         year    = {1994},
         pages   = {626-638}
}

@Article{McKinney04,
  author={J. C. McKinney and C. F. Gammaie },
  title={A Measurement of the Electromagnetic Luminosity of a {Kerr} Black Hole},
  journal={Astrophys. J.},
  year={2004},
  volume={611},
  pages={977}
}

@Article{Meegan92,
  author={Meegan, C.~R. and {\it et al.} },
  title={},
  journal={Nature},
  year={1992},
  volume={355},
  pages={143}
}

@Article{Meier:2003bn,
 author    = "Meier, David L.",
 title     = "Constrained Transport Algorithms for Numerical Relativity.
              I. Development of a Finite Difference Scheme",
 journal   = "Astrophys. J.",
 volume    = "595",
 year      = "2003",
 pages     = "980-991",
 eprint    = "astro-ph/0312052",
}

@Article{Merkowitz95,
  author={Merkowitz, S.~M. and Johnson, W.~W.},
  title={Spherical Gravitational Wave Antennas and the Truncated
Icoshedral Arrangement},
  journal={Phys. Rev. D},
  year={1995},
  volume={51},
  pages={2546-2558} }

@Article{Merritt:2002hc,
     author    = "Merritt, David and Ekers, R. D.",
     title     = "Tracing Black Hole Mergers Through Radio Lobe Morphology",
     journal   = "Science",
     volume    = "297",
     year      = "2002",
     pages     = "1310-1313",
     eprint    = "astro-ph/0208001",
     SLACcitation  = "%%CITATION = ASTRO-PH 0208001;%%",
}

@Article{Merritt:2004gc,
     author    = "Merritt, David and Milosavljevic, Milos",
     title     = "Massive Black Hole Binary Evolution",
     year      = "2004",
     eprint    = "astro-ph/0410364",
     SLACcitation  = "%%CITATION = ASTRO-PH 0410364;%%"
}

@Article{Merritt:2004xa,
     author    = "Merritt, David and Milosavljevic, Milos and Favata, Marc
                  and Hughes, Scott A. and Holz, Daniel E.",
     title     = "Consequences of gravitational radiation recoil",
     journal   = "Astrophys. J.",
     volume    = "607",
     year      = "2004",
     pages     = "L9-L12",
     eprint    = "astro-ph/0402057",
     SLACcitation  = "%%CITATION = ASTRO-PH 0402057;%%"
}

@book{Messiah58,
        author  = {Albert Messiah},
        title   = {Quatum Mechanics},
        publisher = {Dover Publications},
        address        = {New York},
        year    = 1999
}

@Article{Meszaros92,
  author={Meszaros, P. and Rees, M.~J.},
  title={},
  journal={AAstrophys. J.},
  year={1992},
  volume={397},
  pages={570-575} }

@Article{Meszaros00,
        key     = {Meszaros00},
        author  = {P. Meszaros},
        title   = {Gamma Ray Bursts and Bursters},
        journal = {Nucl.Phys.Proc.Suppl.},
        volume  = 80,
        year    = 2000,
        pages   = {63-77}
}

@Article{Metzger04,
  author =       {Jan Metzger},
  title =        {Numerical computation of constant mean curvature
                  surfaces using finite elements},
  journal =      {Class. Quantum Grav.},
  year =         2004,
  volume =       21,
  number =       19,
  pages =        {4625--4646},
  url =          {http://stacks.iop.org/CQG/21/4625},
  eprint =       {gr-qc/0408059}
}

@Article{Meyer86,
  author={Meyer, B.~S. and Schramm, D.~N.},
  title={},
  journal={Astrophys. J.},
  year={1986},
  volume={311},
  pages={406}
}

@Article{Meyer89,
  author={Meyer, B.~S.},
  title={Decompression of Initially Cold Neutron Star Matter:
         a Mechanism for the r--Process},
  journal={Astrophys. J.},
  year={1989},
  volume={343},
  pages={254-276}
}

@Article{Meyer97,
   author={Meyer, B.~S. and Brown, J.~S.},
   title={},
   journal={Astrophys. J.},
   year={1997},
   volume={112},
   pages={199}
}

@Article{Mezzacappa89,
  key = {Mezzacappa89},
  author={Mezzacappa, A. and Matzner, R.~A.},
  journal={Astrophys. J.},
  year={1989},
  volume={343},
  pages={853}
}

@Article{Mezzacappa01,
  author =          {A. Mezzacappa and M. Liebend{\"o}rfer and
                  O.~E. Bronson Messer and W. Raphael Hix and
                  F.-K. Thilemann and S.~W. Bruenn},
  title =          {Simulation of the {S}pherically {S}ymmetric
                  {S}tellar {C}ore {C}ollapse, {B}ounce, and
                  {P}ostbounce {E}volution of a {S}tar of 13 {S}olar
                  {M}asses with {B}oltzmann {N}eutrino {T}ransport,
                  and {I}ts {I}mplications for the {S}upernova
                  {M}echanism},
  journal =          {Phys. Rev. Lett.},
  year =          {2001},
  OPTkey =          {},
  volume =          {86},
  OPTnumber =          {},
  pages =          {1935--1938},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {}
}

@Inproceedings{Mezzacappa04,
  author =         {A.~Mezzacappa},
  title =          {The Core Collapse Supernova Mechanism:\
                    Current Models, Gaps, and the Road Ahead},
  booktitle =      {Proceedings of the conference Supernovae as Cosmological Lighthouses,
                    Padua, Italy, June 16-19, 2004},
  editor= {},
  year =          {2004},
  publisher={ASP Conference Series},
  address = {USA},
  OPTkey =          {},
  OPTvolume =          {},
  OPTnumber =          {},
  OPTpages =          {},
  OPTmonth =          {},
  note =          {astro-ph/0410085},
  OPTannote =          {}
}

@Article{Michel72,
        key      = {Michel72},
        author   = {F.~C. Michel},
        title    = {Accretion of matter by condensed objects},
        journal  = {Astrophys. Spa. Sci.},
        year     = {1972},
        volume   = {15},
        pages    = {153}
}

@article{Miller-1995:4th-order-Regge-calculus,
  author = "Mark A. Miller",
  title  = "Regge Calculus as a Fourth Order Method in Numerical Relativity",
  journal = "Class. Quantum Grav.",
  volume = 12, number = 12,
  year   = 1995, month = "December",
  pages  = "3037--3051",
  doi    = "10.1088/0264-9381/12/12/019",
  eprint = "gr-qc/9502044",
}

@misc{Miller98x,
  author = {M. Miller},
  note = {private communication}
}

@article{Miller99c,
        key     = {Miller99c},
        author  = {M. Miller and W.-M. Suen and M. Tobias},
        title   = {Collision of 1.4 $M_{\odot}$ Neutron Stars: Dynamical or
                   Quasi-Equilibrium?},
        note = {gr-qc/9910022}
}

@article{Miller00,
        key     = {Miller00},
        author  = {M. Miller},
        title   = {On the Numerical Stability of the {E}instein Equations},
        year    = 2000,
        note = {submitted to Phys. Rev. D; gr-qc/0008017}
}

@article{Miller01a,
        key     = {Miller01a},
        author  = {M. Miller and W.-M. Suen and M. Tobias},
        title   = {Shapiro conjecture: Prompt or delayed collapse in the
                   head-on collision of neutron stars?},
        journal = {Phys. Rev. D. Rapid Comm.},
        volume  = 63,
        year    = 2001,
        pages   = {121501(R)},
        eprint  = {gr-qc/9904041}
}

@article{Miller01b,
        key     = {Miller01b},
        author  = {M. Miller},
        title   = {General Relativistic Initial Data for the Binary
                   Black Hole / Neutron Star System in Quasicircular Orbit},
        OPTjournal = {Phys. Rev. D., submitted },
        year    = 2001,
        note = {gr-qc/0106017}
}

@Article{Miller03a,
  author =          {Mark Miller and Wai-Mo Suen},
  title =          {Towards a {R}ealistic {N}eutron {S}tar {B}inary
                  {I}nspiral},
  year =          {2003},
  OPTkey =          {},
  OPTvolume =          {},
  OPTnumber =          {},
  OPTpages =          {},
  OPTmonth =          {},
  note =          {gr-qc/0301112},
  OPTannote =          {}
}

@Article{Miller03b,
  author =	 {Mark Miller and Philip Gressman and Wai-Mo Suen},
  title =	 {Towards a Realistic Neutron Star Binary Inspiral:
                  Initial Data and Multiple Orbit Evolution in Full
                  General Relativity},
  journal =	 {Phys. Rev. D},
  volume =	 69,
  year =	 2004,
  pages =	 064026,
  eprint =	 {gr-qc/0312030},
}

% See Miller:2003b
@Article{Miller:2003vc,
     author    = "Miller, Mark and Gressman, Philip and Suen, Wai-Mo",
     title     = "Towards a Realistic Neutron Star Binary Inspiral: Initial
                  Data and Multiple Orbit Evolution in Full General
                  Relativity",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "064026",
     eprint    = "gr-qc/0312030",
     SLACcitation  = "%%CITATION = GR-QC 0312030;%%"
}

@Article{Miller03c,
  author  =       {Mark Miller},
  title   =       {On the circular orbit approximation for initial data
                  in numerical relativity},
  journal = "Phys. Rev. D",
  volume  = "69",
  year    = {2004},
  pages   = "124013",
  note    =  {gr-qc/0305024}
}

% See Miller:2003b
@Article{Miller04,
  author =	 {Mark Miller and Philip Gressman and Wai-Mo Suen},
  title =	 {Towards a Realistic Neutron Star Binary Inspiral:
                  Initial Data and Multiple Orbit Evolution in Full
                  General Relativity},
  year =	 2004,
  journal =	 {Phys. Rev. D},
  volume =	 69,
  pages =	 064026,
}

@Article{Miller:2005qu,
     author    = "Miller, Mark",
     title     = "Accuracy requirements for the calculation of gravitational
                  waveforms from coalescing compact binaries in numerical
                  relativity",
     journal =      {Phys. Rev. D},
     volume =    {71},
     pages =     {104016},
     year      = "2005",
     eprint    = "gr-qc/0502087",
     SLACcitation  = "%%CITATION = GR-QC 0502087;%%"
}

@Article{Miller05,
  author  = {M. Coleman Miller},
  title   = {Prompt Mergers of Neutron Stars with Black Holes},
  year    = {2005},
  volume  = {626},
  pages   = {L41},
  journal = {Astrophys. J.},
}

@inproceedings{MillerSciama80,
    author =       {Miller, J. C. and Sciama, D. W.},
    title =   {Gravitational collapse to the black hole state},
    pages     = "359-391",
    booktitle = "General relativity and gravitation, II",
    editor={Held A.},
    publisher={Plenum Press},
    address={New York, U.S.A.},
    year =    1980,
}

@article{MillerJC89,
      author    = "Miller, J. C., and Motta, S.",
      title     = "Computations of spherical gravitational collapse using null slicing",
      journal   = "Class. Quantum Grav.",
      volume    = "6",
      year      = "1989",
      pages     = "185-193",
}

@Article{Milosavljevic05,
  author  = {Milosavlje{\'c}, Milo{\v{s}} and Phinney, E. S.},
  title   = {The afterglow of massive black hole coalescence},
  year    = {2005},
  volume  = {622},
  pages   = {L93},
  journal = {Astrophys. J.},
}


@article{Mino:1997nk,
     author    = "Mino, Yasushi and Sasaki, Misao and Tanaka, Takahiro",
     title     = "Gravitational radiation reaction to a particle motion",
     journal   = "Phys. Rev. D",
     volume    = "55",
     year      = "1997",
     pages     = "3457-3476",
     eprint    = "gr-qc/9606018",
     SLACcitation  = "%%CITATION = GR-QC 9606018;%%",
}

@TechReport{MINPACK,
  author = "Jorge J. Mor{{\'e}} and Burton S. Garbow and Kenneth E. Hillstrom",
  title =  "User Guide for {MINPACK-1}",
  number = "ANL-80-74",
  institution =  "Argonne National Laboratory",
  address =      "Argonne, USA",
  month =        aug,
  year =         "1980",
  note = "available from the {\sc NETLIB} online software repository,
          \texttt{http://www.netlib.org/minpack/}",
}

@article{Misner57,
        author  = {C. Misner and J. Wheeler},
        title   = {Classical Physics as Geometry},
        journal = {Ann. Phys. (N.Y.)},
        volume  = 2,
        year    = 1957,
        pages   = {525-603}
}

@article{Misner60,
        key     = {Misner60},
        author  = {C. Misner},
        title   = {Wormhole Initial Conditions},
        journal = {Phys. Rev.},
        volume  = 118,
        number = 4,
        year    = 1960,
        pages   = {1110-1111}
}

@article{Misner63,
        key     = {Misner63},
        author  = {C. W. Misner},
        title   = {The Method of Images in Geometrostatics},
        journal = {Ann. Phys.},
        volume  = 24,
        year    = 1963,
        pages   = {102-117}
}

@article{Misner-Sharp-1964,
        author  = "Charles W. Misner and D. H. Sharp",
        title   = "Relativistic Equations for Adiabatic,
                   Spherically Symmetric Gravitational Collapse",
        journal = "Phys. Rev.",
        volume  = 136, number = 2,
        pages   = "B571--B576",
        year    = 1964,
        snote   = "definition of local mass in spherical symmetry",
}

@book{Misner73,
        key     = {Misner73},
        author  = {Charles W. Misner and Kip S. Thorne and John A. Wheeler},
        title   = {Gravitation},
        publisher = {W. H. Freeman},
        address        = {San Francisco},
        year    = 1973
}

@book{MisnerHoopRef,
        key     = {Misner73},
        author  = {Charles W. Misner and Kip S. Thorne and John A. Wheeler},
        title   = {Gravitation},
        publisher = {W. H. Freeman},
        address        = {San Francisco},
        pages        = 867,
        year    = 1973
}

@book{Mitchell77,
        key     = {Mitchell77},
        author  = {A. R. Mitchell},
        title   = {The finite element method in partial differential equations},
        publisher = {J. Wiley and Sons},
        address        = {U.S.A.},
        year    = 1977
}

@book{Mitchell-Griffiths-1980,
	author = "A. R. Mitchell and D. F. Griffiths",
	title = "The Finite Difference Method in
		 Partial Differential Equations",
	publisher = "Wiley",
	address = "New York",
	year = 1980,
	X-isbn = "FIXME",
	X-note = "nice elementary intro (also includes finite elements)",
}

@article{Miyama81,
        key     = {Miyama81},
        author  = {S. M. Miyama},
        title   = {Time Evolution of Pure GRavitational Waves},
        journal = {Prog. Theoret. Phys.},
        volume  = 65,
        year    = 1981,
        pages   = {894-909}
}

@article{Mizuno04,
        key     = {Mizuno04},
        author  = {Y. Mizuno and S. Yamada and S. Koide and K. Shibata},
        title   = {General Relativistic Magnetohydrodynamic Simulations of Collapsars:
		   Rotating Black Hole Cases},
        journal = {Astrophys. J.},
        volume  = 606,
        year    = 2004,
        pages   = {395}
}


@Article{Mochkovitch93,
  author={Mochkovitch, R. and Hernanz, M. and Isern, J. and Martin, X.},
  title={},
  journal={Nature},
  year={1993},
  volume={361},
  pages={236}
}

@Article{Mochkovitch95,
  author={Mochkovitch, R. and Hernanz, M. and Isern, J. and Loiseau, S.},
  title={},
  journal={Astron. Astrophys.},
  year={1995},
  volume={293},
  pages={803-809}
}


@ARTICLE{Moenchmeyer91,
   author = {{M\"onchmeyer}, R. and {Sch\"afer}, G. and {M\"uller}, E. and {Kates}, R.~E.
	},
    title = "{Gravitational waves from the collapse of rotating stellar cores}",
  journal = {Astron. Astrophys.},
     year = 1991,
    month = jun,
   volume = 246,
    pages = {417},
}


@Article{Mohanty_S:00,
   author={Soumya D. Mohanty},
   title={A Robust Test for Detecting Non-Stationarity in Data from
      Gravitational Wave Detectors},
   journal={Phys.Rev. D},
   volume=61,
   year=2000,
   pages=122002
}

@article{Moncrief74,
        key     = {Moncrief74},
        author  = {V. Moncrief},
        title   = {Gravitational Perturbations of Spherically
                  Symmetric Systems. {I}. The Exterior Problem},
        journal = {Annals of Physics},
        address = {New York},
        volume  = 88,
        year    = 1974,
        pages   = {323-342}
}

@article{Moncrief74b,
        key     = {Moncrief74b},
        author  = {V. Moncrief},
        title   = {Gravitational Perturbations of Spherically
                  Symmetric Systems. {II}. Perfect Fluid Interiors},
        journal = {Annals of Physics},
        address = {New York},
        volume  = 88,
        year    = 1974,
        pages   = {343-370}
}

@article{Moncrief74c,
   author = {Moncrief, V.},
   title = {Odd-parity stability of a Reissner-Nordstr{\"o}m black holes},
   journal = {Phys. Rev. D},
   volume = {9},
   pages = {2707--2709},
   year = {1974},
   keywords = {Reissner-Nordstr{\"o}m solution, black holes, perturbation theory,
               stability theory},
   key = {Moncrief,1974(2)}
}

@article{Moncrief74d,
   author = {Moncrief, V.},
   title = {Stability of a Reissner-Nordstr{\"o}m black hole},
   journal = {Phys. Rev. D},
   volume = {10},
   pages = {1057--1059},
   year = {1974},
   keywords = {Reissner-Nordstr{\"o}m solution, black holes, perturbation theory, stability theory},
   key = {Moncrief,1974(3)}
}

@article{Moncrief80a,
        key     = {Moncrief80a},
        author  = {V. Moncrief},
        title   = {},
        journal = {Astrophys.J.},
        address = {},
        volume  = 238,
        year    = 1980,
        pages   = {333}
}

@article{Moncrief83,
   author = {Moncrief, V.},
   title = {Finite-Difference Approach to Solving Operator Equations of Motion in Quantum Theory},
   journal = {Phys. Rev. D},
   volume = {28},
   pages = {2485--2490},
   year = {1983},
   keywords = {numerical methods},
   key = {Moncrief,1983}
}

@article{Mora02,
        author  = {T. Mora and C. M. Will},
        title   = {Numerically generated quasi-equilibrium orbits of
                   black holes: Circular or eccentric?},
        journal = {Phys. Rev. D},
        volume  = {66},
        year    = {2002},
        pages   = {101501(R)}
}

@Article{Moreno:2002bp,
     author    = "Moreno, Claudia and Nunez, Dario and Sarbach, Olivier",
     title     = "Kerr-{S}child type initial data for two {Kerr} black holes",
     journal   = "Class. Quantum Grav.",
     volume    = "19",
     year      = "2002",
     pages     = "6059-6073",
     eprint    = "gr-qc/0205060",
     SLACcitation  = "%%CITATION = GR-QC 0205060;%%"
}

@Article{Moretti:1997qn,
     author    = "Moretti, Valter",
     title     = "Direct zeta-function approach and renormalization of one-
                  loop stress  tensors in curved spacetimes",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "7797-7819",
     eprint    = "hep-th/9705060",
     SLACcitation  = "%%CITATION = HEP-TH 9705060;%%",
}


@Article{Moretti:1998rf,
     author    = "Moretti, Valter",
     title     = "Local zeta-function techniques vs point-splitting
                  procedure: A few  rigorous results",
     journal   = "Commun. Math. Phys.",
     volume    = "201",
     year      = "1999",
     pages     = "327-363",
     eprint    = "gr-qc/9805091",
     SLACcitation  = "%%CITATION = GR-QC 9805091;%%",
}

@article{Morsink99,
        author  = {S. M. Morsink and N. Stergioulas and S. R. Blattnig},
        title   = {Quasi-normal Modes of Rotating Relativistic Stars -- Neutral
             Modes for Realistic Equations of State},
        journal = {Astrophys. J.},
        volume  = {510},
        year    = {1999},
        pages   = {854},
        note = {}
}

@Article{Motamed06,
     author    = {Mohammad Motamed and M.~C. Babiuc and B. Szilagyi and
                  H-O. Kreiss and J.Winicour},
     title     = {Finite difference schemes for second order systems
                   describing black holes},
     journal   = {Phys. Rev. D},
     volume    = {73},
     year      = {2006},
     pages     = {124008},
     eprint    = {gr-qc/0604010},

}
@misc{Mosaic,
        note = {Connect to the URL
                http://jean-luc.ncsa.uiuc.edu
                for a {M}osaic page containing information on the {NCSA}
                Relativity Group, publications, and scientific animations.}
}

% This should be a talk or something ... don't know what to do for it.
% Paul, from GRQC 4/21
@article{Moss94,
        key     = {Moss94},
        author  = {Ian G. Moss},
        title   = {Exotic Black Holes},
        journal = {Presented at the 8th {N}ishinomiya-{Y}ukawa Symposum / GRQC},
        address = {},
        volume  = 9404014,
        year    = 1994,
        pages   = {}
}

@Manual{mpich-user,
  title =        {User's Guide for {\tt mpich}, a Portable
                  Implementation of {MPI}},
  author =       {William D. Gropp and Ewing Lusk},
  note =         {{ANL}-96/6},
  organization = {Mathematics and Computer Science Division, Argonne
                  National Laboratory},
  year =         1996
}

@Article{Mueller04,
  author = 	 {E. M{\"u}ller and M. Rampp and R. Buras and
                  H. T. Janka and D. H. Shoemaker},
  title = 	 {Toward {G}ravitational {W}ave {S}ignals from
                  {R}ealistic {C}ore-{C}ollapse S{u}pernova {M}odels},
  journal = 	 {Astrophys. J.},
  year = 	 {2004},
  OPTkey = 	 {},
  volume = 	 {603},
  OPTnumber = 	 {},
  pages = 	 {221-230},
  OPTmonth = 	 {},
  OPTnote = 	 {},
  OPTannote = 	 {}
}

@ARTICLE{Mukhopadhyay03,
   author = {{Mukhopadhyay}, B. and {Misra}, R.},
    title = "{Pseudo-Newtonian Potentials to Describe the Temporal Effects on
              Relativistic Accretion Disks around Rotating Black Holes and
              Neutron Stars}",
     journal   = "Astrophys. J.",
     year = 2003,
   volume = 582,
    pages = {347-351},
}

@article{musco05,
  author = {Ilia Musco and John C. Miller and Luciano Rezzola},
  title = {Computations of primordial black-hole formation},
  journal = {Class. Quantum Grav.},
  year = {2005},
  volume = {22},
  pages = {1405-1424},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% N %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Nadezhin78,
    author={D. K. Nad{\"e}zhin and I. D. Novikov and A. G. Polnarev},
    title={The hydrodynamics of primordial black hole formation},
    journal={Sov. Astron.},
    volume={22},
    number= {2},
    year={1978},
    pages={129-137}
}

@Article{Nagar:2005ea,
     author    = "Nagar, Alessandro and Rezzolla, Luciano",
     title     = "Gauge-invariant non-spherical metric perturbations of
                  Schwarzschild black-hole spacetimes",
     journal   = "Class. Quant. Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "R167",
     eprint    = "gr-qc/0502064",
     SLACcitation  = "%%CITATION = GR-QC/0502064;%%"
}

@Article{Nagar05,
  author = 	 {Alessandro Nagar and Luciano Rezzolla},
  title = 	 {Gauge-invariant non-spherical metric perturbations
                  of {S}chwarzschild black-hole spacetimes},
  journal = 	 {Class. Quantum Grav.},
  volume={22},
  number={16},
  pages={R167-R192},
  year={2005},
  note={erratum-ibid. \textbf{23}, 4297, (2006)}
}

@Article{Nagar06,
  author = 	 {Alessandro Nagar and Luciano Rezzolla},
  title = 	 {Gauge-invariant non-spherical metric perturbations
                  of {S}chwarzschild black-hole spacetimes},
  journal = 	 {Class. Quantum Grav.},
  volume={23},
  number={12},
  pages={4297},
  year={2006},
}


@Article{Nagy:2004td,
  author =       {G. Nagy and O.~E. Ortiz and O.~A. Reula},
  title =        {Strongly hyperbolic second order {E}instein's
                  evolution equations},
  journal =      {Phys. Rev. D},
  year =         2004,
  volume =       70,
  pages =        044012,
  eprint =       {gr-qc/0402123},
}

@ARTICLE{Nakamura80a,
   author = {{Nakamura}, T. and {Maeda}, K. and {Miyama}, S. and {Sasaki}, M.
	},
    title = "{General Relativistic Collapse of an Axially Symmetric Star. I ---The Formulation and the Initial Value Equations---}",
  journal = {Prog. Theor. Phys.},
     year = 1980,
    month = apr,
   volume = 63,
    pages = {1229-1244},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1980PThPh..63.1229N&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@article{Nakamura80,
        key     = {Nakamura80},
        author  = {Takashi Nakamura},
        title   = "{General Relativistic Collapse of Axially Symmetric Stars Leading to the Formation of Rotating Black Holes}",
        journal = {Prog. Theor. Phys.},
        volume  = 65,
        year    = 1981,
        pages   = {1876-1890}
}

@article{Nakamura81,
        key     = {Nakamura81},
        author  = {Takashi Nakamura},
        title   = "{General Relativistic Collapse of Rotating Supermassive Stars}",
        journal = {Prog. Theor. Phys.},
        volume  = 66,
        year    = 1981,
        pages   = {2038-2051}
}

@article{Nakamura81b,
        key     = {Nakamura81b},
        author  = {Takashi Nakamura and M. Sasaki},
        journal = {Phys. Lett.},
        volume  = {106 B},
        year    = {1981},
        pages   = {69}
}

@article{Nakamura83,
        key     = {Nakamura83},
        author  = {Takashi Nakamura},
        title   = "{General Relativistic Collapse of Accreting Neutron Stars with
                  Rotation}",
        journal = {Prog. Theor. Phys.},
        volume  = 70,
        year    = 1983,
        pages   = 1144
}

@Article{Nakamura:1983hk,
     author    = "Nakamura, T. and Haugan, M. P.",
     title     = "GRAVITATIONAL RADIATION FROM PARTICLES FALLING ALONG THE
                  SYMMETRY AXIS INTO A KERR BLACK HOLE: THE MOMENTUM
                  RADIATED",
     journal   = "Astrophys. J.",
     volume    = "269",
     year      = "1983",
     pages     = "292-296",
     SLACcitation  = "%%CITATION = ASJOA,269,292;%%",
}

@Article{Nakamura84,
  author =       {Takashi Nakamura and Yasufumi Kojima and {Ken-ichi} Oohara},
  title =        {A Method of Determining Apparent Horizons in
                  Three-Dimensional Numerical Relativity},
  journal =      {Phys. Lett. A},
  year =         {1984},
  month =        {10 December},
  volume =       {106},
  number =       {5-6},
  pages =        {235-238},
  doi   =        {10.1016/0375-9601(84)91016-8},
}

@article{Nakamura87,
        key     = {Nakamura87},
        author  = {Takashi Nakamura and {Ken-ichi} Oohara and Yasufumi Kojima},
        title   = {General Relativistic Collapse to Black Holes
                   and Gravitational Waves from Black Holes},
        journal = {Prog. Theor. Phys. Suppl.},
        volume  = 90,
        year    = 1987,
        pages   = "1--218",
}

@incollection{Nakamura89,
        key     = {Nakamura89},
        author  = {Takashi Nakamura and {Ken-ichi} Oohara},
        title   = {Methods in {3D} Numerical Relativity},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        pages   = {254-280}
}

@Unpublished{Nakamura94a,
  author = {Takashi Nakamura},
  title = {},
  note = {private communication},
  OPTcrossref = {},
  OPTkey = {},
  OPTyear = {},
  OPTmonth = {},
  OPTannote = {}
}

@Article{Nakamura95,
  author={Nakamura, T.},
  title={},
  journal={Unpublished},
  year={},
  volume={},
  pages={} }

@inproceedings{Nakamura99a,
   author =  {Takashi Nakamura and {Ken-ichi} Oohara},
   title =   {A Way to {3D} Numerical Relativity
              --- Coalescing Binary Neutron Stars},
   booktitle = "Numerical Astrophysics 1998 (NAP98) -- Proceedings",
   year =    1998,
   eprint =  "gr-qc/9812054",
   url  =    "http://www.a.phys.nagoya-u.ac.jp/NAP98-proceedings-official.html",
}

@Article{Nakar05,
  author = {E. Nakar and A. Gal-Yam and Tsvi Piran and D. B. Fox},
  title = {The distances of short-hard GRBs and the SGR connection},
  year =          2005,
  note = {astro-ph/0502148}
}

@unpublished{Nakao97:problems-of-Nakamura-etal-AH-finder,
  author = "{Ken-ichi} Nakao",
  title  = "personal communication to {M}asaru {S}hibata,
            cited in \cite{Shibata97a}" ,
  summary = "The AH finding algorithm of Nakamura, Kojima, and Oohara
             becomes inefficient (and possibly inaccurate) for large $\ell$
             (high angular resolution), because the $Y_{\ell m}$ fail
             to be numerically orthogonal (which the algorithm needs
             for convergence).",
}

@Article{Nakao01,
  author = 	 {{Ken-ichi} Nakao and Tomohiro Harada and Masaru
                  Shibata and Seiji Kawamura},
  title = 	 {Response of {I}nterferometric {D}etectors to
                  {S}calar {G}ravitational {W}aves},
  journal = 	 {Phys.Rev. D},
  year = 	 {2001},
  volume = 	 {63},
  pages = 	 {082001}
}

@Article{Narayan91,
  author = {R. Narayan and Tsvi Piran and A. Shemi},
  title = {Neutron Star and Black Hole Binaries in the Galaxy},
  journal = {Astrophys. J.},
  year =          1991,
  volume =          379,
  pages = {L17-L20}
}

@Article{Narayan92,
  author  = {R. Narayan and B. Paczynski and Tsvi Piran},
  title   = {Gamma-ray bursts as the death throes of massive binary stars},
  journal = {Astrophys. J.},
  year    = 1992,
  volume  = 395,
  pages = {L83}
}

@misc{Nasa98,
 key     = {Nasa98},
 note = {For the NASA Neutron Star Grand
 Challenge Project, see, e.g., \\ http://wugrav.wustl.edu/Relativ/nsgc.html.}
}

@Phdthesis{Neeman95,
  author={Neeman, H.},
  title={Hierarchical Adaptive Mesh Refinemen },
  school={University of Illinois at Urbana--Champaign},
  year={1995}
}

@MastersThesis{Nerger00,
  author = {L. Nerger},
  title = {Investigations of {3D} Binary Black Hole Systems},
  school = {Universit{\"a}t Bremen},
  year = {2000}
}

@Article{Nerozzi:2004wv,
  author =       "Nerozzi, Andrea and Beetle, Christopher and Bruni,
                  Marco and Burko, Lior M. and Pollney, Denis",
  title =        "Towards wave extraction in numerical relativity: The
                  quasi-{Kinnersley} frame",
  journal =      "Phys. Rev. D",
  volume =       72,
  year =         2005,
  pages =        024014,
  eprint =       "gr-qc/0407013",
  SLACcitation = "%%CITATION = GR-QC 0407013;%%"
}

@Article{Nerozzi:2005hz,
  author =       "Nerozzi, Andrea and Bruni, Marco and Re, Virginia
                  and Burko, Lior M.",
  title =        "Towards a wave-extraction method for numerical
                  relativity.  {IV}: Testing the quasi-{Kinnersley}
                  method in the {Bondi}-{Sachs} framework",
  journal =      "Phys. Rev. D",
  volume =       73,
  year =         2006,
  pages =        044020,
  eprint =       "gr-qc/0507068",
  SLACcitation = "%%CITATION = GR-QC 0507068;%%"
}

@article{New98,
        key     = {New98},
        author  = {Kimberly C. B. New and Keith Watt and Charles W. Misner
                   and Joan M. Centrella},
        title   = {Stable 3-level leapfrog integration in numerical
                   relativity},
        journal = {Phys. Rev. D},
        volume  = {58},
        year    = {1998},
        pages   = {064022},
        note = {gr-qc/9801110}
}

@article{New01,
        key     = {New01},
        author  = {Kimberly C. B. New and Stuart L. Shapiro},
        title   = {The Formation of Supermassive Black Holes
		   and the Evolution of Supermassive Stars},
        journal = {Class. Quantum Grav.},
        volume  = {18},
        year    = {2001},
        pages   = {3965},
        eprint = {astro-ph/0009095}
}

@INPROCEEDINGS{New:2001nq,
   author = {{New}, Kimberly C.~B. and {Centrella}, Joan M.},
    title = "{Rotational Instabilities and Centrifugal Hangup}",
booktitle = {AIP Conf. Proc. 575: Astrophysical Sources for Ground-Based Gravitational Wave Detectors},
     year = 2001,
    pages = {221},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2001AIPC..575..221N&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{New:2001qs,
     author    = "New, Kimberly C. B. and Shapiro, Stuart L.",
     title     = "Evolution of Differentially Rotating Supermassive Stars to
                  the Onset of Bar Instability",
     journal   = "Astrophys. J.",
     volume    = "548",
     year      = "2001",
     pages     = "439-446",
     eprint    = "astro-ph/0010172",
     SLACcitation  = "%%CITATION = ASTRO-PH 0010172;%%"
}

@article{Newman62a,
        key     = {Newman62a},
        author  = {Ezra T. Newman and Roger Penrose},
        title   = {An Approach to Gravitational Radiation by a Method
                  of Spin Coefficients},
        journal = {J. Math. Phys.},
        volume  = 3,
        number  = 3,
        year    = 1962,
        pages   = "566--578",
        doi     = "10.1063/1.1724257",
        note    = "erratum in J. Math. Phys. 4, 998 (1963)",
}

@article{Newman62b,
        key     = {Newman62b},
        author  = {Ezra T. Newman and Theodore W. J. Unti},
        title   = {Behavior of Asymptotically Flat Empty Spaces},
        journal = {J. Math. Phys.},
        volume  = 3,
        number  = 5,
        year    = 1962,
        pages   = "891--901",
        doi     = "10.1063/1.1724303",
}

@article{Newman65,
        author = {Ezra T. Newman and E. Couch and K. Chinnapared and A. Exton
               and A. Prakash and R. Torrence},
        title = {Metric of a rotating charged mass},
        journal = {J. Math. Phys.},
        volume = {6}, number = {6},
        year = {1965},
        pages = {918-919}
}

@InProceedings{Newman80,
  author =       {Newman, E. T. and Tod, K. P.},
  booktitle =    {{General} {Relativity} and {Gravitation}: One
                  hundred years after the birth of {Albert}
                  {Einstein}},
  pages =        {1-36},
  year =         1980,
  editor =       {A. Held},
  volume =       2,
  publisher =    {Plenum Press N. Y.}
}

@article{Newman-Penrose-1966,
   author  = "Ezra T. Newman and Roger Penrose",
   title   = "Note on the {B}ondi-{M}etzner-{S}achs Group",
   journal = "J. Math. Phys.",
   year    = 1966,
   month   = "May",
   volume  = 7,
   number  = 5,
   pages   = "863--870",
   doi     = "10.1063/1.1931221",
}

@article{New97,
          key     = {New97},
        author = "K. C. B. New and J. E. Tohline",
        title = "{}",
        journal = "Astrophys. J",
        number = "490",
        pages = "311",
        year = "1997",
}

@article{New00,
        author = "Kimberly C. B. New and Dae-Il Choi and Joan M. Centrella
		  and Peter MacNeice and Mijan F. Huq and Kevin Olson",
        title = {Three-dimensional adaptive evolution of
                 gravitational waves in numerical relativity},
        journal = {Phys. Rev. D},
        volume = 62,
        pages = {084039},
        year = 2000,
        eprint = {gr-qc/0007045}
}

@Article{Neyman_J:23,
   author={Jerzy Neyman and Egon S. Pearson},
   title={On the Use and Interpretation of Certain Test Criteria for the
      Purposes of Statistical Inference},
   journal={Biometrika},
   volume=20,
   pages=174,
   year=1923
}

@article{Nexus-1,
        author = "I. Foster and C. Kesselman and S. Tuecke",
        title = "{The {N}exus Approach to Integrating Multithreading and Communication}",
        journal = "Journal of Parallel and Distributed Computing",
        number = "37",
        pages = "70-82",
        year = "1996",
}

@article{Nicasio99,
          key     = {Nicasio99},
        author = {C. O. Nicasio and R. J. Gleiser and R. H. Price and
        J. Pullin},
        title = {The collision of boosted black holes: second order close
        limit calculations},
        journal = {Phys. Rev. D},
        volume = {59},
        pages = {044024},
        year = {1999}
}

@Article{Nicasio:2000ge,
     author    = "Carlos O. Nicasio and Reinaldo Gleiser and Jorge Pullin",
     title     = "Second order perturbations of a {S}chwarzschild black hole:
                  inclusion of odd parity perturbations",
     journal   = "Gen. Rel. Grav.",
     volume    = "32",
     year      = "2000",
     pages     = "2021",
     eprint    = "gr-qc/0001021",
     SLACcitation  = "%%CITATION = GRGVA,32,2021;%%",
}

@Inproceedings{Nollert97,
  key = {Nollert97},
  author={H.-P. Nollert and J. Baker and R. Price and J. Pullin},
  editor={A. Olinto and J. Frieman and D. Schramm},
  booktitle={{\it The 18th {T}exas Symposium on
        Rel.\ Astrophys.}},
  publisher={World {S}cientific},
  address={Singapore},
  year={1998},
  note={gr-qc/9710011}
}

@Inproceedings{Nollert98,
  key = {Nollert98},
  author={H.-P. Nollert and H. Herold},
  editor={F. W. Hehl and R. A. Puntigam and H. Ruder},
  title={Visualization in Curved Spacetimes {II}. Visualisation of Surfaces
  via Embedding},
  booktitle={Relativity and Scientific Computing},
  publisher={Springer Verlag},
  address={Berlin},
  year={1998},
  pages={330}
}


@Article{Nollert99,
  author =       {H.-P. Nollert},
  title =        {Quasinormal Modes: The characteristic ``sound'' of
                  black holes and neutron stars},
  journal =      {Class. Quantum Grav.},
  year =         1999,
  volume =       16,
  pages =        {R159}
}


@Article{Nollert99a,
  author = 	 {N.-P. Nollert and R. Price},
  journal = 	 {J. Math. Phys.},
  year = 	 {1999},
  volume = 	 {40},
  pages = 	 {980}
}

@article{Nordstrom18,
   author={G. Nordstr{\"o}m},
   title={On the Energy of the Gravitational Field in {E}instein's Theory},
   journal={Proc. Kon. Ned. Akad. Wet.},
   volume={20},
   year={1918},
   pages={1238-1245}
}

@Article{Nordstrom2001a,
  author =       {J. Nordstr{\"o}m and M. Carpenter},
  title =        {High-order finite difference methods,
                  multidimensional linear problems and curvilinear
                  coordinates},
  journal =      {J. Comput. Phys.},
  year =         2001,
  volume =       173,
  pages =        {149-174}
}

@article{Nordtvedt-1999-lunar-laser-ranging-vs-GR,
        author = "Kenneth Nordtvedt",
        title = "30 years of Lunar Laser Ranging
                 and the Gravitational Interaction",
        journal = "Class. Quantum Grav.",
        volume = 16, number = "12A",
        pages = "A101--A112",
        year = 1999, month = "December",
	doi  = "10.1088/0264-9381/16/12A/305",
	url  = "http://stacks.iop.org/0264-9381/16/A101",
}

@article{Turyshev-etal-lunar-laser-ranging-2004,
	author = "Slava G. Turyshev and James G. Williams and Michael Shao
		  and John D. Anderson and Kenneth L. Nordtvedt Jr
		  and Thomas W. Murphy Jr",
	title  = "Laser Ranging to the Moon, Mars and Beyond",
	eprint = "gr-qc/0411082",
	note   = "Invited talk given at The 2004 NASA/JPL Workshop on
		  Physics for Planetary Exploration, April 20-22, 2004,
		  Solvang, CA, USA"
}

@Inproceedings{Norman86,
  key = {Norman86},
  author={M. L. Norman and K-H. A. Winkler},
  editor={M. L. Norman and K-H. A. Winkler},
  title={},
  booktitle={Astrophysical Radiation Hydrodynamics},
  publisher={Reidel},
  address={},
  year={1986},
  pages={}
}

@Inproceedings{Norman97,
  key = {Norman97},
  author={M. Norman and Peter Anninos and Y. Zhang and A. Meiksin},
  editor={D. Clarke and M. West},
  title={Nature of the Low Column Density Ly$\alpha$ Forest},
  booktitle={{\it Computational Astrophysics}, Proceedings of the
12th Kingston Conference},
  publisher={ASP},
  address={San Francisco},
  year={1997},
  pages={}
}

@Article{Novak:2002hn,
     author    = "Novak, Jerome and Bonazzola, Silvano",
     title     = "Solving wave equation with spectral methods and
                  nonreflecting boundary  conditions",
     journal   = "J. Comput. Phys.",
     year      = "2004",
     volume    = "197/1",
     pages     = "186-196",
     eprint    = "gr-qc/0203102",
     SLACcitation  = "%%CITATION = GR-QC 0203102;%%"
}

@PhdThesis{Novikov62,
  author = {I. Novikov},
  title  = {},
  school = {Shternberg Astronomical Institute, Moscow},
  year   = {1962},
}

@inproceedings{Novotny01a,
        key = {Novotny01a},
        author = {J. Novotny and S. Tuecke and V. Welch},
        title = {An Online Credential Repository for the Grid: MyProxy},
        booktitle = {Proceedings of Tenth IEEE International Symposium on
                     High Performance Distributed Computing, HPDC-10, San Francisco},
        address = {},
        publisher = {IEEE Press},
        note = {{\tt http://www.globus.org/research/papers/myproxy.pdf}},
        year    = 2001
}

@inbook{Novotny02a,
        key     = {Novotny02a},
        editor  = {F. Berman and A. Hey and G. Fox},
        author  = {J. Novotny},
        title   = {Grid Computing: Making the Global Infrastructure a Reality},
        chapter = {Grid Portal Development Toolkit},
        publisher = {Wiley},
        address = {},
        year    = 2003
}

@Article{Novotny02b,
        key     = {Novotny02b},
        author  = {J. Novotny},
          title   = {The Grid Portal Development Kit},
          journal = {Concurrency and Computation: Practice and Experience},
          year    = {2002},
          volume  = {14},
          pages   = {1129-1144},
    note    = {}
}

@Inproceedings{Novotny03a,
                key = {Novotny03a},
                  author={J. Novotny and M/ Russell and O. Wehrens},
                  title={GridSphere: A Portal Framework for Building Collaborations},
                booktitle = {proceedings of 1st International Workshop on Middleware for Grid Computing, Rio de Janeiro, June 2003},
        publisher = {Cambridge University Press},
                  pages = {},
                address        = {},
        year = {2003},
        note = {http://www.gridlab.org/Resources/Papers/gridsphere\_mgc\_2003.pdf}
}

@misc{Novotny03b,
      key = {Novotny03b},
      author = {J. Novotny andO. Wehrens andG. Allenand K. Davis andT. Goodale andI. Kelley andK. Rasul andM. Russell and E. Seidel},
  title = "GridSphere and GAT: Application-oriented Tools for the Grid",
  year = {2003},
  note = "On-line proceedings of The 3rd IEEE/ACM International Symposium on
Cluster Computing and the Grid (CCGrid 2003), {\tt http://ccgrid2003.apgrid.org/online\_posters/posters/014.pdf}",
}

@Article{Nozawa98,
   author  = {T. Nozawa and N. Stergioulas and E. Gourgoulhon and Y. Eriguchi},
   title   = {Construction of Highly Accurate Models of Rotating Neutron Stars -
              Comparison of Three Different Numerical Schemes},
   journal = {Astron. Astrophys. Suppl.},
   year    = {1998},
   volume  = {132},
   pages   = {431}
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% O %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Article{Oechslin02,
        author  = {R. Oechslin and S. Rosswog and F. Thielemann},
        title   = {Conformally Flat Smoothed Particle Hydrodynamics: Application to Neutron Star Mergers},
        journal = {Phys.Rev. D},
        volume  = {65},
        year    = {2002},
        pages   = {103005}
}

@Article{Ohta74,
        author  = {T. Ohta and H. Okamura and T. Kimura and K. Hiida},
        title   = {Coordinate Condition and Higher Order Gravitational
                   Potential in Canonical Formalism},
        journal = {Prog. Theor. Phys.},
        volume  = {51},
        year    = {1974},
        pages   = {1598-1612}
}

@article{Olsson-Petersson-1996:overlapping-grid-stability,
	author = "Fredrik Olsson and N. Anders Petersson",
	title  = "Stability of Interpolation on Overlapping Grids",
	journal = "Computers and Fluids",
	volume = 25, number = 6, year = 1996,
	pages = "583--605",
	}

@Article{Olsson1995a,
  author =       {P. Olsson},
  title =        {Summation by Parts, Projections, and Stability {I}},
  journal =      {Math. Comp.},
  year =         1995,
  volume =       64,
  pages =        {1035-1065}
}

@Article{Olsson1995b,
  author =       {P. Olsson},
  title =        {Supplement to {``Summation by parts, projections, and
                 stability, {I}''}},
  journal =      {Math. Comp.},
  year =         {1995},
  OPTkey =       {},
  volume =    {64},
  OPTnumber =    {},
  pages =     {S23--S26},
  OPTmonth =     {},
  OPTnote =      {},
  OPTannote =    {}
}

@Article{Olsson1995c,
  author =       {P. Olsson},
  title =        {Summation by Parts, Projections, and Stability {II}},
  journal =      {Math. Comp.},
  year =         1995,
  volume =       64,
  pages =        {1473-1493}
}

@article{Omurchadha73,
        key     = {Omurchadha73},
        author  = {N. O'Murchadha and J. York},
        title   = {Existence and Uniqueness of Solutions of the
                  {H}amiltonian Constraint of General Relativity on
                  Compact Manifolds},
        journal = {J. Math. Phys.},
        volume  = {14},
        year    = 1973,
        pages   = {1551-1557}
}

@article{Omurchadha74,
        key     = {Omurchadha74},
        author  = {N. O'Murchadha and J. W. York},
        title   = {Gravitational Energy},
        journal = {Phys. Rev. D},
        volume  = {10},
        number  = {8},
        year    = 1974,
        pages   = {2345-2357}
}

@Article{OMurchadha76,
          key     = {Omurchadha76},
        author  = {N. O'Murchadha and J. York},
          title   = {},
          journal = {Gen. Rel. Grav.},
          year    = {1976},
          volume  = {7},
          pages   = {257},
}

@Article{Onozawa03,
  author = 	 {H. Onozawa},
  journal = 	 {Phys. Rev. D},
  year = 	 {2003},
  volume = 	 {55},
  pages = 	 {3593}
}

@Article{Oohara82,
          key     = {Oohara82},
        author  = {K.-I. Oohara and Takashi Nakamura},
          title   = {},
          OPTcrossref = {},
          journal = {Phys. Lett.},
          year    = {1982},
          volume  = {94A},
          OPTnumber = {},
          pages   = {349},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Oohara85,
  author = "{Ken-ichi} Oohara and Takashi Nakamura and Yasufumi Kojima",
  title  = "Apparent Horizons of Time-Symmetric Initial Value
            for Three Black Holes",
  journal= "Phys. Lett. A",
  year   = 1985,
  month  = "4 March",
  volume = 107, number = 9,
  pages  = "452--455",
  doi    = "10.1016/0375-9601(85)90423-2",
}

@inproceedings{Oohara86,
  author = "{Ken-ichi} Oohara",
  title  = "Apparent Horizon of Initial Data for Black Hole Collisions",
  pages  = "313--319",
  booktitle = "Gravitational Collapse and Relativity",
  editor = "Humitaka Sato and Takashi Nakamura",
  publisher = "World Scientific",
  address   = "Singapore",
  year      = 1986,
  isbn      = "9971-50-207-0",
  snote     = "Proceedings of Yamada Conference XIV,
               Kyoto, Japan, 7-11 April 1986",
}

@Article{Oohara89,
        key     = {Oohara89},
        author  = {K.-I. Oohara and Takashi Nakamura},
        journal = {Prog. Theor. Phys.},
        year    = {1989},
        volume  = {82},
        OPTnumber = {},
        pages   = {535},
        OPTmonth = {},
        OPTnote = {},
        OPTannote = {}
}

@Article{Oohara92,
        key     = {Oohara92},
        author  = {K.-I. Oohara and Takashi Nakamura},
        journal = {Prog. Theor. Phys.},
        year    = {1992},
        volume  = {88},
        OPTnumber = {},
        pages   = {307},
        OPTmonth = {},
        OPTnote = {},
        OPTannote = {}
}

@Inproceedings{Oohara96,
                key = {Oohara96},
                  author={K.-I. Oohara and Takashi Nakamura},
                  title={Coalescence of Binary Neutron Stars},
        editor        = {Jean-Pierre Lasota and Jean-Alain Marck},
                booktitle = {Relativistic Gravitation and Gravitational Radiation},
        publisher = {Cambridge University Press},
                  pages = {},
                address        = {Cambridge, England},
        year = {1997}
}

@Article{Oohara97,
         key     = {Oohara97},
         author  = {K.-I. Oohara and Takashi Nakamura},
         journal = {Prog. Theor. Phys. Suppl.},
         year    = {1997},
         volume  = {128},
         pages   = {183},
}

@InProceedings{OpenMPI,
  author =       {Edgar Gabriel and Graham E. Fagg and George Bosilca
                  and Thara Angskun and Jack J. Dongarra and Jeffrey
                  M. Squyres and Vishal Sahay and Prabhanjan Kambadur
                  and Brian Barrett and Andrew Lumsdaine and Ralph
                  H. Castain and David J. Daniel and Richard L. Graham
                  and Timothy S. Woodall},
  title =        {{Open} {MPI}: Goals, Concept, and Design of a Next
                  Generation MPI Implementation},
  booktitle =    {11th European PVM/MPI Users' Group Meeting,
                  Budapest, Hungary},
  year =         2004,
  month =        {September}
}

@article{Oppenheimer39a,
        key     = {Oppenheimer39a},
        author  = {J. R. Oppenheimer and H. Snyder},
        title   = {On continued gravitational contraction},
        journal = {Phys. Rev. D},
        volume  = 56,
        year    = 1939,
        pages  = {455-459}
}

@article{Oppenheimer39b,
        key     = {Oppenheimer39b},
        author  = {J. R. Oppenheimer and G. Volkoff},
        title   = {On Massive Neutron Cores},
        journal = {Phys. Rev.},
        volume  = 55,
        year    = 1939,
        pages  = {374}
}

@Article{Ori91,
  key =          {Ori91},
  author =       {Amos Ori},
  title =        {Inner Structure of a Charged Black Hole: An Exact Mass-Inflation
    Solution},
  journal =      {Phys. Rev. Lett.},
  year =         1991,
  volume =       67,
  number =       7,
  pages =        789
}

@article{Ori00,
        key     = {Ori00},
        author  = {A. Ori and K. S. Thorne},
        title   = {The transition from inspiral to plunge for a compact body
                   in a circular equatorial orbit around a massive,
                   spinning black hole},
        journal = {Phys. Rev. D},
        volume  = 62,
        year    = 2000,
        pages  = {124022}
}

@Article{Ori:2002uv,
     author    = "Ori, Amos",
     title     = "Reconstruction of inhomogeneous metric perturbations and
                  electromagnetic four-potential in {Kerr} spacetime",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "124010",
     eprint    = "gr-qc/0207045",
     SLACcitation  = "%%CITATION = GR-QC 0207045;%%"
}

@book{Ortega-Rheinboldt-1970,
  author = "J. M. Ortega and W. C. Rheinboldt",
  title  = "Iterative Solution of Nonlinear Equations in Several Variables",
  publisher = "SIAM Press",
  address   = "Philadelphia, USA",
  year      = "2000 (reprint of originall 1970 edition)",
  isbn      = "0-89871-461-3 ",
}

@article{Ortega85,
        key     = {Ortega85},
        author  = {J. M. Ortega and R. G. Voigt},
        title   = {Solution of Partial Differential Equation of Vector and
                   Parallel Computers},
        journal = {SIAM Rev. D},
        volume  = 27,
        year    = 1985,
        pages  = {149-240}
}

@book{Ortega88,
        key     = {Ortega88},
        author  = {J. M. Ortega},
        title   = {Introduction to Parallel and Vector Solution of
                   Linear Systems},
        publisher = {Plenum Press},
        year    = 1988,
        address = {New York}
}

@article{Osher-Sethian-1988,
  author = "Stanley Osher and James A. Sethian",
  title  = "Fronts propagating with curvature-dependent speed:
            Algorithms based on {H}amilton-{J}acobi formulations",
  journal= "J. Comput. Phys.",
  volume = 79, number = 1,
  year   = 1988, month = "November",
  pages  = "12--49",
  doi    = "10.1016/0021-9991(88)90002-2",
  X-note = "preprint available at
      http://www.math.berkeley.edu/~sethian/Papers/sethian.osher.88.pdf.gz",
}


@Book{OswaldBuch,
  author = 	 {Peter Oswald},
  title = 	 {Multilevel Finite Element Approximation},
  publisher = 	 "Teubner, Stuttgart",
  series = "Skripten zur  Numerik",
  year = 	 {1994},
}

@article{Ott04,
  author =       {C.~D.~Ott and A.~Burrows and E.~Livne and R.~Walder},
  title =        {Gravitational Waves From Axisymmetric, Rotating
                  Stellar Core Collapse},
  journal =      {Astrophys. J.},
  volume =       600,
  year =         2004,
  pages =        834,
  eprint =       {astro-ph/0307472}
}

@Article{Ott:2005gj,
     author    = "Ott, Christian D. and Ou, Shangli and Tohline, Joel E. and
                  Burrows, Adam",
     title     = "One-armed Spiral Instability in a Slowly Rotating, Post-
                  Bounce Supernova Core",
     journal   = "Astrophys. J.",
     volume    = "625",
     year      = "2005",
     pages     = "L119-L122",
     eprint    = "astro-ph/0503187",
     SLACcitation  = "%%CITATION = ASTRO-PH 0503187;%%"
}

% don't use this
@unpublished{Ott05,
  author =       {Christian D. Ott and Harald Dimmelmeier and Ian
                  Hawke and Erik Schnetter and Burkhard Zink and Ewald
                  M\"{u}ller},
  title =        {General Relativistic Stellar Iron Core Collapse in
                  3D}
}

@phdthesis{Ott06,
        author  = {Ott, C.~D.},
        title   = "{Stellar Iron Core Collapse in 3+1 General Relativity and The Gravitational Wave Signature of Core-Collapse Supernovae}",
        school  = {{U}niversit{\"at} {P}otsdam},
        address = {{P}otsdam, {G}ermany},
        year    = {2006}
}

% don't use this
@Unpublished{Ott06a,
  author =       {Christian D. Ott and Harald Dimmelmeier and Ian
                  Hawke and Erik Schnetter and Burkhard Zink and Ewald
                  M{\"u}ller and Ed Seidel},
  title =        {Fully Consistent {3D} General Relativistic Rotating
                  Stellar Core Collapse with Mesh Refinement:
                  Comparison to {2D} {CFC}-based approach},
  note =         {in preparation},
  year =         2006
}

@article{Ott06b,
  author =       {Christian D. Ott and Harald Dimmelmeier and Andreas
                  Marek and Hans-Thomas Janka and Ian Hawke and
                  Burkhard Zink and Erik Schnetter},
  title =        {3D Collapse of Rotating Stellar Iron Cores in
                  General Relativity with Microphysics},
  year =         2006,
  journal =      "(submitted to Phys. Rev. Lett.)",
  eprint =       {astro-ph/0609819},
}

@Article{Ott:2006eh,
     author    = "Christian D. Ott and Harald Dimmelmeier and Andreas Marek and Hans-Thomas Janka and Burkhard Zink and Ian Hawke and Erik Schnetter",
     title     = "Rotating Collapse of Stellar Iron Cores in General
                  Relativity",
     year      = "2006",
     eprint    = "astro-ph/0612638",
     journal   = "Proceedings of the New Frontiers in Numerical Relativity Conferance, AEI Potsdam, Class. Quantum Grav.",
     SLACcitation  = "%%CITATION = ASTRO-PH 0612638;%%"
}

@ARTICLE{Ott06c,
   author = {{Ott}, C.~D. and {Burrows}, A. and {Thompson}, T.~A. and {Livne}, E. and 
	{Walder}, R.},
    title = "{The Spin Periods and Rotational Profiles of Neutron Stars at Birth}",
  journal = {Astrophys. J. Suppl. Ser.},
   eprint = {astro-ph/0508462},
     year = 2006,
    month = may,
   volume = 164,
    pages = {130},
      doi = {10.1086/500832},
}

@ARTICLE{Ou06,
   author = {{Ou}, S. and {Tohline}, J.~E.},
    title = "{Unexpected Dynamical Instabilities in Differentially Rotating Neutron Stars}",
  journal = {Astrophys. J.},
   eprint = {astro-ph/0604099},
     year = 2006,
    month = nov,
   volume = 651,
    pages = {1068},
      doi = {10.1086/507597},
}



@article{Owen_B:96,
        key     = {Owen_B:96},
        author  = {Benjamin J. Owen},
        title   = {Search templates for gravitational waves from inspiraling
               binaries: Choice of template spacing},
        journal = {Phys. Rev. D},
        volume  = {55},
        year    = 1996,
        pages  = {6749}
}

@article{Owen99,
        author  = {Benjamin J. Owen and  B. S. Sathyaprakash},
        title   = {Matched filtering of gravitational waves from inspiraling
                 compact binaries: Computational cost and template placement},
        journal = {Phys. Rev. D},
        volume  = 60,
        year    = 1999,
        pages   = 022002,
        eprint  = {gr-qc/9903108}
}

@inproceedings{Ove89,
        key     = {Ove89},
        author  = {R. Ove},
        title   = {An Algorithmic Overview of an {E}instein Solver},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        pages  = {355}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% P %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Article{Paczynski86,
  author={Paczynski, B.},
  title={},
  journal={Astrophys. J.},
  year={1986},
  volume={308},
  pages={L43} }

@Article{Paczynski91,
  author={Paczynski, B.},
  title={},
  journal={Acta. Astron.},
  year={1991},
  volume={41},
  pages={257} }

@incollection{Paczynski97,
        key     = {Paczynski97},
        author  = {B. Paczynski},
        title   = {},
        editor  = {},
        booktitle = {Fourth Huntsville Gamma-Ray Burst Symposium},
        publisher = {},
        address = {},
        year    = 1997
}

@ARTICLE{Paczynsky80,
   author = {{Paczynsky}, B. and {Wiita}, P.~J.},
    title = "{Thick accretion disks and supercritical luminosities}",
  journal = {Astron. Astrophys.},
     year = 1980,
   volume = 88,
    pages = {23-31},
}

@Book{Padmanabhan3,
      key = {Padmanabhan3},
      author = {Thanu Padmanabhan},
        title = {Theoretical Astrophysics: Volume 3, Galaxies and Cosmology},
  publisher = {Cambridge University Press},
  year = {2002},
  OPTpages = {},
  volume = {3}
}

@Article{Painleve1921,
  author =       {P. Painlev{\'e}},
  title =        {La M{\'e}canique classique et la th{\'e}orie de la
                  relativit{\'e}},
  journal =      {C. R. Acad. Sci.},
  year =         1921,
  volume =       173,
  pages =        {677-680}
}

@Book{Pais82,
  author  = {Abraham Pais},
  title   = {'Subtle is the {L}ord...' the science and the life of {A}lbert {E}insten},
  publisher = {Oxford University Press},
  year    = {1982},
  address = {Oxford and New York}
}

@unpublished{Palenzuela-etal-2006-boson-stars,
  author =       "C. Palenzuela and I. Olabarrieta and L. Lehner and
                  S. Liebling",
  title =        "Head-on collisions of boson stars",
  year =         2006,
  note =         "gr-qc/0612067",
}

@article{Pandharipande75,
        key = {Pandharipande75},
        journal = {Phys. Lett.},
        author = {Pandharipande and Smith},
        volume = {59B},
        pages = {15},
        year = {1975}
}

@Article{Papadopoulos98a,
        author  = {Philippos Papadopoulos and Edward Seidel and Lee Wild},
          title   = {Adaptive computation of gravitational waves from
black hole interactions},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1998},
          volume  = {58},
          pages   = {084002},
    note    = {gr-qc/9802069}
}

@Article{Papadopoulos98b,
          author  = {Philippos Papadopoulos and Jos{\'e} A. Font},
          title   = {Relativistic Hydrodynamics around Black Holes and
Horizon Adapted Coordinate Systems},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1998},
          volume  = {58},
          pages   = {024005},
    note    = {}
}

@Article{Papadopoulos98c,
        key     = {Papadopoulos98c},
        author  = {Philippos Papadopoulos and Jos{\'e} A. Font},
        title   = {Matter flows around black holes and fravitational radiation},
        journal = {Phys. Rev. D},
        year    = {1999},
        volume  = {59},
        pages   = {044014}
}

@article{Papadopoulos-Font-1999,
  author  = "Philippos Papadopoulos and Jos{\'e} A. Font",
  title   = "Relativistic hydrodynamics on spacelike and null surfaces:
             Formalism and computations of spherically symmetric spacetimes",
  journal = "Phys. Rev. D",
  year    = 1999,
  month   = "December 15",
  volume  = 61,
  pages   = "024015",
  doi     = "10.1103/PhysRevD.61.024015",
}

@Article{Papadopoulos01,
         key     = {Papadopoulos01},
         author  = {P. Papadapoulos and J.~A. Font},
         title   = {Imprints of accretion on gravitational waves from black holes},
         journal = {Phys. Rev. D},
         year    = {2001},
         volume  = {63},
         pages   = {044016}
}

@ARTICLE{Papaloizou84,
   author = {{Papaloizou}, J.~C.~B. and {Pringle}, J.~E.},
    title = "{The dynamical stability of differentially rotating discs with constant specific angular momentum}",
  journal = {Mon. Not. R. Astron. Soc.},
     year = 1984,
    month = jun,
   volume = 208,
    pages = {721-750},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1984MNRAS.208..721P&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Papaloizou85,
   author = {{Papaloizou}, J.~C.~B. and {Pringle}, J.~E.},
    title = "{The dynamical stability of differentially rotating discs. II}",
  journal = {Mon. Not. R. Astron. Soc.},
     year = 1985,
    month = apr,
   volume = 213,
    pages = {799-820},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1985MNRAS.213..799P&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Paschalidis:2005as,
 author    = "Paschalidis, Vasileios and Khokhlov, Alexei and Novikov,
              Igor D.",
 title     = "Well-posed constrained evolution of 3+1 formulations of
              General Relativity",
 year      = "2005",
 eprint    = "gr-qc/0511075",
}

@article{Parashar95,
   author = {Manish Parashar and James C. Browne},
   journal = {Proceedings of the International Conference for High Performance Computing},
   month = {Dec.},
   pages = {22-27},
   title = {Distributed Dynamic Data-Structures for Parallel Adaptive Mesh-Refinement},
   year = {1995}
}

@article{Parashar96,
   author = {Manish Parashar and James C. Browne},
   journal = {Proceedings of the $\rm 29^{th}$ Annual {H}awaii
                  International Conference on System Sciences},
   month = {Jan.},
   vol   = {1},
   pages = {604-612},
   title = {On Partitioning Dynamic Data-Structures for Parallel
                  Adaptive Mesh-Refinement},
   year = {1996}
}

@inbook{Parashar00a,
        key     = {Parashar00a},
        editor  = {S. B. Baden and N. P. Chrisochoides and D. B. Gannon and M. L. Norman},
        author  = {M. Parashar and J. C. Browne},
        chapter  = {System Engineering for High Performance Computing
                    Software: The HDDA/DAGH Infrastructure for
                    Implementation of Parallel Structured Adaptive
                    Mesh Refinement},
        title = {IMA Volume on Structured Adaptive Mesh Refinement
                 (SAMR) Grid Methods},
        publisher = {Springer-Verlag},
        pages = {1--18},
        year    = 2000
}

@techreport{Pasch-1997:level-sets-and-curvature-flow,
    author = "Eberhard Pasch",
    title = "The level set method for the mean curvature flow
             on {$(\Re^3,g)$}",
    institution = {University of T{\"{u}}bingen},
    year  = 1997,
    month = "February",
    address = {T{\"{u}}bingen, Germany},
    url   = "http://www.uni-tuebingen.de/uni/opx/reports/pasch_63.ps.gz",
    number = 63,
    note  = "report of the Sonderforschungsbereich~382 project",
}

@article{Pati00,
   author = {Michael E. Pati and Clifford M. Will},
   title = {Post-{N}ewtonian Gravitational Radiation and Equations of Motion
            via Direct Integration. {I} {F}oundations.},
   journal = {Phys. Rev. D},
   volume = 62,
   pages = 124015,
   year = 2000,
   note = {gr-qc/0007087}
}

@article{Pati02,
   author = {Michael E. Pati and Clifford M. Will},
   title = {Post-{N}ewtonian gravitational radiation and equations of motion
            via direct integration of the relaxed {E}instein equations. {II}.
            Two-body equations of motion to second post-{N}ewtonian order,
            and radiation reaction to 3.5 post-{N}ewtonian order},
   journal = {Phys. Rev. D},
   volume = 65,
   pages = 104008,
   year = 2002
}

@Article{Pazos-Avalos:2004rp,
     author    = "Pazos-Avalos, Enrique and Lousto, Carlos O.",
     title     = "Numerical integration of the Teukolsky equation in the time
                  domain",
     year      = "2004",
     eprint    = "gr-qc/0409065",
     SLACcitation  = "%%CITATION = GR-QC 0409065;%%"
}

@Article{Pazos2006,
  author =       {Enrique Pazos and Ernst Nils Dorband and Alessandro
                  Nagar and Carlos Palenzuela and Erik Schnetter and
                  Manuel Tiglio},
  title =        {How far away is far enough for extracting numerical
                  waveforms, and how much do they depend on the
                  extraction method?},
  journal =      {(submitted to Class. Quantum Grav.)},
  year =         2006,
  eprint =       {gr-qc/0612149},
  url =          {http://arxiv.org/abs/gr-qc/0612149}
}

@manual{PCGPAK87,
        key     = {PCGPAK87},
        title   = {PCGPAK/Cray Optimized Version User's Guide
                   (Version 1.00)},
        organization = {Scientific Computing Associates Inc.},
        year    = 1987
}

@incollection{Penrose,
        key     = {Penrose},
        author  = {Roger Penrose},
        title   = {General Relativistic Energy Flux and Elementary Optics},
        editor  = {?????},
        booktitle = {Perspectives in Geometry and Relativity},
        publisher = {???},
        address = {???},
        year    = {???},
        note    = {and references therein}
}

@Article{Penrose60,
  key =          {Penrose60},
  author =       {Roger Penrose},
  title =        {A spinor approach to general relativity},
  journal =      {Ann. Phys.},
  year =         1960,
  volume =       10,
  pages =        {171-201}
}

@Article{Penrose:1963,
     author    = "Penrose, Roger",
     title     = "Asymptotic Properties of Fields and Space-Times",
     journal   = "Phys. Rev. Lett.",
     volume    = "10",
     year      = "1963",
     pages     = "66-68"
}

@Article{Penrose65,
  key =          {Penrose65},
  author =       {Roger Penrose},
  title =        {Gravitational Collapse and Space-Time Singularities},
  journal =      {Phys. Rev. Lett.},
  year =         1965,
  volume =       14,
  pages =        57
}

@Article{Penrose:1965,
     author    = "Penrose, Roger",
     title     = "Zero Rest-Mass Fields Including Gravitation:
                  Asymptotic Behaviour",
     journal   = "Proc. Roy. Soc. Lond.",
     volume    = "A284",
     year      = "1965",
     pages     = "159-203"
}

@Article{Penrose69,
  key =          {Penrose69},
  author =       {Roger Penrose},
  title =        {Gravitational Collapse: The Role of General
                  Relativity},
  journal =      {Riv. Nuovo Cimento},
  year =         1969,
  volume =       1,
  pages =        252
}

@Article{Penrose70a,
  author =       {Roger Penrose and Stephen W. Hawking},
  title =        {The singularities of gravitational collapse and
                  cosmology},
  journal =      {Proc. Roy. Soc. Lond. A},
  year =         1970,
  volume =       314,
  pages =        529
}

@article{Penrose73,
  key =          {Penrose73},
  author =       {R. Penrose},
  title =        {Naked Singularities},
  journal =      {Ann. N.Y. Acad. Sci.},
  year =         1973,
  volume =       224,
  pages =        125
}

@Book{Penrose84,
  key =          {Penrose84},
  author =       {Roger Penrose and W. Rindler},
  title =        {Spinors and Spacetime},
  publisher =    {Cambridge University Press},
  year =         {1984, 1986},
  volume =       {1, 2}
}

@article{peres:1962,
  author = {Peres, A.},
  title = {Classical Radiation Recoil},
  journal = {Phys. Rev.},
  year = 1962,
  volume = {128},
  pages = {2471-2475}
}
  

@Article{Peters:1963ux,
     author    = "Peters, P. C. and Mathews, J.",
     title     = "Gravitational radiation from point masses in a {K}eplerian
                  orbit",
     journal   = "Phys. Rev.",
     volume    = "131",
     year      = "1963",
     pages     = "435-440",
     SLACcitation  = "%%CITATION = PHRVA,131,435;%%"
}

@Article{Peters:1964,
     author    = "Peters, P. C.",
     title     = "Gravitational Radiation and the Motion of Two Point
                  Masses",
     journal   = "Phys. Rev.",
     volume    = "136",
     year      = "1964",
     pages     = "B1224-B1232"
}

@article{Petersson-1999:overlapping-grid-generation,
  author =       "N. Anders Petersson",
  title =        "An Algorithm for Assembling Overlapping Grid
                  Systems",
  journal =      "SIAM J. Sci. Comput.",
  volume =       20,
  pages =        "1995--2022",
  year =         1999,
  url = "http://www.llnl.gov/CASC/Overture/henshaw/publications/PeterssonAlgorithm.pdf",
}

@Article{Petrich85,
  author = {L. Petrich and Stuart L. Shapiro and I. Wasserman},
  title = {},
  journal = {Astrophys. J. Suppl. Ser.},
  year = {1985},
  volume = {58},
  pages = {297}
}

@Article{Petrich-Shapiro-Teukolsky-1985,
  author = "Loren I. Petrich and Stuart L. Shapiro and Saul A. Teukolsky",
  title  = "{O}ppenheimer-{S}nyder Collapse
	    with Maximal Time Slicing and Isotropic Coordinates",
  journal = "Phys. Rev. D",
  year = 1985,
  volume = 31, number = 10,
  pages = "2459--2469",
  month = "15 May",
  url   = "http://link.aps.org/abstract/PRD/v31/p2459",
  doi   = "10.1103/PhysRevD.31.2459",
}

@Article{Petrich89,
  key = {Petrich89},
  author = {L.~I. Petrich and S.~L. Shapiro and R.~F. Stark and
            S.~A. {T}eukolsky},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Astrophys. J.},
  year = {1989},
  volume = {336},
  OPTnumber = {},
  pages = {313}
}

@Book{Petrov69,
  author = {A. Z. Petrov},
  title = {{E}instein Spaces},
  publisher = {Pergamon Press},
  year = {1969},
  key = {Petrov69},
  address = {Oxford}
}


% this is obselete, see the following 3 references (copied from the
% PETSc web pages on 11.May.2003) for better references
@misc{PETSC,
  key = {PETSC},
  author = {S. Balay and W. Gropp and L. C. McInnes and B. Smith},
  title = "{PETSc}- The Portable, Extensible Toolkit for
                  Scientific Compuation",
  year = {1998},
  note = "{\tt http://www.mcs.anl.gov/petsc/}",
}

@Unpublished{petsc-home-page,
            Author = "Satish Balay and Kris Buschelman and William D. Gropp
                      and Dinesh Kaushik and Matt Knepley
                      and Lois Curfman McInnes and Barry F. Smith
                      and Hong Zhang",
            Title  = "{PETSc} home page",
            Note   = "{\tt http://www.mcs.anl.gov/petsc}",
            url    = "http://www.mcs.anl.gov/petsc",
            Year   = "2001",
            }

@TechReport{petsc-manual,
           Author = "Satish Balay and Kris Buschelman and William D. Gropp
                     and Dinesh Kaushik and Matt Knepley
                      and Lois Curfman McInnes and Barry F. Smith
                      and Hong Zhang",
           Title  = "{PETSc} Users Manual",
           Number = "ANL-95/11 -- Revision 2.1.5",
           Institution = "Argonne National Laboratory",
           Address = "Argonne, USA",
           Year   = "2002",
}

@InProceedings{petsc-efficient,
              Author     = "Satish Balay and William D. Gropp
                            and Lois Curfman McInnes and Barry F. Smith",
              Title      = "Efficient Management of Parallelism in Object
                            Oriented Numerical Software Libraries",
              Booktitle  = "Modern Software Tools in Scientific Computing",
              Editor       = "E. Arge and A. M. Bruaset and H. P. Langtangen",
              Pages       = "163--202",
              Publisher = "Birkhauser Press",
              Year           = "1997",
}

@misc{PfeifferPrivateComm,
                  author = {H. Pfeiffer},
                  note = {private communication}
}

@Article{Pfeiffer:2000um,
     author    = "Harald P. Pfeiffer and Saul A. {T}eukolsky and Gregory B.
                  Cook",
     title     = "Quasi-circular Orbits for Spinning Binary Black Holes",
     journal   = "Phys. Rev. D",
     volume    = "62",
     year      = "2000",
     pages     = "104018",
     eprint    = "gr-qc/0006084",
     SLACcitation  = "%%CITATION = PHRVA,D62,104018;%%",
}

@Article{Pfeiffer:2002wt,
     author    = "Pfeiffer, Harald P. and Kidder, Lawrence E. and Scheel,
                  Mark A. and Teukolsky, Saul A.",
     title     = "A multidomain spectral method for solving elliptic
                  equations",
     journal   = "Comput. Phys. Commun.",
     volume    = "152",
     year      = "2003",
     pages     = "253-273",
     eprint    = "gr-qc/0202096",
     SLACcitation  = "%%CITATION = GR-QC 0202096;%%",
}

@Article{Pfeiffer:2002xz,
     author    = "Pfeiffer, Harald P. and Cook, Gregory B. and Teukolsky,
                  Saul A.",
     title     = "Comparing initial-data sets for binary black holes",
     journal   = "Phys. Rev. D",
     volume    = "66",
     year      = "2002",
     pages     = "024047",
     eprint    = "gr-qc/0203085",
     SLACcitation  = "%%CITATION = GR-QC 0203085;%%",
}

@Article{Pfeiffer:2002iy,
     author    = "Pfeiffer, Harald P. and York, James W.",
     title     = "Extrinsic Curvature and the {E}instein Constraints",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "044022",
     eprint    = "gr-qc/0207095",
     SLACcitation  = "%%CITATION = GR-QC 0207095;%%"
}

@phdthesis{Pfeiffer:thesis,
        key     = {Pfeiffer:thesis},
        author  = {H. Pfeiffer},
        title   = {Initial Data for Black Hole Evolutions},
        school  = {Cornell University},
        address = {Ithaca, New York State},
        year    = 2003,
        eprint  = "gr-qc/0510016",
}

@Article{Pfeiffer:2004qz,
     author    = "Pfeiffer, Harald P. and Kidder, Lawrence E. and Scheel,
                  Mark A. and Shoemaker, Deirdre",
     title     = "Initial data for {E}instein's equations with superposed
                  gravitational  waves",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "024020",
     eprint    = "gr-qc/0410016",
     SLACcitation  = "%%CITATION = GR-QC 0410016;%%"
}

@Article{Pfeiffer:2007,
     author    = "Pfeiffer, Harald P. and  Brown, Duncan and
                  Kidder, Lawrence E.and Lindblom, Lee and
                  Lovelance, Geoffrey and Scheel, Mark A.",
     title     = "Reducing orbital eccentricity in binary black hole
                  simulations",
     journal   = "",
     volume    = "",
     year      = "",
     pages     = "",
     eprint    = "gr-qc/0702106"
}

@Article{Phinney91,
  author = {E. S. Phinney},
  title = {},
  journal = {Astrophys. J.},
  year = {1991},
  volume = {380},
  pages = {L17},
}

@Article{Phinney94,
   author = {E. S. Phinney and Kulkarni, S. R.},
   title = {Binary and Millisecond Pulsars},
   journal = {Annual Review of Astronomy and Astrophysics},
   year = {1994},
   volume = {32},
   pages = {591-639},
}

@Article{Phinney02,
  author = {E. S. Phinney},
  title = {LISA Science Requirements},
  year = {2002},
  note = {http://www.its.caltech.edu/~esp/lisa/LISTwg1.req-pr.pdf},
}

@ARTICLE{Pickett96,
   author = {{Pickett}, B.~K. and {Durisen}, R.~H. and {Davis}, G.~A.},
    title = "{The Dynamic Stability of Rotating Protostars and
              Protostellar Disks. I. The Effects of the Angular
              Momentum Distribution}",
  journal = {Astrophys. J.},
     year = 1996,
    month = feb,
   volume = 458,
    pages = {714-+},
      doi = {10.1086/176852},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1996ApJ...458..714P&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@incollection{Piran83,
        key        = {Piran83},
        author        = {Tsvi Piran},
        title        = {Methods of Numerical Relativity},
        editor        = {N. Deruelle and Tsvi Piran},
        booktitle = {Gravitational Radiation},
        publisher = {North-Holland},
        address        = {Amsterdam},
        year        = 1983
}

@Inproceedings{Piran95,
  author={Piran, T.},
  editor={},
  title={Gamma--Ray Bursts and Binary Neutron Star Mergers},
  booktitle={Proc. of the IAU Symposium 165 ``Compact Stars in Binaries''},
  publisher={},
  address={},
  year={1995},
  pages={} }

@Article{Piran99,
   author = {Tsvi Piran},
   title = {Gamma-Ray Bursts and the Fireball Model},
   key = {Piran99},
   journal = {Phys. Rept.},
   year = {1999},
   volume = {314},
   pages = {575-667},
   eprint = {astro-ph/9810256},
}

@incollection{Pirani64,
        key     = {Pirani64},
        author  = {F. A. E. Pirani},
        title   = {},
        editor  = {A. Trautman and F. A. E. Pirani and H. Bondi},
        booktitle = {Lectures on General Relativity},
        publisher = {Prentice-Hall},
        address = {Englewood Cliffs},
        year    = 1964
}

@Article{Poisson:1995ef,
     author    = "Poisson, Eric and Will, Clifford M.",
     title     = "Gravitational waves from inspiraling compact binaries:
                  Parameter estimation using second post{N}ewtonian wave
                  forms",
     journal   = "Phys. Rev. D",
     volume    = "52",
     year      = "1995",
     pages     = "848-855",
     eprint    = "gr-qc/9502040",
     SLACcitation  = "%%CITATION = GR-QC 9502040;%%",
}

@Article{Poisson95a,
  author = {E. Poisson and C. M. Will},
  title = {},
  journal = {Phys. Rev. D},
  year = {1995},
  volume = {},
  pages = {2419},
  note = {submitted}
}

@Article{Poisson95b,
   author = {{Poisson}, E.},
    title = "{Gravitational radiation from a particle in circular orbit around
              a black hole. VI. Accuracy of the post-Newtonian expansion}",
  journal = {Phys. Rev. D},
     year = 1995,
   volume = 52,
    pages = {5719-5723},
}

@ARTICLE{Poisson97,
  author =       {Poisson, E.},
  title =        {Erratum and Addendum: Gravitational radiation from a
                  particle in circular orbit around a black hole.
                  {VI}. {Accuracy} of the post-Newtonian expansion},
  journal =      {Phys. Rev. D},
  year =         1997,
  volume =       55,
  pages =        {7980-7981},
}

@Book{Poisson04a,
    author    = {Eric Poisson},
    title     = {A Relativist's Toolkit: The Mathematics of
                 Black-Hole Mechanics},
    publisher = {Cambridge University Press},
    year      = {2004},
    isbn      = {0521830915}
}

@Article{Poisson04b,
     author    = "Poisson, Eric",
     title     = "Absorption of mass and angular momentum by a black hole:
                  Time-domain  formalisms for gravitational perturbations,
                  and the small-hole /  slow-motion approximation",
     journal   = "Phys. Rev.",
     volume    = "D70",
     year      = "2004",
     pages     = "084044",
     eprint    = "gr-qc/0407050",
     SLACcitation  = "%%CITATION = GR-QC/0407050;%%"
}

@Article{Pollney:2007ss,
     author = "Pollney, Denis and Reisswig, Christian and Rezzolla,
             Luciano and Szil\'agyi, Bela and Ansorg, Marcus and
             Deris, Barrett and Diener, Peter and Dorband, Ernst Nils
             and Koppitz, Michael and Nagar, Alessandro and Schnetter,
             Erik ",
     title     = "Recoil velocities from equal-mass binary black-hole
                  mergers: a systematic investigation of spin-orbit aligned
                  configurations",
     year      = "2007",
     eprint    = "arXiv:0707.2559 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0707.2559;%%"
}

@Article{Pons00,
  author  = {J. A. Pons and J. M. Mart{\'\i} and E. M{\"u}ller},
  title   = {The exact solution of the {R}iemann problem with non-zero
             tangential velocities in relativistic hydrodynamics},
  journal = {J. Fluid Mech.},
  year    = {2000},
  volume  = {422},
  pages   = {125-139}
}

@Article{Pons99a,
  author = {J.A. Pons and J.A. Font and J.M.
          Ib{\'a}{\~n}ez and J.M. Mart{\'\i} and J.A.
          Miralles},
  title = {Special Relativistic Riemann Solvers in General Relativistic
            Hydrodynamics},
  journal = {Phys. Rev. Lett.},
  year = {1999},
  volume = {},
  pages = {},
  note = {submitted}
}

@misc{Potsdam-WashU-movies,
  note = {For recent visualizations of Cactus runs see the movies page at
           http://jean-luc.aei-potsdam.mpg.de}
}

@Article{Pradier_T:00,
  author = {T. Pradier and N. Arnaud and M.-A. Bizouard and F. Cavalier and
      M. Davier and P. Hello},
  title = {About the detection of gravitational wave bursts},
  journal = {Int. J. Mod. Phys. D},
  year = {2000},
  volume = {9},
  pages = {309},
  eprint = {gr-qc/0001062}
}

@Article{Pradier_T:01,
  author = {Thierry Pradier and Nicolas Arnaud and Marie-Anne Bizouard and
      Fabien Cavalier and Michel Davier and Patrice Hello},
  title = {An efficient filter for detecting gravitational wave bursts in
      interferometric detectors},
  journal = {Phys. Rev. D},
  year = {2001},
  volume = {63},
  pages = {042002},
  eprint = {gr-qc/0010037}
}

@Article{Press71,
  author = 	 {W. H. Press},
  title =        {Long Wave Trains of Gravitational Waves from a
                  Vibrating Black Hole},
  journal = 	 {Astrophys. J.},
  year = 	 {1971},
  volume = 	 {170},
  pages = 	 {L105}
}

@Article{Press73,
  author =       {William H. Press and Saul A. Teukolsky},
  title =        {Perturbations of a Rotating Black
                  Hole. {II}. {Dynamical} Stability of the {Kerr}
                  Metric},
  journal =      {Astrophys. J.},
  year =         1973,
  volume =       185,
  pages =        {649-674}
}

@book{Press86,
  key =          {Press86},
  author =       {W. H. Press and B. P. Flannery and Saul A. Teukolsky
                  and W. T. Vetterling},
  title =        {Numerical Recipes},
  publisher =    {Cambridge University Press},
  year =         1986,
  address =      {Cambridge, England},
  url =          {http://www.nr.com/},
}

@book{Press92,
        key     = {Press92},
        author  = {W. H. Press and B. P. Flannery and Saul A. Teukolsky
                   and W. T. Vetterling},
        title   = {Numerical Recipes},
        edition = "2nd",
        publisher = {Cambridge University Press},
        year    = 1992,
        address = {New York},
}

@article{Pretorius00,
  author = {F. Pretorius and M. W. Choptuik},
  title  = {Gravitational collapse in 2+1 dimensional AdS spacetime},
  journal = {Phys. Rev. D},
  volume  = 62,
  year    = 2000,
  pages   = 124012,
  note    = {gr-qc/0007008}
}

@Article{Pretorius:2003wc,
     author    = "Pretorius, Frans and Lehner, Luis",
     title     = "Adaptive mesh refinement for characteristic codes",
     journal   = "J. Comput. Phys.",
     volume    = 198, number = 1,
     pages     = "10--34",
     year      = 2004,
     eprint    = "gr-qc/0302003",
}

@Article{Pretorius:2004jg,
     author    = "Pretorius, Frans",
     title     = "Numerical Relativity Using a Generalized Harmonic
                  Decomposition",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "425-452",
     eprint    = "gr-qc/0407110",
     SLACcitation  = "%%CITATION = GR-QC 0407110;%%"
}

@unpublished{Pretorius:2005-Banff-talk,
  author =       "Pretorius, Frans",
  title =        "Toward binary black hole simulations in numerical
                  relativity",
  note =         "Talk at the BIRS Numerical Relativity Workshop,
                  April 16-21 2005, Banff AB",
  year =         2005,
  month =        "16-21 April",
  url =          "http://bh0.physics.ubc.ca/BIRS/"
}

@Article{Pretorius:2005gq,
     author    = "Pretorius, Frans",
     title     = "Evolution of binary black hole spacetimes",
     journal   = "Phys. Rev. Lett.",
     volume    = 95,
     pages     = 121101,
     year      = "2005",
     eprint    = "gr-qc/0507014",
     SLACcitation  = "%%CITATION = GR-QC 0507014;%%"
}

@article{Pretorius:2005amr,
  author   = {Pretorius, F. and Choptuik, M.W.},
  title    = {Adaptive Mesh Refinement for Coupled Elliptic-Hyperbolic Systems},
  journal  = {J. Comput. Phys.},
  volume   = 218, number = 1,
  pages    = "246--274",
  year     = 2006,
  eprint   = {http://arXiv.org/abs/gr-qc/0508110},
}

@Article{Pretorius:2006tp,
     author    = "Pretorius, Frans",
     title     = "Simulation of binary black hole spacetimes with a harmonic
                  evolution  scheme",
     journal   = "Class. Quantum Grav.",
     volume    = "23",
     year      = "2006",
     pages     = "S529-S552",
     eprint    = "gr-qc/0602115",
     SLACcitation  = "%%CITATION = GR-QC 0602115;%%"
}

@Article{Pretorius:2007pd,
     author    = "Pretorius, Frans and  Khurana, Deepak",
     title     = "Black Hole Mergers and Unstable Circular Orbits",
     journal   = "",
     volume    = "",
     year      = "2007",
     pages     = "",
     eprint    = "gr-qc/0702084",
     SLACcitation  = "%%CITATION = GR-QC 0702084;%%"
}

@Article{Price72,
  author = {R. Price},
  title = {Nonspherical perturbations of relativistic gravitational collapse.
           {I}. {Scalar} and gravitational perturtbations},
  journal = {Phys. Rev. D},
  year = {1972},
  volume = {5},
  pages = {2419}
}

@Article{Price86,
          key     = {Price86},
        author  = {R. H. Price and K. S. Thorne},
          title   = {Membrane Viewpoint on Black Holes:
                     Properties and Evolution of the Stretched Horizon},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1986},
          volume  = {33},
          OPTnumber = {},
          pages   = {915}
}

@Book{Price86a,
  author = { R. Crowley and D. Macdonald and R. Price and I. Redmount and
            Suen and K. Thorne and X.-H. Zhang},
  title = {Black Holes:  The Membrane Paradigm},
  publisher = {Yale University Press},
  year = {1986}
}

@article{Price91,
        key     = {Price91},
        author  = {R. H. Price and J. R. Ipser},
        OPTtitle = {},
        title        = {Relation of gauge formalisms for pulsations of
                   general relativistic stellar models},
        journal = {Phys. Rev. D},
        year    = {1991},
        volume  = {44},
        OPTnumber = {},
        pages = {307}
}

@Article{Price94a,
          key     = {Price94a},
        author  = {R. H. Price and J. Pullin},
          title   = {Colliding black holes: {T}he close limit},
          OPTcrossref = {},
          journal = {Phys. Rev. Lett.},
          year    = {1994},
          volume  = {72},
          OPTnumber = {},
          pages   = {3297-3300},
          OPTmonth = {},
          note = {},
          OPTannote = {}
}

@Article{Price94b,
        key    = {Price94b},
        author = {Peter Anninos and R. H. Price and J. Pullin and
                  E. Seidel and W.-M. Suen},
        title  = {Head-on collision of two black holes: Comparison
                  of different approaches},
        journal = {Phys. Rev. D},
        year    = {1995},
        volume  = {52},
        pages   = {4462-4480},
        OPTnote = {PHY94-07882,PHY94-04788,ASC93-18152}
}

@Article{Price:2001un,
     key       = {Price:2001un},
     author    = {Price, Richard H. and Whelan, John T.},
     title     = {Tidal interaction in binary black hole inspiral},
     OPTcrossref = {},
     journal   = {Phys. Rev. Lett},
     year      = {2001},
     volume    = {87},
     OPYnumber = {},
     pages     = {231101},
     eprint    = "gr-qc/0107029",
     SLACcitation  = "%%CITATION = GR-QC 0107029;%%",
}

@PROCEEDINGS{1978pans.proc.....G,
   editor = {{Giacconi}, R. and {Ruffini}, R.},
    title = "{Physics and astrophysics of neutron stars and black holes}",
booktitle = {Physics and Astrophysics of Neutron Stars and Black Holes},
     year = 1978,
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1978pans.proc.....G&db_key=AST},
  adsnote = {Provided by the NASA Astrophysics Data System}
}

@InCollection{Pullin98a,
        author = {Jorge Pullin},
        title = {Colliding black holes: analytic insights},
        editor        = {N. Dadhich and J. Narlikar},
        booktitle = {Proceedings of GR15},
        publisher = {Inter Univ. Centre for Astr. and Astrop.},
        address = {Puna},
        year = {1998},
        pages   = {87},
        eprint    = "gr-qc/9803005",
        note = {}
}

@Article{Pullin:1999rg,
     author    = "Pullin, Jorge",
     title     = "The close limit of colliding black holes: {A}n update",
     journal   = "Prog. Theor. Phys. Suppl.",
     volume    = "136",
     year      = "1999",
     pages     = "107-120",
     eprint    = "gr-qc/9909021",
     SLACcitation  = "%%CITATION = GR-QC 9909021;%%"
}
     % note      = " Talk given at the {Y}ukawa International Symposium at
     %               {K}yoto, {J}apan, and references therein",

@Unpublished{PSU-Laz,
  author = {J. Pullin},
  OPTtitle = {},
  note = {private communication},
  OPTcrossref = {},
  OPTkey = {},
  year = {2001},
  OPTmonth = {},
  OPTannote = {}
}

@Article{Purrer:2004nq,
     author    = "Purrer, Michael and Husa, Sascha and Aichelburg, Peter C.",
     title     = "News from critical collapse: Bondi mass, tails and
                  quasinormal modes",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "104005",
     eprint    = "gr-qc/0411078",
     SLACcitation  = "%%CITATION = GR-QC 0411078;%%"
}

@article{Puzio94,
        key     = {Puzio94},
        author  = {Raymod S. Puzio},
        title   = {The Gauss Map and 2+1 Geometry},
        journal = {????},
        volume  = {},
        number  = {},
        year    = {},
        pages   = {},
        note    = {retrieved from gr-qc}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Q %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Quasilinear,
        key     = {Quasilinear},
        author  = {????},
        title   = {Ref. about putting equations in quasilinear elliptic
                   form...},
        journal = {????},
        volume  = {????},
        number  = {????},
        year    = {????},
        pages   = {????}
}

@Article{Quinn:1997am,
     author    = "Quinn, Theodore C. and Wald, Robert M.",
     title     = "An axiomatic approach to electromagnetic and gravitational
                  radiation  reaction of particles in curved spacetime",
     journal   = "Phys. Rev. D",
     volume    = "56",
     year      = "1997",
     pages     = "3381-3394",
     eprint    = "gr-qc/9610053",
     SLACcitation  = "%%CITATION = GR-QC 9610053;%%",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% R %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Racah42,
   author = {Racah, Giulio},
    title = {Theory of Complex Spectra {II}},
  journal = {Phys. Rev.},
   volume = 62,
    pages = 438,
     year = 1942
}

@ARTICLE{Rampp98,
   author = {{Rampp}, M. and {M{\"u}ller}, E. and {Ruffert}, M.},
    title = "{Simulations of non-axisymmetric rotational core collapse}",
  journal = {Astron. Astrophys.},
     year = 1998,
    month = apr,
   volume = 332,
    pages = {969-983},
   eprint = {astro-ph/9711122},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1998A%26A...332..969R&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Rampp02,
  author =          {Markus Rampp and H.-Thomas Janka},
  title =          {Radiation hydrodynamics with neutrinos: {V}ariable
                  {E}ddington factor method for core-collapse
                  supernova simulations},
  journal =          {Astron. Astrophys.},
  year =          {2002},
  OPTkey =          {},
  volume =          {396},
  OPTnumber =          {},
  pages =          {361},
  OPTmonth =          {},
  OPTnote =          {},
  OPTannote =          {astro-ph/0203101}
}

@Article{Rasio92,
  author={Rasio, F.~A. and Shapiro, S.~L.},
  title={????},
  journal={Astrophys. J.},
  year={1992},
  volume={401},
  pages={226}
}

@Article{Rasio94,
  author={Rasio, F.~A. and Shapiro, S.~L.},
  title={Hydrodynamic Evolution of Coalescing Compact Binaries},
  journal={Astrophys. J.},
  year={1994},
  volume={432},
  pages={242}
}

@Article{Rauch1985,
  author =	 {J. Rauch},
  title =	 {Symmetric positive systems with boundary characteristics of
                  constant multiplicity},
  journal =	 {Trans. Am. Math. Soc.},
  year =	 1985,
  volume =	 291,
  pages =	 167
}

@ARTICLE{Ravenhall83,
   author = {{Ravenhall}, D.~G. and {Pethick}, C.~J. and {Wilson}, J.~R.},
    title = "{Structure of Matter below Nuclear Saturation Density}",
  journal = {Phys. Rev. Lett.},
     year = 1983,
   volume = 50,
    pages = {2066-2069},
}

@Article{Rasio99,
  author={Rasio, F.~A. and Shapiro, S.~L.},
  title={Coalescing Binary Neutron Stars},
  journal={Class. Quantum Grav.},
  year={1999},
  OPTnote = {gr-qc/9902019},
  volume={16},
  pages={R1} }

@ARTICLE{1989ComAstrophys..14..165R,
    author = {{Redmount}, I.~H. and {Rees}, M.~J.},
    title = {Gravitational-radiation rocket effects and galactic structure},
    journal = {Comments on Astrophysics},
    year = 1989,
    volume = 14,
    pages = {165-+},
    adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1989ComAstrophys..14..165R&amp;db_key=AST},
    adsnote = {Provided by the NASA Astrophysics Data System}
}

@article{Redmount93a,
        key     = {Redmount93a},
        author  = {I. Redmount and W.-M. Suen},
        title   = {Path Integration in Relativistic Quantum Mechanics},
        journal = {Int. J. Mod. Phys. A},
        volume  = {8},
        number  = {},
        year    = {1993},
        pages   = {1629}
}

@article{Redmount94a,
        key     = {Redmount94a},
        author  = {I. Redmount and W.-M. Suen},
        title   = {Quantum Dynamics of Lorentzian Spacetime Foam},
        journal = {Phys. Rev. D},
        volume  = {49},
        number  = {},
        year    = {1994},
        pages   = {5199}
}

@article{Redmount94b,
        key     = {Redmount94b},
        author  = {I. Redmount and W.-M. Suen},
        title   = {Is Quantum Spacetime Foam Unstable?},
        journal = {Phys. Rev. D},
        volume  = {49},
        number  = {},
        year    = {1994},
        pages   = {5199}
}

@Article{Rees:1984si,
     author    = "Rees, Martin J.",
     title     = "Black Hole Models for Active Galactic Nuclei",
     journal   = "Ann. Rev. Astron. Astrophys.",
     volume    = "22",
     year      = "1984",
     pages     = "471-506",
     SLACcitation  = "%%CITATION = ARAAA,22,471;%%"
}

@Article{Regge57,
     key     = {Regge57},
     author = {T. Regge and J. Wheeler},
     title = {Stability of a {S}chwarzschild Singularity},
     journal = {Phys. Rev.},
     volume = {108},
     number = {4},
     year = {1957},
     pages = {1063-1069},
}

@Article{Regge:1961px,
     author    = "Regge, T.",
     title     = "General Relativity without Coordinates",
     journal   = "Nuovo Cim.",
     volume    = "19",
     year      = "1961",
     pages     = "558--571",
     SLACcitation  = "%%CITATION = NUCIA,19,558;%%",
}

@MastersThesis{Reimann03,
  author = {B. Reimann},
  title = {Maximal Slicing of {S}chwarzschild},
  school = {Universit{\"a}t Potsdam},
  year = {2003}
}

@Article{Reimann:2003zd,
     author    = "Reimann, Bernd and Br{\"u}gmann, Bernd",
     title     = "Maximal Slicing for Puncture Evolutions of {S}chwarzschild
                  and {R}eissner-{N}ordstr{\"o}m Black Holes",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "044006",
     eprint    = "gr-qc/0307036"
}

@Article{Reimann:2004wp,
     author    = "Reimann, Bernd and Alcubierre, Miguel and
                  Jos{\'e} A. Gonz{\'a}lez
                  and Dar{\'\i}o N{\'u}{\~n}ez",
     title     = "Constraint and gauge shocks in one-dimensional numerical
                  relativity",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "064021",
     eprint    = "gr-qc/0411094"
}

@Article{Reimann:2004pn1,
     author    = "Reimann, Bernd and Br{\"u}gmann, Bernd",
     title     = "Late time analysis for maximal slicing of Reissner-
                  Nordstr{\"o}m puncture  evolutions",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "124009",
     eprint    = "gr-qc/0401098",
     SLACcitation  = "%%CITATION = GR-QC 0401098;%%"
}

@Article{Reimann:2004pn2,
     author    = "Reimann, Bernd",
     title     = "Slice Stretching at the Event Horizon when Geodesically
                  Slicing the {S}chwarzschild Spacetime with Excision",
     journal   = "Class. Quantum Grav.",
     volume    = "21",
     year      = "2004",
     pages     = "4297-4304",
     eprint    = "gr-qc/0405016",
     SLACcitation  = "%%CITATION = GR-QC 0405016;%%"
}

@Article{Reimann:2004yf,
     author    = "Reimann, Bernd",
     title     = "How Slice Stretching arises when Maximally Slicing the
                  {S}chwarzschild Spacetime with Vanishing Shift",
     journal   = "Class. Quantum Grav.",
     volume    = "22",
     year      = "2005",
     pages     = "4563-4587",
     eprint    = "gr-qc/0404118",
     SLACcitation  = "%%CITATION = GR-QC 0404118;%%"
}

@phdthesis{Reimann-PhD,
        author  = "Bernd Reimann",
        title   = "Gauge Conditions in Numerical Relativity",
        school  = {Universit{\"a}t Potsdam},
        address = "Potsdam, Germany",
        year    = 2006,
}

@article{Reinhardt73,
        key     = {Reinhardt73},
        author  = {B. Reinhardt},
        title   = {Maximal Foliations of Extended {S}chwarzschild Space},
        journal = {J. Math. Phys.},
        volume  = 14,
        year    = 1973,
        pages   = 719
}

@article{Reissner16,
      author={H. Reissner},
      title={{{\"U}}ber die Eigengravitationn des elektrischen Felds nach
             der {E}insteinshen Theorie},
      journal={Ann. Phys.},
      volume={50},
      year={1916},
      pages={106-120}
}

@Article{Reisswig:2006nt,
     author    = "Reisswig, Christian and Bishop, Nigel T. and Lai, Chi Wai
                  and Thornburg, Jonathan and Szilagyi, Bela",
     title     = "Numerical relativity with characteristic evolution, using
                  six angular patches",
     year      = "2006",
     eprint    = "gr-qc/0610019",
     SLACcitation  = "%%CITATION = GR-QC 0610019;%%"
}

@article{Reula98a,
  key =          {Reula98a},
  author =       {Oscar Reula},
  title =        {Hyperbolic methods for {E}instein's Equations},
  journal =      {Living Rev. Relativity},
  volume =       1,
  pages =        3,
  year =         1998,
  url =          {http://www.livingreviews.org/lrr-1998-3},
}

@unpublished{Reula-2003:Trieste-talk,
	author = "Oscar Reula",
	title = "Novel Finite-differencing Techniques for Numerical Relativity:
		 Application to black-hole excision",
	note = "Talk at the
		Advanced School \& Conference on
		Sources of Gravitational Waves,
		held at the
		Abdus Salam International Centre for Theoretical Physics,
		Trieste, Italy",
	year = 2003, month = "22-26 September",
	url = "http://surubi.fis.uncor.edu/~reula/Seminars/ICTP/novel_f.pdf",
}

@article{Rezzolla97a,
        author  = {L. Rezzolla and A. M. Abrahams and Thomas W. Baumgarte and
        Gregory B. Cook and Mark A. Scheel and Stuart L. Shapiro and S.
       A. {T}eukolsky },
        title   = {Waveform propagation in black hole spacetimes:
                   evaluating the quality of numerical solutions},
        journal = {Phys. Rev. D},
        volume  = 57,
        year    = 1998,
        pages   = {1084-1091}
}

@article{Rezzolla99a,
        author  = {L. Rezzolla and A. M. Abrahams and
        Richard A. Matzner and M. E. Rupright and Stuart L. Shapiro},
        title   = {{C}auchy-perturbative matching and outer boundary conditions:
        computational studies},
        journal = {Phys. Rev. D},
        volume  = 59,
        year    = 1999,
        pages   = {064001},
        eprint  = {gr-qc/9807047}
}

@Article{Rezzolla00,
  author =          {L. Rezzolla and F. K. Lamb and Stuart L. Shapiro},
  title = {r-mode Oscillations in Rotating Magnetic Neutron Stars},
  journal =          {Astrophys. J.},
  year =          {2000},
  volume =          {531},
  pages =          {L139},
}

@Article{Rezzolla01a,
  author =          {L. Rezzolla and F. K. Lamb and D. Markovi{\'c} and Stuart L. Shapiro},
  title = {Properties of r-modes in rotating magnetic neutron
        stars. I. Kinematic Secular Effects and Magnetic Evolution Equations},
  journal =          {Phys. Rev. D},
  year =          {2001},
  volume =          {64},
  pages =          {104013},
}

@Article{Rezzolla01b,
  author =          {L. Rezzolla and F. K. Lamb and D. Markovi{\'c} and Stuart L. Shapiro},
  title = {Properties of r-modes in rotating magnetic neutron
        stars. {II}. Evolution of the r-modes and stellar magnetic field},
  journal =          {Phys. Rev. D},
  year =          {2001},
  volume =          {64},
  pages =          {104014}
}

@Article{Rezzolla01,
  author  = {L. Rezzolla and O. Zanotti},
  title   = {An Improved Exact Riemann Solver for Relativistic
             Hydrodynamics},
  journal = {Journ. of Fluid Mech.},
  year    = {2001},
  volume  = {449},
  pages   = {395}
}

@Article{Rezzolla03,
  author  = {L. Rezzolla and O. Zanotti and J. A. Pons},
  title   = {An Improved Exact Riemann Solver for Relativistic
            Hydrodynamics with non-zero tangential velocities},
  journal = {Journ. of Fluid Mech.},
  year    = {2003},
  volume  = {479},
  pages   = {199}
}

@Article{Rezzolla-etal-2007,
  author = "Luciano Rezzolla and Ernst Nils Dorband and Christian
             Reisswig and Peter Diener and Denis Pollney and Erik
             Schnetter and B\'ela Szil\'agy",
   title = "Spin Diagrams for equal-mass black-hole binaries with
   aligned spins",
  journal = {},
     year = {2007},
   volume = {},
    pages = {},
   eprint = {arXiv:0708.3999 [gr-qc]},
}

@Article{Richardson10,
  author  = {L. F. Richardson},
  title   = {The approximate arithmetic solution by finite differences
             of physical problems involving differential equations, with
             applications to the stresses in a masonry dam},
  journal = {Phil. Trans. Roy. Soc.},
  year    = {1910},
  volume  = {210},
  pages   = {307-357}
}

@book{Richtmyer67,
        key     = {Richtmyer67},
        author  = {R. D. Richtmyer and K.W. Morton},
        title   = {Difference Methods for Initial Value Problems},
        publisher = {Interscience Publishers},
        year    = {1967},
        address = {New York}
}

@book{Richtmyer-Morton-2nd-edition,
  author  = "Robert D. Richtmyer and K.W. Morton",
  title   = "Difference Methods for Initial Value Problems",
  edition = "2nd",
  year = 1994,
  publisher = "Kreiger",
  address   = "Malabar, Florida, USA",
  isbn      = "0-89464-763-6",
  X-original-year    = 1967,
  X-original-publisher = "Wiley",
  X-original-address   = "New York",
}

@article{Rideout2006,
  author =       "David Rideout and Stefan Zohren",
  title =        "Evidence for an entropy bound from fundamentally
                  discrete gravity",
  journal =      "Class. Quantum Grav.",
  year =         2006,
  volume =       23,
  pages =        "6195-6213",
  eprint =       "gr-qc/0606065"
}

@article{Ringstrom03,
        key     = {Rings03},
        author  = {H. Ringstrom},
        title   = {On a wave map equation arising in general relativity},
        eprint  = {gr-qc/0303062},
        journal = {},
        volume  = {},
        year    = {2003},
        pages   = {}
}

@phdthesis{Rinne-phd,
        author  = "Oliver Rinne",
        title   = "Axisymmetric Numerical Relativity",
        school  = "University of {C}ambridge",
        address = "Cambridge, England",
        year    = "2005", month = "13 September",
        supervisor = "John Stewart",
	note    = "gr-qc/0601064",
}

@article{Rinne-Stewart-2005,
        author  = "Oliver Rinne and John M. Stewart",
        title   = "A strongly hyperbolic and regular reduction of {E}instein's equations for axisymmetric spacetimes",
        journal = "Class. Quantum Grav.",
        volume  = 22,
        year    = 2005,
        pages   = "1143--11166",
        eprint  = "gr-qc/0502037",
}

@article{Ripeanu01a,
        key     = {Ripeanu01a},
        author  = {M. Ripeanu and A. Lamnitchi and I. Foster},
        title   = {Performance Predictions for a Numerical Relativity Package in Grid Environments},
        journal = {International Journal of High Performance Computing Applications},
        volume  = {15},
        number  = {4},
        year    = {2001},
        pages   = {375--387},
        note    = {{\tt http://people.cs.uchicago.edu/{\textasciitilde}matei/PAPERS/}}
}

@article{Roe81,
        key     = {Roe81},
        author  = {P.~L. Roe},
        title   = {Approximate Riemann solvers, parameter vectors and
                   difference schemes},
        journal = {J. Comput. Phy.},
        volume  = {43},
        year    = {1981},
        pages   = {357}
}

@article{Romano95,
        key     = {Romano95},
        author  = {J.~D. Romano and R.~H. Price},
        title   = {Embedding initial data for black hole collisions},
        journal = {Class. Quantum Grav.},
        volume  = {12},
        year    = {1995},
        pages   = {875-893}
}

@article{Romero96,
        key     = {Romero96},
        author  = {J.~V. Romero and J.~M. Ib{\'a}{\~n}ez and J.~M. Mart{\'\i}
                   and J.~A. Miralles},
        title   = {A new spherically symmetric general relativistic
                   hydrodynamical code},
        journal = {Astrophys. J.},
        volume  = {462},
        year    = {1996},
        pages   = {839-854}
}

@article{Rosswog99,
         key     = {Rosswog99},
         author  = {Freiburghaus C. and Rosswog, S. and Thielemann F.-K.},
         title   = {R-Process in Neutron Star Mergers},
         journal = {Astrophys. J. Lett.},
         volume  = {525},
         year    = {1999},
         pages   = {L121}
}

@Article{Rosswog05,
  author = {Stephan Rosswog},
  title  = {Mergers of neutron star black hole binaries with small mass ratios:
            nucleosynthesis, gamma-ray bursts and electromagnetic transients},
  journal= {Astrophys. J.},
  volume = {634},
  pages  = {1202},
  year   = {2005},
  note   = {astro-ph/0508138},
}

@ARTICLE{Ruderman76,
   author = {{Ruderman}, M.},
    title = "{Crust-breaking by neutron superfluids and the VELA pulsar
              glitches}",
  journal = {Astrophys. J.},
     year = 1976,
   volume = 203,
    pages = {213-222},
}

@Inproceedings{Ruffert95,
  author={M. Ruffert and H.-T. Janka and W. Keil and G. Sch{\"a}fer},
  editor={},
  title={Coalescing Neutron Stars as Gamma Ray Bursters?},
  booktitle={Proc. of the 17th {T}exas Symposium on
             Relativistic Astrophysics},
  publisher={World {S}cientific},
  address={Singapore},
  year={1995},
  pages={}
}

@Article{Ruffert96a,
  author =          {M. Ruffert and M. Rampp and H.-Th. Janka},
  title =          {Coalescing neutron stars -- gravitational waves from
                  polytropic models},
  key =          {Ruffert96a},
  journal =          {Astron. Astrophys.},
  year =          {1997},
  volume =          {321},
  pages =          {991}
}

@Article{Ruffert96b,
  author =          {M. Ruffert  and H.-Th. Janka and G. Sch{\"a}fer },
  title =          { Coalescing Neutron Stars -- a Step Towards Physical Models. I. Hydrodynamic Evolution and
     Gravitational-Wave Emission},
  key =          {Ruffert96b},
  journal =          {Astron. Astrophys.},
  year =          {1996},
  volume =          {311},
  pages =          {532}
}

@Article{Ruffert97,
  author =          {M. Ruffert and H.-Th. Janka and K. Takahashi and G. Schaefer},
  title =          {Coalescing neutron stars -- a step towards physical
                  models, {II}. Neutrino emission, neutron tori, and
                  gamma-ray bursts},
  key =          {Ruffert97a},
  journal =          {Astron. Astrophys.},
  year =          {1997},
  volume =          {319},
  pages =          {122-153},
}

@Article{Ruffert98a,
  author =          {M. Ruffert and H.-Th. Janka},
  title =          {Colliding neutron stars, gravitational waves,
                  neutrino emission, and
                  gamma-ray bursts},
  key =          {Ruffert98a},
  journal =          {Astron. Astrophys.},
  year =          {1998},
  volume =          {338},
  pages =          {535-555},
}

@Article{Ruffert98b,
  author = {M. Ruffert and H.-Th. Janka and Th. Eberl},
  title  = {Neutron star, black hole mergers},
  key    = {Ruffert98b},
  journal = {Abstracts of the 19th {T}exas Symposium on
             Relativistic Astrophysics and Cosmology},
  year = {1998},
  volume = {},
  pages = {},
}

@Article{Ruffert99a,
  author =          {M. Ruffert},
  title =          {},
  key =          {Ruffert99a},
  journal =          {Proceedngs of the {Y}ukawa Conference on Black Holes and Gravitational Waves: New Eyes in the 21st Century},
  year = {1999},
  volume =       {},
  number =       {},
  pages =        {},
  note  = {June, 1999, Kyoto, Japan}
}

@Article{Ruffert99b,
  author  = {M. Ruffert and H.-Th. Janka},
  title   = {Gamma-ray bursts from accreting black holes
             in neutron star mergers},
  journal = {Astron. Astrophys.},
  year    = {1999},
  volume  = {344},
  pages   = {537}
}

@Article{Ruffini71,
  author = 	 {R. Ruffini and J. A. Wheeler},
  title = 	 {Introducing the black hole},
  journal = 	 {Physics Today},
  year = 	 {1971},
  volume = 	 {24},
  pages = 	 {30}
}

@Article{Ruiz:2007rs,
     author    = "Ruiz, Milton and Alcubierre, Miguel and Nunez, Dario",
     title     = "Regularization of spherical and axisymmetric evolution
                  codes in   numerical relativity",
     year      = "2007",
     eprint    = "arXiv:0706.0923 [gr-qc]",
     note      = "arXiv:0706.0923 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0706.0923;%%"
}

@Article{Ruiz:2007yx,
     author    = "Ruiz, Milton and Takahashi, Ryoji and Alcubierre, Miguel
                  and Nunez, Dario",
     title     = "Multipole expansions for energy and momenta carried by
                  gravitational waves",
     year      = "2007",
     eprint    = "arXiv:0707.4654 [gr-qc]",
     note      = "arXiv:0707.4654 [gr-qc]",
     SLACcitation  = "%%CITATION = ARXIV:0707.4654;%%"
}

@article{Runge1895,
  author = {C. Runge},
  journal = {Math. Ann.},
  year = {1895},
  volume = {46},
  pages ={167},
}

@article{Rupright98,
        author  = {M. E. Rupright and A. M. Abrahams and L. Rezzolla},
        title   = {{C}auchy-perturbative matching and outer boundary
        conditions {I}: Methods and tests},
        journal = {Phys. Rev. D},
        volume  = 58,
        pages   = {044005},
        year    = 1998
}

@ARTICLE{Ruffert01,
   author = {{Ruffert}, M. and {Janka}, H.-T.},
    title = "{Coalescing neutron stars -- A step towards physical models. {III}.
              Improved numerics and different neutron star masses and spins}",
  journal = {Astronomy and Astrophysics},
     year = 2001,
   volume = 380,
    pages = {544-577},
}

@inproceedings{Rubbert-Lee-in-Thompson-1982:numerical-grid-generation,
  author = "P. E. Rubbert and K. D. Lee",
  title  = "Patched Coordinate Systems",
  pages  = "235--252",
  editor = "Joe F. Thompson",
  booktitle  = "Numerical Grid Generation",
  publisher = "North-Holland", address = "New York",
  year = 1982,
  isbn = "0-444-00757-1",
  snote = "Proceedings of a Symposium on the Numerical Generation
	   of Curvilinear Coordinate Systems and their Use in the
	   Numerical Solution of Partial Differential Equations,
	   April 1982, Nashville, Tennessee",
}

@inproceedings{Russell01a,
        key = {Russell01a},
        author = {M. Russell and G. Allen and G. Daues and I. Foster and
                  T. Goodale and E. Seidel and J. Novotny and J. Shalf and
                  W.M. Suen and G. Von Laszewski},
        title = {The Astrophysics Simulation Collaboratory: A Science
                 Portal Enabling Community Software Development},
        booktitle = {Submitted to Proceedings of Tenth IEEE International Symposium on High Performance Distributed Computing, HPDC-10, San Francisco},
        address = {},
        publisher = {IEEE Press},
        note = {{\tt http://www.cactuscode.org/Articles/Cactus\_Russell01a.pre.pdf}},
        year    = 2001
}

@article{Russell02a,
        key = {Russell02a},
        author = {M. Russell and G. Allen and G. Daues and I. Foster and
                  E. Seidel and J. Novotny and J. Shalf and G. von Laszewski},
        title = {The Astrophysics Simulation Collaboratory: A Science
                 Portal Enabling Community Software Development},
        journal = {Cluster Computing},
        volume  = {5},
        number  = {3},
        year    = 2002,
        note    = {{\tt http://www.cactuscode.org/Articles/Cactus\_Russell02a.pre.pdf}}
}

@inbook{Russell03a,
        key     = {Russell03a},
        author  = {M. Russell and G. Allen and J. Nabrzyski and T. Goodale
                   and E. Seidel},
        editor  = {J. Nabrzyski and J. Schopf and J. Waglarz},
        title   = {Resource Management for Grid Computing},
        chapter = {Application Requirements for Resource Brokering
                   in a Grid Environment},
        publisher = {},
        address = {},
        note = {to be published},
        year    = {2003}
}

@Article{Ryan:1995xi,
     author    = "Ryan, Fintan D.",
     title     = "Effect of gravitational radiation reaction on
                  nonequatorial orbits around a {K}err black hole",
     journal   = "Phys. Rev. D",
     volume    = "53",
     year      = "1996",
     pages     = "3064-3069",
     eprint    = "gr-qc/9511062",
     SLACcitation  = "%%CITATION = GR-QC 9511062;%%"
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% S %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Saad85,
        key     = {Saad85},
        author  = {Yousef Saad and M. H. Schultz},
        title   = {Conjugate Gradient-Like Algorithms for Solving
                   Nonsymmetric Linear Systems},
        journal = {Math. Comp.},
        volume  = 44,
        number  = 170,
        pages   = {417--424},
        year    = 1985
}

@article{saad:gmres,
  author = {Saad, Y. and Schultz, M. H.},
  title = {{GMRES}: {A} generalized minimum residual algorithm for solving
                nonsymmetric linear systems},
  journal = {SIAM J. Sci. Stat. Comput.},
  volume = {7(3)},
  pages = {856--869},
  year = {1986},
  CLASSIFY = {,sparse,iterative,unsymmetric}
}

@article{Saad89,
        key     = {Saad89},
        author  = {Yousef Saad},
        title   = {Krylov Subspace Methods on Supercomputers},
        journal = {SIAM Sci. Stat. Comput.},
        volume  = 10,
        number  = 6,
        year    = 1989,
        pages   = {1200-1232}
}

@book{Saad-2003:iterative-methods-2nd-ed,
  author = "Yousef Saad",
  title  = "Iterative Methods for Sparse Linear Systems",
  edition= "2nd",
  year   = 2003,
  publisher = "SIAM Press",
  address   = "Philadelphia, USA",
  isbn   = "ISBN 0-89871-534-2",
}

@article{Sachs61,
        key = {Sachs61},
        author = {R.K. Sachs},
        journal = {Proc. Roy. Soc. London},
        volume = {A264},
        pages = {309},
        year = {1961}
}

@article{Sachs62,
        key = {Sachs62},
        author = {R.K. Sachs},
        title = {Gravitational waves in general relativity {VIII}.
                 {W}aves in asymptotically flat space-time},
        journal = {Proc. Roy. Soc. London},
        volume = {A270},
        pages = {103-126},
        year = {1962}
}

@Article{Sago:2002fe,
     author    = "Sago, Norichika and Nakano, Hiroyuki and Sasaki, Misao",
     title     = "Gauge problem in the gravitational self-force. I: Harmonic
                  gauge  approach in the {S}chwarzschild background",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "104017",
     eprint    = "gr-qc/0208060",
     SLACcitation  = "%%CITATION = GR-QC 0208060;%%"
}

@article{Saijo97a,
        key  = {Saijo97a},
        author = {M. Saijo and H. Shinkai and K. Maeda},
        title = {Gravitational Waves in {B}rans-{D}icke Theory:
                 Analysis by Test Particles around {K}err Black Hole},
        journal = {Phys. Rev. D},
        volume = {56},
        year = {1997},
        pages = {785},
        eprint = {gr-qc/9701001}

}

@Article{Saijo:1998mn,
     author    = "Saijo, Motoyuki and Maeda, Kei-ichi and Shibata, Masaru and
                  Mino, Yashushi",
     title     = "Gravitational waves from a spinning particle plunging into
                  a {Kerr} black hole",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "064005",
     SLACcitation  = "%%CITATION = PHRVA,D58,064005;%%",
}

@Article{Saijo:2000qt,
     author    = "Saijo, Motoyuki and Shibata, Masaru and Baumgarte, Thomas
                  W. and Shapiro, Stuart L.",
     title     = "Dynamical Bar Instability in Rotating Stars: Effect of
                  General Relativity",
     journal   = "Astrophys. J.",
     volume    = "548",
     year      = "2001",
     pages     = "919-931",
     eprint    = "astro-ph/0010201",
     SLACcitation  = "%%CITATION = ASTRO-PH 0010201;%%"
}

@ARTICLE{Saijo2002,
   author = {{Saijo}, M. and {Baumgarte}, T.~W. and {Shapiro}, S.~L. and
	{Shibata}, M.},
    title = {Collapse of a Rotating Supermassive Star to a Supermassive
              Black Hole: Post-Newtonian Simulations},
  journal = {Astrophys. J.},
     year = 2002,
    month = apr,
   volume = 569,
    pages = {349-361},
   eprint = {astro-ph/0202112},
      doi = {10.1086/33926},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2002ApJ...569..349S&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Saijo2004,
   author = {{Saijo}, M.},
    title = "{The Collapse of Differentially Rotating Supermassive Stars: Conformally Flat Simulations}",
  journal = {Astrophys. J.},
     year = 2004,
    month = nov,
   volume = 615,
    pages = {866-879},
   eprint = {astro-ph/0407621},
      doi = {10.1086/424700},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2004ApJ...615..866S&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Saijo:2005gb,
     author    = "Saijo, Motoyuki and Yoshida, Shin'ichirou",
     title     = "Low {$T/|W|$} dynamical instability in differentially rotating
                  stars: Diagnosis with canonical angular momentum",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = "368",
     year      = "2006",
     pages     = "1429-1442",
     eprint    = "astro-ph/0505543",
     SLACcitation  = "%%CITATION = ASTRO-PH 0505543;%%"
}

@Article{Saijo:2005yn,
     author    = "Saijo, Motoyuki",
     title     = "Dynamical bar instability in a relativistic rotational core
                  collapse",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "104038",
     eprint    = "astro-ph/0505423",
     SLACcitation  = "%%CITATION = ASTRO-PH 0505423;%%"
}

@Article{Salcedo:1999nz,
     author    = "Salcedo, L. L.",
     title     = "Comment on 'How unique is the expected stress-energy
                  tensor of a  massive scalar field?'",
     journal   = "Phys. Rev. D",
     volume    = "60",
     year      = "1999",
     pages     = "107502",
     eprint    = "gr-qc/9903057",
     SLACcitation  = "%%CITATION = GR-QC 9903057;%%",
}

@article{Salgado98a,
     author  = "Marcelo Salgado",
     title   = "General relativistic hydrodynamics: a new approach",
     journal = "Rev. Mex. Fis.",
     volume  = "44",
     pages   = "1-8",
     year    = "1998"
}

@Article{Sarbach:2001qq,
     author    = "Sarbach, Olivier and Tiglio, Manuel",
     title     = "Gauge invariant perturbations of {S}chwarzschild black holes
                  in  horizon-penetrating coordinates",
     journal   = "Phys. Rev. D",
     volume    = "64",
     year      = "2001",
     pages     = "084016",
     eprint    = "gr-qc/0104061",
     SLACcitation  = "%%CITATION = GR-QC 0104061;%%"
}

@article{Sarbach02cl,
        author  = {O. Sarbach and M. Tiglio and J. Pullin},
        title   = {Close limit evolution of {K}err-{S}child type initial data
                   for binary black holes},
        journal = {Phys. Rev. D},
        volume  = {65},
        year    = 2002,
        pages   = {064026},
        eprint  = {gr-qc/0110085}
}

@article{Sarbach02a,
  key =          {Sarbach02a},
  author =       {O. Sarbach and G. Calabrese and J. Pullin and
                  M. Tiglio},
  title =        {Hyperbolicity of the {BSSN} system of {E}instein
                  evolution equations},
  journal =      {Phys. Rev. D},
  volume =       66,
  year =         2002,
  pages =        064002,
  eprint =       {gr-qc/0205064}
}

@article{Sarbach02b,
  author =       {O. Sarbach and M. Tiglio},
  title =        {Exploiting gauge and constraint freedom in
                  hyperbolic formulations of {E}instein's equations},
  journal =      {Phys. Rev. D},
  volume =       66,
  year =         2002,
  pages =        064023,
  eprint =       {gr-qc/0205086}
}

@article{Sarbach04,
  author =       {O. Sarbach and M. Tiglio},
  title =        {Boundary conditions for {E}instein's field
                  equations: analytical and numerical analysis},
  journal =      {Journal of Hyperbolic Differential Equations},
  volume =       2,
  year =         2005,
  pages =        {839-883},
  eprint =       {gr-qc/0412115},
}

@Unpublished{Sarbach06,
  author =       {Luisa T. Buchman and Olivier C. A. Sarbach},
  title =        {Towards absorbing outer boundaries in {General}
                  {Relativity}},
  year =         2006,
  eprint =       {gr-qc/0608051},
}

@article{Sardanashvily94,
        key     = {Sardanashvily94},
        author  = {G. Sardanashvily},
        title   = {Grvitational Singularities of the Caustic Type},
        journal = {GRQC},
        volume  = 9404024,
        year    = 1994,
}

@article{Sathyaprakash_B:91,
        key     = {Sathyaprakash_B:91},
        author  = {B. S. Sathyaprakash and S. V. Dhurandhar},
        journal = {Phys. Rev. D},
        volume  = {44},
        year    = 1991,
        pages   = {3819}
}

@article{Savitzky-Golay-1964,
  author  = "Abraham Savitzky and Marcel J. E. Golay",
  title   = "Smoothing and Differentiation of Data
             by Simplified Least Squares Procedures",
  journal = "Analytical Chemistry",
  volume  = 36, number  = 8,
  year    = 1964, month   = "July",
  pages   = "1627--1639",
}

@misc{Schaefer_priv,
        author  = {G. Sch{\"a}fer},
        note    = {private communication}
}

@Article{Schaefer85,
        author  = {G. Sch{\"a}fer},
        title   = {The Gravitational Quadrupole Radiation-Reaction
                   Force and the Canonical Formalism of {ADM}},
        journal = {Annals of Physics},
        volume  = {161},
         year    = {1985},
         pages   = {81-100}
}

@Article{Schaefer86,
        author  = {G. Sch{\"a}fer},
        title   = {The {ADM} {H}amiltonian at Postlinear Approximation},
        journal = {Gen. Rel. Grav.},
        volume  = {18},
        number  = {3},
        year    = {1986},
        pages   = {255-270}
}

@article{Schaefer93,
        author  = {G. Sch{\"a}fer and N. Wex},
        journal = {Phys. Lett. A},
        volume  = {174},
        year    = 1993,
        pages   = {196}
}

@misc{Schaffer92,
        key     = {Schaffer92},
        author  = {S. Schaffer},
        note    = {private communication}
}

@article{Scheel94,
        key     = {Scheel94},
        author  = {Mark A. Scheel and Stuart L. Shapiro and Saul A. Teukolsky},
        title   = {Collapse to Black Holes in {B}rans-{D}icke Theory:
                  {I}. Horizon Boundary Conditions for Dynamical Spacetimes},
        journal = {Phys. Rev. D},
        volume  = 51,
        number  = 8,
        pages   = {4208-4235},
        year    = 1995
}

@Article{Scheel97,
  author =          {M. Scheel and T. Baumgarte and G. Cook
                  and Stuart L. Shapiro and S. Teukolsky },
   title =          {Numerical Evolution of Black Holes with a
           hyperbolic formulation of General Relativity},
  journal =          {Phys. Rev. D},
  year =          {1997},
  volume =          {56},
  pages =          {6320-6335},
  eprint =          {gr-qc/9708067}
}

@article{Scheel98a,
        key     = {Scheel98a},
        author  = {Mark A. Scheel and Thomas W. Baumgarte and Gregory
                  B. Cook and  Stuart L. Shapiro and Saul A. {T}eukolsky},
        title   = {Treating instabilities in a hyperbolic formulation of
                   {E}instein's equations},
        journal = {Phys. Rev. D},
        volume  = {58},
        year    = {1998},
        pages   = {044020}
}

@unpublished{Scheel2000:Santa-Barbara-talk,
	author = "Mark A. Scheel and Lawrence Kidder",
	title = "Cornell/{NCSA}--$3{+}1$ {G}roup {R}eport",
	note = "Talk at Miniprogram on Colliding Black Holes,
		held at the
		{I}nstitute for {T}heoretical {P}hysics,
		{U}niversity of {C}alifornia at {S}anta {B}arbara,
		10-28 January 2000",
	year = 2000, month = "10 January",
	url = "http://online.kitp.ucsb.edu/online/numrel00/",
}

@article{Scheel2002a,
        author  = {Mark A. Scheel and L. E. Kidder and L. Lindblom and
                  H. P. Pfeiffer and Saul A. Teukolsky},
        title   = {Toward stable 3D numerical evolutions of black-hole
                   spacetimes},
        journal = {Phys. Rev. D},
        volume  = 66,
        year    = 2002,
        pages   = 124005,
        eprint  = {gr-qc/0209115}
}

@Article{Scheel-etal-2003:scalar-fields-on-Kerr-background,
  author =       "Mark A. Scheel and Adrienne L. Erickcek and Lior
                  M. Burko and Lawrence E. Kidder and Harald
                  P. Pfeiffer and Saul A. Teukolsky",
  title =        "{3D} simulations of linearized scalar fields in
                  {Kerr} spacetime",
  eprint =       "gr-qc/0305027",
  journal =      "Phys. Rev. D",
  volume =       69,
  year =         2004,
  pages =        104006,
  X-note =       "multi-domain pseudospectral evolution to study tails
                  on {Kerr} background",
}

@Article{Scheel-etal-2006:dual-frame,
     author    = "Mark A. Scheel and Harald P. Pfeiffer and Lee Lindblom
                  and Lawrence E. Kidder and Oliver Rinne and Saul A.
                  Teukolsky",
     title     = "Solving {E}instein's Equations With Dual Coordinate Frames",
     journal   = "Phys. Rev. D",
     volume    = 74,
     pages     = 104006,
     eprint    = "gr-qc/0607056",
     year      = 2006,
}

@unpublished{Scheel:2006-NFNR-talk,
  author = "Mark Scheel",
  title = "Binary Black Hole Evolutions Using Spectral Methods",
  note = "Talk at the NFNR Conference, Potsdam, Germany",
  year = "2006",
  month = "July 17-21",
  url = "http://numrel.aei.mpg.de/nfnr/"
}

@book{Schiesser-1991,
        author = "W. E. Schiesser",
        title = "The Numerical Method of Lines:
                 Integration of Partial Differential Equations",
        publisher = "Academic Press",
        address = "New York",
        year = 1991,
        isbn = "0-12-624130-9",
        snote = "very elementary, doesn't even use matrix notation",
}

@Article{Schinder87,
  author={Schinder, P.~J. and Schramm,  D.~N. and Wiita, P.~J. and
          Margolis, S.~H. and Tubbs, D.~L.},
  title={Neutrino Emission by the Pair, Plasma, and Photo Processes
         in the Weinberg--Salam Model},
  journal={Astrophys. J.},
  year={1987},
  volume={313},
  pages={531} }

@Article{Schinder88,
  key={Schinder88},
  author={Schinder, P.~J. and Bludmann, S.~A. and Piran, T.},
  journal={Phys. Rev. D},
  year={1988},
  volume={37},
  pages={2722} }

@article{Schneider90,
        key = {Schneider90},
        author = {V. Schneider and U. Katscher and D.~H. Rischke and
                  B. Waldhauser and J.~A Maruhn and C.~D. Munz},
        journal = {J. Comput. Phys.},
        volume = {105},
        pages = {92},
        year = {1990}
}

@unpublished{Schnetter02a,
  author =       {Erik Schnetter},
  title =        "A fast apparent horizon algorithm",
  year =         2002,
  eprint =       "gr-qc/0206003",
  note =         "gr-qc/0206003",
  snote =        "see \cite{Schnetter03a} for a substantially revised
                  version",
}

@article{Schnetter03a,
  author =       {Erik Schnetter},
  title =        {Finding Apparent Horizons and other Two-Surfaces of
                  Constant Expansion},
  journal =      {Class. Quantum Grav.},
  year =         2003,
  volume =       20,
  number =       22,
  pages =        {4719-4737},
  eprint =       {gr-qc/0306006},
  doi =          {10.1088/0264-9381/20/22/001},
  url =          {http://stacks.iop.org/0264-9381/20/4719},
}

@PhdThesis{Schnetter03c,
  author =       {Erik Schnetter},
  title =        {Gauge fixing for the simulation of black hole
                  spacetimes},
  school =       {Universit{\"a}t T{\"u}bingen},
  address =      {T{\"u}bingen, Germany},
  year =         2003,
  note =         {{URN}: urn:nbn:de:bsz:21-opus-8191},
  url =
                  {http://w210.ub.uni-tuebingen.de/dbt/volltexte/2003/819/}
}

@article{Schnetter-etal-03b,
  author =       {Erik Schnetter and Scott H. Hawley and Ian Hawke},
  title =        {Evolutions in {3D} numerical relativity using fixed
                  mesh refinement},
  year =         2004,
  month =        "21 March",
  journal =      "Class. Quantum Grav.",
  volume =       21,
  number =       6,
  pages =        "1465--1488",
  eprint =       "gr-qc/0310042",
}

% this is obselete, use Schnetter-etal-03b
@Article{Schnetter:2003rb,
     author    = "Schnetter, Erik and Hawley, Scott H. and Hawke, Ian",
     title     = "Evolutions in 3D numerical relativity using fixed mesh
                  refinement",
     year      = "2003",
     eprint    = "gr-qc/0310042",
}

@Article{Schnetter04,
  author =       {Erik Schnetter and Frank Herrmann and Denis Pollney},
  title =        {Horizon Pretracking},
  journal =      {Phys. Rev. D},
  year =         2005,
  volume =       71,
  pages =        044033,
  eprint =       {gr-qc/0410081},
  doi    =       {10.1103/PhysRevD.71.044033},
}

@article{Schnetter06a,
  author =       {Erik Schnetter and Peter Diener and Nils Dorband and
                  Manuel Tiglio},
  title =        {A multi-block infrastructure for three-dimensional
                  time-dependent numerical relativity},
  journal =      {Class. Quantum Grav.},
  year =         2006,
  volume =       23,
  pages =        {S553-S578},
  eprint =       {gr-qc/0602104},
  url =          {http://stacks.iop.org/CQG/23/S553},
}

@article{Schnetter-Krishnan-2005,
  author =       "Erik Schnetter and Badri Krishnan",
  title =        "Non-symmetric trapped surfaces in the
                  {S}chwarzschild and {V}aidya spacetimes",
  journal =      {Phys. Rev. D},
  volume =       73,
  pages =        {021502(R)},
  year =         2006,
  eprint =       "gr-qc/0511017",
}

@article{Schnetter-Krishnan-Beyer-2006,
  author =       {Erik Schnetter and Badri Krishnan and Florian Beyer},
  title =        {Introduction to {Dynamical} {Horizons} in numerical
                  relativity},
  year =         2006,
  journal =      {Phys. Rev. D},
  volume =       74,
  pages =        024028,
  eprint =       "gr-qc/0604015",
}

@unpublished{Schnetter:2006-NFNR-talk,
  author =       "Erik Schnetter",
  title =        "Instant Excision",
  note =         "Talk at the NFNR Conference, Potsdam, Germany",
  year =         2006,
  month =        "July 17-21",
  url =          "http://numrel.aei.mpg.de/nfnr/"
}

@Article{Schnittman:2004vq,
     author    = "Schnittman, Jeremy D.",
     title     = "Spin-Orbit Resonance and the Evolution of Compact Binary
                  Systems",
     journal   = "Phys. Rev.",
     volume    = "D70",
     year      = "2004",
     pages     = "124020",
     eprint    = "astro-ph/0409174",
     SLACcitation  = "%%CITATION = ASTRO-PH/0409174;%%"
}

@Article{Schobel:2003jg,
     author    = {Sch{\"o}bel, K. and Ansorg, M.},
     title     = "Maximal mass of uniformly rotating homogeneous stars in
                  {E}insteinian gravity",
     journal   = "Astron. Astrophys.",
     volume    = "405",
     year      = "2003",
     pages     = "405-408",
     eprint    = "astro-ph/0301618",
     SLACcitation  = "%%CITATION = ASTRO-PH 0301618;%%"
}

@article{Schoen79,
        author = {R. Schoen and S. T. Yau},
        title = "On the structure of manifolds with positive scalar curvature",
        journal = {Manuscr. Math.},
        volume = {28},
        pages = {159-183},
        year = {1979},
}

@article{Schoen79b,
        author = {R. Schoen and S. T. Yau},
        title = "On the proof of the positive mass conjecture in
                 general relativity",
        journal = {Commun. Math. Phys.},
        volume = {65},
        pages = {45-76},
        year = {1979},
}

@misc{Schoen04,
        author = {R. Schoen},
        year  = 2005,
        note = {Presentation at the Miami waves conference}
}

@Book{Schroeder86,
  author    = {Manfred R. Schroeder},
  title     = {Number Theory in Science and Communication},
  edition   = {2nd enlarged},
  publisher = {Springer-Verlag},
  address   = {Berlin},
  year      = 1986,
  isbn      = {3-540-15800-6},
  X-note    = {Minkowski's definition of a Strahlk{\"o}rper
               is in section 7.9, page 108},
}

@Book{Schutz80,
  key = {Schutz80},
  author = {Bernard F. Schutz},
  title = {Geometrical methods of mathematical physics},
  publisher = {Cambridge University Press},
  year = {1980},
  isbn = "0-521-29887-3 (paperback); 0-521-23271-6 (hardcover)",
}

@ARTICLE{Schutz83b,
   author = {{Schutz}, B.~F. and {Verdaguer}, E.},
    title = "{Normal modes of Bardeen discs. II -- A sequence of N = 2 polytropes}",
  journal = {MNRAS},
     year = 1983,
    month = mar,
   volume = 202,
    pages = {881-901},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1983MNRAS.202..881S&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Book{Schutz85,
  key = {Schutz85},
  author = {Bernard F. Schutz},
  title = {A first course in general relativity},
  publisher = {Cambridge University Press},
  year = {1985},
}

@article{Schutz85a,
   author={B. F. Schutz and C. M. Will},
   title={Black hole normal modes: a semianalytic approach},
   journal={Astrophys. J.},
   volume={291},
   year={1985},
   pages={L33-L36}
}

@InCollection{Schutz86a,
  author = {Bernard F. Schutz},
  title = {Synergism between Numerical and Analytic Relativity},
  booktitle = {Dynamical Spacetimes and Numerical Relativity},
  publisher = {Cambridge University Press},
  year = {1986},
  editor = {J. Centrella},
  pages = {446},
  address = {Cambridge}
}

@Article{Schutz86b,
  author={Bernard F. Schutz},
  title={Determining the Hubble Constant from Gravitational Wave
         Observations},
  journal={Nature},
  year={1986},
  volume={323},
  pages={310-311}
}

@Article{Schutz99,
  author={Bernard F. Schutz},
  title={Gravitational wave astronomy},
  year={1999},
  journal={Class. Quantum Grav.},
  volume={16},
  pages={A131-A156}
}

@Inproceedings{Schmidt,
  author={B. Schmidt},
  editor={S. Perjes},
  title={},
  booktitle={Proceedings of the 4th Hungarian Relativity Workshop},
  publisher={},
  address={},
  year={1995},
  pages={}
}

@article{Schwarzschild16a,
        key     = {Schwarzschild16a},
        author  = {Karl Schwarzschild},
        title   = {{\"U}ber das {G}ravitationsfeld eines {M}assenpunktes
                  nach der {E}insteinchen {T}heorie},
        journal = {Sitzungsber. Dtsch. Akad. Wiss. Berlin,
                   Kl. Math. Phys. Tech.},
        year    = {1916},
        pages   = {189-196}
}

@article{Schwarzschild16b,
        key  = {Schwarzschild16b},
        author = {Karl Schwarzschild},
        title = {{\"U}ber das {G}ravitationsfeld einer {K}ugel aus
                 inkompressibler {F}l{\"u}ssigkeit nach der
                 {E}insteinschen {T}heorie},
        journal = {Sitzungsber. Dtsch. Akad. Wiss. Berlin,
                   Kl. Math. Phys. Tech.},
        year = {1916},
        pages= {424-434}
}

@article{Schwinger61,
        author = {J. Schwinger},
        title = {},
        journal = {J. Math. Phys.},
        volume = {2},
        year = {1961},
        pages = {407},
}

@Article{Secchi1996a,
  author =	 {Paolo Secchi},
  title =	 {The initial boundary value problem for linear symmetric
                  hyperbolic systems with characteristic boundary of constant
                  multiplicity},
  journal =	 {Differential Integral Equations},
  year =	 1996,
  volume =	 9,
  pages =	 {671-700}
}

@Article{Secchi1996b,
  author =	 {Paolo Secchi},
  title =	 {Well-posedness of characteristic symmetric hyperbolic
                  systems},
  journal =	 {Arch. Rat. Mech. Anal.},
  year =	 1996,
  volume =	 134,
  pages =	 {155-197}
}

@article{Seidel87a,
        key     = {Seidel87a},
        author  = {E. Seidel and G. S. DaCosta and P. Demarque},
        title   = {Intermediate-Age Core Helium Burning Stars and the
        Distance to the Magellanic Clouds},
        journal = {Astrophys. J.},
        volume  = 303,
        year    = 1987,
        pages   = 192
}

@article{Seidel87b,
        key     = {Seidel87b},
        author  = {E. Seidel and P. Demarque and D. Weinberg},
        title   = {The Evolution of Red Clump Stars:
                   Theoretical Sequences},
        journal = {Astrophys. J. Suppl. Ser.},
        volume  = 63,
        year    = 1987,
        pages   = 917
}

@article{Seidel87c,
        key     = {Seidel87c},
        author  = {E. Seidel and T. Moore},
        title   = {Gravitational Radiation from Realistic Relativistic
                  Stars: Odd-Parity Fluid Perturbations},
        journal = {Phys. Rev. D},
        volume  = 35,
        year    = 1987,
        pages   = 2287
}

@Article{Seidel88,
  author = {E. Seidel and E. Myra and T. Moore},
  title = {},
  journal = {Phys. Rev. D},
  year = {1988},
  volume = {38},
  pages = {2349}
}

@phdThesis{Seidel88a,
   author = {Edward Seidel},
   title =  {Pertrubations of Spherically Symmetric Spacetimes
   with Applications to Stellar Core Collapse},
   school = {Yale University},
   year =   {1988}
}

@inproceedings{Seidel89a,
        key     = {Seidel89a},
        author  = {Edward Seidel and Thomas Moore},
        title   = {Gravitational Radiation from Stellar Core Collapse},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989
}

@article{Seidel89b,
        key     = {Seidel89b},
        author  = {Edward Seidel},
        title   = {A Comment on the Eigenvalues of Spin-weighted Spheroidal
                   Functions},
        journal = {Class. Quantum Grav.},
        volume  = 6,
        year    = 1989,
        pages   = 1057
}

@article{Seidel90a,
        key     = {Seidel90a},
        author  = {E. Seidel and S. Iyer},
        title   = {Black Hole Normal Modes:  A {WKB} Approach.  {IV}.
                   {K}err Black Holes},
        journal = {Phys. Rev. D},
        volume  = 41,
        year    = 1990,
        pages   = 374
}

@article{Seidel90b,
        key     = {Seidel90b},
        author  = {E. Seidel and W.-M. Suen},
        title   = {The Dynamical Evolution of Boson Stars:  Perturbing
                  the Ground State},
        journal = {Phys. Rev. D},
        volume  = 42,
        year    = 1990,
        pages   = 384
}

@article{Seidel90c,
        key     = {Seidel90c},
        author  = {E. Seidel},
        title   = {Gravitational Radiation from Even-Parity
                  Perturbations of Stellar Collapse:  Mathematical
                  Formalism and Code Tests},
        journal = {Phys. Rev. D},
        volume  = 42,
        year    = 1990,
        pages   = 1884
}

@inproceedings{Seidel90d,
        key        = {Seidel90d},
        author        = {E. Seidel},
        title        = {Gravitational Radiation from Stellar Collapse and Distorted
        Black Holes},
        editor        = {O. Fackler and J. Tran Thanh Van},
        booktitle = {New and Exotic Phenomena '90},
        publisher = {Editions Frontieres},
        address        = {},
        pages        = {},
        year        = 1990
}

@inproceedings{Seidel90e,
        key        = {Seidel90e},
        author        = {E. Seidel},
        title        = {Boson Stars},
        editor        = {O. Fackler and J. Tran Thanh Van},
        booktitle = {New and Exotic Phenomena '90},
        publisher = {Editions Frontieres},
        address        = {},
        pages        = {},
        year        = 1990
}

@article{Seidel91a,
        key     = {Seidel91a},
        author  = {E. Seidel and W.-M. Suen},
        title   = {Oscillating Soliton Stars},
        journal = {Phys. Rev. Lett.},
        volume  = 66,
        year    = 1991,
        pages   = 1659
}

@article{Seidel91b,
        key     = {Seidel91b},
        author  = {Edward Seidel},
        title   = {Normal Mode Excitation from Stellar Collapse to a Black
                   Hole: Odd-Parity Perturbations},
        journal = {Phys. Rev. D},
        volume  = 44,
        year    = 1991,
        pages   = 950
}

@article{Seidel92a,
  key =          {Seidel92a},
  author =       {Edward Seidel and Wai-Mo Suen},
  title =        {Towards a Singularity-Proof Scheme in Numerical
                  Relativity},
  journal =      {Phys. Rev. Lett.},
  volume =       69,
  number =       13,
  year =         1992,
  pages =        {1845-1848},
  eprint =       {gr-qc/9210016}
}

@unpublished{Seidel92b,
        key     = {Seidel92b},
        author  = {E. Seidel},
        title   = {?????},
        note    = {in talks presented at the {T}exas Workshop on the two
                   black hole problem, and GR13 in Cordoba.},
        year    = 1992
}

@inproceedings{Seidel92c,
        key        = {Seidel92c},
        author        = {Edward Seidel},
        title        = {Normal Mode Excitation from Collapse to {S}chwarzschild
                   Black Holes},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {},
        year        = 1992
}

@inproceedings{Seidel92d,
        key        = {Seidel92d},
        author        = {Edward Seidel and Wai-Mo Suen},
        title        = {Compact Scalar Objects},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {887},
        year        = 1992
}

@inproceedings{Seidel92e,
        key        = {Seidel92e},
        author        = {David Bernstein and David Hobill and Edward Seidel and Larry Smarr},
        title        = {Numerically Generated Black Hole Spacetimes},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {},
        year        = 1992
}

@InProceedings{Seidel93a,
  author = {E. Seidel and W.-M. Suen},
  note = {Work presented in a talk at the 6th Gregynog
                  Workshop, Aug 23-25, 1993.},
  OPTannote = {}
}

@article{Seidel94a,
        key     = {Seidel94a},
        author  = {E. Seidel and W.-M. Suen},
        title   = {Formation of Soliton Stars through Gravitational Cooling},
        journal = {Phys. Rev. Lett.},
        volume  = {72},
        year    = 1994,
        pages   = {2516-2519},
        note    = {}
}

@InCollection{Seidel94b,
  author = {E. Seidel and W.-M. Suen},
  title = {Numerical Relativity},
  OPTcrossref = {},
  OPTkey = {},
  booktitle = {Computational Physics},
  publisher = {World {S}cientific},
  year = {1994},
  editor = {Jean Potvin},
  OPTvolume = {},
  OPTnumber = {},
  OPTseries = {},
  OPTtype = {},
  OPTchapter = {},
  OPTpages = {},
  address = {Singapore},
  OPTedition = {},
  OPTmonth = {},
  note = {Special Issue of International Journal of Modern
                  Physics C},
  OPTannote = {}
}

@InCollection{Seidel94c,
  author = {E. Seidel},
  title = {Solving {E}instein's Equations on Supercomputers},
  OPTcrossref = {},
  OPTkey = {},
  booktitle = {Proceedings of the Cornelius Lanczos Centenary Conference},
  publisher = {SIAM},
  year = {1994},
  editor = {M. Chu and R. Plemmons and D. Brown},
  pages = {529-531},
  address = {Philadelphia},
  OPTedition = {},
  OPTmonth = {},
  OPTannote = {referred to grant ASC9318152 (arpa supplemented)}
}

@InCollection{Seidel94d,
  author = {E. Seidel and W.-M. Suen},
  title = {Dark Matter in the Form of Boson (Axion) Stars},
  OPTcrossref = {},
  OPTkey = {},
  booktitle = {Proceedings of the 17th Yamada Conference on the
Evolution of the Universe and Its Observational Quest},
  OPTpublisher = {},
  year = {1994},
  editor = {},
  note = {in press},
}

@Article{Seidel94e,
  author = {E. Seidel and W.-M. Suen},
  title = {Numerical Relativity},
  OPTcrossref = {},
  OPTkey = {},
  journal = {International Journal of Modern Physics C: Physics
                  and Computers},
  year = {1994},
  volume = {5},
  number = {2},
  pages = {181},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Unpublished{Seidel94f,
  author = {E. Seidel},
  title = {},
  note = {},
  OPTcrossref = {},
  OPTkey = {},
  OPTyear = {},
  OPTmonth = {},
  annote = {in a talk at the Pittsburgh Grand Challenge Meeting,
                  May 5-6, 1994.}
}

@InProceedings{Seidel95a,
        author = { E. Seidel and W.-M. Suen},
        title = {Formation of Bosonic Compact Objects},
        editor        = {R. T. Jantzen and G. M. Keiser and R. Ruffini},
        booktitle = {The Seventh {M}arcel {G}rossmann Meeting: On Recent
                     Developments in Theoretical and Experimental General
                     Relativity, Gravitation, and Relativistic Field
                     Theories},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {1996},
        OPTnote = {PHY94-07882,PHY94-04788,ASC93-18152}
}

@InProceedings{Seidel96a,
        author = { E. Seidel},
        title = {Numerical Relativity and Black Hole Collisions},
        editor        = {F. Hehl},
        booktitle = {Relativity and Scientific Computing},
        publisher = {Springer-Verlag},
        address        = {Berlin, Germany},
        year = {1996},
  OPTannote = {PHY94-07882,ASC93-18152,PHY 94-14185}
}

@InProceedings{Seidel96b,
        author = { E. Seidel and W.-M. Suen},
        title = {Black Holes in Numerical Relativity},
        editor        = {Jean-Pierre Lasota and Jean-Alain Marck},
        booktitle = {Relativistic Gravitation and Gravitational Radiation},
        publisher = {Cambridge University Press},
  pages = {335-360},
        address        = {Cambridge, England},
OPTannote = {ASC93-18152,PHY94-04788,PHY94-07882,INT94-14185,ASC95-03978,NAG5-2201},
        year = {1997}
}

@InProceedings{Seidel97a,
        author = { Edward Seidel},
        title = {Numerical Relativity},
        editor        = {Sanjeev Dhurandhar and Thanu Padmanabhan},
           publisher = {Kluwer Academic},
        booktitle = {Gravitation and Cosmology},
        pages = {125-144},
        address        = {Dordrecht},
        year = {1997},
  OPTnote = {ASC93-18152,PHY94-04788,PHY94-07882,INT94-14185,ASC95-03978,NAG5-2201}
}

@Article{Seidel97b,
  author = {E. Seidel},
  title = {New Developments in Numerical Relativity},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Acta Helvetica},
  year = {1996},
  volume = {69},
  OPTnumber = {2},
  pages = {454},
  OPTmonth = {},
  OPTnote = {ASC93-18152,PHY94-04788,PHY94-07882,INT94-14185,ASC95-03978,NAG5-2201}
}

@InProceedings{Seidel97c,
        author = {Edward Seidel},
        title = {Numerical Relativity},
        editor        = {Miralles and Morales and S{\'a}ez},
        booktitle = {Some Topics on General Relativity and
        Gravitational Radiation},
        year = {1997},
           publisher = {Editions Frontieres},
        address        = {Paris},
        OPTnote = {ASC93-18152,PHY94-04788,PHY94-07882,INT94-14185,
                   ASC95-03978,NAG5-2201},
        pages = {71-85}
}

@InProceedings{Seidel97d,
        author = {Edward Seidel},
        title = {A General Relativistic Approach to Neutron Star
                 Binary Evolution},
        editor        = {F. Hehl and H.-P. Nollert and H. Riffert},
           publisher = {Vieweg},
        booktitle = {Relativistic Astrophysics},
        year = {1997}
}

@InProceedings{Seidel97e,
        author = {Edward Seidel and Paul Walker and Joan Mass{\'o}},
        title = {Colliding Black Holes and Neutron Stars on Supercomputers},
        editor        = {H.-W. Meuer},
           publisher = {K. G. Sauer-Verlag},
        booktitle = {Supercomputer 97},
        year = {1997}
}

@Inproceedings{Seidel97f,
  author={Edward Seidel and W.-M. Suen},
  editor={Naresh Dadhich and Jayant Narlikar},
  title={Computational General Relativistic Astrophysics},
  booktitle={The 15th International Conference on General Relativity
and Gravitation},
  publisher={IUCAA},
  address={India},
  year={1997},
  pages={}
}

@InCollection{Seidel98a,
        author = {Edward Seidel},
        title = {Synergy between Numerical and Perturbative Approaches to Black Holes},
        editor        = {Bala Iyer and Biplab Bhawal},
        booktitle = {Black Holes, Gravitational Radiation, and the Universe},
        publisher = {Kluwer},
        pages = {367-382},
        year = {1998},
        note = {gr-qc/9806087}
}

@InCollection{Seidel98b,
        author = {Edward Seidel},
        title  = {Numerical Relativity: Towards Simulations of 3{D}
                 Black Hole Coalescence},
        editor        = {N. Dadich},
        booktitle = {Proceedings of GR15},
        publisher = {},
        year = {1998},
        note = {}
}

@Article{Seidel98c,
  key = {Seidel98c},
  author = {Edward Seidel and Wai-Mo Suen},
  title = {Numerical relativity as a tool for computational astrophysics},
  journal = {J. Comp. Appl. Math.},
  year = {1999},
  volume = {109},
  pages = {493},
  note = {gr-qc/9904014}
}

@InProceedings{Seidel98d,
        author = {Edward Seidel},
        title = {A Numerical Approach to Black Holes},
        editor        = {F. Hehl},
           publisher = {Springer-Verlag},
        booktitle = {Bad Honnef Meeting on Black Holes},
        year = {1998}
}

@inCollection{Seidel99a,
   author =    {Edward Seidel},
   title =     {Technologies for Collaborative, Large Scale Simulation
   in Astrophysics and a General Toolkit for solving {PDE's} in Science and Engineering},
   booktitle = {Forschung und wissenschaftliches Rechnen},
   publisher = {Max-Planck-Gesselschaft, M{\"u}nchen},
        editor        = {T. Plesser and P. Wittenburg},
   OPTnote = {Heinz-Billing-Preis Essay},
   year =      1999,
}

@article{Seidel99b,
        key = {Seidel99b},
        author = {Edward Seidel},
        title = {Black {H}ole {C}oalescence and {M}ergers: {R}eview, {S}tatus,
                 and ``{W}here are {W}e {H}eading?''},
        journal = {Prog. Theor. Phys. Suppl.},
        volume = {136},
        year = {1999},
        pages = {87--106},
        url   = {http://ptp.ipap.jp/link?PTPS/136/87/}

}

@Unpublished{Seidel2001:Krugersdorp-talk,
  author =       {E. Seidel},
  title =        {3D Mergers of Binary BHs},
  note =         {Talk at NR2001,
                  July 24-27 2001, Krugersdorp},
  year =         2001,
  month =        {24-27 2005}
}

@Unpublished{Seidel2002:LIGO-talk,
  author =       {E. Seidel},
  title =        {Progress in 3D Binary BH Collisions},
  note =         {Talk at LIGO Scientific Collaboration Meeting,
                  March 20-23, 2002, Livingston, LA},
  year =         2002,
  month =        {20-23 2005}
}

@article{Seidel02a,
     key = {Seidel02a},
     author  = {E. Seidel and G. Allen and A. Merzky and J. Nabrzyski},
     title   = {GridLab --- A Grid Application Toolkit and Testbed},
     note      = {},
     eprint    = "http://www.elsevier.com/gej-ng/10/19/19/60/59/40/abstract.html",
     journal = {Future Generation Computer Systems},
     volume  = {18},
     issue   = {8},
     pages  = {1143-1153},
     year    = 2002
}

@Unpublished{Seidel2005:Paris-talk,
  author =	 {E. Seidel},
  title =	 {Recent Results in BH Orbits},
  note =	 {Talk at Le Si{\`e}cle d'A.~{E}instein, A.~{E}instein's
                  Century, June 18-22 2005, {P}aris},
  year =	 2005,
  month =	 {18-22 2005},
  url =		 {http://einstein2005.obspm.fr/},
  annote =	 {Le Si{\`e}cle d'A. Einstein, A. Einstein's Century,
                  Paris, June 18-22, 2005.}
}

@misc{SeidelPrivateComm,
  author = {E. Seidel},
  note = {private communication}
}

@Article{Sekiguchi:2004ba,
     author    = "Sekiguchi, Yu-ichirou and Shibata, Masaru",
     title     = "New criterion for direct black hole formation in rapidly
                  rotating stellar collapse",
     journal   = "Phys. Rev. D",
     volume    = "70",
     year      = "2004",
     pages     = "084005",
     eprint    = "gr-qc/0403036",
     SLACcitation  = "%%CITATION = GR-QC 0403036;%%"
}

@article{Shalf02a,
        key = {Shalf02a},
        author = {J. Shalf and E. W. Bethel},
        title = {Cactus and Visapult: An Ultra-High Performance Grid-Distributed Visualization Architecture Using Connectionless Protocols},
        journal = {Submitted to IEEE Computer Graphics and Animation},
        volume  = {},
        number  = {},
        year    = {},
        note    = "",
        eprint    = {{http://www-library.lbl.gov/docs/LBNL/515/64/PDF/LBNL-51564.pdf}}
}

@book{Shampine-Gordon-1975,
  author = "Lawrence F. Shampine and Marilyn Kay Gordon",
  title  = "Computer solution of Ordinary Differential Equations",
  publisher = "W. H. Freeman and Company",
  address = "San Francisco",
  year = "1975",
  ISBN = "0-7167-0461-7",
}

@Article{Shapiro79z,
  author = "Stuart L. Shapiro and Saul A. Teukolsky",
  title  = "Gravitational Collapse of Supermassive Stars to Black Holes:
            Numerical Solution of the {E}instein Equations",
  journal= "Astrophysical J.",
  year   = 1979, month = "December 15",
  volume = 234,
  pages  = "L177--L181",
}

@Article{Shapiro80,
  key = {Shapiro80},
  author = "Stuart L. Shapiro and Saul A. Teukolsky",
  title  = "Gravitational Collapse to Neutron Stars and Black Holes:
            Computer Generation of Spherical Spacetimes",
  journal = {Astrophysical J.},
  year = {1980},
  volume = {235},
  pages = {199--215},
}

@Article{Shapiro82,
  key = {Shapiro82},
  author = {S.~L. Shapiro and I. Wasserman},
  title = {},
  journal = {Astrophys. J.},
  year = {1982},
  volume = {260},
  pages = {838},
}

@Book{Shapiro83,
  author={Stuart L. Shapiro and Saul A. Teukolsky},
  title={Black Holes, White Dwarfs, and Neutron Stars},
  publisher={John Wiley \& Sons},
  address={New York},
  year={1983}
}

@Article{Shapiro85:partI,
  author =       {Stuart L. Shapiro and Saul A. Teukolsky},
  title =        {Relativistic stellar dynamics on the
                  computer. {I}. {M}otivation and Numerical Method},
  journal =      {Astrophys. J.},
  year =         1985, month = "November 1",
  volume =       298,
  pages =        {34--57},
}

@Article{Shapiro85,
  author =       {Stuart L. Shapiro and Saul A. Teukolsky},
  title =        {Relativistic stellar dynamics on the
                  computer. {II}. {P}hysical applications},
  journal =      {Astrophys. J.},
  year =         1985, month = "November 1",
  volume =       298,
  pages =        {58--79},
}

@InCollection{Shapiro86,
           key     = {Shapiro86},
          author  = {Stuart L. Shapiro and Saul A. Teukolsky},
          title   = {Relativistic Stellar Dynamics on the Computer},
          OPTcrossref = {},
           booktitle = {Dynamical Spacetimes and Numerical Relativity},
           publisher = {Cambridge University Press},
           year    = {1986},
        pages        = {74-100},
           editor = {J. M. Centrella},
           OPTvolume = {},
           OPTnumber = {},
           OPTseries = {},
           OPTtype = {},
           OPTchapter = {},
           OPTpages = {},
           address = {Cambridge, England}
}

@Article{Shapiro91,
  author  = {Stuart L. Shapiro and Saul A. Teukolsky},
  title   = {Formation of Naked Singularities:
           The Violation of Cosmic Censorship},
  journal = {Phys. Rev. Lett.},
  year    = {1991},
  volume  = {66},
  pages  = {994-997},
}

% copied by Bharat for 3/17/94 meeting
@Article{Shapiro92a,
  author = {Stuart L. Shapiro and Saul A. Teukolsky},
  title = {Collision of relativistic clusters and the formation
                 of black holes},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1992},
  volume = {45},
  number = {8},
  pages = {2739--2750}
}

@Article{Shapiro95a,
  author = {Stuart L. Shapiro and S. Teukolsky and Jeffrey Winicour},
  title = {Toroidal black holes and topological censorship},
  key = {Shapiro95a},
  journal = {Phys. Rev. D},
  year = {1995},
  volume = {52},
  number = {12},
  pages = {6982-6987},
  OPTpages = {6982-6987},
  OPTannote = {}
}

@Article{Shapiro98a,
  author = {Stuart L. Shapiro},
  title = {Head-On Collision of Neutron Stars As A Thought Experiment},
  key = {Shapiro98a},
  journal = {Phys. Rev. D},
  year = {1998},
  volume = {58},
  number = {},
  OPTpages = {103002},
  OPTannote = {}
}

@Article{Shapiro99a,
  author = {Stuart L. Shapiro},
  title = {Brief Comments on ``The Shapiro Conjecture, Prompt or Delayed
           Collapse?'' by Miller, Suen, and Tobias},
  key = {Shapiro99a},
  journal = {},
  year = {1999},
  volume = {},
  pages = {},
  note = {gr-qc/9909059}
}

@ARTICLE{Shapiro00,
    author = {{Shapiro}, S.~L.},
    title = "{Differential Rotation in Neutron Stars:
              Magnetic Braking and Viscous Damping}",
    journal = {Astrophys. J.},
    year = 2000,
    month = nov,
    volume = 544,
    pages = {397-408},
    adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2000ApJ...544..397S&amp;db_key=AST},
    adsnote = {Provided by the NASA Astrophysics Data System}
}

@ARTICLE{Shapiro03,
    author = {{Cook}, J.~N. and {Shapiro}, S.~L. and {Stephens}, B.~C.},
    title = "{Magnetic Braking and Viscous Damping of Differential Rotation in Cylindrical Stars}",
    journal = {Astrophys. J.},
    year = 2003,
    month = dec,
    volume = 599,
    pages = {1272-1292},
    adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2003ApJ...599.1272C&amp;db_key=AST},
    adsnote = {Provided by the NASA Astrophysics Data System}
}

@ARTICLE{Shapiro04,
    author = {{Liu}, Y.~T. and {Shapiro}, S.~L.},
    title = "{Magnetic Braking in Differentially Rotating, Relativistic Stars}",
    journal = {ArXiv Astrophysics e-prints},
    eprint = {astro-ph/0312038},
    year = 2003,
    month = dec,
    adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2003astro.ph.12038L&amp;db_key=PRE},
    adsnote = {Provided by the NASA Astrophysics Data System}
}

@Article{Shapiro04a,
    author = {{Shapiro}, S.~L.},
    title = {Collapse of Uniformly Rotating Stars to Black Holes
             and the Formation of Disks},
    journal = {Astrophys. J.},
    year = 2004,
    volume = 610,
    pages = 913
}

@Article{Shapiro05,
    author = {{Shapiro}, S.~L.},
    title = {Spin, Accretion and the Cosmological Growth of Supermassive Black Holes},
    journal = {Astrophys. J.},
    year = 2005,
    volume = 620,
    pages = 59,
}

@Article{Shapiro:2005dc,
     author    = "Shapiro, Stuart L.",
     title     = "Numerical Relativity at the Frontier",
     year      = "2005",
     eprint    = "gr-qc/0509094",
     SLACcitation  = "%%CITATION = GR-QC 0509094;%%"
}

@article{Shen98,
  author = {H. Shen and H. Toki and K. Oyamatsu and K. Sumiyoshi},
  title = {Relativistic Equation of State of Nuclear Matter for Supernova and Neutron Star},
  journal = {Nucl. Phys. A},
  volume = {637},
  year = {1998},
  pages = {435-450},
  note = {nucl-th/9805035},
}

@article{Shibata88,
        key = {Shibata88},
        author = {Masaru Shibata and Takashi Nakamura and {Ken-ichi} Oohara},
        journal = {Prog. Theor. Phys.},
        title = {},
        volume = {88},
        year = {1992},
        pages = {1079}
}

@article{Shibata92,
        key = {Shibata92},
        author = {Masaru Shibata and Takashi Nakamura and {Ken-ichi} Oohara},
        journal = {Prog. Theor. Phys.},
        volume = {88},
        year = {1992},
        pages = {1079}
}

@article{Shibata95,
        key = {Shibata95},
        author = {Masaru Shibata and Takashi Nakamura},
        journal = {Phys. Rev. D},
        title = {Evolution of three-dimensional gravitational waves:
                 {H}armonic slicing case},
        volume = {52},
        year = {1995},
        pages = {5428}
}

@article{Shibata97a,
        key = {Shibata97a},
        author = {Masaru Shibata},
        journal = {Phys. Rev. D},
        title = {Apparent horizon finder for a special family of
                 spacetimes in 3{D} numerical relativity},
        volume = {55}, number = {4},
        year = {1997}, month = {15 February},
        pages = {2002--2013}
}

@article{Shibata97b,
        key = {Shibata97b},
        author = {Masaru Shibata},
        journal = {Phys. Rev. D},
        title = {Time symmetric initial conditions of gravitational
                 waves for 3{D} numerical relativity},
        volume = {55},
        year = {1997},
        pages = {7529-7537}
}

@article{Shibata97c,
        key = {Shibata97c},
        author = {Masaru Shibata and {Ken-ichi} Oohara and Takashi Nakamura},
        journal = {Prog. Theor. Phys.},
        title = {Numerical study on the hydrodynamic instability of
                 binary stars in the first post {N}ewtonian
                 approximation of general relativity},
        volume = {98},
        year = {1997},
        pages = {},
        note = {to appear}
}

@article{Shibata97d,
        key = {Shibata97d},
        author = {Masaru Shibata},
        journal = {Phys. Rev. D},
        title = {Numerical study of synchronized binary neutron stars
                 in the post-{N}ewtonian approximation of general relativity},
        volume = {55},
        year = {1997},
        pages = {6019}
}


@Article{Shibata97e,
  author = 	 {Masaru Shibata and Keisuke Taniguchi and Takashi Nakamura},
  title = 	 {Location of the innermost stable circular orbit of
                  binary neutron stars in the post {N}ewtonian
                  approximations of general relativity},
  journal = 	 {Prog. Theor. Phys. Suppl.},
  year = 	 {1997},
  volume = 	 {128},
  pages = 	 {295-333},
  note = 	 {gr-qc/9801004}
}

@article{Shibata98,
        key = {Shibata98},
        author = {Masaru Shibata},
        journal = {Phys. Rev. D},
        title = {A relativistic formalism for computation of
                 irrotational binary stars in quasi equilibrium states},
        volume = {58},
        year = {1998},
        pages = {024012}
}

@article{Shibata98b,
        key = {Shibata98b},
        author = {Masaru Shibata and Thomas W. Baumgarte and Stuart L. Shapiro},
        journal = {Phys. Rev. D},
        title = {Stability of coalescing binary stars against gravitational
                 collapse: Hydrodynamical simulations},
        volume = {58},
        year = {1998},
        pages = {023002}
}

@article{Shibata99a,
        key = {Shibata99a},
        author = {M. Shibata},
        journal = {Prog. Theor. Phys.},
        title = {Fully general relativistic simulation of merging binary
                 clusters -- Spatial gauge condition --},
        volume = {101},
        year = {1999},
        pages = {1199-1233},
        note = {gr-qc/9905058}
}

@article{Shibata99b,
        author = {M. Shibata and M. Sasaki},
        journal = {Phys. Rev. D},
        title = {Black hole formation in the Friedmann universe:
                 Formulation and computation in numerical relativity},
        volume = {},
        year = {1999},
        pages = {},
        note = {gr-qc/9905064}
}

@article{Shibata99c,
        author = {M. Shibata},
        journal = {Phys. Rev. D},
        title = {Fully general relativistic simulation of coalescing binary neutron stars:
                 Preparatory tests},
        volume = {60},
        year = {1999},
        pages = {104052},
        note = {gr-qc/9908027}
}

@article{Shibata99d,
        author = {M. Shibata and K. Ury{\={u}}},
        journal = {Phys. Rev. D},
        title = {Simulation of merging binary neutron stars in full general
           relativity: Gamma=2 case},
        volume = {61},
        year = {2000},
        pages = {064001},
        note = {gr-qc/9911058}
}

@article{Shibata99e,
        author = {M. Shibata and T.~W. Baumgarte and S.~L. Shapiro},
        journal = {Phys. Rev. D},
        title = {Stability and collapse of rapidly rotating, supramassive
          neutron stars: {3D} simulations in general relativity},
        volume = {61},
        year = {2000},
        pages = {044012},
        note = {gr-qc/9911308}
}

@article{Shibata00a,
        author = {M. Shibata},
        journal = {Prog. Theor. Phys.},
        title = {Axisymmetric {S}imulations of {R}otating {S}tellar
                 {C}ollapse in {F}ull {G}eneral {R}elativity},
        volume = {104},
        year = {2000},
        pages = {325-358}
}

@article{Shibata-Uryu-2000b,
        author  = "Masaru Shibata and K{\={o}}ji Ury{\={u}}",
        journal = "Phys. Rev. D",
        title   = "Apparent Horizon Finder
	           for General Three-Dimensional Spaces",
        volume  = 62, pages = "087501",
        year    = 2000,
}

@Article{Shibata:2000jt,
     author    = "Shibata, Masaru and Baumgarte, Thomas W. and Shapiro,
                  Stuart L.",
     title     = "The bar-mode instability in differentially rotating neutron
                  stars: Simulations in full general relativity",
     journal   = "Astrophys. J.",
     volume    = "542",
     year      = "2000",
     pages     = "453-463",
     eprint    = "astro-ph/0005378",
     SLACcitation  = "%%CITATION = ASTRO-PH 0005378;%%"
}

@article{Shibata01a,
        author = {M. Shibata and K. Ury{\={u}}},
        journal = {Phys. Rev. D},
        title = {Computation of gravitational waves from inspiraling binary
                 neutron stars in quasiequilibrium circular orbits:
                 Formulation and calibration},
        volume = {64},
        year = {2001},
        pages = {104017}
}

@article{Shibata02,
        author = {M. Shibata and Stuart L. Shapiro},
        journal = {Astrophys. J. Lett.},
        title = {Collapse of a Rotating Supermassive Star to a Supermassive Black Hole:
		 Fully Relativistic Simulations},
        volume = {572},
        year = {2002},
        pages = {L39},
        eprint = {astro-ph/0205091}
}

@article{Shibata02a,
  author =       {M. Shibata and K. Ury{\={u}}},
  journal =      {Prog. Theor. Phys.},
  title =        {Gravitational Waves from the Merger of Binary
                  Neutron Stars in a Fully General Relativistic
                  Simulation},
  volume =       107,
  year =         2002,
  pages =        265,
  eprint =       {gr-qc/0203037},
}

@Article{Shibata:2002mr,
     author    = "Shibata, Masaru and Karino, Shigeyuki and Eriguchi,
                  Yoshiharu",
     title     = "Dynamical instability of differentially rotating stars",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = "334",
     year      = "2002",
     pages     = "L27",
     eprint    = "gr-qc/0206002",
     SLACcitation  = "%%CITATION = GR-QC 0206002;%%"
}

@Article{Shibata:2003yj,
     author    = "Shibata, Masaru and Karino, Shigeyuki and Eriguchi,
                  Yoshiharu",
     title     = "Dynamical bar-mode instability of differentially rotating
                  stars: Effects of equations of state and velocity
                  profiles",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = "343",
     year      = "2003",
     pages     = "619",
     eprint    = "astro-ph/0304298",
     SLACcitation  = "%%CITATION = ASTRO-PH 0304298;%%"
}

%Before: Shibata03
@Article{Shibata:2003iy,
     author    = "Shibata, Masaru",
     title     = "Axisymmetric general relativistic hydrodynamics: Long-term
                  evolution of neutron stars and stellar collapse to neutron
                  stars and black holes",
     journal   = "Phys. Rev. D",
     volume    = "67",
     year      = "2003",
     pages     = "024033",
     eprint    = "gr-qc/0301103",
     SLACcitation  = "%%CITATION = GR-QC 0301103;%%"
}

% Before: Shibara03b
@Article{Shibata:2003iw,
     author    = "Shibata, Masaru",
     title     = "Collapse of Rotating Supramassive Neutron Stars to Black
                  Holes: Fully General Relativistic Simulations",
     journal   = "Astrophys. J.",
     volume    = "595",
     year      = "2003",
     pages     = "992",
     eprint    = "astro-ph/0310020",
     SLACcitation  = "%%CITATION = ASTRO-PH 0310020;%%"
}

% Before: Shibata03c
@Article{Shibata:2003ga,
     author    = "Shibata, Masaru and Taniguchi, Keisuke
                  and Ury{\={u}}, K{\={o}}ji",
     title     = "Merger of binary neutron stars of unequal mass in full
                  general relativity",
     journal   = "Phys. Rev. D",
     volume    = "68",
     year      = "2003",
     pages     = "084020",
     eprint    = "gr-qc/0310030",
     SLACcitation  = "%%CITATION = GR-QC 0310030;%%"
}

@ARTICLE{Shibata03d,
   author = {{Shibata}, M. and {Sekiguchi}, Y.-I.},
    title = "{Gravitational waves from axisymmetrically oscillating neutron stars in general relativistic simulations}",
  journal = {Phys. Rev. D},
     year = 2003,
    month = nov,
   volume = 68,
   number = 10,
    pages = {104020-+},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2003PhRvD..68j4020S&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Shibata04,
   author = {{Shibata}, M. and {Sekiguchi}, Y.},
    title = "{Gravitational waves from axisymmetric rotating stellar core collapse to a neutron star in full general relativity}",
  journal = {Phys. Rev. D},
     year = 2004,
    month = apr,
   volume = "69",
    number = 8,
    pages = {084024},
}

% This should be replaced by Shibata:2004kb.
@ARTICLE{Shibata05,
   author = {{Shibata}, M. and {Sekiguchi}, Y.},
    title = "{Three-dimensional simulations of stellar core collapse in full
              general relativity: Nonaxisymmetric dynamical instabilities}",
  journal = "{Phys. Rev. D in print}",
     year = 2005,
}

@Article{Shibata:2004kb,
     author    = "Shibata, Masaru and Sekiguchi, Yu-ichirou",
     title     = "Three-dimensional simulations of stellar core collapse in
                  full general relativity: Nonaxisymmetric dynamical
                  instabilities",
     journal   = "Phys. Rev. D",
     volume    = "71",
     year      = "2005",
     pages     = "024014",
     eprint    = "astro-ph/0412243",
     SLACcitation  = "%%CITATION = ASTRO-PH 0412243;%%"
}

@ARTICLE{Shibata05b,
  author =       {{Shibata}, M. and {Sekiguchi}, Y.},
  title =        "{Magnetohydrodynamics in full general relativity:
                   Formulation and tests}",
  journal =      "Phys. Rev. D",
  year =         2005,
  month =        august,
  volume =       72,
  pages =        "{044014}",
}

@Article{Shibata05c,
  author =       {Masaru Shibata and Keisuke Taniguchi and K{\={o}}ji
                  Ury{\={u}}},
  title =        {Merger of binary neutron stars with realistic
                  equations of state in full general relativity},
  journal =      {Phys. Rev. D},
  year =         2005,
  volume =       71,
  pages =        084021,
  eprint =       {gr-qc/0503119},
}

@ARTICLE{Shibata06a,
  author =       {{Shibata}, M. and {Taniguchi}, K.},
  title =        "{Merger of binary neutron stars to a black hole:
	           Disk mass, short gamma-ray bursts, and quasinormal mode ringing}",
  journal =      "Phys. Rev. D",
  year =         2006,
  month =        {March},
  volume =       73,
  pages =        "{064027}",
}

@ARTICLE{Shibata06d,
  author =       {{Shibata}, M. and {Uryu}, K.},
  title =        "{Merger of black hole-neutron star binaries: 
		   nonspinning black hole case}",
  journal =      "Phys. Rev. D",
  year =         2006,
  month =        {December},
  volume =       74,
  pages =        "{121503 (R)}",
}

@Article{Shinkai94,
        author  = {L. Gunnarsen and H. Shinkai and K. Maeda},
        title   = {A `3+1' method for finding principal null directions},
        journal = {Class. Quantum Grav.},
        year    = {1995},
        volume  = {12},
        pages   = {133-140},
        eprint   = {gr-qc/9406003}
}

@inproceedings{Shinkai96texas,
        author    = {H. Shinkai and M. Saijo and K. Maeda},
        title     = {Can We Detect {B}rans-{D}icke Scalar Gravitational Waves in
                     Gravitational Collapse?},
        editor    = {A. Olinto and J. Frieman and D. Schramm},
        booktitle = {Proceedings of {\it The 18th {T}exas Symposium on
                     Relativistic Astrophysics}},
        publisher = {World {S}cientific},
        address   = {Singapore},
        year      = {1998},
        pages     = {619}
}

@article{Shinkai97a,
        key = {Shinkai97a},
        author  = {H. Shinkai and F.D. Swesty and M. Tobias and W-M. Suen and
                  E.Y.M. Wang and C.M. Will},
        title   = {{N}ewtonian and post-{N}ewtonian binary neutron star mergers},
        journal = {Proceedings of {\it The 8th {M}arcel {G}rossmann Meeting }
                  (1997 June, Jerusalem), World {S}cientific },
        year    = {to be published, gr-qc/9710073},
        volume  = {},
        pages = {}
}

@article{Shinkai97b,
        key = {Shinkai97b},
        author  = {H. Shinkai and G. Yoneda},
        OPTtitle = {},
        title   = {Lorentzian dynamics in Ashtekar gravity},
        journal = {Proceedings of {\it The 8th {M}arcel {G}rossmann Meeting }
                  (1997 June, Jerusalem), World {S}cientific },
        year    = {to be published, gr-qc/9710074},
        volume  = {},
        OPTnumber = {},
        pages = {}
}

@article{Shinkai99a,
        key     = {Shinkai99a},
        author  = {H. Shinkai and {\it et al.}},
        title   = {Post-{N}ewtonian Initial Data for Numerical Relativity},
        note = {in preparation},
}

@article{Shinkai99b,
        key     = {Shinkai99b},
        author    = "H. Shinkai and G. Yoneda",
        title   = {Asymptotically constrained and real-valued system based on {A}shtekar's
variables},
        journal = {Phys. Rev. D},
        volume = {60},
        year = {1999},
        pages = {101502},
        eprint = {gr-qc/9906062}
}

@Article{Shinkai00a,
     author    = "H. Shinkai and S. A. Hayward",
     title     = "Quasi-spherical approximation for rotating black holes",
     eprint    = "gr-qc/0008075",
     SLACcitation  = "%%CITATION = GR-QC 0008075;%%",
        journal = {Phys. Rev. D},
        volume = {64},
        year = {2001},
        pages = {044002}
}

@Article{Shinkai00b,
     author    = "H. Shinkai and G. Yoneda",
     title     = "Hyperbolic formulations and numerical relativity: experiments using
                  {A}shtekar's connection variables",
     journal = "Class. Quantum Grav.",
     year      = "2000",
     volume = "17",
     pages = "4799-4822",
     eprint = {gr-qc/0005003}
}

@Article{Shinkai01,
  author = 	 {Hisa-aki Shinkai and Sean A. Hayward},
  title = 	 {Quasispherical approximation for rotating black holes},
  journal = 	 {Phys. Rev. D},
  year = 	 2001,
  volume = 	 64,
  pages = 	 044002}

@Article{Shinkai02,
     author    = "H. Shinkai and G. Yoneda",
     title     = "Adjusted {ADM} systems and their expected stability properties:
                  constraint propagation analysis in {S}chwarzschild spacetime ",
     journal = "Class. Quantum Grav.",
     year      = "2002",
     volume = "19",
     pages = "1027-1049",
     eprint = {gr-qc/0111008}
}

@InBook{Shinkai02a,
  author =       {Hisa-aki Shinkai and Gen Yoneda},
  title =        {Progress in Astronomy and Astrophysics},
  chapter =      {Re-formulating the {E}instein equations for stable
                  numerical simulations: Formulation Problem in
                  Numerical Relativity},
  publisher =    {Nova Science},
  year =         2003,
  eprint =       {gr-qc/0209111}
}

@phdthesis{Shoemaker99,
        author  = {Deirdre M. Shoemaker},
        title   = {Apparent Horizons in Binary Black Hole Spacetimes},
        school  = {The University of Texas at Austin},
	address = {Austin, USA},
        year    = 1999,
}

@phdthesis{Nollert90,
        author  = {Hans-Peter Nollert},
        title   = {Astrophysik in der Schwarzschildmetrik am Beispiel von Quasi-Normalmoden schwarzer L\"ocher und Lichtablenkung bei R\"ontgenpulsaren},
        school  = {Universit\"at T\"ubingen},
	address = {T\"ubingen, Germany},
        year    = 1990,
}


@Article{Shoemaker-Huq-Matzner-2000,
        author = "Deirdre M. Shoemaker and Mijan F. Huq and Richard A. Matzner",
        title   = "Generic tracking of multiple apparent horizons
                   with level flow",
        journal = "Phys. Rev. D",
        volume = 62,
        year = 2000,
        pages = "124005",
	eprint = "gr-qc/0006042",
	doi    = "10.1103/PhysRevD.62.124005",
}

@Article{Shoemaker2003a,
  author =       "Deirdre Shoemaker and Kenneth L. Smith and Ulrich
                  Sperhake and Pablo Laguna and Erik Schnetter and
                  David Fiske",
  title =        "Moving black holes via singularity excision",
  year =         "2003",
  journal =      "Class. Quantum Grav.",
  volume =       20,
  pages =        {3729--3744},
  note =         {gr-qc/0301111}
}

@article{Shu88,
        key = {Shu88},
        author = {C.~W. Shu and S.~J. Osher},
        journal = {J. Comput. Phys.},
        title = {},
        year = {1988},
        volume = {77},
        pages = {439}
}

@article{Shu89,
        key = {Shu89},
        author = {C.~W. Shu and S.~J. Osher},
        journal = {J. Comput. Phy.},
        title = {},
        year = {1989},
        volume = {83},
        pages = {32}
}

@Techreport{Shu97,
   author =  {C.~W. Shu},
   title = {{E}ssentially non-oscillatory and weighted essentially non-oscillatory schemes for hyperbolic conservation laws},
   institution = {NASA Langley Research Center},
   type = {Lecture notes},
   number={ICASE Report 97-65; NASA CR-97-206253},
   year={1997},
   note = {{\tt  http://techreports.larc.nasa.gov/icase/1997/icase-1997-65.pdf} }
}

@InCollection{Shu99,
  author =          {C.~W. Shu},
  title =          {{H}igh {O}rder {ENO} and {WENO} {S}chemes for {C}omputational {F}luid {D}ynamics},
  booktitle =          {High-{O}rder {M}ethods for {C}omputational {P}hysics},
  publisher =    {Springer},
  year =          {1999},
  editor =          {T.~J. Barth and H. Deconinck},
  OPTnote = {A related online version can be found under {\em
  Essentially {N}on-{O}scillatory and {W}eighted {E}ssentially
  {N}on-{O}scillatory {S}chemes for {H}yperbolic {C}onservation
  {L}aws} at {\tt
  http://www.icase.edu/library/reports/rdp/97/97-65RDP.tex.refer.html}}
}

@article{Siebel01,
        author = {F. Siebel and P. H{\"u}bner},
        journal = {Phys. Rev. D},
        title = {On the Effect of Constraint Enforcement on the Quality of
                 Numerical Solutions in General Relativity},
        year = {2001},
        volume = {64},
        pages = {024021},
        note = {gr-qc/0104079}
}

@article{Siebel-2001b,
  author = "Florian Siebel and Jos{\'e} A.~Font",
  title  = "Scalar field induced oscillations of relativistic stars
            and gravitational collapse",
  journal = "Phys. Rev. D",
  volume  = 65, number = 2,
  pages   = 024021,
  year    = 2001, month = "December",
  eprint  = "gr-qc/0108006",
}

@Article{Siebel02,
  author = 	 {Florian Siebel and Jos{\'e} A.~Font and Ewald
                  M{\"u}ller and Philippos Papadopoulos},
  title = 	 {Simulating the dynamics of relativistic stars via a
                  light-cone approach},
  journal = 	 {Phys. Rev. D},
  year = 	 2002,
  volume = 	 65,
  pages = 	 064038}

@article{Siebel03,
        author = {Florian Siebel and Jos{\'e} A. Font and Ewald Mueller
                  and Philippos Papadopoulos},
        title = "Axisymmetric core collapse simulations using
                 characteristic numerical relativity",
        year = 2003,
        journal = {Phys. Rev. D},
        volume  = 67,
        pages   = 124018,
}

@incollection{Simone95,
        key     = {pois},
        author  = {L.E. Simone and E. Poisson and  C. M. Will},
        title   = {},
        year    = {1995},
        journal = {Phys. Rev. D},
        volume  = {42},
        pages = {},
        note = {submitted}
}

@Article{Skoge02,
        key     = {Skoge02},
        author  = {M.L. Skoge and T.W. Baumgarte },
        title = {Comparing Criteria for Circular Orbits in General
                 Relativity},
        journal = {Phys. Rev. D},
        year = 2002,
        volume = 66,
        pages = {107501}
}

@article{Sluis86,
        key     = {Sluis86},
        author  = {A. van~der~Sluis and H. A. van~der~Vorst},
        title   = {The Rate of Convergence of Conjugate Gradients},
        journal = {Numer. Math.},
        volume  = 48,
        year    = 1986,
        pages   = {543-560}
}

@Article{Smarr73a,
        author  = {L. L. Smarr},
        title   = {Mass Formula for {K}err Black Holes},
        journal = {Phys. Rev. Lett.},
        year    = {1973},
        volume = {30},
        pages = {71}
}

% copied by Steven Brandt for 3/16/94 meeting
@Article{Smarr73b,
          key     = {Smarr73b},
        author  = {L. L. Smarr},
          title   = {Surface Geometry of Charged Rotating Black Holes},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1973},
          volume = {7},
          OPTnumber = {},
          pages = {289},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@phdthesis{Smarr75,
        key     = {Smarr75},
        author  = {L. Smarr},
        title   = {The Structure of General Relativity with a Numerical
                   Illustration: The Collision of Two Black Holes},
        school  = {University of Texas, Austin},
        address = {Austin, Texas},
        year    = 1975,
	X-note  = "{U}niversity {M}icrofilms \#DA 75-16738",
}

% copied by Peter Leppik for 3/17/94 meeting
@article{Smarr76,
        key     = {Smarr76},
        author  = {Larry Smarr and Andrej {\v{C}}ade{\v{z}} and Bryce DeWitt and Kenneth R. Eppley},
        title   = {Collision of Two Black Holes: Theoretical Framework},
        journal = {Phys. Rev. D},
        volume  = 14,
        number = 10,
        year    = 1976,
        pages   = {2443-2452}
}

% Copied by Karen for 3/24/95 group meeting
@article{Smarr77,
        key     = {Smarr77},
        author  = {L. Smarr},
        title   = {Spacetimes generated by computers: Black holes with
                  gravitational radiation},
        journal = {Ann. N. Y. Acad. Sci.},
        volume  = 302,
        year    = 1977,
        pages   = {569-604}
}

@article{Smarr78a,
        key     = {Smarr78a},
        author  = {Larry Smarr and James W. York},
        title   = {Radiation Gauge in General Relativity},
        journal = {Phys. Rev. D},
        volume  = 17,
        year    = 1978,
        pages   = {1945}
}

% copied by Doug Swesty for 3/17/94 meeting
@article{Smarr78b,
        key     = {Smarr78b},
        author  = {Larry Smarr and James W. York},
        title   = {Kinematical conditions in the construction of spacetime},
        journal = {Phys. Rev. D},
        volume  = 17, number = 10,
        year    = 1978, month = "15 May",
        pages   = "2529--2552",
}

@incollection{Smarr79,
        key     = {Smarr79},
        author  = {L. Smarr},
        title   = {Gauge Conditions, Radiation Formulae and the Two
                  Black Hole Collision},
        editor  = {L. Smarr},
        booktitle = {Sources of gravitational radiation},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1979,
        pages   = {245}
}

@incollection{Smarr79a,
        key     = {Smarr79a},
        author  = {L. Smarr},
        title   = {Basic Concepts in Finite Differencing of Partial
                  Differential Equations},
        editor  = {L. Smarr},
        booktitle = {Sources of gravitational radiation},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1979,
        pages   = 139
}

@incollection{Smarr82,
        author  = {L. Smarr},
        title   = {The Supercomputer Famine in American Universities},
        editor  = {P.D. Lax},
        booktitle = {The Report of the Panel on Large Scale Computing in
                     Science and Engineering},
        year    = {1982}
}

@Unpublished{Smarr94,
  author = {L. Smarr},
  title = {},
  note = {private communication},
  OPTcrossref = {},
  OPTkey = {},
  year = {1994},
  OPTmonth = {},
  OPTannote = {}
}

@book{Smith85,
  title = {Numerical Solution of Partial Differential Equations},
  author = {G. D. Smith},
  publisher = {Oxfort University Press},
  year = {1985},
  edition = {third},
  note = {ISBN 0198596502},
}

@article{Smith96,
        key     = {Smith96},
        author  = {S. C. Smith and J. L. Houser and J. M. Centrella},
        title   = {},
        journal = {Astrophys. J.},
        volume  = {458},
        note  = {},
        year    = 1996,
        pages   = {236}
}

@article{Smoller95a,
        key     = {Smoller95a},
        author  = {J. Smoller and B. Temple},
        title   = {},
        journal = {Phys. Rev. D},
        volume  = {},
        note  = {in press},
        year    = 1995,
        pages   = {}
}

@article{Soberman97,
         key     = {Soberman97},
         author  = {Soberman, G.E. and Phinney, E.S. and van den Heuvel, E.P.J.},
         title   = {},
         journal = {Astronomy and Astrophysics},
         volume  = {327},
         note  = {},
         year    = 1997,
         pages   = {620}
}

@article{Sonneveld89,
        key     = {Sonneveld89},
        author  = {P. Sonneveld},
        title   = {CGS, A Fast Lanczos-Type Solver for Non-symmetric Linear
                  Systems},
        journal = {SIAM J. Sci. Stat. Comput.},
        volume  = 10,
        number  = 1,
        year    = 1989,
        pages   = {36-52}
}

@Article{Sopuerta:2006bw,
  author =       "Sopuerta, Carlos F. and Sperhake, Ulrich and Laguna,
                  Pablo ",
  title =        "Hydro-without-Hydro Framework for Simulations of
                  Black Hole-Neutron Star Binaries",
  year =         2006,
  journal =      "Class. Quantum Grav.",
  volume =       23,
  pages =        {S579-S598},
  eprint =       "gr-qc/0605018",
  SLACcitation = "%%CITATION = GR-QC 0605018;%%"
}

@Article{Sopuerta:2006wj,
     author    = "Sopuerta, Carlos F. and Yunes, Nicolas and Laguna, Pablo",
     title     = "Gravitational recoil from binary black hole mergers: The
                  close-limit approximation",
     journal   = "Phys. Rev.",
     volume    = "D74",
     year      = "2006",
     pages     = "124010",
     eprint    = "astro-ph/0608600",
     SLACcitation  = "%%CITATION = ASTRO-PH/0608600;%%"
}

@article{Sorkin82,
        key     = {Sorkin82},
        author  = {R. D. Sorkin},
        title   = {A Stability Criterion for Many-Parameter
                   Equilibrium Families},
        journal = {Astrophys. J.},
        volume  = 257,
        year    = 1982,
        pages   = {847-854}
}

@misc{SpawnerWeb,
        key     = {SpawnerWeb},
        note    = {Spawning analysis tasks from Cactus applications:
                   \\{\tt http://www.aei.mpg.de/{\textasciitilde}allen/TestBedWeb/PR/spawn.html}}
}

@InProceedings{Speith99,
  author =       {Roland Speith and Erik Schnetter and Stefan Kunze
                  and Harald Riffert},
  title =        {Distributed implementation of {SPH} for simulations
                  of accretion disks},
  booktitle =    {Molecular Dynamics on Parallel Computers
                  (Proceedings of the Workshop at the John von
                  Neumann--Institut for Computing (NIC), Research
                  Centre J{\"u}lich, 8 -- 10 February 1999)},
  pages =        {276-285},
  year =         2000,
  editor =       {R{\"ud}iger Esser and Peter Grassberger and Johannes
                  Grotendorst andMarius Lewerenz},
  publisher =    {World Scientific}
}

@Article{Sperhake:2003fc,
     author    = "Sperhake, Ulrich and Smith, Kenneth L. and Kelly, Bernard
                  and Laguna, Pablo and Shoemaker, Deirdre",
     title     = "Impact of densitized lapse slicings on evolutions of a
                  wobbling black hole",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "024012",
     eprint    = "gr-qc/0307015",
     SLACcitation  = "%%CITATION = GR-QC 0307015;%%"
}

@Article{Sperhake2005a,
  author =       "Sperhake, Ulrich and Kelly, Bernard and Laguna,
                  Pablo and Smith, Kenneth L. and Schnetter, Erik",
  title =        "Black hole head-on collisions and gravitational
                  waves with fixed mesh-refinement and dynamic
                  singularity excision",
  journal =      "Phys. Rev. D",
  volume =       "71",
  year =         "2005",
  pages =        "124042",
  eprint =       "gr-qc/0503071",
  SLACcitation = "%%CITATION = GR-QC 0503071;%%"
}

@Article{Sperhake:2006cy,
     author    = "Sperhake, Ulrich",
     title     = "Binary black-hole evolutions of excision and puncture
                  data",
     year      = "2006",
     eprint    = "gr-qc/0606079",
     SLACcitation  = "%%CITATION = GR-QC 0606079;%%"
}

@article{Spherical1,
        key     = {Spherical1},
        author  = {????},
        title   = {1D paper, to be published.},
        journal = {????},
        volume  = {????},
        number  = {????},
        year    = {????},
        pages   = {????}
}

@article{SphericalBH1,
        key     = {SphericalBH1},
        author  = {?????},
        title   = {Spherical paper with discussion of gauge conditions,
                   etc.},
        journal = {????},
        volume  = {????},
        year    = {????},
        pages   = {????}
}

@Article{Spruit99,
        key     = {Spruit99},
        author  = {H. C. Spruit},
        title   = {},
        journal = {Astron. and Astrophys.},
        volume  = 341,
        year    = 1999,
        pages   = {L1},
}

@InProceedings{squyres03:_compon_archit_lam_mpi,
  author =       {Jeffrey M. Squyres and Andrew Lumsdaine},
  title =        {{A Component Architecture for LAM/MPI}},
  booktitle =    {Proceedings, 10th European PVM/MPI Users' Group Meeting},
  pages =        {379-387},
  year =         {2003},
  address =      {Venice, Italy},
  publisher =    {Springer-Verlag},
  series =       {Lecture Notes in Computer Science},
  number =       {2840},
  month =        {September / October}
}

@article{Stairs98,
        key     = {Stairs98},
        author  = {Stairs, I.H. and Arzoumanian, Z. and Camilo, F. and Lyne, A.G. and Nice, D.J. and Taylor, J.H. and Thorsett, S.E. and Wolszczan, A.},
        title   = {Measurement of Relativistic Orbital Decay in the {PSR}
                  {B}1534+12 Binary System},
        journal = {Astrophys. J.},
        volume  = 505,
        year    = 1998,
        pages   = 352
}

@article{Stairs02,
         key     = {Stairs02},
         author  = {Stairs, I.H. and Thorsett, S.E. and Taylor, J.H. and Wolszczan, A.},
         title   = {Studies of the Relativistic Binary Pulsar {PSR}
                    {B}1534+12},
         journal = {Astrophys. J.},
         volume  = {581},
         year    = {2001},
         pages   = {501-508}
}

@article{Starius-1980:composite-mesh-FD-for-hyperbolic-PDE,
	author = {G{\"o}ran Starius},
	title  = "On Composite Mesh Difference Methods
		  for Hyperbolic Differential Equations",
	journal = "Numerische Mathematik",
	volume  = 35,
	year    = 1980,
	pages   = "241--255"
}

@article{Stark85,
        key     = {Stark85},
        author  = {R. F. Stark and Tsvi Piran},
        title   = {Gravitational-Wave Emission from Rotating
                  Gravitational Collapse},
        journal = {Phys. Rev. Lett.},
        volume  = 55,
        year    = 1985,
        pages   = 891
}

@inproceedings{Stark86,
        key     = {Stark86},
        author  = {R. F. Stark and Tsvi Piran},
        year    = {1986},
        title   = {A Numerical computation of the gravitational radiation
        from rotating gravitational collapse},
        editor  = {Remo Ruffini},
        booktitle = {Proceedings of the Fourth Marcell Grossman Meeting
        on General Relativity},
        publisher = {Elsevier Science Publisher},
        pages   = {327},
}

@article{Stark87,
        key     = {Stark87},
        author  = {R. F. Stark and Tsvi Piran},
        title = {A General Relativistic code for rotating axisymmetric
        configurations and gravitational radiation: numerical methods and
        tests},
        journal = {Comp. Phys. Rep.},
        volume  = 5,
        year    = 1987,
        pages   = 221
}

@Unpublished{Stark91,
  author = {R. Stark},
  title = {},
  note = {in a talk given in Austin, TX, October 1991},
  OPTcrossref = {},
  OPTkey = {},
  OPTyear = {},
  OPTmonth = {},
  OPTannote = {}
}

@book{Stephani00,
  author =    {H. Stephani},
  title =     {General Relativity},
  publisher = {Press Syndicate of the University of Cambridge},
  address =   {The Pitt Building, Trumpington Street, Cambridge CB2 1RP},
  year    =   {2000 (original 1977)},
  edition =   {Reprint of second},
  ISBN    =   {0-521-37941-5}
}

@PhdThesis{Stergioulas96,
          key     = {Stergioulas96},
          author  = {N. Stergioulas},
          title   = {The Structure and Stability of Rotating Relativistic Stars},
          school  = {University of Wisconsin-Milwaukee},
          year    = {1996},
          address = {Milwaukee, Wisconsin}
}

@Article{Stergioulas95,
        author  = {N. Stergioulas and J. L. Friedman},
          title   = {Comparing Models of Rapidly Rotating Relativistic Stars
Constructed by Two Numerical Methods},
          journal = {Astrophys. J.},
          year    = {1995},
          volume  = {444},
          pages   = {306}
}

@Article{Stergioulas97,
        author  = {S. Koranda and N. Stergioulas and J. L. Friedman},
          title   = {Upper Limits Set by Causality on the Rotation and Mass
of Uniformly Rotating Relativistic Stars},
          journal = {Astrophys. J.},
          year    = {1997},
          volume  = {488},
          pages   = {799}
}

@Article{Stergioulas98,
  author =       {Nikolaos Stergioulas},
  title =        {Rotating Stars in Relativity},
  journal =      {Living Rev. Relativity},
  year =         1998,
  volume =       1,
  pages =        8,
  url =          {http://www.livingreviews.org/lrr-1998-8},
}

@Article{Stergioulas98a,
        author  = {N. Stergioulas and J. L. Friedman},
          title   = {Nonaxisymmetric Neutral Modes in Rotating Relativistic
Stars},
          journal = {Astrophys. J.},
          year    = {1998},
          volume  = {492},
          pages   = {301}
}

@inproceedings{Stergioulas99,
        author  = {N. Stergioulas and J.~A. Font and K.~D. Kokkotas},
          title   = {Non-linear Evolution of Rotating Relativistic Stars},
      booktitle = {Proceedings of the 19th {T}exas Symposium on Relativistic
Astrophysics},
      publisher = {Nucl. Phys. B (Proc. Suppl.) 80},
        address = {},
        pages   = {233},
          year    = {2000},
        editor  = {{\'E}. Aubourg {\it et al.}},
           note = {gr-qc/9904009}
}

@Article{Stergioulas99a,
        author  = {N. Stergioulas and W. Kluzniak and T. Bulik},
          title   = {Keplerian Frequencies and Innermost Stable Circular Orbits
of Rapidly Rotating Strange Stars},
          journal = {Astron. Astrophys.},
          year    = {1999},
          volume  = {352},
          pages   = {L116}
}

@Article{Stergioulas01,
        key     = {Stergioulas01},
        author  = {N. Stergioulas and J. A. Font},
        title   = {Nonlinear {\it r}-Modes in {R}apidly {R}otating {R}elativistic {S}tars},
        journal = {Phys. Rev. Lett.},
        year    = {2001},
        volume  = {86},
        pages   = {1148-1151}
}

@Article{Stergioulas03,
  key =          {Stergioulas03},
  author =       {Nikolaos Stergioulas},
  title =        {Rotating Stars in Relativity},
  journal =      {Living Rev. Relativity},
  year =         2003,
  volume =       6,
  pages =        3,
  url =          {http://www.livingreviews.org/lrr-2003-3},
}

@inproceedings{Stergioulas03b,
        key        = {Stergioulas03b},
        author        = {N. Stergioulas and I. Hawke},
        title        = {Equilibrium and Pulsations of Rotating Stars in Numerical Relativity},
        editor        = {K. D. Kokkotas and N. Stergioulas},
        booktitle = {{\it Recent Developments in Gravity}, Proceedings of the 10th Hellenic Relativity Conference},
        publisher = {World Scientific},
        address        = {Singapore},
        pages        = {185},
        year        = {2003}
}

@ARTICLE{1979RSPSA.367..527S,
   author = {{Stewart}, J.~M.},
    title = "{Hertz-Bromwich-Debye-Whittaker-Penrose potentials in general relativity}",
  journal = {Royal Society of London Proceedings Series A},
     year = 1979,
    month = sep,
   volume = 367,
    pages = {527-538},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1979RSPSA.367..527S&db_key=AST},
  adsnote = {Provided by the NASA Astrophysics Data System}
}

@incollection{Stewart84,
        key     = {Stewart84},
        author  = {J. M. Stewart},
        title   = {Numerical Relativity},
        editor  = {W. B. Bonner and J. N. Islam and M. A. MacCallum},
        booktitle = {Classical General Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1984,
	isbn    = {0-521-26747-1},
}

@Article{Stewart96,
          key     = "Stewart96",
          author  = "Rufus S. Hamad{\'e} and John M. Stewart",
          title   = "The spherically symmetric collapse
		     of a massless scalar field",
          journal = "Class. Quantum Grav.",
          year    = 1996, volume  = 13, number = 3,
          pages   = "497--512",
	  eprint = "gr-qc/9506044",
}

@book{Stewart:1990uf,
     author    = "Stewart, J. M.",
     title     = "Advanced general relativity",
     publisher = "Cambridge University Press, Cambridge",
     year      = "1990",
}

@Article{Stewart98,
  key =          {Stewart98},
  author =       {J.M.Stewart},
  title =        {The {C}auchy problem and the initial boundary value
                  problem in numerical relativity},
  journal =      {Class. Quantum Grav.},
  year =         1998,
  volume =       15,
  pages =        2865,
}

@Article{Strand1994a,
  author =       {B. Strand},
  title =        {Summation by parts for finite differencing
                  approximations for d/dx},
  journal =      {J. Comput. Phys.},
  year =         1994,
  volume =       110,
  pages =        47
}

@PhdThesis{Strand1996,
  author =	 {Bo Strand},
  title =	 {High-Order Difference Approximations for Hyperbolic Initial
                  Boundary Value Problems},
  school =	 {Uppsala University, Department of Scientific Computing,
                  Uppsala University. Uppsala, Sweden},
  year =	 1996
}

% copied by R. Gjertsen, 9/28/94
@article{strang:wavelets,
  author = {Strang, G.},
  title = {Wavelets and Dilation Equations: A Brief Introduction},
  journal = {SIAM Review},
  volume = {31(4)},
  pages = {614--627},
  year = {1989},
  CLASSIFY = {,wavelets,approximation}
}

@article{Strang68,
  key = {Strang68},
  author = {Strang, G.},
  title = {},
  journal = {SIAM J. Num. Anal.},
  volume = {5},
  pages = {506-517},
  year = {1968}
}

@book{Stoer-Bulirsch-1980,
        author = "J. Stoer and R. Bulirsch",
        title  = "Introduction to Numerical Analysis",
        publisher = "Springer-Verlag",
        address = "Berlin and New York",
        year = 1980,
        isbn = "3-540-90420-4 (Berlin) and 0-387-90420-4 (New York)",
}

@Article{Stone92,
  author={Stone, J.~M. and Mihalas, D. and Norman, M.~L.},
  title={ZEUS--2D: A Radiation MagnetoHydrodynamics Code For
Astrophysical Flows in Two Space Dimensions.  {I}. The
Radiation Hydrodynamic Algorithms and Tests},
  journal={Astrophys. J. Suppl.},
  year={1992},
  volume={80},
  pages={819-845}
}

@Article{Stone92a,
  author={Stone, J.~M. and Norman, M.~L.},
  title={ZEUS--2D: A Radiation MagnetoHydrodynamics Code For
Astrophysical Flows in Two Space Dimensions.  {I}. The Hydrodynamic
Algorithms and Tests},
  journal={Astrophys. J. Suppl.},
  year={1992},
  volume={80},
  pages={753-790}
}

@Article{Stone92b,
  author={Stone, J.~M. and Norman, M.~L.},
  title={ZEUS--2D: A Radiation MagnetoHydrodynamics Code For
Astrophysical Flows in Two Space Dimensions.  {I}. The
Magnetohydrodynamic Algorithms and Tests},
  journal={Astrophys. J. Suppl.},
  year={1992},
  volume={80},
  pages={791-818}
}

@Article{Suen86a,
          key     = {Suen86a},
        author  = {W. M. Suen},
          title   = {Distorted black holes in terms of multipole moments},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1986},
          volume  = {34},
          OPTnumber = {},
          pages   = {3633},
}

% copied by Joe 3/24/94
@Article{Suen86b,
          key     = {Suen86b},
        author  = {W. M. Suen},
          title   = {Multipole moments for stationary non-asymptotically
                  flat systems in general relativity},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1986},
          volume  = {34},
          OPTnumber = {},
          pages   = {3617},
}

@Article{Suen88a,
          key     = {Suen88a},
        author  = {W. M. Suen and R. H. Price and I. Redmount},
          title   = {Membrane viewpoint on black holes: Gravitational
                  Perturbations of the horizon},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1988},
          volume  = {37},
          OPTnumber = {},
          pages   = {2761},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen88b,
  key =          {Suen88b},
  author =       {W.-M. Suen and K. Young},
  title =        {Equilibrium Conditions for Relativistic Rotating
                  Systems},
  journal =      {Class. Quantum Grav.},
  year =         1988,
  volume =       5,
  pages =        1447
}

@Article{Suen88c,
          key     = {Suen88c},
        author  = {W.-M. Suen and C. Will},
          title   = {Damping of the Cosmological Constant by a Classical Scalar Field},
          OPTcrossref = {},
          journal = {Phys. Lett. B},
          year    = {1988},
          volume  = {205},
          OPTnumber = {},
          pages   = {447},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen89b,
          key     = {Suen89b},
        author  = {W. M. Suen},
          title   = {Minkowski Spacetime is Unstable in Semi-Classical Gravity},
          OPTcrossref = {},
          journal = {Phys. Rev. Lett.},
          year    = {1989},
          volume  = {62},
          OPTnumber = {},
          pages   = {2217},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen89c,
          key     = {Suen89c},
        author  = {W. M. Suen},
          title   = {The Wave Function of the Universe as A Leaking System},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1989},
          volume  = {39},
          OPTnumber = {},
          pages   = {2201},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen89d,
          key     = {Suen89d},
        author  = {M. B. Mijic, M. S. Morris, and W.-M. Suen},
          title   = {Initial Conditions for the $R+\epsilon R^2$ Cosmology},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1989},
          volume  = {39},
          OPTnumber = {},
          pages   = {1496},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen91a,
          key     = {Suen91a},
        author  = {W.-M. Suen and K. Young},
          title   = {Quasinormal Mode Expansion and Late-Time Behavior of Leaking System},
          OPTcrossref = {},
          journal = {Phys. Rev. A},
          year    = {1991},
          volume  = {43},
          OPTnumber = {},
          pages   = {1},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Suen94a,
          key     = {Suen94a},
        author  = {W.-M. Suen},
          title   = {Response to Comment on the Stability of the Semiclassical
                   {E}instein Equation},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1994},
          volume  = {50},
          OPTnumber = {},
          pages   = {5453},
}

@InCollection{Suen95a,
  author = {W.-M. Suen},
  title = {Numerical Relativity},
  OPTcrossref = {},
  OPTkey = {},
  booktitle = {Proceedings of the First International Conference on
  Frontiers of Physics, Shantou, China, August 1995},
  publisher = {Freeman},
  address = {San Francisco},
  year = {1996},
  OPTeditor = {},
  pages = {},
  OPTaddress = {},
  OPTannote = {}
}

@inproceedings{Suen95b,
        key        = {Suen95b},
        author        = {W.M. Suen},
        title        = {Coordinate Conditions in Numerical Relativity},
        editor        = {},
        booktitle = {Proceedings of the {C}ornell Black Hole Workshop},
        publisher = {Black Hole Grand Challenge Meeting},
        address        = {Cornell},
        pages        = {},
        year        = {1995}
}

@inproceedings{Suen95c,
        key        = {Suen95c},
        author        = {W.M. Suen},
        title        = {{3D} Gravitational Waves},
        editor        = {},
        booktitle = {Third {T}exas Workshop on {3D} Numerical Relativity},
        publisher = {Black Hole Grand Challenge Meeting},
        address        = {Texas},
        pages        = {},
        year        = {1995}
}

@inproceedings{Suen95d,
        key        = {Suen95d},
        author        = {W.M. Suen},
        title        = {Semi-Analytical Methods and Numerical Relativity},
        editor        = {},
        booktitle = {Third {T}exas Workshop on {3D} Numerical Relativity},
        publisher = {Black Hole Grand Challenge Meeting},
        address        = {},
        pages        = {},
        year        = {1995}
}

@inproceedings{Suen96a,
        key        = {Suen96a},
        author        = {W.M. Suen},
        title        = {Computational General Relativistic Astrophysics
and Gravitational Wave Astronomy},
        editor        = {K. S. Chang},
        booktitle = {Proceedings of the 21st Century Chinese
Astronomy Conference},
        publisher = {Hong Kong University},
        address        = {Hong Kong},
        pages        = {},
        year        = {1996}
}

@inproceedings{Suen96b,
        key        = {Suen96b},
        author        = {W.M. Suen},
        title        = {Coordinate Conditions in Numerical Relativity},
        editor        = {},
        booktitle = {Proceedings of the Chapel Hill Black Hole
Workshop},
        publisher = {Black Hole Grand Challenge Meeting},
        address        = {Chapel Hill},
        pages        = {},
        year        = {1996}
}

@inproceedings{Suen96c,
        key        = {Suen96c},
        author        = {W.M. Suen},
        title        = {Common Issues in the Black Hole and Neutron Star
Grand Challenge Projects},
        booktitle = {Proceedings of the Syracuse Black Hole Workshop},
        publisher = {Black Hole Grand Challenge Meeting},
        address        = {Syracuse},
        pages        = { },
        year        = {1996}
}

@Inproceedings{Suen96d,
  author={W.-M. Suen},
  editor={},
  title={Black Holes and Numerical Relativity},
  booktitle={Pacific Conference on Gravitation and Cosmology},
  publisher={Asia Pacific Center for Theoretical Physics},
  address={Seoul},
  year={1996},
  pages={}
}

@Inproceedings{Suen96e,
  author={W.-M. Suen},
  editor={A. Olinto and J. Frieman and D. Schramm},
  booktitle={Proceedings of {\it The 18th {T}exas Symposium on
        Relativistic Astrophysics}},
  publisher={World {S}cientific},
  address={Singapore},
  year={1998},
  pages={}
}

@Inproceedings{Suen97a,
  author={E. S. C. Ching and P. T. Leung and A. Maassen Van den Brink
and S. S. Tong and W.-M. Suen and K. Young},
  editor={},
  title={Waves in Open Systems},
  booktitle={2nd Joint Meeting of Chinese Physical Societies},
  publisher={Taipei},
  address={China},
  year={1997},
  pages={}
}

@Inproceedings{Suen97b,
  author={W.-M. Suen},
  editor={},
  title={Numerical Relativity and General Relativistic Astrophysics},
  booktitle={2nd Joint Meeting of Chinese Physical Societies},
  publisher={Taipei},
  address={China},
  year={1997},
  pages={}
}

@Inproceedings{Suen97c,
  author={E. S. C. Ching and P. T. Leung and A. Maassen Van den Brink
and S. S. Tong and W.-M. Suen and K. Young},
  editor={},
  title={Open Wave Systems},
  booktitle={7th Asia Pacific Physics Conference},
  publisher={Beijing},
  address={China},
  year={1997},
  pages={}
}

@article{Suen99a,
        author  = {W.-M. Suen},
        title   = {Computational {G}eneral {R}elativistic {A}strophysics: {T}he {N}eutron {S}tar {G}rand {C}hallenge {P}roject},
        journal = {Prog. Theor. Phys. Suppl.},
        volume  = 136,
        year    = 1999,
        pages   = 251
}

@Inproceedings{Suen00a,
  author={W.-M. Suen},
  editor={},
  title={Numerical Relativity and Gamma Ray Burst},
  booktitle = {Proceedings of the American Physical,
               Society Meeting (April 2000, Long Beach, invited talk)},
  publisher = {},
  address={},
  year = {2000},
  pages={}
}

@misc{Suen00b,
  author = {W.-M. Suen and the NASA Neutron Star Grand Challenge
            Collaboration},
  title = "{NASA} {N}eutron {S}tar {G}rand {C}hallenge {P}roject {F}inal {R}eport",
  year = 2000,
  note = {http://wugrav.wustl.edu/Relativ/final\_report/nasafinal3.html}
}

@article{Suen00c,
  author = {W.-M. Suen and C. W. Wong and K. Young},
  title = {Supersymmetry in classical mechanics},
  year = 2000,
  journal = {Phys. Lett. A},
  volume = 271,
  pages = 54
}

% copied by Bharat for 3/17/94 meeting
@Article{Sun88,
          key     = {Sun88},
        author  = {Yonghe Sun and R. H. Price},
          title   = {Excitation of quasinomral ringing of a
                   {S}chwarzschild blach hole},
          OPTcrossref = {},
          journal = {Phys. Rev. D},
          year    = {1988},
          volume  = {38},
          OPTnumber = {},
          pages   = {1040},
          OPTmonth = {},
          OPTnote = {},
          OPTannote = {}
}

@Article{Sussman94,
  author =       {Mark Sussman and Peter Smereka and Stanley Osher},
  title =        {A Level Set Approach for Computing Solutions to
                  Incompressible Two-Phase Flow},
  journal = {J. Comput. Phys.},
  volume =       114,
  pages =        {146--159},
  year =         1994,
}

@Article{Svard2005a,
  author =       {M. Sv{\"a}rd and K. Mattsson and J. Nordstr{\"o}m},
  title =        {Steady State Computations Using Summation by Parts
                  Operators},
  journal =      {J. Sci. Comput.},
  year =         2005,
  volume =       24,
  pages =        {79-95}
}

@Article{Svard2005b,
  author =       {M. Sv{\"a}rd},
  title =        {On coordinate transformations for summation-by-parts
                  operators},
  journal =      {J. Sci. Comput.},
  year =         2004,
  volume =       20,
  pages =        1
}

@article{Sweby84,
  author = {P. K. Sweby},
  title = {High Resolution Schemes Using Flux Limiters for Hyperbolic
           Conservation Laws},
  journal = {SIAM J. Numer. Anal.},
  volume = {21},
  pages = {995-1011},
  year = {1984},
}

@Article{Swesty94,
  author={Swesty, F.~D. and Lattimer, J.~M. and Myra, E.~S.},
  title={The Role of The Equation of State in the ``Prompt''
Phase of Type II Supernovae},
  journal={Astrophys. J.},
  year={1994},
  volume={425},
  pages={195-204}
}

@Article{Swesty95a,
  author={Swesty, F.~D.},
  title={Thermodynamically Consistent Interpolation for
Equation of State Tables},
  journal={Submitted to J. Comput. Phys.},
  year={1995},
  volume={},
  pages={}
}

@Techreport{Sylvestre_J:01,
  author = {Julien Sylvestre},
  title = {Non-Linear Methods for Detecting Unmodeled Transients},
  institution = {LIGO},
  type = {presentation},
  number={LIGO-G010216-00-D},
  year={2001},
  note = {url -- \texttt{http://www.ligo.caltech.edu/docs/G/G010216-00.pdf}}
}

@Article{Symbalisty82,
  author={Symbalisty, E.~M.~D. and Schramm, D.~N.},
  title={},
  journal={Astrophys. Lett.},
  year={1982},
  volume={22},
  pages={143}
}

@Article{Szabados04,
  author =       {L{\'a}szl{\'o} B. Szabados},
  title =        {Quasi-Local Energy-Momentum and Angular Momentum in
                  {GR}: A Review Article},
  journal =      {Living Rev. Relativity},
  year =         2004,
  volume =       7,
  pages =        4,
  url =          {http://www.livingreviews.org/lrr-2004-4}
}

@Article{Szekeres60,
  author = {Peter Szekeres},
  title = {On the singularities of a {R}iemannian manifold},
  journal={Publ. Mat. Debrecen},
  volume=7,
  year=1960,
  pages={285-301},
}

@Article{Szekeres65,
  author  = {P. Szekeres},
  title   = {The Gravitational Compass},
  journal = {J. Math. Phys},
  year    = {1965},
  volume  = {6},
  pages   = {1387-1391},
}

@Article{Szilagyi:1999nu,
     author    = "Szilagyi, Bela and Gomez, Roberto and Bishop, Nigel T. and
                  Winicour, Jeffrey",
     title     = "Cauchy boundaries in linearized gravitational theory",
     journal   = "Phys. Rev.",
     volume    = "D62",
     year      = "2000",
     pages     = "104006",
     eprint    = "gr-qc/9912030",
     SLACcitation  = "%%CITATION = GR-QC/9912030;%%"
}

@PhdThesis{Szilagyi00,
  author = 	 {B. Szil{\'a}gyi},
  title  = 	 {{C}auchy-{C}haracteristic {M}atching {I}n {G}eneral
                  {R}elativity},
  school = 	 {University of Pittsburgh},
  year   = 	 {2000}
}

@article{Szilagyi00a,
  author  = {B. Szil{\'a}gyi and Roberto Gomez and N. T. Bishop and Jeffrey Winicour},
  title   = {{C}auchy boundaries in linearized gravitational theory},
  journal = {Phys. Rev. D},
  volume  = {62},
  year    = {2000},
  pages   = {104006},
  eprint  = {gr-qc/9912030}
}

@article{Szilagyi02a,
  author  = {B. Szil{\'a}gyi and Jeffrey Winicour},
  title   = {Well-Posed initial-boundary evolution in general relativity},
  journal = {Phys. Rev. D},
  volume  = {68},
  year    = {2003},
  pages   = {041501},
  eprint  = {gr-qc/0205044}
}

@article{Szilagyi02b,
  author  = {B. Szil{\'a}gyi and B. Schmidt and Jeffrey Winicour},
  title   = {Boundary conditions in linearized harmonic gravity},
  journal = {Phys. Rev. D},
  volume  = {65},
  year    = {2002},
  pages   = {064015},
  eprint  = {gr-qc/0106026}
}

@article{Szilagyi05,
  author  = {B. Szil{\'a}gyi and H-O. Kreiss and J. Winicour},
  title   = {Modeling the black hole excision problem},
  journal = {Phys. Rev. D},
  volume  = {71},
  year    = {2005},
  pages   = {104035},
}

@article{Szilagyi-etal-2006a,
  author  = "Bela Szil{\'a}gyi and Denis Pollney and Luciano Rezzolla
             and Jonathan Thornburg and Jeffrey Winicour",
  title   = "An explicit harmonic code for black-hole evolution using excision",
  year    = 2006,
  eprint  = "gr-qc/0612150",
  note    = "gr-qc/0612150",
}

@article{Szilagyi-etal-2006a1,
  author  = "Bela Szil{\'a}gyi and Denis Pollney and Luciano Rezzolla
             and Jonathan Thornburg and Jeffrey Winicour",
  title   = "An explicit harmonic code for black-hole evolution using excision",
  year    = 2006,
  eprint  = "gr-qc/0612150",
}

@Article{Szilagyi:2006qy,
     author    = "Szilagyi, Bela and Pollney, Denis and Rezzolla, Luciano and
                  Thornburg, Jonathan and Winicour, Jeffrey",
     title     = "An explicit harmonic code for black-hole evolution using
                  excision",
     journal   = "Class. Quant. Grav.",
     volume    = "24",
     year      = "2007",
     pages     = "S275-S293",
     eprint    = "gr-qc/0612150",
     SLACcitation  = "%%CITATION = GR-QC/0612150;%%"
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% T %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@InProceedings{Tadmor94,
  author =       {E. Tadmor},
  title =        {Spectral methods for hyperbolic problems},
  year =         1994,
  booktitle =    {Lecture notes delivered at Ecole des Ondes,
                  "M{\'e}thodes num{\'e}riques d'ordre {\'e}lev{\'e} pour les
                  ondes en {r\'e}gime transitoire", INRIA--Rocquencourt
                  January 24-28.},
  url = {http://www.cscamm.umd.edu/people/faculty/tadmor/pub/spectral-approximations/Tadmor.INRIA-94.pdf}
}

@misc{TAMA_web,
   key  = {TAMA},
   note = {TAMA -- http://tamago.mtk.nao.ac.jp/}
}

@Article{Tagoshi:2000zg,
     author    = "Tagoshi, Hideyuki and Ohashi, Akira and Owen, Benjamin J.",
     title     = "Gravitational field and equations of motion of spinning
                  compact  binaries to 2.5 post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "63",
     year      = "2001",
     pages     = "044006",
     eprint    = "gr-qc/0010014",
     SLACcitation  = "%%CITATION = GR-QC 0010014;%%"
}

@Article{Tagoshi_H:01,
  author = {Hideyuki Tagoshi and Nobuyuki Kanda and Takahiro Tanaka and
      Daisuke Tatsumi and Souichi Telada and others},
  title = {The First Search for Gravitational Waves from Inspiraling Compact
      Binaries using {TAMA300} data},
  key = {Tagoshi_H:01},
  journal = {Phys. Rev. D},
  year = {2001},
  volume = {63},
  pages = {062001},
  eprint = {gr-qc/0012010}
}

@Article{Takahashi:03,
     author    = "Takahashi, Ryuichi and Nakamura, Takashi",
     title     = "The Decihertz Laser Interferometer Can Determine the Position
	     of the Coalescing Binary Neutron Stars within an Arcminute a Week before
	     the Final Merging Event to the Black Hole",
     journal   = "Astrophys. J.",
     volume    = "596",
     year      = "2003",
     pages     = "L231",
}

@Article{Tanaka_T:00,
  author = {Takahiro Tanaka and Hideyuki Tagoshi},
  title = {The use of new coordinates for the template space in hierarchical
         search for gravitational waves from inspiraling binaries},
  key = {Tanaka_T:00},
  journal = {Phys. Rev. D},
  year = {2000},
  volume = {62},
  pages = {082001}
}

@Article{Taniguchi01,
  author = {K. Taniguchi and E. Gourgoulhon and S. Bonazzola},
  title = {},
  key = {Taniguchi01},
  journal = {Phys. Rev. D},
  year = {2001},
  volume = {64},
  pages = {64012}
}

@Article{Taniguchi02a,
  author = {K. Taniguchi and E. Gourgoulhon},
  title = {},
  key = {Taniguchi02a},
  journal = {Phys. Rev. D},
  year = {2002},
  volume = {65},
  pages = {44027}
}

@Article{Taniguchi02b,
  author = {K. Taniguchi and E. Gourgoulhon},
  title = {},
  key = {Taniguchi02b},
  journal = {Phys. Rev. D},
  year = {2002},
  volume = {66},
  pages = {104019}
}

@Article{Taniguchi03,
  author = {K. Taniguchi and E. Gourgoulhon},
  title = {},
  key = {Taniguchi03},
  journal = {Phys. Rev. D},
  year = {2003},
  volume = {68},
  pages = {124025}
}

@Article{Taniguchi05,
  author = {Keisuke Taniguchi and Thomas W. Baumgarte and Joshua A. Faber
            and Stuart L. Shapiro},
  title  = {Black hole-neutron star binaries in general relativity:
            effects of neutron star spin},
  journal= {Phys. Rev. D},
  year   = {2005},
  volume = {72},
  pages = {044008},
  note   = {astro-ph/0505450},
}

@book{Tassoul-1978:theory-of-rotating-stars,
  author = "Jean-Louis Tassoul",
  title  = "Theory of Rotating Stars",
  publisher = "Princeton University Press",
  year = 1978,
  isbn = " 0-691-08211-1"
}

@Article{Taylor82a,
  author = {J. H. Taylor and J. M. Weisberg},
  title = {A New Test of General Relativity: Gravitational
                  Radiation and the Binary Pulsar {PSR} 1913+16},
  key = {Taylor82a},
  journal = {Astrophys. J.},
  year = {1982},
  volume = {253},
  pages = {908-920}
}

@article{Teukolsky73,
   key = {Teukolsky73},
   author = {Saul A. Teukolsky},
   title = {Perturbations of a Rotating Black Hole. {I}. Fundamental Equations
            for Gravitational, Electromagnetic, and Neutrino-Field
            Perturbations},
   journal = {Astrophys. J.},
   volume = 185,
   pages = {635-647},
   year = 1973
}

% copied by Doug Swesty for 3/17/94 meeting
@Article{Teukolsky82,
  author =       {Saul A. Teukolsky},
  title =        {Linearized quadrupole waves in general relativity
                  and the motion of test particles},
  key =          {Teukolsky82},
  journal =      {Phys. Rev. D},
  year =         1982,
  volume =       26,
  pages =        {745-750},
}

@Article{Teukolsky98,
  author = {S. Teukolsky},
  title = {Irrotational Binary Neutron Stars in Quasi-equilibrium in
           General Relativity},
  key = {Teukolsky98},
  journal = {Astrophys. J.},
  year = {1998},
  volume = {504},
  pages = {442-449}
}

@Article{Teukolsky00,
  author = {S. Teukolsky},
  title = {On the Stability of the Iterated Crank-Nicholson Method
           in Numerical Relativity},
  journal = {Phys. Rev. D},
  year = {2000},
  volume = {61},
  pages = {087501}
}

@TechReport{Teukolsky02a,
  author = {S. Teukolsky and P. Brady and J. Centrella and P. Laguna and A. Lazzarini
  and F. Rasio and K. Thorne and B. Barish and T. Prince},
  title = {Preliminary Report of the Task Group for an {NSF/NASA} Computational
  Effort in Gravitational Wave Science},
  year = {2002},
  note = {Report prepared for NASA and NSF.}
}

@book{Thompson-1982:numerical-grid-generation,
  author = "Joe F. Thompson",
  title  = "Numerical Grid Generation",
  publisher = "North-Holland", address = "New York",
  year = 1982,
  isbn = "0-444-00757-1",
  snote = "Proceedings of a Symposium on the Numerical Generation
	   of Curvilinear Coordinate Systems and their Use in the
	   Numerical Solution of Partial Differential Equations,
	   April 1982, Nashville, Tennessee",
}

@book{Thompson-Warsi-Mastin-1985:numerical-grid-generation,
  author = "Joe F. Thompson and Z. U. A. Warsi and {C. Wayne} Mastin",
  title  = "Numerical Grid Generation: Foundations and Applications",
  publisher = "North-Holland", address = "New York",
  year = 1985,
  isbn = "0-444-00985-X",
}

@Article{Thompson01,
   author =          {Todd A. Thompson and Adam Burrows and B. S. Meyer},
   title =          {},
   year =          {2001},
   journal =       {Astrophys. J.},
   volume =        {562},
   pages =         {887},
   note =          {},
}

@Article{Thompson02,
  author =          {Todd A. Thompson and Adam Burrows and Philip A. Pinto},
  title =          {Shock {B}reakout in {C}ore-{C}ollapse {S}upernovae
                  and its {N}eutrino {S}ignature},
  year =          {2002},
  note =          {Submitted to Astrophys. J., astro-ph/0211194},
}

@mastersthesis{Thornburg85,
        key     = {Thornburg85},
        author  = {Jonathan Thornburg},
        title   = {Coordinates and Boundary Conditions for the
                   General Relativistic Initial Data Problem},
        school  = {University of {B}ritish {C}olumbia},
        address = {{V}ancouver, {B}ritish {C}olumbia},
        year    = {1985},
}

@Article{Thornburg87,
  key     = "Thornburg87",
  author  = "Jonathan Thornburg",
  title   = "Coordinates and Boundary Conditions for the General
             Relativistic Initial Data Problem",
  journal = "Class. Quantum Grav.",
  year    = 1987, volume = 4, number = 5, month = "September",
  pages   = "1119--1131",
  doi     = "10.1088/0264-9381/4/5/013",
  url     = "http://stacks.iop.org/0264-9381/4/1119",
  snote   = "cites \cite{Unruh84} as the originator of excision",
}

@inproceedings{Thornburg91,
  author = {Jonathan Thornburg},
  year = {1991},
  note = {A talk given at CITA, Toronto, May, 1991.}
}


@phdthesis{Thornburg93,
        key     = {Thornburg93},
        author  = {Jonathan Thornburg},
        title   = {Numerical Relativity in Black Hole Spacetimes},
        school  = {University of {B}ritish {C}olumbia},
        address = {{V}ancouver, {B}ritish {C}olumbia},
        year    = {1993}
}

@article{Thornburg95,
  author = {Jonathan Thornburg},
  title = {Finding apparent horizons in numerical relativity},
  journal = {Phys. Rev. D},
  volume = 54,
  number = 8,
  year = {1996},
  month = {October 15},
  pages = {4899--4918},
  eprint = "gr-qc/9508014",
}

@article{Thornburg98,
  author = {Jonathan Thornburg},
  title = {A 3+1 Computational Scheme for Dynamic Spherically Symmetric
           Black Hole Spacetimes -- {I}: Initial Data},
  journal = {Phys. Rev. D},
  volume =  59, number = 10,
  year = 1999,
  pages   = "104007",
  eprint = "gr-qc/9801087",
}

@unpublished{Thornburg99,
  author = {Jonathan Thornburg},
  title  = {A 3+1 Computational Scheme for Dynamic Spherically Symmetric
            Black Hole Spacetimes -- {II}: Time Evolution},
  year   = {1999},
  eprint = {gr-qc/9906022},
  note   = {gr-qc/9906022},
}

@InCollection{Thornburg2000:multiple-patch-evolution,
        author = "Jonathan Thornburg",
        title = "A Multiple-Grid-Patch Evolution Scheme
                 for {3-D} Black Hole Excision",
	pages = "1743--1744",
        editor    = "Vahe G. Gurzadyan and Robert T. Jantzen and Remo Ruffini",
        booktitle = "The Ninth {M}arcel {G}rossman Meeting:
                     On Recent Developments in Theoretical
                     and Experimental General Relavtivity, Gravitation,
                     and Relativistic Field Theories",
        publisher = "World {S}cientific",
        address = "Singapore",
        year = 2003,
        eprint = "gr-qc/0012012"
}

@article{Thornburg2003:AH-finding,
        author = "Jonathan Thornburg",
        title  = "A Fast Apparent-Horizon Finder
                  for 3-Dimensional {C}artesian Grids in Numerical Relativity",
        journal = "Class. Quantum Grav.",
        volume = 21, number = 2,
        year   = "2004", month = "21 January",
        pages  = "743--766",
        doi    = "10.1088/0264-9381/21/2/026",
        url    = "http://stacks.iop.org/0264-9381/21/743",
        eprint = "gr-qc/0306056",
}

@article{Thornburg2003:AH-finding_nourl,
        author = "Jonathan Thornburg",
        title  = "A Fast Apparent-Horizon Finder
                  for 3-Dimensional {C}artesian Grids in Numerical Relativity",
        journal= "Class. Quantum Grav.",
        volume = 21, number = 2,
        year   = "2004",
        pages  = "743--766",
        eprint = {gr-qc/0306056},
}

@article{Thornburg2004:multipatch-BH-excision,
        author = "Jonathan Thornburg",
        title  = "Black Hole Excision with Multiple Grid Patches",
        journal = "Class. Quantum Grav.",
        volume = 21, number = 15,
        year   = 2004, month = "7 August",
        pages  = "3665--3691",
        eprint = "gr-qc/0404059"
}

@article{Thornburg2004:multipatch-BH-excision_nourl,
        author = "Jonathan Thornburg",
        title  = "Black Hole Excision with Multiple Grid Patches",
        journal = "Class. Quantum Grav.",
        volume = 21, number = 15,
        year   = 2004,
        pages  = "3665--3691",
        note   = {gr-qc/0404059},
}

@article{Thornburg-2006:horizon-review,
  author = "Jonathan Thornburg",
  title  = "Event and Apparent Horizon Finders for $3+1$ Numerical Relativity",
  eprint = "gr-qc/0512169",
  journal = {},
  volume  = {},
  pages   = {},
  year    = 2006,
  note    = "gr-qc/0512169",
  X-note = "invited review for Living Reviews in Relativity",
}

% Same as Thornburg-2006:horizon-review [miguel]
@Article{Thornburg:2006zb,
     author    = "Thornburg, Jonathan",
     title     = "Event and Apparent Horizon Finders for $3+1$ Numerical
                  Relativity",
     year      = "2006",
     journal   = {Living Rev. Relativity},
     note      = {[Online article]},
     eprint    = "gr-qc/0512169",
     SLACcitation  = "%%CITATION = GR-QC 0512169;%%"
}

@Article{Thornburg-etal-2007a,
  author =       "Jonathan Thornburg and Peter Diener and Denis
                  Pollney and Luciano Rezzolla and Erik Schnetter and
                  Ed Seidel and Ryoji Takahashi",
  title =        "Are moving punctures equivalent to moving black
                  holes?",
  journal = {Class. Quantum Grav.},
  volume  = {24},
  year    = {2007},
  pages   = {3911},
  eprint  = {gr-qc/0701038},
}


@article{Thorne1,
        key     = {Thorne1},
        author  = {K. Thorne},
        title   = {gravitational wave reference},
        journal = {Phys. Rev. D},
        volume  = {????},
        year    = {????},
        pages   = {????}
}

@InCollection{Thorne72a,
  author = {K. Thorne},
  title = {Nonspherical Gravitational Collapse: A Short Review},
  booktitle = {Magic Without Magic: John Archibald Wheeler},
  publisher = {Freeman},
  year = {1972},
  editor = {J. Klauder},
  pages = {231},
  address = {San Francisco},
}

@Article{Thorne80,
  author = {K. Thorne},
  title = {Gravitational-wave research: Current status and
                  future prospects},
  journal = {Rev. Mod. Phys.},
  year = {1980},
  volume =          52,
  number =          2,
  pages =          285
}

@Article{Thorne80b,
  author = {K. Thorne},
  title = {Multipole expansions of gravitational radiation},
  journal = {Rev. Mod. Phys.},
  year = {1980},
  volume =       52,
  number =       2,
  pages =        299
}

@Book{Thorne86,
          key         = {Thorne86},
          OPTauthor         = {},
          title         = {Black Holes: The Membrane Paradigm},
          publisher = {Yale University Press},
          year         = {1986},
          editor  = {K. S. Thorne and  R. H. Price and D. A. Macdonald},
          address = {London},
}

@inproceedings{Thorne87,
         key     = {Thorne87},
         author  = {Kip S. Thorne},
         title   = {},
         editor  = {S. W. Hawking and Israel W.},
         booktitle = {300 hundred years of gravitation},
         publisher = { Cambridge University Press},
         address = {Cambridge, Massachusets},
         pages   = {},
         year    = {1987}
}

@inproceedings{Thorne91,
        key     = {Thorne91},
        author  = {K. Thorne},
        title   = {?????},
        editor  = {Richard A. Matzner},
        booktitle = {talk at the Second {T}exas Symposium on 3-D
                  Numerical Relativity},
        address = {Austin, Texas},
        pages   = {?????},
        year    = 1991
}

@inproceedings{Thorne94a,
        key     = {Thorne94a},
        author  = {K. Thorne},
        title   = {LIGO, VIRGO, and the International Network of
                  Laser-Interferometer Gravitational-Wave Detectors},
          publisher = {Universal Academy Press},
        editor  = {M. Sasaki},
        booktitle = {Proceedings of the Eighth {N}ishinomiya-{Y}ukawa
                  Symposium on Relativistic Cosmology},
        address = {Japan},
        pages   = {},
        year    = 1994
}

@Inproceedings{Thorne94,
  author={Thorne, K.~S.},
  editor={M. Sasaki},
  title={LIGO, VIRGO, and the International Network of
Laser--Interferometer Gravitational--Wave Detectors},
  booktitle={Proceedings of the Eighth {N}ishinomiya-{Y}ukawa
Symposium on Relativistic Cosmology},
  publisher={Universal Academy Press},
  address={Japan},
  year={1994},
  pages={}
}

@unpublished{Thorne94-EH-generators-suggestion,
  author = "Kip S. Thorne",
  title = "suggestion (cited in \cite{Anninos94f,Libson94a,Walker98a})
           to solve for the \emph{union} of event horizon and all
           its null generators (including those which haven't yet
           joined the surface), since this \emph{is} a smooth surface",
  year = "1994",
}

@Misc{Thorne94b,
  OPTcrossref = {},
  OPTkey = {},
  OPTauthor = {},
  OPTtitle = {},
  OPThowpublished = {},
  OPTyear = {},
  OPTmonth = {},
  note = {We thank Kip Thorne for this idea},
  OPTannote = {}
}

@Book{Thorne95a,
        author = {Kip Thorne},
        title = {Black Holes and Time Warps:
                {E}instein's Outrageous Legacy},
        publisher={W.W. Norton and Company},
        year = {1995},
        address = {New York}
}

@inproceedings{Thorne95b,
        key     = {Thorne95b},
        author  = {K. Thorne},
        title   = {},
          publisher = {World {S}cientific},
        editor  = {E. W. Kolb and R. Peccei},
        booktitle = {Proceedings of the {S}nowmass 95 Summer Study on Particle and Nuclear Astrophysics and Cosmology},
        address = {Singapore},
        pages   = {},
        year    = {1996},
}

@Article{Thorne:1997kt,
     author    = "Thorne, Kip S.",
     title     = "Tidal Stabilization of Rigidly Rotating, Fully Relativistic
                  Neutron Stars",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "124031",
     eprint    = "gr-qc/9706057",
     SLACcitation  = "%%CITATION = GR-QC 9706057;%%"
}

@ARTICLE{Thorne97,
   author = {{Thorne}, K.~S.},
    title = "{Gravitational Radiation -- a New Window Onto the Universe. ({K}arl {S}chwarzschild Lecture 1996)}",
  journal = {Reviews of Modern Astronomy},
     year = 1997,
   volume = 10,
    pages = {1-28},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1997RvMA...10....1T&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Thorne98a,
  author =       {K. Thorne},
  title =        {Numerical Relativity for Inspiraling Binaries in
                  Co-Rotating Coordinates: Test Bed for Lapse and
                  Shift Equations},
  year =         1998,
  eprint =       {gr-qc/9808024}
}

@Article{Thorne99a,
  author =       {K. Thorne},
  title =        {Gravitational Wave Astronomy},
  journal =      {Proceedngs of the {Y}ukawa Conference on Black Holes
                  and Gravitational Waves: New Eyes in the 21st
                  Century},
  year =         1999,
  note =         {June, 1999, Kyoto, Japan}
}

@Article{Tichy:1998ws,
     author    = "Tichy, Wolfgang and Flanagan, Eanna E.",
     title     = "How unique is the expected stress energy tensor of a
                  massive scalar  field?",
     journal   = "Phys. Rev. D",
     volume    = "58",
     year      = "1998",
     pages     = "124007",
     eprint    = "gr-qc/9807015",
     SLACcitation  = "%%CITATION = GR-QC 9807015;%%",
}

@Article{Tichy:1999pv,
     author    = "Tichy, Wolfgang and Flanagan, Eanna E. and Poisson, Eric",
     title     = "Can the post-{N}ewtonian gravitational waveform of an
                  inspiraling binary be improved by solving the energy
                  balance equation numerically?",
     journal   = "Phys. Rev. D",
     volume    = "61",
     year      = "2000",
     pages     = "104015",
     eprint    = "gr-qc/9912075",
     SLACcitation  = "%%CITATION = GR-QC 9912075;%%",
}

@InProceedings{Tichy00a,
        author = {Wolfgang Tichy and {\'E}anna {\'E}. Flanagan},
        title = {},
        editor  = {Vahe G. Gurzadyan and Robert T. Jantzen and Remo Ruffini},
        booktitle = {The Ninth {M}arcel {G}rossmann Meeting},
        publisher = {World {S}cientific},
        address        = {Singapore},
        year = {2002},
        pages = {1622}
}

@Article{Tichy00b,
  author  = {Wolfgang Tichy and {\'E}anna {\'E}. Flanagan},
  title   = {Angular momentum ambiguities in asymptotically flat spacetimes
             which are perturbations of stationary spacetimes},
  journal = {Class. Quantum Grav.},
  year    = {2001},
  volume  = {18},
  pages   = {3395},
}

@Article{Tichy02,
  author  = {Wolfgang Tichy and Bernd Br{\"u}gmann and Manuela Campanelli and Peter Diener},
  title   = {Binary black hole initial data for numerical general relativity
             based on post-{N}ewtonian data},
  journal = {Phys. Rev. D},
  year    = 2003,
  volume  = {67},
  pages   = {064008},
  eprint  = {gr-qc/0207011}
}

@Article{Tichy03a,
  author  = {Wolfgang Tichy and Bernd Br{\"u}gmann and Pablo Laguna},
  title   = {Gauge conditions for binary black hole puncture data
             based on an approximate helical {K}illing vector},
  journal = {Phys. Rev. D},
  year    = 2003,
  volume  = {68},
  pages   = {064008},
  eprint  = {gr-qc/0306020}
}

@Article{Tichy:2003qi,
     author    = "Tichy, Wolfgang and Br{\"u}gmann, Bernd",
     title     = "Quasi-equilibrium binary black hole sequences for puncture
                  data derived from helical Killing vector conditions",
     journal   = "Phys. Rev. D",
     volume    = "69",
     year      = "2004",
     pages     = "024006",
     eprint    = "gr-qc/0307027",
     SLACcitation  = "%%CITATION = GR-QC 0307027;%%"
}

@Article{Tichy03c,
     author    = "Wolfgang Tichy and {\'E}anna {\'E}. Flanagan",
     title     = "Coordinate independent formulation of post-1-Newtonian
                  approximation to General Relativity",
     journal   = "",
     volume    = "",
     year      = "2003",
     pages     = "",
     note    = "in preparation",
}

@Article{Tichy04,
     author    = "Tichy, Wolfgang and Br{\"u}gmann, Bernd",
     title     = "Properties of a new strongly hyperbolic first order
                  version of the {BSSN} system",
     journal   = "",
     volume    = "",
     year      = "2004",
     pages     = "",
     note    = "in preparation",
}

@Article{Tiglio2003a,
        author        = {Tiglio, Manuel},
        title        = {Dynamical control of the constraints growth in free
                evolutions of {E}instein's equations},
        year        = {2003},
        eprint        = {gr-qc/0304062}
}

@Article{Tiglio2003b,
  author =       {Tiglio, Manuel and Lehner, Luis and Neilsen, David},
  title =        {3D simulations of {E}instein's equations: symmetric
                  hyperbolicity, live gauges and dynamic control of
                  the constraints},
  journal =      {Phys. Rev. D},
  year =         2004,
  volume =       70,
  pages =        104018,
  eprint =       {gr-qc/0312001}
}

@unpublished{Tiglio-2003:Penn-State-talk,
	author = "Manuel Tiglio",
	title = "Black hole evolutions: numerical techniques,
		 boundary conditions and constraint preservation",
	note = "Talk at ``{G}ravitation: {A} {D}ecennial {P}erspective'',
		a conference held at the
		{P}enn {S}tate {C}enter for {G}ravitational {P}hysics,
		8-12 June 2003",
	year = 2003, month = "10 June",
	url = "http://cgpg.gravity.psu.edu/events/conferences/Gravitation_Decennial/Proceedings/NR/Tuesday/Tiglio/tiglio_talk.pdf",
	}

@unpublished{Tiglio-2004:multipatch-email-with-Thornburg,
  author = "Manuel Tiglio",
  title = "personal communication to {J}onathan {T}hornburg",
  year = "2004", month = "March",
  snote = "E-mail discussion about multiple-patch schemes
	   between Jonathan Thornburg and Manuel Tiglio",
}

@Article{Tipler80,
  author = {F. Tipler},
  title = {Singularities from colliding plane gravitational waves},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1980},
  volume = {22},
  OPTnumber = {},
  pages = {2929},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@PhdThesis{Tobias96,
          key     = {Tobias96},
          author  = {Malcolm Tobias},
          title   = {The Numerical Evolution of Gravitational Waves},
          school  = {Washington University},
          year    = {1997},
          OPTcrossref = {},
          address = {Saint Louis, MO},
          OPTmonth = {},
          OPTtype = {},
          OPTnote = {},
          OPTannote = {}
}


@Article{Tod91,
  author =       {K. P. Tod},
  title =        {Looking for marginally trapped surfaces},
  key =          {Tod91},
  journal =      {Class. Quantum Grav.},
  year =         1991,
  volume =       8,
  pages =        {L115-L118}
}

@ARTICLE{Tohline85,
   author = {{Tohline}, J.~E. and {Durisen}, R.~H. and {McCollough}, M.},
    title = "{The linear and nonlinear dynamic stability of rotating N = 3/2 polytropes}",
  journal = {Astrophys. J.},
     year = 1985,
    month = nov,
   volume = 298,
    pages = {220-234},
      doi = {10.1086/163600},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1985ApJ...298..220T&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Tohline90,
   author = {{Tohline}, J.~E. and {Hachisu}, I.},
    title = "{The breakup of self-gravitating rings, tori, and thick accretion disks}",
  journal = {Astrophys. J.},
     year = 1990,
    month = oct,
   volume = 361,
    pages = {394-407},
      doi = {10.1086/169205},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1990ApJ...361..394T&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@Article{Tolman39,
  key    = {Tolman39},
  author = {R. C. Tolman},
  title  = {Static Solutions of {E}instein's Field Equations for
           Spheres of Fluids},
  journal = {Phys. Rev.},
  year    = {1939},
  volume  = {55},
  pages   = {364}
}

@phdthesis{Torng95a,
        key     = {Torng95a},
        author  = {M. Torng},
        title   = {A Numerical Study of the Black Hole Plus {B}rill Wave
                   Spacetime},
        school  = {University of Illinois Urbana-Champaign},
        year    = 1995
}

@book{Toro99,
  author={E. F. Toro},
  title={Riemann Solvers and Numerical Methods for Fluid Dynamics},
  publisher={Springer-Verlag},
  address={},
  year={1999}
}

@article{Towns92,
        author        = {John Towns and Edward Seidel},
        title        = {A Review of Five Linear System Solvers used for
                Elliptic Partial Differential Equations},
        journal        = {NCSA DataLink},
        volume        =6,
        pages        =34,
        year        =1992
}

@Article{Towns93,
          author = {John Towns},
          title  = {A Package of Iterative Linear System Solvers for the
                 Connection Machines},
          OPTcrossref = {},
          key         = {Towns93},
          journal = {Concurrency in Practice and Experience},
          OPTyear = {1993},
          OPTvolume = {},
          OPTnumber = {},
          OPTpages = {},
          OPTmonth = {},
          note         = {submitted},
          OPTannote = {}
}

@article{Toth2000,
        key     = {Toth2000},
        author  = {G. Toth},
        title   = {The div B=0 Constraint in Shock-Capturing Magnetohydrodynamics Codes},
        journal = {J. Comput. Phys.},
        volume  = {161},
        year    = {2000},
        pages   = {605-652}
}


@book{Trottenberg-Oosterlee-Schueller-2001:multigrid,
  author = {Ulrich Trottenberg and Cornelis Oosterlee and Anton Sch\"{u}ller},
  title  = "Multigrid",
  year   = 2001,
  publisher = "Academic Press",
  address   = "San Diego",
  isbn   = "0-12-701070-X",
}

@article{Turner78,
        key     = {Turner78},
        author  = {M. Turner and C. M. Will},
        title   = {Post-Newtonian gravitational bremsstrahlung},
        journal = {Astrophys. J.},
        volume  = {220},
        year    = {1978},
        pages   = {1107-24}
}

@Article{Tutukov93a,
          author = {A. V. Tutukov and L. R. Yungelson},
          title  = {The merger rate of neutron star and black hole binaries},
          OPTcrossref = {},
          key         = {Tutukov93a},
          journal = {Mon. Not. R. Astron. Soc.},
          OPTyear = {1993},
          OPTvolume = {260},
          OPTnumber = {},
          OPTpages = {675-678},
          OPTmonth = {},
          note         = {},
          OPTannote = {}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% U %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@unpublished{Unruh84,
  author = "William G. Unruh",
  title = "personal communication to {J}onathan {T}hornburg",
  year = "1984", month = "August",
  snote = "Unruh's first suggestion of black hole excision",
}

@unpublished{Unruh84-note,
  author = "William G. Unruh",
  title = "personal communication to {J}onathan {T}hornburg",
  year = "1984", month = "August",
  note = "personal communication to {J}. {T}hornburg",
}

@Article{Uryu98,
           author = {Ury{\={u}}, K. and Eriguchi, Y.},
           title  = {},
           key         = {Uryu98},
           journal = {Mon. Not. R. Astron. Soc.},
           year = {1998},
           volume = {296},
           pages = {L1},
           note         = {},
}

@Article{Uryu00,
           author = {Ury{\={u}}, K. and Eriguchi, Y.},
           title  = {},
           key         = {Uryu00},
           journal = {Phys. Rev. D},
           year = {2000},
           volume = {61},
           pages = {124023},
           note         = {},
}

@Article{Uryu00a,
           author = {Ury{\={u}}, K. and Shibata, M. and Eriguchi, Y.},
           title  = {},
           key         = {Uryu00a},
           journal = {Phys. Rev. D},
           year = {2000},
           volume = {62},
           pages = {104015},
           note         = {},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% V %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Article{Vaidya51a,
  author =       {P. C. Vaidya},
  title =        {The gravitational field of a radiating star},
  journal =      {Proc. Ind. Acad. Sci. A},
  year =         1951,
  volume =       33,
  pages =        264
}

@Article{ValienteKroon:2003ux,
     author    = "Valiente Kroon, Juan Antonio",
     title     = "On the nonexistence of conformally flat slices in the {Kerr}
                  and other stationary spacetimes",
     year      = "2003",
     eprint    = "gr-qc/0310048",
     SLACcitation  = "%%CITATION = GR-QC 0310048;%%",
}

@Article{Vallisneri00,
  author = {M. Vallisneri},
  title = {Prospects for Gravitational-Wave Observations of Neutron-Star
Tidal Disruption in Neutron Star -- Black Hole Binaries},
  journal = {Phys. Rev. Lett.},
  year = {2000},
  volume = {84},
  OPTnumber = {16},
  pages = {3519-3522}
}

@inproceedings{Vallisneri2002,
  author = {M. Vallisneri},
  title  = {What can we learn about neutron stars from gravity-wave
           observations?},
  booktitle = {Proceedings of the 25th J. Hopkins
               Workshop on Current Problems in Particle Theory, 2001},
  year   = 2002,
}

@article{vanLeer73,
  author =       {B.~J. van Leer},
  title =        {Towards the Ultimative Conservative Difference
                  Scheme {I}.  The Quest for Monotonicity.},
  journal =      {Lecture Notes in Physics},
  volume =       18,
  pages =        {163-168},
  year =         1973,
}

@Article{vanLeer77,
  key =          {vanLeer77},
  author =       {van Leer, B.~J.},
  title =        {},
  journal =      {J. Comput. Phys.},
  year =         {1977},
  volume =       {23},
  pages =        {276}
}

@Article{vanLeer79,
  key =          {vanLeer79},
  author =       {van Leer, B.~J.},
  title =        {},
  journal =      {J. Comput. Phys.},
  year =         {1979},
  volume =       {32},
  pages =        {101}
}

@Article{vanMeter:2006vi,
  author =       "van Meter, James R. and Baker, John G. and Koppitz,
                  Michael and Choi, Dae-Il",
  title =        "How to move a black hole without excision: gauge
                  conditions for the numerical evolution of a moving
                  puncture",
  journal =      "Phys. Rev. D",
  volume =       73,
  year =         2006,
  pages =        124011,
  eprint =       "gr-qc/0605030",
  SLACcitation = "%%CITATION = GR-QC 0605030;%%"
}

@book{Varshalovich89,
  author    = {D. A. Varshalovich and V. K. Kersonskii},
  title     = {Quatum theory of angular momentum},
  publisher = {World Scientific},
  address   = {Singapore},
  year      = {1989}
}

@article{Vicere_A:01,
  author={Andreas Vicer{\'e}},
  journal={paper in preparation},
  year = {2001}
}

@Article{Vishveshwara70,
  author = {C. V. Vishveshwara},
  title = {Stability of the {S}chwarzschild Metric},
  journal = {Phys. Rev. D},
  year = {1970},
  volume = {1},
  pages = {2870}
}

@article{Vishveshwara70b,
 author = {C. V. Vishveshwara},
 title = {Scattering of Gravitational Radiation by a {Schwarzschild} Black-hole},
 journal = {Nature},
 year = {1970},
 volume = {227},
 pages = {936}
}

@misc{VIRGO_web,
   key  = {VIRGO},
   note = {VIRGO -- http://www.virgo.infn.it/}
}

@misc{VizLauncher_web,
   key = {VizLauncher_web},
   note = {VizLauncher helper application for web browsers: \\{\tt http://www.cactuscode.org/VizTools/VizLauncher.html}}
}

@misc{VizPackages,
   author = {},
   year = {},
   note = { Amira: {\tt http://amira.zib.de}, IBM Data Explorer:
        {\tt http://www.research.ibm.com/dx}, LCA Vision:
        {\tt http://zeus.ncsa.uiuc.edu/{\textasciitilde}miksa/LCAVision.html}}
}

@inproceedings{Vogt91,
        key        = {Vogt91},
        author        = {R. Vogt},
        title        = {The U.S. LIGO Project},
        editor        = {H. Sato and Takashi Nakamura},
        booktitle = {Sixth {M}arcel {G}rossman Meeting on
                     General Relativity (Proceedings, Kyoto, Japan, 1991)},
        publisher = {World {S}cientific},
        address        = {Singapore},
        pages        = {244-266},
        year        = 1992
}

@Article{Volonteri:2004cf,
     author    = "Volonteri, Marta and Madau, Piero and Quataert, Eliot and
                  Rees, Martin J.",
     title     = "The distribution and cosmic evolution of massive black hole
                  spins",
     year      = "2004",
     eprint    = "astro-ph/0410342",
     SLACcitation  = "%%CITATION = ASTRO-PH 0410342;%%"
}

@article{vonNewmann50,
    author  = {J. Von Newmann and R. D. Richtmyer},
    title   = {A method for the numerical calculation of
               hydrodynamical shocks},
    journal = {J. Appl. Phys.},
    volume  = {21},
    pages   = {232},
    year    = {1950}
}

@article{Vorst89,
        key     = {Vorst89},
        author  = {H. van~der~Vorst},
        title   = {High Performance Preconditioning},
        journal = {SIAM Sci. Stat. Comput.},
        volume  = 10,
        number  = 6,
        year    = 1989,
        pages   = {1174-1185}
}

@article{Vorst92,
        key     = {Vorst92},
        author  = {H. van~der~Vorst},
        title   = {BI-CGSTAB: A Fast and Smoothly Converging Variant of
                   BI-CG for the Solution of Non-symmetric Linear Systems},
       journal = {SIAM J. Sci. Stat. Comput.},
        volume  = 13,
        number  = 2,
        year    = 1992,
        pages   = {631-644}
}

@article{Vulcanov01,
        author  = {D.~N. Vulcanov and M.~Alcubierre},
        title   = {Testing the {Cactus} code on exact solutions
                   of the {E}instein field equations},
          journal = {Int. J. Mod. Phys.},
        pages = {805-822},
        volume = {C13},
        year    =  2001
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% W %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Wagoner76,
        key     = {Wagoner76},
        author  = {R. V. Wagoner and C. M. Will},
        title   = {Post-Newtonian gravitational radiation from orbiting
                   point masses},
        journal = {Astrophys. J.},
        volume  = {210},
        year    = {1976},
        pages   = {764-75}
}

@book{Wainstein_L:1962,
  author={L A Wainstein and V D Zubakov},
  title={Extraction of signals from noise},
  publisher={Prentice-Hall},
  address={London},
  year={1962}
}

@Article{Wald:1973,
     author    = "Wald, R. M.",
     title     = "",
     journal   = "J. Math. Phys.",
     volume    = "14",
     year      = "1973",
     pages     = "1453",
}

@Article{Wald:1977up,
     author    = "Wald, R. M.",
     title     = "THE BACK REACTION EFFECT IN PARTICLE CREATION IN CURVED
                  SPACE-TIME",
     journal   = "Commun. Math. Phys.",
     volume    = "54",
     year      = "1977",
     pages     = "1-19",
     SLACcitation  = "%%CITATION = CMPHA,54,1;%%",
}

@Article{Wald:1978pj,
     author    = "Wald, R. M.",
     title     = "TRACE ANOMALY OF A CONFORMALLY INVARIANT QUANTUM FIELD IN
                  CURVED SPACE-TIME",
     journal   = "Phys. Rev. D",
     volume    = "17",
     year      = "1978",
     pages     = "1477-1484",
     SLACcitation  = "%%CITATION = PHRVA,D17,1477;%%",
}

@Article{Wald:1978vm,
     author    = "R. M. Wald",
     title     = "CONSTRUCTION OF SOLUTIONS OF GRAVITATIONAL,
                  ELECTROMAGNETIC, OR OTHER PERTURBATION EQUATIONS FROM
                  SOLUTIONS OF DECOUPLED EQUATIONS",
     journal   = "Phys. Rev. Lett.",
     volume    = "41",
     year      = "1978",
     pages     = "203-206",
     SLACcitation  = "%%CITATION = PRLTA,41,203;%%",
}

@ARTICLE{1979RSPSA.369...67W,
   author = {{Wald}, R.~M.},
    title = "{Construction of metric and vector potential perturbations of a Reissner-Nordstr{\"o}m black hole}",
  journal = {Royal Society of London Proceedings Series A},
     year = 1979,
    month = dec,
   volume = 369,
    pages = {67-81},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1979RSPSA.369...67W\&db_key=AST},
  adsnote = {Provided by the NASA Astrophysics Data System}
}

@Book{Wald84,
  key =          {Wald84},
  author =       {Robert M. Wald},
  title =        {General relativity},
  publisher =    {The University of Chicago Press},
  year =         1984,
  isbn =         "0-226-87032-4 (hardcover), 0-226-87033-2
                  (paperback)",
  address =      {Chicago},
}

@article{Wald91,
  author =       {Robert M. Wald and Vivek Iyer},
  title =        {Trapped Surfaces in the {S}chwarzschild Geometry and
                  Cosmic Censorship},
  journal =      {Phys. Rev. D},
  volume =       44,
  year =         1991,
  pages =        {R3719-R3722}
}

% This reference has the wrong date in its key,
% but we have to keep the key for older papers
% (use Wald91 instead)
@article{Wald92,
  author =       {Robert M. Wald and Vivek Iyer},
  title =        {Trapped Surfaces in the {S}chwarzschild Geometry and
                  Cosmic Censorship},
  journal =      {Phys. Rev. D},
  volume =       44,
  year =         1991,
  pages =        {R3719-R3722}
}

@book{Wald94,
  author={R.M. Wald},
  title={Quantum Field Theory in Curved
         Spacetime and Black Hole Thermodynamics},
  publisher = {University of Chicago Press},
  year = {1994},
  address = {Chicago}
}

@Article{Walder05,
     author    = "Walder,~R. and Burrows,~A. and Ott,~C.D. and Livne,~E. and Jarrah,~M.",
     title     = "{Anisotropies in the Neutrino Fluxes and Heating Profiles in Two-dimensional, Time-dependent, Multi-group Radiation Hydrodynamics Simulations of Rotating Core-Collapse Supernovae}",
     journal   = "{Astrophys. J. submitted, astro-ph/0412187}",
     year      = 2005
}

@Article{Waldman06,
     author    = "Waldman,~S. and (for the LIGO Science Collaboration ).",
     title     = "Status of LIGO at the start of the fifth science run",
     journal   = "{Class. Quantum Grav. 23 (2006) S653 -- S660}",
     year      = 2006
}

@phdthesis{Walker98a,
        key     = {Walker98a},
        author  = {Paul Walker},
        title   = {Horizons, Hyperbolic Systems, and Inner Boundary Conditions in Numerical Relativity},
        school  = {University of Illinois at Urbana-Champaign},
        address = {Urbana, Illinois},
   note = {},
        year    = 1998
}

@TechReport{Walker98b,
  author = {Paul Walker},
  title = {Details of an MPI based Domain Decomposition Algorithm},
  institution = {National Center for Supercomputing Applications},
  year = {1998},
  OPTcrossref = {},
  OPTkey = {},
  OPTtype = {},
  number = {},
  OPTaddress = {},
  month = {},
  note = {in preparation},
  OPTannote = {}
}

@inproceedings{Wang97,
        key        = {Wang97},
        author        = {E.Y.M. Wang and F. D. Swesty},
        title        = {},
  editor={A. Olinto and J. Frieman and D. Schramm},
  booktitle={Proceedings of {\it The 18th {T}exas Symposium on
        Relativistic Astrophysics}},
  publisher={World {S}cientific},
  address={Singapore},
  year={1998}
}

@article{Watts2002:shell-normal-modes,
        author = "Anna L. Watts and Nils Andersson and Horst R. Beyer
                  and Bernard F.Schutz",
        title = "The oscillation and stability of differentially rotating
                 spherical shells: The normal mode problem",
        year = 2003,
        eprint = "astro-ph/0210122",
        snote = "submitted to MNRAS",
}

@Article{Watts:2002ik,
     author    = "Watts, Anna L. and Andersson, Nils and Beyer, Horst and
                  Schutz, Bernard F.",
     title     = "The oscillation and stability of differentially rotating
                  spherical shells: The normal mode problem",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = "342",
     year      = "2003",
     pages     = "1156",
     eprint    = "astro-ph/0210122",
     SLACcitation  = "%%CITATION = ASTRO-PH 0210122;%%"
}

@Article{Watts:2003uj,
     author    = "Watts, Anna L. and Andersson, N. and Williams, R. L.",
     title     = "The oscillation and stability of differentially rotating
                  spherical shells: The initial value problem",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = "350",
     year      = "2004",
     pages     = "927-938",
     eprint    = "astro-ph/0311320",
     SLACcitation  = "%%CITATION = ASTRO-PH 0311320;%%"
}

@Article{Watts:2003nn,
     author    = "Watts, A. L. and Andersson, Nils and Jones, D. I.",
     title     = "The nature of low {$T/|W|$} dynamical instabilities in
                  differentially rotating stars",
     journal   = "Astrophys. J.",
     volume    = "618",
     year      = "2005",
     pages     = "L37",
     eprint    = "astro-ph/0309554",
     SLACcitation  = "%%CITATION = ASTRO-PH 0309554;%%"
}

@Book{Weinberg72,
        key     = {Weinberg72},
        author  = {S. Weinberg},
        title   = {Gravitation and Cosmology: Principles and Applications
of the General Theory of Relativity},
        publisher = {John Wiley and Sons},
        year    = {1972},
        OPTcrossref = {},
        OPTeditor = {},
        OPTvolume = {},
        OPTnumber = {},
        OPTseries = {},
        address = {New York},
        OPTedition = {},
        OPTmonth = {},
        OPTnote = {},
        OPTannote = {}
}

@Article{Weinberg:2004nj,
     author    = "Weinberg, Nevin N. and Milosavljevic, Milos and Ghez,
                  Andrea M.",
     title     = "Stellar Dynamics at the Galactic Center with a Thirty Meter
                  Telescope",
     year      = "2004",
     eprint    = "astro-ph/0404407",
     SLACcitation  = "%%CITATION = ASTRO-PH 0404407;%%"
}

@article{Weisberg89,
        key     = {Weisberg89},
        author  = {Weisberg, J. M. and Romani, R. W. and Taylor and J. H.},
        title   = {Evidence for geodetic spin precession in the binary pulsar 1913 + 16},
        journal = {Astrophysical Journal},
        volume  = 347,
        year    = 1989,
        pages   = {1030-1033}
}

@article{Wheeler55,
        key     = {Wheeler55},
        author  = {J. A. Wheeler},
        title   = {},
        journal = {Phys. Rev. D},
        volume  = 97,
        year    = 1955,
        pages   = {511}
}

@article{Wheeler61,
        key     = {Wheeler61},
        author  = {J. A. Wheeler},
        title   = {Geometrodynamics and the Problem of Motion},
        journal = {Rev. Mod. Phys.},
        volume  = 33,
        number  = 1,
        year    = 1961,
        pages   = {63}
}

@incollection{Wheeler64,
        key     = {Wheeler64},
        author  = {J. Wheeler},
        title   = {Geometrodynamics and the issue of the final state.},
        editor  = {C. DeWitt and B. DeWitt},
        booktitle = {Relativity, Groups, and Topology (Les Houches, France,
                    1964)},
        publisher = {Gordon and Breach},
        address = {New York},
        year    = 1964,
        pages   = {316-520}
}

@Book{Wheeler90,
  author = {John A. Wheeler},
  title = {A journey into gravity and spacetime},
  publisher = {Scientific American Library},
  year = {1990},
  address = {distributed by W. H. Freeman, New York, U.S.A.}
}

@Article{Whelan99,
     author    = "Whelan, John T. and Romano, Joseph D.",
     title     = "Quasi-stationary binary inspiral {I}: {E}instein equations for
                  the two {K}illing vector spacetime",
     journal   = "Phys. Rev. D",
     volume    = "60",
     year      = "1999",
     pages     = "084009",
     eprint    = "gr-qc/9812041",
     SLACcitation  = "%%CITATION = GR-QC 9812041;%%",
}


@Article{Whelan00,
     author    = "Whelan, John T. and Krivan, William and Price, Richard H.",
     title     = "Quasi-stationary binary inspiral. {II}: Radiation-balanced
                  boundary conditions",
     journal   = "Class. Quantum Grav.",
     volume    = "17",
     year      = "2000",
     pages     = "4895-4912",
     eprint    = "gr-qc/9909076",
     SLACcitation  = "%%CITATION = GR-QC 9909076;%%",
}

@Article{Whiting:1989vc,
     author    = "Whiting, Bernard F.",
     title     = "Mode Stability of the {K}err Black Hole",
     journal   = "J. Math. Phys.",
     volume    = "30",
     year      = "1989",
     pages     = "1301",
     SLACcitation  = "%%CITATION = JMAPA,30,1301;%%",
}

@article{Wiggins00,
     author   = {Paul Wiggins and Dong Lai},
     title    = {Tidal Interaction between a Fluid Star and a {Kerr}
                 Black Hole in Circular Orbit},
     journal  = {Astrophys. J.},
     volume   = {532},
     year     = {2000},
     pages    = {530-539},
     eprint   = {astro-ph/9907365v2},
}

@Book{Wigner59,
   author = {Wigner, Eugene Paul},
   title = {Group theory and its applications to the quantum mechanics
            of atomic spectra},
   publisher = {Academic Press},
   year = {1959},
   address = {New York}
}

@phdthesis{Wild96,
   key = {Wild96},
   author  = {Lee Ashton Wild},
   title   = {Adaptive Mesh Refinement in Numerical Relativity},
   school  = {University of Wales},
   year    = 1996
}

@inproceedings{Wild96a,
          key     = {Wild96a},
        author  = {L.A. Wild and Miguel Alcubierre and G. Allen and B.Schutz},
          title   = {Interface Behaviour in an Adaptive Mesh},
        booktitle = {Proceedings of the 7th {M}arcel {G}rossmann Meeting on General Relativity, Stanford 24-30 July 1994},
        editor        = {R. Jantzen},
        publisher = {World {S}cientific},
        address = {Singapore},
        year        = {1996},
}

@Article{Wild98a,
  author = {L. Wild and B. Schutz},
  title = {},
  OPTcrossref = {},
  journal = {},
  year = {1998},
  volume = {},
  OPTnumber = {},
  pages = {},
  OPTmonth = {},
  note = {in preparation},
  OPTannote = {}
}

@Book{Will92,
   author = {Will, Clifford M.},
   title = {Theory and Experiment in Gravitational Physics},
   publisher = {Cambridge University Press},
   year = {1992},
   OPTcrossref = {},
   address = {Cambrodge, Massachusetts},
   OPTkey = {},
   OPTannote = {}
}


@Article{Will94a,
  author = {C. M. Will},
  title = {},
  OPTcrossref = {},
  key = {Will94a},
  journal = {Phys. Rev. D},
  year = {1994},
  volume = {50},
  OPTnumber = {},
  pages = {6058},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@incollection{Will94b,
        key     = {Will94b},
        author  = {C. M. Will},
        title   = {},
        editor  = {M. Sasaki},
        booktitle = {Relativistic Cosmology: Proceedings of the 8th
                  {N}ishinomiya-{Y}ukawa Memorial Symposium},
        publisher = {University Acamemy Press},
        address = {Tokyo},
        year    = 1994
}

@Unpublished{Will95,
  author = {},
  title = {},
  note = {Clifford Will, private communitation},
  OPTcrossref = {},
  OPTkey = {},
  year = {1995},
  OPTmonth = {},
  OPTannote = {}
}

@Article{Will:1996zj,
     author    = "Will, Clifford M. and Wiseman, Alan G.",
     title     = "Gravitational radiation from compact binary systems:
                  gravitational waveforms and energy loss to second
                  post-{N}ewtonian order",
     journal   = "Phys. Rev. D",
     volume    = "54",
     year      = "1996",
     pages     = "4813-4848",
     eprint    = "gr-qc/9608012",
     SLACcitation  = "%%CITATION = GR-QC 9608012;%%",
}

@article{Williamson-1980:low-storage-Runge-Kutta,
	author = "J. H. Williamson",
	journal = "J. Comput. Phys.",
	title   = "Low-Storage Runge-Kutta Schemes",
	year    = 1980,
	volume  = 35, number = 1,
	pages = "48--56",
	abstract = "All second-order, many third-order, and a few fourth-order
		    Runge-Kutta schemes can be arranged to require only two
		    storage locations per variable, compared with three needed
		    by Gill's method.",
}

@article{Wilson72,
        key     = {Wilson72},
        author  = {J. R. Wilson},
        title   = {},
        journal = {Astrophys. J.},
        volume  = {173},
        year    = {1972},
        pages   = {431}
}

@incollection{Wilson79,
        key     = {Wilson79},
        author  = {J.~R. Wilson},
        title   = {},
        editor  = {L. Smarr},
        booktitle = {Sources of gravitational radiation},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1979,
        pages   = {275}
}

@Unpublished{Wilson94,
  author = {J. Wilson},
  title = {},
  note = {in a talk at the Nuclear and Particle Astrophysics
                  Meeting, {S}nowmass, {CO}, July 1994}
}

@article{Wilson95,
        key     = {Wilson95},
        author  = {J. R. Wilson and G. J. Mathews},
        title   = {Instabilities in Close Neutron Star Binaries},
        journal = {Phys. Rev. Lett.},
        volume  = 75,
        year    = 1995,
        pages   = {4161}
}

@article{Wilson96,
        key     = {Wilson96},
        author  = {J. R. Wilson and G. J. Mathews and P. Marronetti},
        title   = {Relativisitic Numerical Model for Close
Neutron Star Binaries},
        journal = {Phys. Rev. D},
        volume  = 54,
        year    = 1996,
        pages   = {1317}
}

@article{Wilson2002,
        key     = {Wilson2002},
        author  = {J. R. Wilson},
        title   = {Precompression of colliding neutron stars},
        journal = {Phys. Rev. D},
        volume  = 66,
        year    = 2002,
        pages   = {084015}
}

@Book{Wilson2003,
  author = {James R. Wilson and Grant J. Mathews},
  title  = {Relativistic numerical hydrodynamics},
  publisher = {Cambridge University Press},
  year = {2003},
}

@Article{Wilson2004,
        author  = {J. R. Wilson and G. J. Mathews},
          title   = {White dwarfs near black holes: a new paradigm for
                     Type {I} supernovae},
          journal = {Astrophys. J.},
          year    = {2004},
          volume  = {610},
          pages   = {368}
}

@ARTICLE{Winicour83,
   author = {{Winicour}, J.},
    title = "{Newtonian gravity on the null cone}",
  journal = {Journal of Mathematical Physics},
     year = 1983,
   volume = 24,
    pages = {1193-1198},
}

% Copied by Joe 3/21/94
@article{Winicour88,
        key     = {Winicour88},
        author  = {Jeffrey Winicour},
        title   = {Massive fields at null infinity},
        journal = {J. Math. Phys.},
        volume  = 29,
        year    = 1988,
        pages   = {2117}
}

@Article{Winicour98,
  author =       {Jeffrey Winicour},
  title =        {Characteristic Evolution and Matching},
  journal =      {Living Rev. Relativity},
  year =         1998,
  pages =        5,
  volume =       1,
  note =         {[Online article]},
  url =          {http://www.livingreviews.org/lrr-1998-5}
}

@Article{Winicour05,
  author =       {Jeffrey Winicour},
  title =        {Characteristic Evolution and Matching},
  journal =      {Living Rev. Relativity},
  year =         2005,
  pages =        10,
  volume =       8,
  eprint =       {gr-qc/0508097},
  note =         {[Online article]},
  url =          {http://www.livingreviews.org/lrr-2005-10}
}

@InProceedings{Winicour99,
  author =          {Jeffrey Winicour},
  title  =          {The characteristic treatment of black holes},
  booktitle =          {{Y}ukawa Meeting 1999},
  OPTcrossref =  {},
  OPTkey =          {},
  OPTpages =          {},
  OPTyear =          {},
  OPTeditor =          {},
  OPTvolume =          {},
  OPTnumber =          {},
  OPTseries =          {},
  OPTaddress =          {},
  OPTmonth =          {},
  OPTorganization = {},
  OPTpublisher = {},
  note =          {gr-qc/9911106},
  OPTannote =          {}
}

@article{Wiringa88,
        key = {Wiringa88},
        journal = {Phys. Rev. C},
        author = {Wiringa and Fiks and Fabrocini},
        volume = {38},
        pages = {1010},
        year = {1988}
}

@Article{Wiseman:1992dv,
     author    = "Wiseman, Alan G.",
     title     = "Coalescing binary systems of compact objects to (post)5/2
                  Newtonian order. 2. Higher order wave forms and radiation
                  recoil",
     journal   = "Phys. Rev. D",
     volume    = "46",
     year      = "1992",
     pages     = "1517-1539",
     SLACcitation  = "%%CITATION = PHRVA,D46,1517;%%",
}

@article{Wiseman97,
        author  = {A. G. Wiseman},
        title   = {The Central Density of Neutron Stars in Close Binaries},
        journal = {Phys. Rev. Lett.},
        year    = {1997},
        volume  = {79},
        pages   = {1189-1192}
}

@article{Witt94a,
        key = {Witt94a},
        journal = {Astrophys. J.},
        author = {H. J. Witt and M. Jaroszynski and P. Haensel and B. Paczynski and J. Wambsganss},
        volume = {422},
        pages = {219},
        year = {1994}
}

@Article{Witten59,
  author = {L. Witten},
  title = {},
  key = {Witten59},
  journal = {Phys. Rev.},
  year = {1959},
  volume = {113},
  pages = {357},
}

@ARTICLE{Witten84,
   author = {Witten, E.},
    title = "{Cosmic separation of phases}",
  journal = {Phys. Rev. D},
     year = 1984,
   volume = 30,
    pages = {272-285},
}

@Article{Woodward84,
  author = {P. Woodward and P. Collela},
  title = {},
  journal = {J. Comput. Phys.},
  year = {1984},
  volume = {54},
  pages = {115-173},
}

@InProceedings{Woosley00,
        author = {S. E. Woosley},
        title = {Gamma-ray Bursts in the Afterglow Era},
        editor = {E. Costa and F. Frontera and J. Hjorth},
        booktitle = {Proceedings of the International Workshop held in
  Rome, CNR headquarters, October, 2000},
        publisher = {Springer},
        address = {Berlin Heidelberg},
        year = {2000},
        pages = {257}
}

@ARTICLE{Woosley01a,
   author = {{MacFadyen}, A.~I. and {Woosley}, S.~E. and {Heger}, A.},
    title = "{Supernovae, Jets, and Collapsars}",
  journal = {Astrophys. J.},
     year = 2001,
    month = mar,
   volume = 550,
    pages = {410-425},
      doi = {10.1086/319698},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=2001ApJ...550..410M&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}

@ARTICLE{Woosley02,
   author = {{Woosley}, S.~E. and {Heger}, A. and {Weaver}, T.~A.},
    title = "{The evolution and explosion of massive stars}",
  journal = {Rev. Mod. Phys.},
     year = 2002,
    month = nov,
   volume = 74,
    pages = {1015},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% X %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Article{Xu02,
          key     = {Xu02},
          author  = {R. X. Xu},
          title   = {Strange quark stars -- A review},
          year    = {1996},
          note    = {astro-ph/0211348},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Y %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% copied by Doug Swesty for 3/17/94 meeting
@Book{Yee88,
  author = {H. C. Yee},
  title = {Computational Fluid Dynamics},
  OPTtitle = {A Class of High-Resolution Explicit and Implicit
                 Shock Capturing Methods},
  publisher = {von Karman Institute for Fluid Dynamics},
  year = {1989},
  address = {NASA Ames Research Center, CA}
}

@article{Yo01,
        author  = {H.-J. Yo and T.W. Baumgarte and Stuart L. Shapiro},
        title   = {Gravitational Wavetrains in the Quasi-Equilibrium
                   Approximation: A Model Problem in Scalar Gravitation},
        journal = {Phys. Rev. D},
        year    = {2001},
        volume  = {63},
        pages   = {064035}
}

@article{Yo01b,
        author  = {H.-J. Yo and Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {A numerical testbed for singularity excision in moving
                   black hole spacetimes},
        journal = {Phys. Rev. D},
        year    = {2001},
        volume  = {64},
        pages   = {124011}
}

@article{Yo02a,
        author  = {H.-J. Yo and Thomas W. Baumgarte and Stuart L. Shapiro},
        title   = {Improved Numerical Stability of Stationary
                   Black Hole Evolution Calculations},
        journal = {Phys. Rev. D},
        year    = {2002},
        volume  = {66},
        pages   = {084026}
}

@Article{Yo:2004ng,
     author = "Yo, Hwei-Jang and Cook, James N. and Shapiro, Stuart L.
               and Baumgarte, Thomas W.",
     title  = "Quasi-equilibrium Binary Black Hole Initial Data for
                  Dynamical Evolutions",
     journal = {Phys. Rev. D},
     year   = {2004},
     volume = {70},
     pages = {084033},
     eprint = "gr-qc/0406020"
}

@misc{YoPrivateComm,
  author = {Hwei-Jang Yo},
  note = {private communication}
}

@Article{Yokosawa,
     author = "M. Yokosawa",
     title  = "Energy and angular momentum transport in magnetohydrodynamical
	       accretion onto a rotating black hole",
     journal = {Publ. Astro. Soc. Japan},
     year   = {1993},
     volume = {45},
     pages = {207},
}

@article{Yoneda97a,
        key = {Yoneda97a},
        author  = {G. Yoneda and H. Shinkai and A. Nalamichi},
        OPTtitle = {},
        title   = {Trick for Passing Degenerate Points in the Ashtekar Formulation},
        journal = {Phys. Rev. D},
        year    = {1997},
        volume  = {56},
        OPTnumber = {},
        pages = {2086},
        eprint = {gr-qc/9704081}
}

@article{Yoneda99a,
        key = {Yoneda99a},
        author  = {G. Yoneda and H. Shinkai},
        OPTtitle = {},
        title   = {Symmetric hyperbolic system in the Ashtekar formulation},
        journal = {Phys. Rev. Lett.},
        year    = {1999},
        volume  = {82},
        OPTnumber = {},
        pages = {263},
        eprint = {gr-qc/9803077}

}

@article{Yoneda00a,
        key = {Yoneda00a},
        author  = {G. Yoneda and H. Shinkai},
        OPTtitle = {},
        title   = {Constructing hyperbolic systems in the Ashtekar formulation},
        journal = {Int. J. Mod. Phys. D},
        year    = {2000},
        volume  = {9},
        OPTnumber = {},
        pages = {13-34},
        eprint = {gr-qc/9901053}
}

@article{Yoneda01a,
  key =          {Yoneda01a},
  author =       {G. Yoneda and H. Shinkai},
  title =        {Hyperbolic formulations and numerical relativity
                  {II}: Asymptotically constrained systems of
                  {E}instein equations},
  journal =      {Class. Quantum Grav.},
  year =         2001,
  volume =       18,
  pages =        {441-462},
  eprint =       {gr-qc/0007034}
}

@article{Yoneda01b,
        key = {Yoneda01b},
        author  = {G. Yoneda and H. Shinkai},
        OPTtitle = {},
        title   = {Constraint propagation in the family of {ADM} systems },
        journal = {Phys. Rev. D},
        year    = {2001},
        volume  = {63},
        OPTnumber = {},
        pages = {124019},
        eprint = {gr-qc/0103032}
}

@Article{Yoneda02a,
     author    = "G. Yoneda and H. Shinkai",
     title     = "Advantages of modified {ADM} formulation: Constraint
     propagation analysis of the {B}aumgarte-{S}hapiro-{S}hibata-{N}akamura system",
     journal = {Phys. Rev. D},
     volume = {66},
     pages = {124003},
     year      = "2002",
        eprint = {gr-qc/0204002}
}

@Article{Yoneda03a,
     author    = "G. Yoneda and H. Shinkai",
     title     = "Diagonalizability of constraint propagation matrices",
     journal = {Class. Quantum Grav.},
     volume = {20},
     pages = {L31-36},
     year    = {2003},
     eprint      = "gr-qc/0209106",
}

@Article{York71,
  author =       {York, James W.},
  title =        {Gravitational degrees of freedom and the
                  initial-value problem},
  key =          {York71},
  journal =      {Phys. Rev. Lett.},
  year =         {1971},
  volume =       {26},
  pages =        {1656-1658}
}

@Article{York72,
  author =       {York, James W.},
  title =        {Role of conformal three-geometry in the dynamics of
                  gravitation},
  key =          {York72},
  journal =      {Phys. Rev. Lett.},
  year =         {1972},
  volume =       {28},
  pages =        {1082-1085}
}

@Article{York73,
  author = "York, James W.",
  title = {Conformally invariant orthogonal decomposition of symmetric
           tensors on Riemannian manifolds and the initial value problem
           of general relativity},
  journal = {J. Math. Phys.},
  year = {1973},
  volume = {14},
  pages = {456}
}

@incollection{York79,
        author = "York, James W.",
        title = "Kinematics and Dynamics of General Relativity",
        pages = "83--126",
        editor = "Larry L. Smarr",
        booktitle = "Sources of gravitational radiation",
        publisher = "Cambridge University Press",
        address = "Cambridge, UK",
        year = 1979,
        isbn = "0-521-22778-X",
        snote = "Proceedings of the Battelle Seattle Workshop,
                 24 July -- 4 August, 1978",
}

% added by LN 16/11/99
@incollection{York80,
        key     = {York80},
        author = "York, James W.",
        title   = {Energy and Momentum of the
                Gravitational Field},
        editor  = {F. J. Tipler},
        booktitle = "Essays in General Relativity:
                     A Festschrift for {A}braham {T}aub",
        publisher = {Academic Press},
        address = {New York},
        year    = 1980,
        pages   = {39-58},
        isbn = "0-12-691380-3",
}

@incollection{York-Piran-1982-in-Schild-lectures,
        X-author = "James W. York and Tsvi Piran",
        author = "York, Jr., James W. and Tsvi Piran",
        title = "The Initial Value Problem and Beyond",
        pages = "147--176",
        editor = "Richard A. Matzner and Lawrence C. Shepley",
        booktitle = "Spacetime and Geometry: The {A}lfred {S}child Lectures",
        publisher = "University of Texas Press",
        address = "Austin (Texas)",
        year = 1982,
        isbn = "0-292-77567-9",
}

@incollection{York83,
        author = {James W. York},
        title = "The Initial Value Problem and Dynamics",
        pages = "175--201",
        editor = "Nathalie Deruelle and Tsvi Piran",
        booktitle = "Gravitational Radiation",
        publisher = "North-Holland",
        address = "Amsterdam",
        year = 1983,
        isbn = "0-444-86560-8",
        snote = "Les Houches proceedings, 2--21 June 1982",
}

%Added by Joe 3/24/94 (unsure that this is correct.  title was blank.)
% added title JL 3/24/94
@incollection{York87,
        key     = {York87},
        author  = {James W. York},
        title   = {Bel-Robinson Gravitational Superenergy and Flatness},
        editor  = {Wolfgang Rindler and Andrzej Trautman},
        booktitle = {Gravitation And Geometry},
        publisher = {Bibliopolis},
        address = {Naples},
        year    = 1987,
	isbn    = {88-7088-142-3},
}

@incollection{York89,
        key     = {York89},
        author  = {James W. York},
        title   = {Initial Data for Collisions of Black Holes and
                  Other Gravitational Miscellany},
        editor  = {C. Evans and L. Finn and D. Hobill},
        booktitle = {Frontiers in Numerical Relativity},
        publisher = {Cambridge University Press},
        address = {Cambridge, England},
        year    = 1989,
        pages   = {89-109},
	isbn    = {0-521-36666-6},
}

@Article{York99,
  author = {James W. York},
  title = {Conformal `thin-sandwich' data for the initial-value problem
           of general relativity},
  journal = {Phys. Rev. Lett.},
  year = {1999},
  volume = {82},
  pages = {1350-1353}
}

@Article{Yoshida95a,
  author = {S. Yoshida and Y. Eriguchi},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1995},
  volume = {},
  OPTnumber = {},
  pages = {},
  OPTmonth = {},
  note = {to appear},
  OPTannote = {}
}

@Article{Yoshida01,
  author = {S. Yoshida and Y. Eriguchi},
  title = {Quasi-radial modes of rotating stars in general relativity},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Mon. Not. R. Astron. Soc.},
  year = {2001},
  volume = {322},
  OPTnumber = {},
  pages = {389},
  OPTmonth = {},
  note = {},
  OPTannote = {}
}

@Article{Yunes04,
     author    = "Yunes, Nicolas and Tichy, Wolfgang and Owen, Benjamin and
                  Br{\"u}gmann, Bernd",
     title     = "Binary black hole initial data from matched asymptotic
                  expansions",
     year      = "2004",
     note      = "in preparation"
}

@Article{Yunes:2005nn,
     author    = "Yunes, Nicolas and Tichy, Wolfgang and Owen, Benjamin J.
                  and Br{\"u}gmann, Bernd",
     title     = "Binary black hole initial data from matched asymptotic
                  expansions",
     year      = "2005",
     eprint    = "gr-qc/0503011",
     SLACcitation  = "%%CITATION = GR-QC 0503011;%%"
}

@Article{Yunes:2005ve,
     author    = "Yunes, Nicolas and Jos{\'e} A. Gonz{\'a}lez",
     title     = "Metric of a tidally perturbed spinning black hole",
     journal   = "Phys. Rev. D",
     volume    = "73",
     year      = "2006",
     pages     = "024010",
     eprint    = "gr-qc/0510076",
     SLACcitation  = "%%CITATION = GR-QC 0510076;%%"
}

@Article{Yurtsever88a,
  author = {U. Yurtsever},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1988},
  volume = {37},
  OPTnumber = {},
  pages = {2790},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

@Article{Yurtsever88b,
  author = {U. Yurtsever},
  title = {},
  OPTcrossref = {},
  OPTkey = {},
  journal = {Phys. Rev. D},
  year = {1988},
  volume = {38},
  OPTnumber = {},
  pages = {1731},
  OPTmonth = {},
  OPTnote = {},
  OPTannote = {}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Z %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Book{Zakharov73,
  author = {V. D. Zakharov},
  title = {Gravitational Waves in {E}instein's Theory},
  publisher = {Halsted Press},
  year = {1973},
  OPTcrossref = {},
  address = {New York},
  OPTkey = {},
  OPTannote = {}
}

@Article{Zanotti02,
  author = { Olindo Zanotti and Luciano Rezzolla and Jos{\'e} A. Font},
  title = {Quasi-periodic accretion and gravitational waves from oscillating
           "toroidal neutron stars" around a {S}chwarzschild black hole},
  journal = {},
  year = 2002,
  volume =       {},
  number =       {},
  pages =        {},
  note  = {gr-qc/0210018}
}

% copied by Steve Brandt for 9/29/94 journal club
@article{Zerilli70,
        key     = {Zerilli70},
        author  = {F. J. Zerilli},
        title   = {Effective Potential for Even-Parity {R}egge-{W}heeler
                  Gravitational Perturbation Equations},
        journal = {Phys. Rev. Lett.},
        volume  = 24,
        number = 13,
        year    = 1970,
        pages   = {737-738}
}

% copied by Steve Brandt for 9/29/94 journal club
@article{Zerilli70a,
        key     = {Zerilli70a},
        author  = {F. J. Zerilli},
        title   = {Gravitational Field of a Particle Falling in a
                   {S}chwarzschild Geometry Analyzed in Tensor Harmonics},
        journal = {Phys. Rev. D.},
        volume  = 2,
        year    = 1970,
        pages   = 2141
}

@article{Zerilli70b,
        key     = {Zerilli70b},
        author  = {F. J. Zerilli},
        title   = {Tensor Harmonics in Canonical Form for
                  Gravitational Radiation and Other Applications},
        journal = {J. Math. Phys.},
        volume  = 11,
        year    = 1970,
        pages   = {2203-2208}
}

@Book{Zeldovich,
  author={Zel'dovich and I. D. Novikov},
  title={Relativistic Astrophysics, Vol. {I} (Stars and Relativity},
  publisher={University of Chicaho Press},
  address={Chicago},
  year={1971}
}

@article{Zhang96a,
        key     = {Zhang96a},
        author  = {Y. Zhang and A. Meiksin and Peter Anninos and M. L. Norman},
        title = {Physical Properties of the Lyman Alpha Forest in a Cold Dark Matter Cosmology},
        journal = {Astrophys. J.},
        year    = {1997},
        volume  = {},
        note    = {astro-ph/9706087, in press},
        number = {},
        pages = {}
}

@Article{Zhuge94,
  author={Zhuge, X. and Centrella, J.~M. and McMillan, S.~L.},
  title={Gravitational Radiation from
Coalescing Binary Neutron Stars},
  journal={Phys. Rev. D.},
  year={1994},
  volume={50},
  pages={6247-6261} }

@Article{Zhuge96,
   author={Zhuge, X. and Centrella, J.~M. and McMillan, S.~L.},
   title={},
   journal={Phys. Rev. D},
   year={1996},
   volume={54},
   pages={7261}
}

@techreport{ZIB-TR-90-11,
  author = "U. Nowak and L. Weimann",
  title = "{\sc GIANT} -- A Software Package for the Numerical Solution
           of Very Large Systems of Highly Nonlinear Equations",
  institution = {Konrad-Zuse-Zentrum f{\"u}r Informationstechnik Berlin (ZIB)},
  year = 1990, month = "December",
  number = "TR-90-11",
}

@techreport{ZIB-TR-91-10,
  author = "U. Nowak and L. Weimann",
  title = "A Family of {N}ewton Codes
           for Systems of Highly Nonlinear Equations",
  institution = {Konrad-Zuse-Zentrum f{\"u}r Informationstechnik Berlin (ZIB)},
  year = 1991, month = "December",
  number = "TR-91-10",
}

@PhdThesis{Zlochower02,
  author = 	 {Y. Zlochower},
  title = 	 {Waveforms from {C}olliding {B}lack {H}oles},
  school = 	 {University of Pittsburgh},
  year = 	 {2002},
  OPTkey = 	 {},
  OPTtype = 	 {},
  OPTaddress = 	 {},
  OPTmonth = 	 {},
  OPTnote = 	 {},
  OPTannote = 	 {}
}

@Article{Zlochower03,
  author = 	 {Y. Zlochower and R. G{\'o}mez and S. Husa and L. Lehner
                  and J. Winicour},
  title = 	 {Mode coupling in the nonlinear response of black holes},
  journal = 	 {Phys. Rev. D},
  year = 	 2003,
  volume = 	 68,
  pages = 	 084014
}

@Article{Zlochower2005:fourth-order,
  author =       {Y. Zlochower and J. G. Baker and M. Campanelli and
                  C. O. Lousto},
  title =        {Accurate Black Hole Evolutions by Fourth-Order
                  Numerical Relativity},
  journal =      {Phys. Rev. D},
  year =         2005,
  volume =       72,
  pages =        024021,
  eprint =       {gr-qc/0505055},
}

@Article{Zink2005a,
     author    = {Burkhard Zink and Nikolaos Stergioulas and Ian Hawke
                  and Christian D. Ott and Erik Schnetter and Ewald
                  M{\"u}ller},
     title     = {Formation of supermassive black holes through fragmentation
                  of toroidal supermassive stars},
     year      = 2006,
     eprint    = {gr-qc/0501080},
     journal   = {Phys. Rev. Lett.},
     volume    = 96,
     pages     = 161101
}

@Article{Zink2005b,
  author =       {Burkhard Zink and Peter Diener and Enrique Pazos and
                  Manuel Tiglio},
  title =        {{C}auchy-perturbative matching reexamined: Tests in
                  spherical symmetry},
  eprint =       {gr-qc/0511163},
  year =         2006,
  journal =      {Phys. Rev. D},
  volume =       73,
  pages =        084011
}

@article{Zink2006a,
  author =       {Burkhard Zink and Nikolaos Stergioulas and Ian Hawke
                  and Christian D. Ott and Erik Schnetter and Ewald
                  M{\"u}ller},
  title =        {Non-axisymmetric instability and fragmentation of
                  general relativistic toroidal stars},
  year =         2006,
  journal =      {(submitted)},
  eprint =       {astro-ph/0611601}
}

@PhdThesis{Zumbusch95,
  author = 	 {Gerhard Zumbusch},
  title = 	 {Simultanous h-p Adaptation in Multilevel Finite Elements},
  school = 	 {FU Berlin},
  type = 	 {{D}oktorarbeit},
  year = 	 {1995},
}

@Book{GWZumbusch_1996h,
 author =      {G. Zumbusch},
 title =      {Simultanous h-p Adaptation in Multilevel Finite Elements},
 publisher =      {Shaker},
 address =      {Aachen},
 year =      {1996},
 annote =      {Doktorarbeit, Fachbereich Mathematik und Informatik, FU Berlin, 1995},
}

@book{Zumbusch:2003,
  AUTHOR = {G. Zumbusch},
  TITLE = {Parallel Multilevel Methods. Adaptive Mesh Refinement and
		  Loadbalancing},
  PUBLISHER = {Teubner},
  YEAR = {2003},
  ANNOTE = {editorial},
  SERIES = {Advances in Numerical Mathematics},
  HTTP = {http://www.minet.uni-jena.de/~zumbusch/pub/zumbusch/teubner03.htm}
}

@article{Zwart1998a,
        key     = {Zwart1998a},
        author  = {S.~F. {Portegies Zwart}},
        title   = {Gamma-Ray Binaries:
                   Stable Mass Transfer from a Neutron Star to a Black Hole},
        journal = {Astrophys. J. Lett.},
        volume  = {503},
        year    = {1998},
        pages   = {L53}
}

@article{Zwart98,
        key     = {Zwart98},
        author  = {S.~F. {Portegies Zwart} and L.~R. Yungelson},
        title   = {Formation and evolution of binary neutron stars},
        journal = {Astron. Astrophys.},
        volume  = {332},
        year    = {1998},
        pages   = {173-188},
}

@article{Zwart99,
        key     = {Zwart99},
        author  = {S.~F. {Portegies Zwart} and S.~L.~W. McMillan},
        title   = {Black hole mergers in the universe},
        journal = {Astrophys. J. Lett.},
        volume  = {528},
        year    = {2000},
        pages   = {L17},
}

@article{Zwart99b,
        key     = {Zwart99},
        author  = {S.~F. {Portegies Zwart} and S.~L.~W. McMillan},
        title   = {Gravitational Thermodynamics and Black-Hole Mergers},
        journal = {Int. J. of Mod. Physics A.},
        volume  = {15},
        number  = {30},
        year    = {2000},
        pages   = {4871},
        eprint    = {astro-ph/9910061},
}

@PhdThesis{Zwerger95,
          key     = {Zwerger95},
          author  = {T. Zwerger},
          title   = {},
          school  = {Technische Universit{\"a}t M{\"u}nchen},
          year    = {1995},
          OPTcrossref = {},
          address = {M{\"u}nchen, Germany},
}

@Article{Zwerger97,
   author =     {T. Zwerger and E. M{\"u}ller},
   title =      {Dynamics and gravitational wave signature of axisymmetric rotational core collapse.},
   journal =    {Astron. Astrophys.},
   year =       1997,
   volume =     320,
   pages =      209,
}

@TechReport{cmstab,
  author = {John Towns},
  title = {Cmstab, a Package of Iterative Solvers for Linear
                  Systems on the Connection Machines},
  institution = {University of Illinois},
  year = {1993},
  note = {Send email to cmstab\@ncsa.uiuc.edu for details},
}

@Article{lisa3,
  author =       "B. Schutz, Editor",
  title =        "Proceedings of the 3rd International LISA Symposium",
  journal =      {Class. Quantum Grav.},
  volume =       18,
  pages =        {3965-4164},
  year =         2001,
}

@Unpublished{lisa,
  author = {},
  title = {{LISA} (laser interferometer space antenna), Proposal
                  for a gravitational wave detector in space},
  note = {Preprint, Max-Planck-Institut f{\"u}r Quantenoptik, MPQ 177,
May 1993.}
}

@Misc{UTBRG,
   note={\texttt{http://phys.utb.edu/UTBRG/}}
}

@misc{SSL,
        key     = {SSL},
        author  = {A. Frier and P. Karlton and P. Kocher},
        note    = {The SSL 3.0 Protocol. Netscape Communications Corp. November 18, 1996}
}

@misc{TLS,
        key     = {TLS},
        author  = {T. Dierks and C. Allen},
        note    = {The TLS Protocol Version 1.0: RFC 2246 January 1999},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% COMPUTATIONAL SCIENCE WEB PAGES AND MANUALS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@manual{cactusmaintainersguide,
        key = {cactusmaintainersguide},
        title = {Cactus Maintainers Guide \\{\tt http://www.cactuscode.org/Guides/Stable/MaintGuide/MaintGuideStable.pdf}}
}

@manual{cactusthornguide,
        key = {cactusthornguide},
        title = {Cactus Computational Toolkit Thorn Guide \\{\tt http://www.cactuscode.org/Guides/Stable/ThornGuide/ThornGuideStable.pdf}}
}

@manual{cactususersguide,
        key = {cactususersguide},
        title = {Cactus Users Guide \\{\tt http://www.cactuscode.org/Guides/Stable/UsersGuide/UsersGuideStable.pdf}}
}

@misc{cfd-online-web,
        key     = {cfd-online-web},
        author  = {},
        note    = {{\it Computational Fluid Dynamics Wiki},
        CFD Online},
        url = {\tt http://www.cfd-online.com/Wiki}}
}

@misc{cfd-online-web-tests,
        key     = {CFD online tests},
        author  = {},
        note    = {{\it Computational Fluid Dynamics Wiki /
        Validation and test cases}, CFD Online},
        url     = {http://www.cfd-online.com/Wiki/Validation_and_test_cases},
}


@misc{amira_web,
        key     = {amira_web},
        author  = {},
        note    = {{\it Amira -- Users Guide and Reference Manual} \ and
    {\it AmiraDev -- Programmers Guide,}
    Konrad-Zuse-Zentrum f{\"u}r Informationstechnik Berlin (ZIB) and
    Indeed -- Visual Concepts, Berlin, {\tt http://amira.zib.de}}
}

@misc{asc_web,
        key     = {asc_web},
        author  = {},
        note    = {Astrophysics Simulation Collaboratory (ASC) Home Page {\tt http://www.ascportal.org}},
}

@misc{servlet_web,
        key     = {servlet_web},
        author  = {},
        note    = {Servlet API documentation: {\tt http://www.sun.com/products/servlets}},
}

@misc{tomcat_web,
        key     = {tomcat_web},
        author  = {},
        note    = {Tomcat server documentation: {\tt http://jakarta.apache.org/tomcat}},
}


@misc{applesweb,
        key     = {applesweb},
        author  = {},
        note    = {Apples {W}ith {A}pples: {N}umerical {R}elativity {C}omparisons and {T}ests: {\tt http://www.ApplesWithApples.org}},
}


@misc{apples_with_apples_page,
        key     = {apples_with_apples_page},
        author  = {},
        note    = {Apples {W}ith {A}pples: {N}umerical {R}elativity {C}omparisons and {T}ests: {\tt http://www.ApplesWithApples.org}},
}

@misc{condor_web,
        key     = {condor_web},
        author  = {},
        note    = {Condor Home Page {\tt http://www.cs.wisc.edu/condor}},
}

@misc{cog_web,
        key     = {cog_web},
        author  = {},
        note    = {Commodity Grid Kits: {\tt http://www.globus.org/cog}},
}

@misc{cygwin_web,
        key     = {cygwin_web},
        author  = {},
        note    = {Cygnus Solutions (Cygwin) Home Page: {\tt http://www.cygwin.com}},
}

@misc{griksl_web,
        key     = {griksl_web},
        author  = {},
        note    = {DFN-Verein Project  {\it ``Development of Grid Based Simulation and Visualization Techniques''} (GRIKSL) Home Page {\tt http://www.griksl.org}},
}

@misc{grads_web,
        key     = {grads_web},
        author  = {},
        note    = {Grid Adaptive Development Software (GrADS) Home Page {\tt http://www.isi.edu/grads/}},
}

@misc{cvs_web,
        key     = {cvs_web},
        author  = {},
        note    = {Concurrent Versions System (CVS) Home Page {\tt http://www.cvshome.org/}},
}

@misc{autoconf_web,
        key     = {autoconf_web},
        author  = {},
        note    = {Autoconf Home Page {\tt http://www.gnu.org/software/autoconf/autoconf.html}},
}

@misc{gnuplot_web,
        key     = {gnuplot_web},
        author  = {},
        note    = {Gnuplot Home Page {\tt http://www.gnuplot.org}},
}

@misc{mpichg_web,
        key     = {mpichg_web},
        author  = {},
        note    = {Grid Enabled MPICH Implementation (MPICH-G) Home Page {\tt http://www.globus.org/mpi}},
}

@misc{hdf5_web,
        key     = {hdf5_web},
        author  = {},
        note    = {Hierarchical Data Format Version 5 (HDF5) Home Page {\tt http://hdf.ncsa.uiuc.edu/HDF5}},
}

@misc{flexio_web,
        key     = {flexio_web},
        author  = {},
        note    = {FlexIO Home Page {\tt http://zeus.ncsa.uiuc.edu/{\textasciitilde}jshalf/FlexIO/}},
}

@misc{opendx_web,
        key     = {opendx_web},
        author  = {},
        note    = {Open DX Home Page {\tt http://www.opendx.org}},
}

@misc{globus_web,
        key     = {globus_web},
        author  = {},
        note    = {Globus Project Home Page {\tt http://www.globus.org}},
}

@misc{cactus_web,
  key =          {Cactus Website},
  title =        {{Cactus} {Computational} {Toolkit}},
  note =         {{\tt http://www.cactuscode.org}},
}

% Alternative entry to satisfy some versions of BibTeX.
@misc{url:cactuscode,
  url = {http://www.cactuscode.org}
}

@misc{carpet-author-and-web-site,
  author =       {Erik Schnetter},
  note =         {\textsc{Carpet}: A Mesh Refinement driver for
                  \textsc{Cactus}},
  url =          {http://www.carpetcode.org},
}

@misc{carpet_web,
  key =          {Carpet Website},
  title =        {Adaptive Mesh Refinement with {C}arpet},
  note =         {{\tt http://www.carpetcode.org/}},
}

% Alternative entry to satisfy some versions of BibTeX.
@misc{url:carpetcode,
  url = {http://www.carpetcode.org}
}

@misc{whisky-web,
        key     = {whisky-web},
        author  = {},
        note    = {Whisky, EU Network GR Hydrodynamics Code:\\{\tt http://www.whiskycode.org}},
}

% Alternative entry to satisfy some versions of BibTeX.
@misc{url:whisky,
  url = {http://www.whiskycode.org}
}

@misc{egrid_web,
        key     = {egrid_web},
        author  = {},
        note    = {EGrid Home Page {\tt http://www.egrid.org}},
}

@misc{ggf_web,
        key     = {ggf_web},
        author  = {},
        note    = {Global Grid Forum Home Page {\tt http://www.gridforum.org}, Applications Research Group home page: {\tt http://www.zib.de/ggf/apps/}},
}

@misc{ieeeio_web,
        key     = {ieeeio_web},
        author  = {},
        note    = {IEEEIO Home Page {\tt http://zeus.ncsa.uiuc.edu/{\textasciitilde}jshalf/FlexIO/}},
}

@misc{distrib_cactus,
        key     = {Cactus distribution},
        author  = {},
        note    = {Distributed simulations with Cactus: {\tt http://www.cactuscode.org/Projects/Distributed/Distributed.html}}
}

@misc{entropia_web,
        key     = {entropia_web},
        author  = {},
        note    = {Entropia Home Page {\tt http://www.entropia.com}},
}

@misc{gpc_web,
        key     = {gpc_web},
        author  = {},
        note    = {Grid portal collaboration: {\tt http://www.ipg.nasa.gov/portals/}},
}

@misc{grace_web,
        key     = {grace_web},
        author  = {},
        note    = {Grid Adaptive Computational Engine (GrACE) \\{\tt http://www.caip.rutgers.edu/{\textasciitilde}parashar/TASSL/Projects/GrACE/}},
}


@misc{griphyn_web,
        key     = {griphyn_web},
        author  = {},
        note    = {GriPhyN Project home page: {\tt http://www.griphyn.org}},
}

@misc{hotpage_web,
        key     = {hotpage_web},
        author  = {},
        note    = {NPACI HotPage grid computing portal {\tt http://hotpage.npaci.edu}},
}

@misc{HTTPS,
        key     = {HTTPS},
        author  = {E. Rescorla},
        note    = {HTTP Over TLS: RFC 2818 May 2000}},
}

@misc{papi_web,
        key     = {papi_web},
        author  = {},
        note    = {The Performance API (PAPI) Home Page {\tt http://icl.cs.utk.edu/projects/papi/}},
}

@misc{url:taka,
  url = {http://relativity.phys.lsu.edu/postdocs/matt/taka.php}
}

@misc{triana_web,
        key     = {triana_web},
        author  = {},
        note    = {Triana Graphical Programming Environment: {\tt http://www.triana.co.uk}}
}

@misc{xgraph_web,
        key     = {xgraph_web},
        author  = {},
        note    = {The xgraph and ygraph Home Pages \\{\tt http://jean-luc.aei-potsdam.mpg.de/Codes/xgraph}, {\tt http://www.aei.mpg.de/{\textasciitilde}pollney/ygraph}}
}

@misc{Frameworks,
        key     = {Frameworks},
        author  = {},
        note    = {TASC:
Software Engineering Support of the Third Round of Scientific Grand
Challenge Investigations: Task 4, Review of Current Frameworks
{\tt http://sdcd.gsfc.nasa.gov/ESS/esmf\_tasc/t400.html}},
}


@misc{lca_web,
        key     = {lca_web},
        author  = {},
        note    = {LCA Vision home page: {\tt http://zeus.ncsa.uiuc.edu/~miksa/LCAVision.html}},
}

@misc{cca_web,
        key     = {cca_web},
        author  = {},
        note    = {Component Component Architecture (CCA) Home Page {\tt http://www.cca-forum.org}},
}

@misc{nr_web,
        key     = {nr_web},
        author  = {},
        note    = {Cactus Numerical Relativity Community \\{\tt http://www.cactuscode.org/Community/Relativity.html}}
}

@misc{petsc_web,
        key     = {petsc_web},
        author  = {},
        note    = {PETSc Home Page {\tt http://www-fp.mcs.anl.gov/petsc/}}
}

@misc{sc95,
        key     = {sc95},
        author  = {},
        note    = {Supercomputing 1995 distributed computing experiments: {\tt http://jean-luc.aei.mpg.de/Projects/SC95/}}
}

@misc{datagrid_web,
        key     = {datagrid_web},
        author  = {},
        note    = {European DataGrid project Home Page {\tt http://eu-datagrid.org}},
}

@misc{eurogrid_web,
        key     = {eurogrid_web},
        author  = {},
        note    = {European EuroGrid project Home Page {\tt http://www.eurogrid.org}},
}

@misc{tiksl_web,
        key     = {tiksl_web},
        author  = {},
        note    = {DFN Gigabit Project  {\it ``Tele-Immersion: Collision of Black Holes''} (TIKSL) Home Page {\tt http://www.zib.de/Visual/projects/TIKSL}},
}

@misc{jsp_web,
        key     = {jsp_web},
        author  = {},
        note    = {Java Server Pages documentation: {\tt
http://www.sun.com/products/jsp}},
}

@misc{mysql_web,
        key     = {mysql_web},
        author  = {},
        note    = {MySQL Database Documentation: {\tt http://www.mysql.com}},
}

@misc{ggtc,
        key     = {ggtc},
        author  = {},
        note    = {The Global Grid Testbed Collaboration: \\ {\tt
http://scb.ics.muni.cz/static/SC2002}},
}

@misc{hypre_web,
        author  = {},
        note    = {{h}ypre -- High Performance Preconditioners: \\ {\tt http://www.llnl.gov/CASC/hypre/}},
}

@misc{gsl_web,
        author  = {},
        note    = {{GSL}: the {GNU} Scientific Library: {\tt http://www.gnu.org
software/gsl/}},
}

@misc{lapack_web,
        author  = {},
        note    = {{LAPACK}: Linear Algebra Package: {\tt http://www.netlib.org
lapack/}},
}

@misc{blas_web,
        author  = {},
        note    = {{BLAS}: Basic Linear Algebra Subroutines: {\tt http://www.ne
lib.org/blas/}},
}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Pointers to web pages that use the url field,
%%% and that don't have the key field
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@misc{applesweb1,
  note =         {Apples {W}ith {A}pples: Numerical Relativity
                  Comparisons and Tests},
  url =          {http://www.ApplesWithApples.org/},
}

@misc{astrogriddweb,
  note =         {{AstroGrid-D}: {German} {Astronomy} {Community}
                  {Grid} ({GACG})},
  url =
                  {http://www.gac-grid.org/project-products/Software/InformationService/InformationProducer/CactusRDFProducer.html}
}

@misc{blasweb,
  note =         {{BLAS}: Basic Linear Algebra Subroutines},
  url =          {http://www.netlib.org/blas/},
}

@misc{cactusbenchmarkweb,
  note =         {{Cactus} benchmarking results},
  url =          {http://www.cactuscode.org/Benchmarks/},
}

@misc{cactuseinsteinweb,
  note =         {{CactusEinstein} Toolkit home page},
  url =          {http://www.cactuscode.org/Community/NumericalRelativity/},
}

@misc{cactusweb1,
  note =         {{Cactus} Computational Toolkit home page},
  url =          {http://www.cactuscode.org/},
}

@misc{cactuswebserverweb,
  note =         {{Cactus} web server (live demonstration)},
  url =          {http://cactus.cct.lsu.edu:5555/}
}

@misc{carpetweb,
  note =         {Mesh Refinement with {Carpet}},
  url =          {http://www.carpetcode.org/},
}

@misc{ccaweb,
  note =         {{CCA}: {Common} {Component} {Architecture}},
  url =          {http://www.cca-forum.org},
}

@misc{cfdtoolkitweb,
  note =         {{CFD} Toolkit for {Cactus}},
  url =          {http://www.cactuscode.org/Community/CFDToolkit/}
}

@misc{compframeweb,
  note =         {{CompFrame}: Component and Framework Technology for
                  {HPC}},
  url =          {http://www.compframe.org/}
}

@misc{cvsweb,
  note =         {{CVS}: {Concurrent} {Versions} {System}},
  url =          {http://www.nongnu.org/cvs/}
}

@misc{eclipseweb,
  note =         {{Eclipse}: An open development platform},
  url =          {http://www.eclipse.org/}
}

@misc{esmfweb,
  note =         {{ESMF}: {Earth} {System} {Modeling} {Framework}},
  url =          {http://www.esmf.ucar.edu/}
}

@misc{enlightenedweb,
  note =         {Enlightened: Dynamic {E-science} Applications Driving
                  Adaptive Optical Control Plane and Compute
                  Resources},
  url =          {http://www.cct.lsu.edu/projects/Enlightened/}
}

@misc{f5web,
  note =         {{F5}: The Fiber Bundle HDF5 Library},
  url =          {http://f5.photon.at/},
}

@misc{ftmpiweb,
  note =         {{FT-MPI}: {Fault} {Tolerant} {MPI}},
  url =          {http://icl.cs.utk.edu/ftmpi/}
}

@misc{gccweb,
  note =         {{GCC}, the {GNU} {Compiler} {Collection}},
  url =          {http://gcc.gnu.org/}
}

@misc{geoweb,
  note =         {{GEO} 600},
  url =          {http://www.geo600.uni-hannover.de/}
}

@misc{glibcweb,
  note =         {{GNU} {C} Library},
  url =          {http://www.gnu.org/software/libc/}
}

@misc{gnatsweb,
  note =         {{GNATS}: the {GNU} bug tracking system},
  url =          {http://www.gnu.org/software/gnats/}
}
                 
@misc{gnuplotweb,
  note =         {Gnuplot home page},
  url =          {http://www.gnuplot.info/},
}

@misc{gprofweb,
  note =         {{GNU} Binary Utilities},
  url =          {http://www.gnu.org/software/binutils/},
}

@misc{gr3dweb,
  note =         {{GR3D}: A multi-purpose {3D} code for compuational
                  general relativistic astrophysics},
  url =          {http://wugrav.wustl.edu/research/codes/GR3D}
}

@misc{grdocweb,
  note =         {grdoc: A Code Documenting System},
  url =          {http://jean-luc.aei.mpg.de/Codes/grdoc/index.html}
}

@misc{gridproweb,
  note =         {{GridPro} {Program} {Development} {Company}},
  url =          {http://www.gridpro.com/}
}

@misc{gslweb,
  note =         {{GSL}: the {GNU} Scientific Library},
  url =          {http://www.gnu.org/software/gsl/},
}

@misc{hdf5web,
  note =         {{HDF 5}: Hierarchical Data Format Version 5},
  url =          {http://hdf.ncsa.uiuc.edu/HDF5/},
}

@misc{hlaweb,
  note =         {{HLA}: {High} {Level} {Architecture}},
  url =          {https://www.dmso.mil/public/transition/hla/}
}

@misc{ipmweb,
  note =         {{IPM}: Integrated Performance Monitoring},
  url =          {http://ipm-hpc.sourceforge.net/}
}

@misc{javadocweb,
  note =         {Javadoc},
  url =          {http://java.sun.com/j2se/javadoc/}
}

@misc{krancweb,
  note =         {{Kranc}: Automatec Code Generation},
  url =          {http://numrel.aei.mpg.de/Research/Kranc/}
}

@misc{lamweb,
  note =         {{LAM}: {LAM}/{MPI} Parallel Computing},
  url =          {http://www.lam-mpi.org/},
}

@misc{lapackweb,
  note =         {{LAPACK}: Linear Algebra Package},
  url =          {http://www.netlib.org/lapack/},
}

@misc{lgplweb,
  note =         {{LGPL:} The GNU Lesser General Public License},
  url =          {http://www.gnu.org/licenses/lgpl.html},
}

@misc{ligoweb,
  note =         {{LIGO}: {Laser} {Interferometer} {Gravitational}
                  Wave {Observatory}},
  url =          {http://www.ligo.caltech.edu/}
}

@misc{loniweb,
  note =         {{LONI:} {Louisiana} Optical Network Initiative},
  url =          {http://www.loni.org/},
}

@misc{mojaveweb,
  note =         {Mojave web page},
  url =          {http://www.cactuscode.org/Community/Mojave/},
}

@misc{mpichweb,
  note =         {{MPICH:} {ANL}/{MSU} {MPI} implementation},
  url =          {http://www-unix.mcs.anl.gov/mpi/mpich/},
}

@misc{mpipweb,
  note =         {{mpiP}: Lightweight, Scalable {MPI} Profiling},
  url =          {http://mpip.sourceforge.net/}
}

@misc{mpiweb,
  note =         {{MPI:} Message Passing Interface Forum},
  url =          {http://www.mpi-forum.org/},
}

@misc{ncur20newsweb,
  note =         {Cactus Papers presented at {NCUR-20}},
  url =          {http://www.cactuscode.org/News/ncur20}
}

@misc{netlibweb,
  note =         {Netlib Repository},
  url =          {http://www.netlib.org/},
}

@misc{numrelcctweb,
  note =         {{CCT} Numerical Relativity},
  url =          {http://www.cct.lsu.edu/about/focus/numerical/}
}

@misc{oprofileweb,
  note =         {{OProfile} web pages},
  url =          {http://oprofile.sourceforge.net/}
}

@misc{ploneweb,
  note =         {Plone web pages},
  url =          {http://plone.org/}
}

@misc{odetestsuitesweb,
  note =         {Test Set for IVP Solvers},
  url =          {http://pitagora.dm.uniba.it/~testset}
}

@misc{opendxweb,
  note =         {{Open~DX}: Open Source Data Explorer},
  url =          {http://www.opendx.org/},
}

@misc{openmpiweb,
  note =         {{Open} {MPI}: Open Source High Performance Computing},
  url =          {http://www.open-mpi.org/}
}

@misc{osiweb,
  note =         {{OSI:} The Open Source Initiative},
  url =          {http://www.opensource.org/},
}

@misc{papiweb,
  note =         {{PAPI}: Performance Application Programming
                  Interface},
  url =          {http://icl.cs.utk.edu/projects/papi/}
}

@misc{parallexweb,
  note =         {{ParalleX} ({PS}) parallel execution model},
  url =          {http://www.cct.lsu.edu/~tron/research.html}
}

@misc{parameshweb,
  note =         {{PARAMESH:} Parallel Adaptive Mesh Refinement},
  url =
                  {http://www.physics.drexel.edu/~olson/paramesh-doc/Users_manual/amr.html}
}

@misc{pitacweb2005,
  note =	 {Report to the president, June 2005. Computational
                  Science: Ensuring America's
                  competitiveness. President's Information Technology
                  Advisory Commitee},
  url =
                  {http://www.nitrd.gov/pitac/reports/20050609_computational/computational.pdf}
}

@misc{prismweb,
  note =         {{PRISM}: {PRogram} for {Integrated} {Earth} {System}
                  {Modelling}},
  url =          {http://prism.enes.org/}
}

@misc{ptpweb,
  note =         {{PTP}: Parallel Tools Platform},
  url =          {http://www.eclipse.org/ptp/}
}

@misc{samraiweb,
  note =	 {{SAMRAI}: Structured Adaptive Mesh Refinement
                  Application Infrastructure},
  url =		 {http://www.llnl.gov/CASC/SAMRAI/},
}

@misc{serendipityweb,
  note =	 {{Serendipity} {Wikipedia} entry},
  url =		 {http://en.wikipedia.org/wiki/Serendipity},
}

@misc{sfbtr7web,
  note =	 {{Sonderforschungsbereich/Transregio} 7
                  ``Gravitational Wave Astronomy''},
  url =		 {http://www.tpi.uni-jena.de/SFB/},
}

@Misc{takaweb,
  title =	 {Taka web pages},
  url =
                  {http://relativity.phys.lsu.edu/postdocs/matt/samrai.html},
}

@misc{tamaweb,
  note =         {{TAMA}},
  url =          {http://tamago.mtk.nao.ac.jp/}
}

@Misc{tauweb,
  title =        {{TAU}: {Tuning} and {Analysis} {Utilities}},
  url =          {http://www.cs.uoregon.edu/research/tau/home.php}
}

@Misc{trianaweb,
  title =        {Triana web pages},
  url =          {http://www.trianacode.org}
}

@Misc{ucomsweb,
  title =        {{UCoMS}: Ubiquitous Computing and Monitoring System},
  url =          {http://www.ucoms.org/}
}

@misc{umfpackweb,
  author =       {Timothy A. Davis},
  publisher = {University of Florida,
               Department of Computer and Information Science and Engineering},
  title  = {{UMFPACK}: {A} set of routines for solving
            sparse linear systems via {LU} factorization},
  note =   {{UMFPACK}},
  url =    {http://www.cise.ufl.edu/research/sparse/umfpack/},
}

@misc{virgoweb,
  note =         {{VIRGO}},
  url =          {http://www.virgo.infn.it/}
}

@misc{whiskyweb,
  note =         {{Whisky}, {EU} {Network} {GR} Hydrodynamics Code},
  url =          {http://www.whiskycode.org/},
}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%% Public Cactus Thorns
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@misc{AEIThorns-Dissipation,
  author =       {Erik Schnetter},
  note =         {{\tt AEIThorns/Dissipation} Cactus thorn},
  url =          {http://numrel.aei.mpg.de/THORNS-PAGE-TO-BE-DEFINED},
}

@misc{AEIThorns-Norms,
  author =       {Frank Herrmann and Erik Schnetter},
  note =         {{\tt AEIThorns/Norms} Cactus thorn},
  url =          {http://numrel.aei.mpg.de/THORNS-PAGE-TO-BE-DEFINED},
}

@ARTICLE{Nollert1993b,
   author = {{Nollert}, H.-P.},
    title = "{Quasinormal modes of Schwarzschild black holes: The determination of quasinormal frequencies with very large imaginary parts}",
  journal = {\prd},
     year = 1993,
    month = jun,
   volume = 47,
    pages = {5253-5258},
   adsurl = {http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode=1993PhRvD..47.5253N&db_key=AST},
  adsnote = {Provided by the Smithsonian/NASA Astrophysics Data System}
}




==> anc/smp-v8.10.23/doc/tex/jt-new.bib <==
% Jonathan Thornburg's bibtex file
% $Header: /home/jonathan/CVSROOT/tex/bib/jt-new.bib,v 1.528 2026/06/18 10:40:54 jonathan Exp $

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% A %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Aichelburg-Bizon-Tabor-2006,
  author = {Peter C. Aichelburg and Piotr Bizo\'{n} and Zbislaw Tabor},
  title = "Bifurcation and Fine Structure Phenomena
           in Critical Collapse of a Self-Gravitating $\sigma$-Field",
  journal = "Class. Quant. Grav.",
  volume = 23, number = 16,
  year   = 2006,
  pages  = "S299", numpages = 8,
  doi    = "10.1088/0264-9381/23/16/S01",
  eprint = "gr-qc/0512136",
}

% see below for variant with "et al" author list
@article{Ajith-etal-2007:2BH-phenomenological-template-bank/nonspinning,
  author = {Parameswaran Ajith and Stas Babak and Yanbei Chen
            and Martin Hewitson and Badri Krishnan and John T. Whelan
            and Bernd Br\"{u}gmann and Peter Diener and Jose Gonzalez
            and Mark Hannam and Sascha Husa and Michael Koppitz
            and Denis Pollney and Luciano Rezzolla and Lucia Santamar\'\i{}a
            and Alicia M. Sintes and Ulrich Sperhake and Jonathan Thornburg},
  title  = {A phenomenological template family
            for black-hole coalescence waveforms},
  journal = "Class. Quant. Grav.",
  volume = 24, number = 19,
  year   = 2007 ,
  pages  = "S689",
  doi    = "10.1088/0264-9381/24/19/S31",
  eprint = "arXiv:0704.3764",
}

% variant with "et al" author list
@article{Ajith-etal-2007:etal-author-list:2BH-phenomenological-template-bank/nonspinning,
  author = {Parameswaran Ajith and others},
  title  = {A phenomenological template family
            for black-hole coalescence waveforms},
  journal = "Class. Quant. Grav.",
  volume = 24, number = 19,
  year   = 2007 ,
  pages  = "S689",
  doi    = "10.1088/0264-9381/24/19/S31",
  eprint = "arXiv:0704.3764",
}

% see below for variant with "et al" author list
@article{Ajith-etal-2008:2BH-phenomenological-template-bank/nonspinning,
  author = {Parameswaran Ajith and Stas Babak and Yanbei Chen
            and Martin Hewitson and Badri Krishnan and Alicia M. Sintes
            and John T. Whelan and Bernd Br\"{u}gmann and Peter Diener
            and Nils Dorband Jose Gonzalez and Mark Hannam and Sascha Husa
            and Denis Pollney and Luciano Rezzolla and Lucia Santamar\'\i{}a
            and Ulrich Sperhake and Jonathan Thornburg},
  title = {Template bank for gravitational waveforms
           from coalescing binary black holes: Nonspinning binaries},
  journal = {Phys. Rev. D},
  volume = 77, number = 10,
  pages = {104017}, numpages = 22,
  year = {2008}, month = {May},
  doi = {10.1103/PhysRevD.77.104017},
  eprint = "arXiv:0710.2335",
}

% variant with "et al" author list
@article{Ajith-etal-2008:etal-author-list:2BH-phenomenological-template-bank/nonspinning,
  author = {Parameswaran Ajith and others},
  title = {Template bank for gravitational waveforms
           from coalescing binary black holes: Nonspinning binaries},
  journal = {Phys. Rev. D},
  volume = 77, number = 10,
  pages = {104017}, numpages = 22,
  year = {2008}, month = {May},
  doi = {10.1103/PhysRevD.77.104017},
  eprint = "arXiv:0710.2335",
}

@article{Alcubierre-etal-2002:gauge-for-stable-BH-evolution,
   author  = {Miguel Alcubierre and Bernd Br{\"u}gmann and Peter Diener
              and Michael Koppitz and Denis Pollney and Edward Seidel
              and Ryoji Takahashi},
   title   = "Gauge conditions for long-term numerical black hole
              evolutions without excision",
   journal = "Phys. Rev. D",
   volume  = 67, pages  = "084023",
   year    = 2003,
   doi     = "10.1103/PhysRevD.67.084023",
   eprint      = {gr-qc/0206072}
}

@article{Alcubierre-etal-2002:etal-author-list:gauge-for-stable-BH-evolution,
   author  = {Miguel Alcubierre and others},
   title   = "Gauge conditions for long-term numerical black hole
              evolutions without excision",
   journal = "Phys. Rev. D",
   volume  = 67, pages  = "084023",
   year    = 2003,
   doi     = "10.1103/PhysRevD.67.084023",
   eprint      = {gr-qc/0206072}
}

@Article{Alcubierre:2004hr,
     author    = {Miguel Alcubierre and Bernd Br{\"u}gmann
                  and Peter Diener and Francisco Siddhartha Guzm{\'a}n
                  and Ian Hawke and Scott Hawley and Frank Herrmann
                  and Michael Koppitz and Denis Pollney and Edward Seidel
                  and Jonathan Thornburg},
     title     = "Dynamical evolution of quasi-circular binary black hole
                  data",
     journal   = "Phys. Rev. D",
     volume    = "72", number = 4,
     year      = "2005",
     pages     = "044004", numpages = 14,
     doi       = "10.1103/PhysRevD.72.044004",
     eprint    = "gr-qc/0411149",
}

@book{Alcubierre-book-2008,
  author = "Miguel Alcubierre",
  title  = "Introduction to $3+1$ Numerial Relativity",
  year      = 1986,
  publisher = "Oxford U.P.",
  address   = "Oxford, U.K.",
  isbn      = "978-0-19-920567-7",
}

@article{Alic-etal-2010,
  author  = {Daniela Alic and Luciano Rezzolla and Ian Hinder
             and Philipp M\"{o}sta},
  title   = "Dynamical damping terms for symmetry-seeking shift conditions",
  journal = "Class. Quant. Grav.",
  volume  = 27, number = 24,
  pages   = 245023,
  year    = 2010, month = "21 Dec",
  eprint  = "arXiv:1008.2212",
  doi     = "10.1088/0264-9381/27/24/245023",
}

@inbook {
        Alley-1983-GR-rods-and-clocks,
        author = "Carroll O. Alley",
        title = "Proper Time Experiments in Gravitational Fields
                 With Atomic Clocks, Aircraft, and Laser Light Pulses",
        pages = "363--427",
        editor = "Pierre Meystre and Marlan O. Scully",
        booktitle = "Quantum Optics, Experimental Gravitation,
                     and Measurement Theory",
        publisher = "Plenum",
        address = "New York",
        year = 1983,
        snote = "++good discussion on `rods and clocks' experiments
                 testing special/general relativity",
        X-url = "https://link.springer.com/chapter/10.1007/978-1-4613-3712-6_18",
}

@article{Amaro-Seoane-etal-2007:LISA-IMRI-and-EMRI-review,
  author  = "Pau Amaro-Seoane and Jonathan R. Gair and Marc Freitag
             and M. Coleman Miller and Ilya Mandel and Curt J. Cutler
             and Stanislav Babak",
  title   = "Intermediate and extreme mass-ratio inspirals--astrophysics,
             science applications and detection using {LISA}",
  journal = "Class. Quant. Grav.",
  year    = 2007,
  volume  = 24, number = 17,
  pages   = "R113-R170",
  doi     = "10.1088/0264-9381/24/17/R01",
  eprint  = "astro-ph/0703495",
}

% duplicate of \cite{maro-Seoane-etal-2007:LISA-IMRI-and-EMRI-review}
% with long author list condensed with "et al"
@article{Amaro-Seoane-etal-2007:etal-author-list:LISA-IMRI-and-EMRI-review,
  author  = "Pau Amaro-Seoane and others",
  title   = "Intermediate and extreme mass-ratio inspirals--astrophysics,
             science applications and detection using {LISA}",
  journal = "Class. Quant. Grav.",
  year    = 2007,
  volume  = 24, number = 17,
  pages   = "R113-R170",
  doi     = "10.1088/0264-9381/24/17/R01",
  eprint  = "astro-ph/0703495",
}

@article{Amaro-Seoan-etal-2012:eLISA/NGO-science-case-short,
  author  = "Pau Amaro-Seoane and Sofiane Aoudia and Stanislav Babak
             and Pierre Bin\'etruy and Emanuele Berti and Alejandro Boh{\'e}
             and Chiara Caprini and Monica Colpi and Neil J. Cornish
             and Karsten Danzmann and Jean-Fran\c{}cois Dufaux and Jonathan Gair
             and Oliver Jennrich and Philippe Jetzer and Antoine Klein
             and Ryan N. Lang and Alberto Lobo and Tyson Littenberg
             and Sean T. McWilliams and Gijs Nelemans and Antoine Petiteau
             and Edward K. Porter and Bernard F. Schutz and Alberto Sesana
             and Robin Stebbins and Tim Sumner and Michele Vallisneri
             and Stefano Vitale and Marta Volonteri and Henry Ward",
    title = "{Low-frequency gravitational-wave science with eLISA/NGO}",
  journal = "Class. Quant. Grav.",
     year = 2012, month = "Jun",
   volume = 29, number = 12,
    pages = {124016}, numpages = 20,
      doi = {10.1088/0264-9381/29/12/124016},
   eprint = {arXiv:1202.0839},
}

% duplicate of \cite{Amaro-Seoan-etal-2012:eLISA/NGO-science-case-short}
% with long author list condensed with "et al"
@article{Amaro-Seoane-etal-2012:etal-author-list:eLISA/NGO-science-case-short,
  author  = "Pau Amaro-Seoane and others",
    title = "Low-frequency gravitational-wave science with {eLISA}/{NGO}",
  journal = "Class. Quant. Grav.",
     year = 2012, month = "Jun",
   volume = 29, number = 12,
    pages = {124016}, numpages = 20,
      doi = {10.1088/0264-9381/29/12/124016},
   eprint = {arXiv:1202.0839},
}

@misc{Amaro-Seoan-etal-2012:eLISA/NGO-science-case-long,
  author  = "Pau Amaro-Seoane and Sofiane Aoudia and Stanislav Babak
             and Pierre Bin\'etruy and Emanuele Berti and Alejandro Boh{\'e}
             and Chiara Caprini and Monica Colpi and Neil J. Cornish
             and Karsten Danzmann and Jean-Fran\c{}cois Dufaux and Jonathan Gair
             and Oliver Jennrich and Philippe Jetzer and Antoine Klein
             and Ryan N. Lang and Alberto Lobo and Tyson Littenberg
             and Sean T. McWilliams and Gijs Nelemans and Antoine Petiteau
             and Edward K. Porter and Bernard F. Schutz and Alberto Sesana
             and Robin Stebbins and Tim Sumner and Michele Vallisneri
             and Stefano Vitale and Marta Volonteri and Henry Ward",
    title = "e{LISA}: {A}strophysics and cosmology in the millihertz regime",
     year = 2012,
 numpages = 81,
   eprint = {arXiv1201.3621},
     note = {arXiv1201.3621},
}

% duplicate of \cite{Amaro-Seoan-etal-2012:eLISA/NGO-science-case-long}
% with long author list condensed with "et al"
@misc{Amaro-Seoane-etal-2012:etal-author-list:eLISA/NGO-science-case-long,
  author  = "Pau Amaro-Seoane and others",
    title = "e{LISA}: {A}strophysics and cosmology in the millihertz regime",
     year = 2012,
 numpages = 81,
   eprint = {arXiv1201.3621},
     note = {arXiv1201.3621},
}

% invited review for Living Reviews; currently in the refereeing process
@misc{Amaro-Seoane-2012:stellar-dynamics-and-EMRIs,
  author  = "Pau Amaro-Seoane",
    title = " Stellar dynamics and extreme-mass ratio inspirals",
 numpages = 160,
   eprint = {arXiv:1205.5240},
     note = {arXiv:1205.5240},
}

@article{Anderson-etal-2006,
  author  = "Matthew Anderson and Eric W. Hirschmann and Steven L. Liebling
             and David Neilsen",
  title   = "Relativistic {MHD} with adaptive mesh refinement",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 22,
  year    = 2006, month = "21 November",
  pages   = "6503-­6524",
  doi     = "10.1088/0264-9381/23/22/025",
  eprint  = "gr-qc/0605102",
}

@book{Arons-1990:guide-to-intro-physics-teaching,
  author = "Arnold B. Arons",
  title  = "A Guide to Introductory Physics Teaching",
  year      = 1990,
  publisher = "Wiley",
  address   = "New York",
  isbn      = "0-471-51341-5",
}

@article{Arun-etal-2006:probing-nonlinear-GR-with-LISA-and-EGO-2BH,
  author  = "K. G. Arun and B. R. Iyer and M. S. S. Qusailah
             and B. S. Sathyaprakash",
  title   = "Probing the nonlinear structure of general relativity
             with black hole binaries",
  journal = {Phys. Rev. D},
  volume  = 74, number = 2,
  year    = 2006,
  pages   = 024006, numpages = 5,
  doi     = "10.1103/PhysRevD.74.024006",
  eprint  = "gr-qc/0604067",
}

@article{Arun-etal-2009:LISA-as-a-dark-energy-probe,
  author = "K. G. Arun and Chandra Kant Mishra and Chris Van Den Broeck
            and Bela R. Iyer and B. S. Sathyaprakash and Siddhartha Sinha",
  title  = "{LISA} as a dark energy probe",
  journal = "Class. Quant. Grav.",
  volume = 26, number = 9,
  pages  = "094021",
  doi    = "10.1088/0264-9381/26/9/094021",
  year   = 2009,
  eprint = "arXiv:0810.5727",
}

@book{Ascher-2008:numerical-methods-for-time-evolution-PDEs,
  author = "Uri M. Ascher",
  title  = "Numerical Methods for Evolutionary Differential Equations",
  publisher = "SIAM Press",
  year      = 2008,
  address   = "Philadelphia, USA",
  isbn   = "978-0898716-52-8",
}

@article{Ascher-Ruuth-Wetton-1995:IMEX-methods-for-time-dependent-PDEs,
  author = "Uri M. Ascher and Steven J. Ruuth and Brian T. R. Wetton",
  title  = "Implicit-explicit methods for time-dependent
            partial differential equations",
  journal = "SIAM J. Numerical Analysis",
  volume  = 32, number = 3,
  year    = 1995, month = "June",
  pages   = "797--823",
  doi     = "10.1137/0732037",
}

@article{Ascher-Ruuth-Spiteri-1997:IMEX-methods-for-time-dependent-PDEs,
  author = "Uri M. Ascher and Steven J. Ruuth and Raymond J. Spiteri",
  title  = "Implicit-explicit {R}unge-{K}utta methods
	    for time-dependent partial differential equations",
  journal = "Applied Numerical Mathematics",
  volume  = 25, number = "2--3",
  year    = 1997, month = "Nov",
  pages   = "151--167",
  doi     = "10.1016/S0168-9274(97)00056-1",
} 

@article{Ashby-2003:relativity-in-GPS,
  title    = {Relativity in the Global Positioning System},
  author   = {Neil Ashby},
  journal  = {Living Reviews in Relativity},
  year     = {2003},
  volume   = {6}, number   = {1}, pages = 1,
  keywords = {},
  doi      = {10.1007/lrr-2003-1},
  X-url    = {http://www.livingreviews.org/lrr-2003-1}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% B %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Babak-etal-2007:Kerr-kludge-waveforms,
  author  = "Stanislav Babak and Hua Fang and Jonathan R. Gair
             and Kostas Glampedakis and Scott A. Hughes",
  title   = "``{K}ludge'' gravitational waveforms for a test-body
             orbiting a {K}err black hole",
  journal = "Phys. Rev. D",
  year    = 2007,
  volume  = 75, number = 2,
  pages   = 024005, numpages = 25,
  doi     = "10.1103/PhysRevD.75.024005",
  eprint  = "gr-qc/0607007",
  X-note  = "see \cite{Babak-etal-2008:Kerr-kludge-waveforms-errata}
             for errata to equations (6) and (8)",
}

@article{Babak-etal-2008:Kerr-kludge-waveforms-errata,
  author  = "Stanislav Babak and Hua Fang and Jonathan R. Gair
             and Kostas Glampedakis and Scott A. Hughes",
  title   = "Erratum: ``{K}ludge'' gravitational waveforms for a test-body
             orbiting a {K}err black hole
             [Phys. Rev. D \textbf{75}, 024005 (2007)]",
  journal = "Phys. Rev. D",
  year    = 2008,
  volume  = 77, number = {4},
  pages   = 049902, numpages = 1,
  doi     = "10.1103/PhysRevD.77.049902",
  eprint  = "gr-qc/0607007",
  X-note  = "this is an erratum to equations (6) and (8) of
             \cite{Babak-etal-2007:Kerr-kludge-waveforms}",
}

@article{Babak-etal-2017:LISA-EMRI-science,
  title = {Science with the space-based interferometer {LISA}. {V}.
           {E}xtreme mass-ratio inspirals},
  author = {Babak, Stanislav and Gair, Jonathan and Sesana, Alberto
            and Barausse, Enrico and Sopuerta, Carlos F.
            and Berry, Christopher P. L. and Berti, Emanuele
            and Amaro-Seoane, Pau and Petiteau, Antoine and Klein, Antoine},
  journal = {Phys. Rev. D},
  year = {2017}, month = {May},
  volume = {95}, issue = {10},
  pages = {103012}, numpages = {21},
  doi = {10.1103/PhysRevD.95.103012},
  eprint = "arXiv:1703.09722",
}

% duplicate of \cite{Babak-etal-2017:LISA-EMRI-science}
% with long author list condensed with "et al"
@article{Babak-etal-2017:etal-author-list:LISA-EMRI-science,
  title = {Science with the space-based interferometer {LISA}. {V}.
           {E}xtreme mass-ratio inspirals},
  author = {Stanislav Babak and others},
  journal = {Phys. Rev. D},
  year = {2017}, month = {May},
  volume = {95}, issue = {10},
  pages = {103012}, numpages = {21},
  doi = {10.1103/PhysRevD.95.103012},
  eprint = "arXiv:1703.09722",
}

@article{Baker-etal-2008:2BH-grav-rad-waveforms,
  title = {Mergers of nonspinning black-hole binaries: Gravitational radiation characteristics},
  author  = "John G. Baker and William D. Boggs and Joan Centrella
             and Bernard J. Kelly and Sean T. McWilliams
             and van Meter, James R.",
  journal = "Phys. Rev. D",
  volume  = 78, number = 4,
  pages   = "044046", numpages = 25,
  year    = 2008, month = {Aug},
  doi     = "10.1103/PhysRevD.78.044046",
  eprint  = "arXiv:0805.1428",
}

@article{Barack-2000,
  title = {Self-force on a scalar particle in spherically symmetric spacetime
           via mode-sum regularization: Radial trajectories},
  author = {Barack, Leor},
  journal = {Phys. Rev. D},
  volume = {62},
  number = {8},
  pages = {084027},
  numpages = {21},
  year = {2000},
  month = {Sep},
  doi = {10.1103/PhysRevD.62.084027},
  eprint = "gr-qc/0005042",
}

@article{Barack-2001,
  title = {Gravitational self-force by mode sum regularization},
  author = {Barack, Leor},
  journal = {Phys. Rev. D},
  volume = {64}, number = {8},
  pages = {084021}, numpages = {16},
  year = {2001}, month = {Sep},
  doi = {10.1103/PhysRevD.64.084021},
  eprint = "gr-qc/0105040"
}

@misc{Barack-pers-comm-2016:zoom-whirl-spikes-due-to-radial-accel,
  author = "Leor Barack",
  title  = "personal communication",
  year   = "2016",
  X-note = "suggestion that the ``spikes'' in $F_r$ on entry/exit
	    to the whirl phase of a zoom-whirl orbit are caused by
	    the particle's strong radial acceleration at those times",
}

@article{Barack-Burko-2000,
  title = {Radiation-reaction force on a particle plunging into a black hole},
  author = {Barack, Leor  and Burko, Lior M.},
  journal = {Phys. Rev. D},
  volume = {62},
  number = {8},
  pages = {084040},
  numpages = {5},
  year = {2000},
  month = {Sep},
  doi = {10.1103/PhysRevD.62.084040},
  eprint = "gr-qc/0007033",
}

@article{Barack-Cutler-2004,
     author    = "Leor Barack and Curt Cutler",
     title     = "{LISA} capture sources: Approximate waveforms,
                  signal-to-noise ratios and parameter estimation accuracy",
     journal   = "Phys. Rev. D",
     volume    = 69, number = 8,
     year      = 2004,
     pages     = "082005", numpages = 24,
     doi       = "10.1103/PhysRevD.69.082005 ",
     eprint    = "gr-qc/0310125",
}

@article{Barack-Cutler-2007,
  author  = "Leor Barack and Curt Cutler",
  title   = "Using {LISA} extreme-mass-ratio inspiral sources to test off-{K}err
             deviations in the geometry of massive black holes",
  journal = "Phys. Rev. D",
  volume  = 75, number = 4,
  year    = 2007,
  pages   = "042003", numpages = 11,
  doi     = "10.1103/PhysRevD.75.042003",
  eprint  = "gr-qc/0612029",
}

@article{Barack-Damour-Sago-2010,
  title = {Precession effect of the gravitational self-force in a
           {S}chwarzschild spacetime and the effective one-body formalism},
  author = {Barack, Leor  and Damour, Thibault and Sago, Norichika},
  journal = {Phys. Rev. D},
  volume = {82}, number = {8},
  pages = {084036}, numpages = {21},
  year = {2010},
  doi = {10.1103/PhysRevD.82.084036},
  eprint = "arXiv:1008.0935",
}

@article{Barack-etal-2002,
  author   = "Leor Barack and Yasushi Mino and Hiroyuki Nakano
              and Amos Ori and Misao Sasaki",
  title    = "Calculating the Gravitational Self-Force
              in {S}chwarzschild Spacetime",
  journal  = "Phys. Rev. Lett.",
  volume   = 88, number = 9,
  year     = 2002, month = "4 March",
  pages    = 091101, numpages = 4,
  doi      = "10.1103/PhysRevLett.88.091101",
  eprint   = "gr-qc/0111001",
}

@article{Barack-etal-2019,
  title = {Self-force effects on the marginally bound zoom-whirl orbit
	   in {S}chwarzschild spacetime},
  author = {Barack, Leor and Colleoni, Marta and Damour, Thibault
	    and Isoyama, Soichiro and Sago, Norichika},
  journal = {Phys. Rev. D},
  volume = {100}, issue = {12},
  pages = {124015}, numpages = {30},
  year = {2019}, month = {Dec},
  doi = {10.1103/PhysRevD.100.124015},
  eprint = "arXiv:1909.06103",
}

@article{Barack-Lousto-2002,
     author   = "Leor Barack and Carlos O. Lousto",
     title    = "Computing the gravitational self-force on a compact object
                 plunging into a {S}chwarzschild black hole",
     journal  = "Phys. Rev. D",
     volume   = "66", number = 6,
     year     = "2002",
     pages    = "061502(R)", numpages = 5,
     doi      = "10.1103/PhysRevD.66.061502",
     eprint   = "gr-qc/0205043",
}

@article{Barack-Lousto-2005,
     author   = "Leor Barack and Carlos O. Lousto",
     title    = "Perturbations of {S}chwarzschild black holes
                 in the {L}orenz gauge: Formulation and numerical
                 implementation",
     journal  = "Phys. Rev. D",
     volume   = 72, number = 10,
     year     = 2005,
     pages    = 104026, numpages = 25,
     doi      = "10.1103/PhysRevD.72.104026",
     eprint   = "gr-qc/0510019",
}

@article{Barack-Ori-2000,
  title = {Mode sum regularization approach
           for the self-force in black hole spacetime},
  author = {Barack, Leor and Ori, Amos},
  journal = {Phys. Rev. D},
  volume = {61},
  number = {6},
  pages = {061502(R)},
  numpages = {5},
  year = {2000},
  month = {Feb},
  doi = {10.1103/PhysRevD.61.061502},
  eprint = "gr-qc/9912010",
}

@article{Barack-Ori-2001,
  title = {Gravitational self-force and gauge transformations},
  author = {Barack, Leor  and Ori, Amos},
  journal = {Phys. Rev. D},
  volume = {64}, number = {12},
  pages = {124003}, numpages = {13},
  year = {2001}, month = {Oct},
  doi = {10.1103/PhysRevD.64.124003},
  eprint = "gr-qc/0107056",
}

@article{Barack-Ori-2002,
  title   =  "Regularization parameters for the self-force
              in {S}chwarzschild spacetime: Scalar case",
  author  = "Leor Barack and Amos Ori",
  journal = "Phys. Rev. D",
  volume  = 66, number = 8,
  year    = 2002,
  pages   = 084022, numpages = 15,
  doi     = "10.1103/PhysRevD.66.084022",
  eprint  = "gr-qc/0204093",
}

@article{Barack-Ori-2003,
  title   =  "Regularization parameters for the self-force
              in {S}chwarzschild spacetime.
              {II}. {G}ravitational and electromagnetic cases",
  author  = "Leor Barack and Amos Ori",
  journal = "Phys. Rev. D",
  year    = 2003,
  volume  = 67, number = 2,
  pages   = 024029, numpages = 11,
  doi     = "10.1103/PhysRevD.67.024029",
  eprint  = "gr-qc/0209072",
}

@article{Barack-Ori-2003:Kerr,
  title   = "Gravitational Self-Force on a Particle
             Orbiting a {K}err Black Hole",
  author  = "Leor Barack and Amos Ori",
  journal = "Phys. Rev. Lett.",
  volume = 90, number = 11,
  pages  = "111101", numpages = 4,
  year   = 2003, month = "Mar",
  doi    = "10.1103/PhysRevLett.90.111101",
  eprint = "gr-qc/0212103",
}

@article{Barack-Golbourn-2007,
  title = "Scalar-field perturbations from a particle orbiting a black hole
           using numerical evolution in $2{+}1$ dimensions",
  author = "Leor Barack and Darren A. Golbourn",
  journal = "Phys. Rev. D",
  volume = 76, number = 4,
  pages = "044020", numpages = 20,
  year = 2007, month = "Aug",
  doi = "10.1103/PhysRevD.76.044020",
  eprint  = "arXiv:0705.3620",
}

@article{Barack-Golbourn-Sago-2007,
  title   = "$m$-mode regularization scheme for the self-force
             in {K}err spacetime",
  author  = "Leor Barack and Darren A. Golbourn and Norichika Sago",
  journal = "Phys. Rev. D",
  volume  = 76, number = 12,
  pages   = 124036, numpages = 14,
  year    = 2007,
  doi     = "10.1103/PhysRevD.76.124036",
  eprint  = "arXiv:0709.4588",
}

@article{Barack-Sago-2007,
  title   = "Gravitational self-force on a particle in circular orbit
             around a {S}chwarzschild black hole",
  author  = "Leor Barack and Norichika Sago",
  journal = "Phys. Rev. D",
  volume  = 75, number = 6,
  pages   = 064021, numpages = 25,
  year    = 2007,
  eprint  = "gr-qc/0701069",
  doi     = "10.1103/PhysRevD.75.064021",
}

@article{Barack-Ori-Sago-2008,
  title   = "Frequency-domain calculation of the self-force:
             {T}he {h}igh-frequency problem and its resolution",
  author  = "Leor Barack and Amos Ori and Norichika Sago",
  journal = "Phys. Rev. D",
  volume  = 78, number = 8,
  pages   = 084021, numpages = 17,
  year    = 2008,
  eprint  = "arXiv:0808.2315",
  doi     = "10.1103/PhysRevD.78.084021",
}

@article{Barack-Sago-2009,
  title   = "Gravitational self-force correction to the
             innermost stable circular orbit of a {S}chwarzschild black hole",
  author  = "Leor Barack and Norichika Sago",
  year    = 2009,
  journal = "Phys. Rev. Lett.",
  volume  = 102, number = 19,
  pages   = 191101, numpages = 4,
  doi     = "10.1103/PhysRevLett.102.191101",
  eprint  = "arXiv:0902.0573",
}

@article{Barack-Sago-2010,
  title = {Gravitational self-force on a particle in eccentric orbit
           around a {S}chwarzschild black hole},
  author = {Barack, Leor  and Sago, Norichika},
  journal = {Phys. Rev. D},
  volume = {81}, number = {8},
  pages = {084021}, numpages = {35},
  year = {2010}, month = {Apr},
  doi = {10.1103/PhysRevD.81.084021},
  eprint  = "arXiv:1002.2386",
}

@article{Barack-Sago-2011,
  title   = "Beyond the geodesic approximation: conservative effects
             of the gravitational self-force in eccentric orbits
             around a {S}chwarzschild black hole",
  author  = "Leor Barack and Norichika Sago",
  journal = {Phys. Rev. D},
  volume = {83}, number = {8},
  pages = {084023}, numpages = {24},
  year = {2011}, month = {Apr},
  doi = {10.1103/PhysRevD.83.084023},
  eprint  = "arXiv:1101.3331",
}

@article{Barack-2009:self-force-review,
  title   = "Gravitational self-force in extreme mass-ratio inspirals",
  author  = "Leor Barack",
  year    = 2009,
  journal = "Class. Quant. Grav.",
  volume  = 26, number = 21,
  pages   = "213001",
  numpages= 55,
  doi     = "10.1088/0264-9381/26/21/213001",
  eprint  = "arXiv:0908.1664",
  X-note  = "Invited topical review for CQG",
}

@inproceedings{Barack-2009:self-force-review2,
  title   = "Computational Methods for the Self-Force in Black Hole Spactimes",
  author  = "Leor Barack",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  pages = {327--366},
  doi = {10.1007/978-90-481-3015-3_12},
  adsurl = {http://adsabs.harvard.edu/abs/2011mmgr.book..327B},
  year    = 2011,
}

@article{Barausse-Rezzolla-2008,
  title = {Influence of the hydrodynamic drag
           from an accretion torus on extreme mass-ratio inspirals},
  author = {Barausse, Enrico and Rezzolla, Luciano},
  journal = {Phys. Rev. D},
  volume = {77}, number = {10},
  pages = {104027}, numpages = {22},
  year = {2008}, month = {May},
  doi = {10.1103/PhysRevD.77.104027},
  eprint = {0711.4558},
}

@article{Barton-etal:cmp-EMRI-frequency-vs-time-domain-methods,
  title = {Computational efficiency of frequency- and time-domain calculations
           of extreme mass-ratio binaries: Equatorial orbits},
  author = {Barton, Jonathan L. and Lazar, David J. and Kennefick, Daniel J.
            and Khanna, Gaurav  and Burko, Lior M.},
  journal = {Phys. Rev. D},
  volume = {78}, number = {6},
  pages = {064042}, numpages = {15},
  year = {2008}, month = {Sep},
  doi = {10.1103/PhysRevD.78.064042},
  eprint  = "arXiv:0804.1075",
}

@article{Bernuzzi-Nagar-Zenginoglu-2011:Schw-EMRI-waveforms-via-EOB-evolution,
  author = "Sebastiano Bernuzzi and Alessandro Nagar
            and An{\i}l Zengino\u{g}lu",
  title = {Binary black hole coalescence in the large-mass-ratio limit:
           The hyperboloidal layer method and waveforms at null infinity},
  journal = {Phys. Rev. D},
  volume = {84}, issue = {8},
  pages = {084026}, numpages = {22},
  year = {2011}, month = {Oct},
  doi = {10.1103/PhysRevD.84.084026},
  eprint = "arXiv:1107.5402",
}

@article{Bernuzzi-Nagar-Zenginoglu-2012:Schw-EMRI-horizon-absorption-effects,
  author = "Sebastiano Bernuzzi and Alessandro Nagar
            and An{\i}l Zengino\u{g}lu",
  title = {Horizon-absorption effects in coalescing black-hole binaries:
	   An effective-one-body study of the nonspinning case},
  journal = {Phys. Rev. D},
  volume = {86}, X-issue = {FIXME},
  pages = {104038}, numpages = {16},
  year = {2012}, X-month = {FIXME},
  doi = {10.1103/PhysRevD.86.104038},
  eprint = "arXiv:1207.0769",
}

@article{Berger-1984,
  author = {Marsha J. Berger and Joseph Oliger},
  title = {Adaptive Mesh Refinement for Hyperbolic Partial
           Differential Equations},
  journal = {J. Comput. Phys.},
  year = 1984, month = "March",
  volume = 53, number = 3,
  pages = {484--512},
  doi   = "10.1016/0021-9991(84)90073-1",
}

@article{Berger-1989,
  author = "Marsha J. Berger and Phillip Colella",
  title  = "Local Adaptive Mesh Refinement for Shock Hydrodynamics",
  journal={J. Comput. Phys.},
  year   = 1989, month = "May",
  volume = 82 ,number = 1,
  pages  = "64--84",
  doi    = "10.1016/0021-9991(89)90035-1",
}

@article{Berti-2006,
  author  = "Emanuele Berti",
  title   = "{LISA} observations of massive black hole mergers:
             event rates and issues in waveform modelling",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 19,
  year    = 2006,
  pages   = "S785-S797",
  doi     = "10.1088/0264-9381/23/19/S17",
  eprint  = "astro-ph/0602470",
}

@article{Berti-Cardoso-Starinets-2009:BH-etal-QNM-review,
  author={Emanuele Berti and Vitor Cardoso and Andrei O Starinets},
  title={Quasinormal modes of black holes and black branes},
  journal = "Class. Quant. Grav.",
  volume={26}, number={16},
  pages={163001}, numpages=108,
  year={2009}, month = "July",
  doi = "10.1088/0264-9381/26/16/163001",
  eprint="arXiv:0905.2975",
}

@book{Bevington-1969:data-analysis,
  author    = "Philip R. Bevington",
  title     = "Data Reduction and Error Analysis for the Physical Sciences",
  year      = 1969,
  publisher = "McGraw-Hill",
  address   = "New York",
  lccn      = "69-16942",
}

@misc{BHPToolkit,
  title = {{Black Hole Perturbation Toolkit}},
  howpublished = {(\href{http://bhptoolkit.org/}{bhptoolkit.org})},
  year  = 2026,
}

@article{Bishop-etal-2003,
  title = {Numerical relativistic model of a massive particle in orbit
          near a {S}chwarzschild black hole},
  author = {Bishop, Nigel T. and G\'omez, Roberto and Husa, Sascha
            and Lehner, Luis and Winicour, Jeffrey},
  journal = {Phys. Rev. D},
  volume = {68},
  number = {8},
  pages = {084015},
  numpages = {12},
  year = {2003},
  month = {Oct},
  doi = {10.1103/PhysRevD.68.084015},
  eprint = "gr-qc/0301060",
}

@article{Bishop-etal-2005,
  title = {Characteristic initial data for a star orbiting a black hole},
  author = {Bishop, Nigel T. and G\'omez, Roberto and Lehner, Luis
            and Maharaj, Manoj and Winicour, Jeffrey},
  journal = {Phys. Rev. D},
  volume = {72},
  number = {2},
  pages = {024002},
  numpages = {16},
  year = {2005},
  month = {Jul},
  doi = {10.1103/PhysRevD.72.024002},
  eprint = "gr-qc/0412080",
}

@book{Bjoerck-1996:algorithms-for-least-squares-problems,
  author = {{\AA}ke Bj\"{o}rck},
  title  = "Numerical Methods for Least Squares Problems",
  year   = 1996,
  publisher = "SIAM Press",
  address   = "Philadelphia, USA",
  isbn   = "978-0-898713-60-2",
}

% see \cite{Blanchet-2014-living-review} for a newer version
@article{Blanchet-2006-living-review,
  title    = {Gravitational Radiation from Post-{N}ewtonian Sources
              and Inspiralling Compact Binaries},
  author   = {Luc Blanchet},
  journal  = {Living Reviews in Relativity},
  year     = {2006},
  volume   = 9, number = 1, pages = 4,
  keywords = {gravitational radiation, post-{N}ewtonian approximation,
              multipolar expansion, inspiralling compact binary},
  X-url    = {http://www.livingreviews.org/lrr-2006-4},
}

@inproceedings{Blanchet-2009:PN-review,
  author   = {Luc Blanchet},
  title   = "Post-{N}ewtonian theory and the two-body problem",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  eprint  = "arXiv:0907.3596",
  pages   = "125--166",
  year    = 2011,
}

@article{Blanchet-2014-living-review,
  title    = {Gravitational Radiation from Post-{N}ewtonian Sources
	      and Inspiralling Compact Binaries},
  author   = {Luc Blanchet},
  journal  = {Living Reviews in Relativity},
  year     = {2014},
  volume   = 17, number = 1,
  keywords = {Multipolar expansion, Inspiralling compact binary, Post-Newtonian approximations, Gravitational radiation},
  doi      = {10.12942/lrr-2014-2},
  X-url    = {http://www.livingreviews.org/lrr-2014-2},
}

@article{Blanchet-2024-living-review,
  title    = {Post-{N}ewtonian theory for gravitational waves},
  author   = {Luc Blanchet},
  journal  = {Living Reviews in Relativity},
  year     = {2024},
  volume   = 27, number = 4,
  keywords = {Gravitational radiation, Post-Newtonian approximation,
              Post-Minkowskian approximation, Multipolar expansion,
              Dimensional regularization, Equations of motion,
              Inspiralling compact binary},
  doi      = {10.1007/s41114-024-00050-z},
  X-url    = {http://www.livingreviews.org/lrr-2024-4},
}

@article{Blanchet-etal-2010:cmp-3PN-with-self-force,
  author  = "Luc Blanchet and Steven Detweiler and Alexandre {Le Tiec}
             and Bernard F. Whiting",
  title   = "Post-{N}ewtonian and Numerical Calculations of the Gravitational
             Self-Force for Circular Orbits in the {S}chwarzschild Geometry",
  journal = {Phys. Rev. D},
  volume = {81}, number = {6},
  pages = {064004}, numpages = {22},
  year = {2010}, month = {Mar},
  doi = {10.1103/PhysRevD.81.064004},
  eprint  = "arXiv:0910.0207",
  X-note  = "includes self-force calculation accurate to 13 digits!",
}

@article{Blanchet-etal-2010:PN-fit-to-Schw-circular-self-force,
  title = {High-order post-{N}ewtonian fit of the gravitational self-force
           for circular orbits in the {S}chwarzschild geometry},
  author = {Blanchet, Luc and Detweiler, Steven and Le Tiec, Alexandre
            and Whiting, Bernard F.},
  journal = {Phys. Rev. D},
  volume = {81}, number = {8},
  pages = {084033}, numpages = {19},
  year = {2010}, month = {Apr},
  doi = {10.1103/PhysRevD.81.084033},
  eprint = "arXiv:1002.0726",
}

@article{Brem-Amaro-Seoanne-Sopuerta-2014:blocking-low-eccentricity-EMRIs,
  author = {Brem, Patrick and Amaro-Seoane, Pau and Sopuerta, Carlos F.}, 
  title = {Blocking low-eccentricity {EMRI}s:
	   a statistical direct-summation ${N}$-body study of the
           {S}chwarzschild barrier},
  volume = {437}, number = {2}, 
  journal = {Monthly Notices of the Royal Astronomical Society} ,
  pages = {1259-1267}, year = {2014}, 
  doi = {10.1093/mnras/stt1948}, 
  eprint = {arXiv:1211.5601},
}

@Article{Brill-etal-1972,
  title = {Solution of the Scalar Wave Equation in a {K}err Background
           by Separation of Variables},
  author = {Brill, Dieter R. and Chrzanowski, Paul L. and Pereira, C. Martin
            and Fackerell, Edward D. and Ipser, James R.},
  journal = {Phys. Rev. D},
  volume = {5}, number = {8},
  pages = {1913--1915},
  numpages = {2},
  year = {1972}, month = {Apr},
  doi = {10.1103/PhysRevD.5.1913},
}

@book{Bona-Masso-book-2005,
  author  = "Carles Bona and Carlos Palenzuela-Luque",
  title   = "Elements of Numerical Relativity:
	     From Einstein's Equations to Black Hole Simulations",
  edition = "1st",
  publisher = "Springer-Verlag",
  year    = 2005,
  series  = "Lecture Notes in Physics",
  number  = 673,
  doi     = "10.1007/b135928",
  isbn    = "978-3-540-25779-0",
}

@article{Boscarino-2007,
  title = "Error analysis of {IMEX} {R}unge-{K}utta methods
	   derived from differential-algebraic systems",
  author = "Sebastiano Boscarino",
  journal = "SIAM J. Numerical Analysis",
  year   = 2007,
  volume  = 45, number = 4,
  pages = "1600--1621",
  doi  = "10.1137/060656929",
}

@article{Boscarino-2009,
  title = "On an accurate third order implicit-explicit
           {R}unge-{K}utta method for stiff problems",
  author = "Sebastiano Boscarino",
  journal = "Applied Numerical Mathematics",
  year   = 2009,
  volume  = 59,
  pages = "1515--1528",
  doi  = "10.1016/j.apnum.2008.10.003",
}

@article{Boscarino-Russo-2009,
  title = "On a class of uniformly accurate {IMEX} {R}unge-{K}utta
           schemes and applications to hyperbolic systems with relaxation",
  author = "Sebastiano Boscarino and Giovanni Russo",
  journal = "SIAM J. Scientific Computing",
  year   = 2009, month = "Mar",
  volume  = 31, number = 3,
  pages = "1926--1945",
  doi = "10.1137/080713562",
}

@article{Brink-Geyer-Hinderer-2015,
  title = {Astrophysics of resonant orbits in the {K}err metric},
  author = {Brink, Jeandrew and Geyer, Marisa and Hinderer, Tanja},
  journal = {Phys. Rev. D},
  volume = {91}, issue = {8},
  pages = {083001}, numpages = {25},
  year = {2015}, month = {Apr},
  doi = {10.1103/PhysRevD.91.083001},
  eprint = "arXiv:1501.07728",
}

@inproceedings{Brown-etal-1997:Overture-software,
  author = "David L. Brown and Geoffrey S. Chesshire
            and William D. Henshaw and Daniel J. Quinlan",
  title = "{Overture}: An Object-Oriented Software System for
            Solving Partial Differential Equations
            in Serial and Parallel Environments",
  booktitle = "Eighth {SIAM} Conference on
               Parallel Processing for Scientific Computing,
               held in Minneapolis, Minnesota, 14--17 March 1997",
  publisher = "SIAM",
  editor = "Michael T. Heath and Virginia Torczon and Greg Astfalk",
  series = "Proceedings in Applied Mathematics",
  number = 94,
  year = 1999, month = "July",
  isbn = "978-0898713954",
  report = "LA-UR--97-335; CONF-970342--10",
}

@inproceedings{Brown-Henshaw-Quinlan-1999:Overture-software,
  author = "David L. Brown and William D. Henshaw and Daniel J. Quinlan",
  title = "{Overture}: An Object-Oriented Framework for
            Solving Partial Differential Equations on Overlapping Grids",
  booktitle = "Object oriented methods for interoperable scientific
               and engineering: {P}roceedings of the {SIAM} Interdisciplinary
               Workshop on Object Oriented Methods for Interoperable
               Scientific and Engineering Computing,
               held in Yorktown Heights, New York, 21--23 October 1998",
  editor = "Michael E. Henderson and Stephen L. Lyons",
  publisher = "SIAM",
  series = "Proceedings in Applied Mathematics",
  number = 99,
  year = 1999, month = "July",
  isbn = "978-0898714456",
  pages = "245--255",
}

@article{Brown-etal-2012:1st-order-BSSN-and-discontinuous-Galerkin,
  title = {Numerical simulations with a first-order {BSSN} formulation
	   of {E}instein's field equations},
  author = {Brown, J. David and Diener, Peter and Field, Scott E.
	    and Hesthaven, Jan S. and Herrmann, Frank and Mrou\'{e}, Abdul H.
	    and Sarbach, Olivier and Schnetter, Erik and Tiglio, Manuel
	    and Wagman, Michael},
  journal = {Phys. Rev. D},
  volume = {85}, issue = {8},
  pages = {084004}, numpages = {17},
  year = {2012}, month = {Apr},
  doi = {10.1103/PhysRevD.85.084004},
  eprint = "arXiv:1202.1038",
}

@article{Bruegmann-1996:3D-AMR-evolution-of-Schw,
  author = "Bernd Br{\"u}gmann",
  title  = "Adaptive mesh and geodesically sliced {S}chwarzschild spacetime
            in $3{+}1$ dimensions",
  journal = "Phys. Rev. D",
  year    = 1996, month = "15 Dec",
  volume  = 54, number = 12,
  pages   = "7361--7372",
  doi     = "10.1103/PhysRevD.54.7361",
  eprint = "gr-qc/9608050",
}

@article{Bruegmann-Tichy-Jansen-2004,
  title   = {Numerical Simulation of Orbiting Black Holes},
  author  = {Bernd Br\"{u}gmann and Wolfgang Tichy and Nina Jansen},
  journal = {Phys. Rev. Lett.},
  volume  = 92, number = 21,
  pages   = "211101", numpages = 4,
  year    = 2004, month = "May",
  doi     = "10.1103/PhysRevLett.92.211101",
  eprint  = "gr-qc/0312112",
}

@article{Bruegmann-etal-2008:BAM-calibration,
  title   = "Calibration of moving puncture simulations",
  author  = {Bernd Br\"{u}gmann and Jos\'{e} A. Gonz\'{a}lez and Mark Hannam
             and Sascha Husa and Ulrich Sperhake and Wolfgang Tichy},
  journal = {Phys. Rev. D},
  volume  = 77, number = 2,
  pages   = "024027", numpages = 25,
  year    = 2008, month = "Jan",
  doi     = "10.1103/PhysRevD.77.024027",
  eprint  = "gr-qc/0610128",
}

@article{Buchman-Sarbach-2006,
  author  = "Luisa T Buchman and Olivier C A Sarbach",
  title   = "Towards absorbing outer boundaries in general relativity",
  journal = "Class. Quant. Grav.",
  year    = 2006,
  volume  = 23, number = 23,
  pages   = "6709--6744",
  doi     = "10.1088/0264-9381/23/23/007",
}

@article{Buchman-Sarbach-2007,
  author  = "Luisa T Buchman and Olivier C A Sarbach",
  title   = "Improved outer boundary conditions
             for {E}instein's field equations",
  journal = "Class. Quant. Grav.",
  year    = 2007,
  volume  = 24, number = 12,
  pages   = "S307--S326",
  doi     = "10.1088/0264-9381/24/12/S20",
}

@article{Burgarelli-etal-2006:Quadtree-AMR,
  author = {Denise Burgarelli and Mauricio Kischinhevsky
            and Rodney Josu\'{e} Biezuner},
  title = {A new adaptive mesh refinement strategy
           for numerically solving evolutionary {PDE}'s},
  journal = "J. Comp. Appl. Math.",
 volume = {196}, number = {1},
 year = {2006}, month = "November",
 pages = {115--131},
 doi = "10.1016/j.cam.2005.08.013",
 }

@article{Burko-2000a,
  author  = "Lior M. Burko",
  title   = "Self-force on static charges in {S}chwarzschild spacetime",
  journal = "Class. Quant. Grav.",
  volume  = 17, number  = 1,
  year    = 2000,
  pages   = "227--250",
  doi     = "10.1088/0264-9381/17/1/316",
}

@article{Burko-2000b,
  title = {Self-Force on a Particle in Orbit around a Black Hole},
  author = {Burko, Lior M.},
  journal = {Phys. Rev. Lett.},
  volume = {84},
  number = {20},
  pages = {4529--4532},
  numpages = {3},
  year = {2000},
  month = {May},
  doi = {10.1103/PhysRevLett.84.4529},
}

@article{Burko-2003,
  title = {Orbital evolution of a test particle around a black hole:
           Higher-order corrections},
  author = {Burko, Lior M.},
  journal = {Phys. Rev. D},
  volume = {67},
  number = {8},
  pages = {084001},
  numpages = {5},
  year = {2003},
  month = {Apr},
  doi = {10.1103/PhysRevD.67.084001},
}

@article{Burko-2005,
  title = "Comments on the gravitational self-force problem",
  author = "Lior M. Burko",
  journal = "Class. Quant. Grav.",
  volume = 22, number = 15,
  pages = "S847--S857",
  year = 2005,
  doi = "10.1088/0264-9381/22/15/012",
}

@inproceedings{Burko-2009:self-force-review,
  title   = "The State of Current Self-Force Research",
  author  = "Lior M. Burko",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  pages   = "395--414",
  doi     = {10.1007/978-90-481-3015-3_14},
  adsurl  = {http://adsabs.harvard.edu/abs/2011mmgr.book..395B},
  year    = 2011,
}

@article{Burko-Khanna-2007,
  author  = "Lior M. Burko and Gaurav Khanna",
  title   = {Accurate time-domain gravitational waveforms for
             extreme-mass-ratio binaries},
  journal = {Europhysics Letters},
  volume  = {78}, number = {6},
  year    = 2007,
  pages   = {60005},
  doi     = "10.1209/0295-5075/78/60005",
  eprint  = "gr-qc/0609002",
}

@article{Burko-Ori-1997,
  author  = "Lior M. Burko and Amos Ori",
  title   = "Late-time evolution of nonlinear gravitational collapse",
  journal = "Phys. Rev. D",
  volume  = 56, number  = 12,
  pages   = "7820--7832", numpages= 12,
  year    = 1997, month   = "Dec",
  doi     = {10.1103/PhysRevD.56.7820},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% C %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Campanelli-etal-2009:2BH-numrel-PN-waveform-cmp,
  author = "Manuela Campanelli and Carlos O. Lousto and Hiroyuki Nakano
            and Yosef Zlochower",
  title = "Comparison of numerical and post-{N}ewtonian waveforms
           for generic precessing black-hole binaries",
  journal = {Phys. Rev. D},
  volume  = 79, number = 8,
  pages = "084010", numpages = 24,
  year  = "2009", month = "Apr",
  doi   = "10.1103/PhysRevD.79.084010",
  eprint = "arXiv:0808.0713",
}

@article{Campanelli-etal-2010:2BH-numrel-review,
  author = "Manuela Campanelli and Carlos O. Lousto and Bruno C. Mundim
            and Hiroyuki Nakano and Yosef Zlochower and Hans-Peter Bischof",
  title  = "Advances in Simulations of Generic Black-Hole Binaries",
  journal = "Class. Quant. Grav.",
  volume = 27, number = 8,
  pages  = {084034}, numpages = 10,
  year   = 2010,
  doi    = "10.1088/0264-9381/27/8/084034",
  eprint = "arXiv:1001.3834",
}

@article{Canizares-Sopuerta-2009a,
  author = {Ca\~{n}izares, Priscilla  and Sopuerta, Carlos F.},
  title = "Simulations of Extreme-Mass-Ratio Inspirals
           Using Pseudospectral Methods",
  journal = "J. Physics: Conference Series",
  volume = 159,
  pages = "012053", numpages = 6,
  year = "2009",
  eprint = "arXiv:0811.0294",
  note = "Proceedings of the 7th International {LISA} Symposium,
          {B}arcelona, {S}pain, 16--20 June 2008",
  doi  = "10.1088/1742-6596/154/1/012053",
}

@article{Canizares-Sopuerta-2009b,
  author = {Ca\~{n}izares, Priscilla and Sopuerta, Carlos F.},
  title = {Efficient pseudospectral method for the computation of the
           self-force on a charged particle:
           {C}ircular geodesics around a {S}chwarzschild black hole},
  journal = {Phys. Rev. D},
  volume = {79},
  number = {8},
  pages = {084020},
  numpages = {15},
  year = {2009},
  month = {Apr},
  doi = {10.1103/PhysRevD.79.084020},
  eprint = "arXiv:0903.0505",
}

@misc{Capra-2009-Bloomington-www,
  author = "Jonathan Thornburg",
  year   = 2009,
  title  = "Web site of the 2009 {Capra} meeting,
            held 15--19 {June}, 2009, in {Bloomington}, {Indiana}, {USA}",
  note   = "\url{http://www.astro.indiana.edu/~jthorn/capra12/capra12.html}",
}

@misc{Capra-2010-Waterloo-www,
  author = "Luis Lehner and Harald Pfeiffer and Eric Poisson",
  year   = 2010,
  title  = "Web site of the 2010 {Capra}/{NRDA} meetings,
            held 20--26 {June}, 2010, in {Waterloo}, {Ontario}, {Canada}",
  note   = "\url{http://www.perimeterinstitute.ca/Events/Theory_Meets_Data_Analysis/Schedule/}",
}

@misc{Carlson-1997,
  author = "Billie C. Carlson",
  title  = "Elliptic Integrals: Symmetry and Symbolic Integration",
  year   = 1997,
  note   = "Paper presented 1 Dec 1997 in Turin, Italy at the conference
            on \textit{Tricomi's Ideas and Contemporary Applied Mathematics},
            celebrating the centennial of the birth of Francesco G. Tricomi",
}

@article{Carlson-1999,
  author = "Billie C. Carlson",
  title  = "Toward Symbolic Integration of Elliptic Integrals",
  journal = "Journal of Symbolic Computation",
  year   = 1999,
  volume = 28, pages = "739--753",
}

@article{Carlson-Fitzsimons-2000,
  author = "Billie C. Carlson and James FitzSimons",
  title  = "Reduction theorems for elliptic integrands with the square root
            of two quadratic factors",
  journal = "Journal of Computational and Applied Mathematics",
  year   = 2000,
  volume = 118, pages = "71--85",
}


@article{Celnikier-1989:student-model-stellar-structure-via-trial-fn-method,
  author = "Ludwik M. Celnikier",
  title  = "Stellar structure and the art of building boats",
  journal = "American Journal of Physics",
  volume  = 57, number = 2,
  year = 1989, month = "Feb",
  pages = "159-166",
  doi   = "10.1119/1.16146",
}

@article{Centrella-etal-2010:2BH-numrel-review,
  author = "Joan M. Centrella and John G. Baker and Bernard J. Kelly
            and James R. van Meter",
  title  = "Black-hole binaries, gravitational waves, and numerical relativity",
  journal = {Rev. Mod. Phys.},
  volume = {82}, number = {4},
  pages = {3069--3119}, numpages = {50},
  year = {2010}, month = {Nov},
  doi = {10.1103/RevModPhys.82.3069},
  eprint = "arXiv:1010.5260",
}

@Article{Chakrabarti-1995,
     author    = "Chakrabarti, Sandip K.",
     title     = "{Gravitational wave emission from a binary black hole
                  system in the presence of an accretion disk}",
     journal   = "Phys. Rev. D",
     volume    = 53, number = 6,
     year      = 1996, month = "Mar",
     pages     = "2901--2907",
     doi       = "10.1103/PhysRevD.53.2901",
     eprint    = "astro-ph/9603117",
}

@incollection{Char-etal-1983:Maple-design,
  author  = "Bruce Char and Keith O. Geddes and W. Morven Gentleman
             and Gaston H. Gonnet",
  title   = "The Design of Maple: A Compact, Portable, and Powerful
             Computer Algebra System",
  pages   = "101--115",
  editor    = "van Hulzen, J. A.",
  booktitle = "Lecture Notes in Computer Science 162: Computer Algebra",
  publisher = "Springer-Verlag",
  year      = 1983,
}

@article{Choptuik-1991:FD-consistency,
        author  = "Matthew W. Choptuik",
        title   = "Consistency of Finite-Difference Solutions to
                   {E}instein's Equations",
        journal = {Phys. Rev. D},
        volume  = 44, number = 10,
        year    = 1991,
        pages   = "3124--3135",
        doi     = "10.1103/PhysRevD.44.3124",
}

@article{Choptuik-1993:self-similarity,
        author  = "Matthew W. Choptuik",
        title   = "Universality and Scaling in Gravitational Collapse
                   of Massless Scalar Field",
        journal = {Phys. Rev. Lett.},
        volume  = 70, number = 1,
        year    = 1993,
        pages   = "9--12",
        doi     = "10.1103/PhysRevLett.70.9",
}

@misc{Choptuik-1994:AD-code,
  author  = "Matthew W. Choptuik",
  title   = "\texttt{ad}:
             An Implementation of the Berger-Oliger Mesh Refinement
             Algorithm for the Wave Equation in Spherical Symmetry",
  year    = 1994,
  month   = "March",
  url     = "http://laplace.phas.ubc.ca/Members/matt/Doc/ad.ps",
}

@inproceedings{Choptuik-in-d'Inverno:self-similarity-and-AMR,
  author  = "Matthew W. Choptuik",
  title   = "``Critical'' Behavior in Massless Scalar Field Collapse",
  pages   = "202--222",
  booktitle = "Approaches to Numerical Relativity",
  editor    = "R. d'Inverno",
  publisher = "Cambridge University Press",
  address   = "Cambridge",
  year      = 1992,
}

@article{Choptuik-etal-2003:axisym-grav-collapse-code,
  author   = "Matthew W. Choptuik and Eric W. Hirschmann
              and Steven L. Liebling  and Frans Pretorius",
  title    = "An Axisymmetric Gravitational Collapse Code",
  journal  = "Class. Quant. Grav.",
  volume   = "20", number = 9,
  year     = "2003",
  pages    = "1857--1878",
  doi      = "10.1088/0264-9381/20/9/318",
  eprint   = "gr-qc/0301006",
  X-note   = "unigrid, no AMR",
}

@article{Choptuik-etal-2003b:axisym-critical-collapse-of-massless-scalar-field,
  author    = "Matthew W. Choptuik and Eric W. Hirschmann
               and Steven L. Liebling and Frans Pretorius",
  title     = "Critical collapse of the massless scalar field in axisymmetry",
  journal   = "Phys. Rev. D",
  volume    = "68", number = 4,
  year      = "2003",
  pages     = "044007", numpages = 9,
  eprint    = "gr-qc/0305003",
  doi       = "10.1103/PhysRevD.68.044007",
  X-note    = "AMR version of code in
               \cite{Choptuik-etal-2003:axisym-grav-collapse-code}",
}

@article{Chu-Pfeiffer-Scheel-2010,
  title = {High accuracy simulations of black hole binaries: Spins anti-aligned with the orbital angular momentum},
  author = {Tony Chu and Harald P. Pfeiffer and Mark A. Scheel},
  journal = {Phys. Rev. D},
  volume = {80}, number = {12},
  pages = {124051}, numpages = {14},
  year = {2009}, month = {Dec},
  doi = {10.1103/PhysRevD.80.124051},
  eprint = "arXiv:0909.1313",
}

@article{Close-Heron-2010:student-learning-of-momentum-conservation,
  author  = "Hunter G. Close and Paula R. L. Heron ",
  title   = "Research as a guide for improving student learning:
             An example from momentum conservation",
  journal = "American Journal of Physics",
  volume = 78, number = 9,
  year   = 2010, month = "September",
  pages  = "961--969",
  doi    = "10.1119/1.3421391",
} 

@misc{Colella-etal-2009:Chombo-code,
  author = "Phillip Colella and Daniel T. Graves and Noel D. Keen
            and Terry J. Ligocki and Daniel F. Martin and Peter W. McCorquodale
            and David Modiano and Peter O. Schwartz and Theodore D. Sternberg
            and Brian Van Straalen",
  title  = "Chombo Software Package for {AMR} Applications",
  year   = 2009,
  url = "https://seesar.lbl.gov/anag/chombo/index.html",
}

@techreport{Colella-etal-2009:Chombo-design,
  author = "Phillip Colella and Daniel T. Graves and Noel D. Keen
            and Terry J. Ligocki and Daniel F. Martin and Peter W. McCorquodale
            and David Modiano and Peter O. Schwartz and Theodore D. Sternberg
            and Brian Van Straalen",
  title  = "Chombo Software Package for {AMR} Applications: Design Document",
  institution = "Applied Numerical Algorithms Group,
                 {C}omputational Research Division,
                 {L}awrence {B}erkeley {N}ational {L}aboratory",
  year = "2009", month = "April 15",
  url = "https://seesar.lbl.gov/anag/chombo/ChomboDesign-3.0.pdf",
}

@article{Courant-Friedrichs-Lewy-1928,
  author = "R. Courant and K. Friedrichs and H. Lewy",
  title = "On the Partial Difference Equations of Mathematical Physics",
  journal = "Mathematische Annalen",
  volume = 100,
  pages = "32--74",
  year = 1928,
  note = "(English translation in \cite{Courant-Friedrichs-Lewy-1967})",
}

@article{Courant-Friedrichs-Lewy-1967,
  author = "R. Courant and K. Friedrichs and H. Lewy",
  title = "On the Partial Difference Equations of Mathematical Physics",
  journal = "IBM Journal of Research and Development",
  volume = 11, number = 2,
  pages = "215--234",
  year = 1967, month = "March",
  note = "(English translation of \cite{Courant-Friedrichs-Lewy-1928})",
}

@article{Crutchfield-Welcome-1994,
  title  = "Object-Oriented Implementation of
            Adapative Mesh Refinement Algorithms",
  author = "William Y. Crutchfield and Michael L. Welcome",
  journal = "Scientific Programming",
  volume = 2, pages = "145--156",
  year   = 1994,
}

@article{Cutler-Flanagan-1994,
  title = {Gravitational waves from merging compact binaries:
           How accurately can one extract the binary's parameters
           from the inspiral waveform?},
  author = {Cutler, Curt  and Flanagan, \'{E}anna E.},
  journal = {Phys. Rev. D},
  volume = {49},
  number = {6},
  pages = {2658--2697},
  numpages = {39},
  year = {1994},
  month = {Mar},
  doi = {10.1103/PhysRevD.49.2658},
}

@article{Cutler-Vallisneri-2007,
  author  = "Curt Cutler and Michele Vallisneri",
  title   = "{LISA} detections of massive black hole inspirals:
             Parameter extraction errors due to inaccurate template waveforms",
  journal = "Phys. Rev. D",
  volume  = 76, number = 10,
  year    = 2007,
  pages = 104018, numpages = 15,
  doi = "10.1103/PhysRevD.76.104018",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% D %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@incollection{Damour-in-Hawking-Israel-1987,
  author = "Thibault Damour",
  title =  "The problem of motion in {N}ewtonian and {E}insteinian Gravity",
  chapter = 6,
  pages   = "128--198",
  booktitle = {Three Hundred Years of Gravitation},
  editor = "Stephen W. Hawking and Werner Israel",
  publisher = {Cambridge University Press},
  year =    1987,
  address = {Cambridge, England},
  isbn    = {0-521-34312-7},
  X-note = "++good discussion of how to go from Einstein eqns
            to N-body equations of motion; the effacement of the
            internal structure of a freely falling subsystem",
}

@article{Damour-2010:Schw-grav-self-force-and-EOB,
  author  = "Thibault Damour",
  title   = "Gravitational Self Force in a {S}chwarzschild
             Background and the Effective One-Body Formalism",
  journal = {Phys. Rev. D},
  volume = {81}, number = {2},
  pages = {024017}, numpages = {22},
  year = {2010},
  doi = {10.1103/PhysRevD.81.024017},
  eprint  = "arXiv:0910.5533",
}

@article{Damour-Nagar-2007,
  author  = "Thibault Damour and Alessandro Nagar",
  title   = "Faithful effective-one-body waveforms of
             small-mass-ratio coalescing black hole binaries",
  journal = "Phys. Rev. D",
  volume  = 76, number = 6,
  year    = 2007,
  pages   = 064028, numpages = 13,
  doi     = "10.1103/PhysRevD.76.064028",
}

@inproceedings{Damour-Nagar-2009:EOB-review,
  author  = "Thibault Damour and Alessandro Nagar",
  title   = "The Effective One Body description of the Two-Body problem",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  eprint  = "arXiv:0906.1769",
  pages   = "211--252",
  adsurl  = {http://adsabs.harvard.edu/abs/2009arXiv0906.1769D},
  year    = 2011,
}

@misc{Deiterding-2005:AMROC-code,
  author = "Ralf Deiterding",
  title  = "{AMROC}: Blockstructured Adaptive Mesh Refinement
            in object-oriented {C++}",
  year   = 2005,
  url    = "http://amroc.sourceforge.net/index.htm", 
}

@inproceedings{Deiterding-2005:AMROC-parallelization,
  author = "Ralf Deiterding",
  title  = "Construction and Application of an {AMR} Algorithm for
            Distributed Memory Computers",
  booktitle = "Adaptive Mesh Refinement - Theory and Applications:
               {P}roceedings of the {C}hicago Workshop on
               Adaptive Mesh Refinement Methods, held Sept. 3--5, 2003",
  pages  = "361--372",
  publisher = "Springer-Verlag",
  series  = "Lecture Notes in Computational Science and Engineering",
  volume  = 41,
  address = "Berlin",
  year    = 2005,
  doi     = "10.1007/3-540-27039-6_26",
}

@article{Deiterding-2006:simulations-using-AMROC,
  author = "Ralf Deiterding",
  title  = "Dynamically adaptive simulation of regular detonation structures
            using the {C}artesian mesh refinement framework {AMROC}",
  journal = "Int. J. {C}omp. {S}ci. and {E}ng.",
  volume  = 1, number = "1/2/3",
  year    = 2006,
  pages   = "64-­74",
}

@article{Deser-Franklin-2010:pedagogical-derivation-of-Kerr-metric,
  author = {Deser, S. and Franklin, J.},
  title = {De/re-constructing the {K}err metric},
  journal = {General Relativity and Gravitation},
  volume = {42}, issue = {11},
  pages = {2657-2662},
  year = 2010,
  doi     = "10.1007/s10714-010-1002-8",
  eprint  = "arXiv:1002.1066",
}

@article{Detweiler-2001:radiation-reaction-and-self-force,
  title = "Radiation Reaction and the Self-Force for a Point Mass
           in General Relativity",
  author = "Steven Detweiler",
  journal = "Phys. Rev. Lett.",
  volume = "86", number = "10",
  pages = "1931--1934",
  year = "2001",
  doi   = "10.1103/PhysRevLett.86.1931",
  eprint = "gr-qc/0011039",
}

@article{Detweiler-2008:grav-self-force-for-circular-Schw-orbits,
  title = "Consequence of the gravitational self-force
           for circular orbits of the {S}chwarzschild geometry",
  author = "Steven Detweiler",
  journal = "Phys. Rev. D",
  volume = "77", number = "12",
  pages = "124026", numpages = "15",
  year = "2008",
  doi   = "10.1103/PhysRevD.77.124026",
  eprint = "arXiv:0804.3529",
}

@article{Detweiler-Messaritaki-Whiting-2003,
  title = {Self-force of a scalar field for circular orbits
           about a {S}chwarzschild black hole},
  author = {Detweiler, Steven and Messaritaki, Eirini and Whiting, Bernard F.},
  journal = {Phys. Rev. D},
  volume = {67}, number = {10},
  pages = {104016}, numpages = {18},
  year = {2003}, month = {May},
  doi = {10.1103/PhysRevD.67.104016},
  eprint = "gr-qc/0205079",
}

@article{Detweiler-Poisson-2004,
  title = {Low multipole contributions to the gravitational self-force},
  author = {Detweiler, Steven and Poisson, Eric},
  journal = {Phys. Rev. D},
  volume = {69}, issue = {8},
  pages = {084019}, numpages = {18},
  year = {2004}, month = {Apr},
  doi = {10.1103/PhysRevD.69.084019},
  eprint = "gr-qc/0312010",
}

@article{Detweiler-Whiting-2003,
  title = {Self-force via a {G}reen's function decomposition},
  author = {Detweiler, Steven  and Whiting, Bernard F.},
  journal = {Phys. Rev. D},
  volume = {67}, number = {2},
  pages = {024025}, numpages = {5},
  year = {2003}, month = {Jan},
  doi = {10.1103/PhysRevD.67.024025},
  eprint = "gr-qc/0202086",
}

@article{Detweiler-2005,
  title   = "Perspective on gravitational self-force analyses",
  author  = "Steven Detweiler",
  journal = "Class. Quant. Grav.",
  volume  = 22, number = 15,
  year    = 2005, month = "7 August",
  pages   = "S681--S716",
  doi     = "10.1088/0264-9381/22/15/006",
  eprint  = "gr-qc/0501004",
}

@inproceedings{Detweiler-2009:self-force-review,
  author  = "Steven Detweiler",
  title   = "Elementary development of the gravitational self-force",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  pages   = "271--307",
  year    = 2011,
  adsurl  = {http://adsabs.harvard.edu/abs/2009arXiv0908.4363D},
  eprint  = "arXiv:0908.4363",
}

@article{DeWitt-Brehme-1960,
  title   = "Radiation damping in a gravitational field",
  author  = "Bryce S. DeWitt and Robert W. Brehme",
  journal = "Annals of Physics",
  volume  = 9, number = 2,
  year    = 1960, month = "February",
  pages   = "220--259",
  doi     = "10.1016/0003-4916(60)90030-0",
}

@article{Diaz-Rivera-etal-2004,
  title = {Scalar field self-force effects on orbits
           about a {S}chwarzschild black hole},
  author = {Diaz-Rivera, Luz Maria and Messaritaki, Eirini
            and Whiting, Bernard F. and Detweiler, Steven},
  journal = {Phys. Rev. D},
  volume = {70},
  number = {12},
  pages = {124018},
  numpages = {14},
  year = {2004},
  month = {Dec},
  doi = {10.1103/PhysRevD.70.124018},
}

@article{Diener-etal-2006a,
  author  = "Peter Diener and Frank Herrmann and Denis Pollney
             and Erik Schnetter and Edward Seidel and Ryoji Takahashi
             and Jonathan Thornburg and Jason Ventrella",
  title   = "Accurate Evolution of Orbiting Binary Black Holes",
  journal = "Phys. Rev. Lett.",
  volume  = 96, number = 12, pages = 121101,
  year    = 2006,
  month   = "March 30",
  X-url   = "http://link.aps.org/abstract/PRL/v96/e121101",
  doi     = "10.1103/PhysRevLett.96.121101",
  eprint  = "gr-qc/0512108",
}

@article{Diener-etal-2012:self-consistent-Schw-orbital-evolution,
  author = "Peter Diener and Ian Vega and Barry Wardell and Steven Detweiler",
  title  = "Self-Consistent Orbital Evolution of a Particle
            around a {S}chwarzschild Black Hole",
  journal = "Phys. Rev. Lett.",
  volume  = 108, number = 19, pages = 191102, numpages = 5,
  year    = 2012, month = "May 11",
  doi     = "10.1103/PhysRevLett.108.191102",
  eprint  = "arXiv:1112.4821",
}

@article{Dirac-1938,
   author = "Paul Adrien Maurice Dirac",
   title  = "Classical theory of radiating electrons",
   journal = "Proceedings of the Royal Society of London",
   series  = "A",
   year = 1938,
   volume = 167, pages = "148--169",
}

@misc{DLMF,
        year = 2021,
       title = "{NIST} Digital Library of Mathematical Functions",
howpublished = "http://dlmf.nist.gov/, Release 1.1.2 of 2021-06-15",
         url = "http://dlmf.nist.gov/",
      author = "F. W. J. Olver and A. B. {Olde Daalhuis} and D. W. Lozier
                and B. I. Schneider and R. F. Boisvert and C. W. Clark
                and B. R. Miller and B. V. Saunders and H. S. Cohl
                and M. A. McClain, Eds.",
}

@article{Dolan-Barack-2011,
  author = "Sam R. Dolan and Leor Barack",
  title  = "Self force via $m$-mode regularization and $2{+}1$\,{D} evolution:
            {F}oundations and a scalar-field implementation on {S}chwarzschild
            spacetime",
  journal = {Phys. Rev. D},
  volume = 83, number = 2,
  pages = {024019}, numpages = 31,
  year = 2011, month = {Jan},
  doi = {10.1103/PhysRevD.83.024019},
  eprint = "arXiv:1010.5255",
}

@article{Dolan-Barack-Wardell-2011,
  author = "Sam R. Dolan and Barry Wardell and Leor Barack",
  title  = "Self force via $m$-mode regularization and $2{+}1$\,{D} evolution:
            {II}. {S}calar-field implementation on {K}err spacetime ",
  journal = {Phys. Rev. D},
  volume = 84, number = 8,
  pages = {084001}, numpages = 21,
  year = 2011, month = {Oct},
  doi = {10.1103/PhysRevD.84.084001},
  eprint = "arXiv:1010.5255",
}

@article{Dolan-Barack-2013,
  title  = "Self force via $m$-mode regularization and $2{+}1$\,{D} evolution:
            {III}. {G}ravitational field on {S}chwarzschild spacetime ",
  author = "Sam R. Dolan and Leor Barack",
  journal = {Phys. Rev. D},
  volume = {87}, issue = {8},
  pages = {084066}, numpages = {38},
  year = {2013}, month = {Apr},
  doi = {10.1103/PhysRevD.87.084066},
  eprint = "arXiv:1211.4586",
}

@article{Dolan-etal-2024,
  author = "Dolan, Sam R. and Durkan, Leanne
	    and Kavanagh, Chris and Wardell, Barry",
  title = "{Metric perturbations of {K}err spacetime in {L}orenz gauge:
	    circular equatorial orbits}",
  journal = "Class. Quant. Grav.",
  year = "2024",
  volume = "41", number = "15",
  pages = "155011",
  doi = "10.1088/1361-6382/ad52e3",
  eprint = "arXiv:2306.16459",
}

@article{Dolan-Kavanagh-Wardell-2022,
  author = "Dolan, Sam R. and Kavanagh, Chris and Wardell, Barry",
  title = "{Gravitational Perturbations of Rotating Black Holes
	    in {L}orenz Gauge}",
  journal = "Phys. Rev. Lett.",
  year = "2022",
  volume = "128", number = "15",
  pages = "151101",
  doi = "10.1103/PhysRevLett.128.151101",
  eprint = "arXiv:2108.06344",
}

@article{Drasco-2006:EMRI-waveforms-and-data-analysis-review,
  title  = "Strategies for observing extreme mass ratio inspirals",
  author = "Steve Drasco",
  journal = "Classical and Quantum Gravity",
  volume = {23}, number={19},
  pages  = {S769--S784},
  year   = {2006}, month = "Oct",
  doi    = "10.1088/0264-9381/23/19/S16",
  eprint = "gr-qc/0604115",
  note   = "arXiv:gr-qc/0604115",
}

@article{Drasco-Hughes-2006,
  title = {Gravitational wave snapshots
           of generic extreme mass ratio inspirals},
  author = {Drasco, Steve  and Hughes, Scott A.},
  journal = {Phys. Rev. D},
  volume = {73}, number = {2},
  pages = {024027}, numpages = {26},
  year = {2006}, month = {Jan},
  doi = {10.1103/PhysRevD.73.024027},
  eprint = "gr-qc/0509101",
}

@article{Dubey-etal-2014:survey-of-AMR-frameworks,
  title  = "A survey of high level frameworks in block-structured
            adaptive mesh refinement packages",
  author = {Anshu Dubey and Ann Almgren and John Bell and Martin Berzins
	    and Steve Brandt and Greg Bryan and Phillip Colella
	    and Daniel Graves and Michael Lijewski and Frank L\"{o}ffler
	    and Brian O'Shea and Erik Schnetter and Brian Van Straalen
	    and Klaus Weide},
  journal = "J. Parallel Distrib. Comput.",
  volume = 74, number = 12,
  pages = "3217-3227",
  year = 2014, month = "Dec",
  doi = "10.1016/j.jpdc.2014.07.001",
  eprint = "http://cdmbuntu.lib.utah.edu/utils/getfile/collection/uspace/id/10677/filename/10677.pdf",
}

@incollection{Dursi-Zingale-2005,
   author = "L. Jonathan Dursi and Michael Zingale",
   title = "Efficiency Gains from Time Refinement on {AMR} Meshes
            and Explicit Timestepping",
   pages = "103--113",
   booktitle = "Adaptive Mesh Refinement -- Theory and Applications",
   editor = "Tomasz Plewa and Timur Linde and Gregory Weirs, V.",
   series = "Lecture Notes in Computational Science and Engineering",
   volume = "41 (part II)",
   year = "2005",
   publisher = "Springer Berlin",
   address = "Heidelberg",
   isbn = "978-3-540-27039-3",
   doi  = "10.1007/3-540-27039-6_7",
   eprint = "astro-ph/0310891",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% E %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@inproceedings{Eroecal-Stein-2010,
  author  = {Bur\c{c}in Er\"{o}cal and William Stein},
  title   = "The {S}age Project: Unifying Free Mathematical Software
	     to Create a Viable Alternative to
	     {M}agma, {M}aple, {M}athematica and {M}atlab",
  booktitle = "{ICMS} 2010: {P}roceedings of the
	       Third International Congress on Mathematical Software",
  editor    = "Komei Fukuda and Joris van der Hoeven
	       and Michael Joswig and Nobuki Takayama",
  publisher = "Springer-Verlag",
  series  = "Lecture Notes in Computer Science",
  volume  = 6327,
  pages   = "12--27",
  address = "Berlin",
  year    = 2010,
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% F %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Fan-Cai-Ji-2008:discontinuous-Galerkin-Schrodinger-eqn-nonsmooth-solns,
  author = "Kai Fan and Wei Cai and Xia Ji",
  title = {A generalized discontinuous {G}alerkin {(GDG)} method for
	   {S}chr\"{o}dinger equations with nonsmooth solutions},
  journal={J. Comput. Phys.},
  volume = "227", number = "4",
  pages = "2387--2410",
  year = "2008", month = "Feb",
  doi = "http://dx.doi.org/10.1016/j.jcp.2007.10.023",
}

@article{Field-Hesthaven-Lau-2009:discontinuous-Galerkin-1+1-Schw-EMRI,
  author={Scott E Field and Jan S. Hesthaven and Stephen R. Lau},
  title={Discontinuous {G}alerkin method for computing gravitational waveforms
	 from extreme mass ratio binaries},
  journal={Classical and Quantum Gravity},
  volume={26}, number={16},
  pages={165010},
  year={2009},
  doi = "http://dx.doi.org/10.1088/0264-9381/26/16/165010",
  eprint = "arXiv:0902.1287",
}

@article{Field-Hesthaven-Lau-2010,
  author = "Scott E. Field and Jan S. Hesthaven and Stephen R. Lau",
  title = {Persistent junk solutions in time-domain modeling
           of extreme mass ratio binaries},
  journal = {Phys. Rev. D},
  volume = 81, number = 12,
  pages = {124030}, numpages = 14,
  year = 2010, month = {Jun},
  doi = {10.1103/PhysRevD.81.124030},
  eprint = "arXiv:1001.2578",
}

@article{Field-etal-2010:discontinuous-Galerkin-2nd-order-BSSN,
  title = {Discontinuous {G}alerkin method for the spherically reduced
	   {B}aumgarte-{S}hapiro-{S}hibata-{N}akamura system
	    with second-order operators},
  author = {Field, Scott E. and Hesthaven, Jan S. and Lau, Stephen R.
	    and Mroue, Abdul H.},
  journal = {Phys. Rev. D},
  volume = {82}, issue = {10},
  pages = {104051}, numpages = {19},
  year = {2010}, month = {Nov},
  doi = {10.1103/PhysRevD.82.104051},
  eprint = "arXiv:1008.1820",
}

@article{Finn-1992,
  title = {Detection, measurement, and gravitational radiation},
  author = {Finn, Lee S.},
  journal = {Phys. Rev. D},
  volume = {46}, number = {12},
  pages = {5236--5249}, numpages = {13},
  year = {1992}, month = {Dec},
  doi = {10.1103/PhysRevD.46.5236},
}

@article{Flanagan-Hinderer-2012,
  author  = "\'{E}anna \'{E}. Flanagan and Tanja Hinderer",
  title   = "Transient resonances in the inspirals of point particles
             into black holes",
  journal = "Phys. Rev. Lett.",
  year    = 2012, month = "Aug",
  volume = 109, number = 7,
  pages = "071102", numpages = 5,
  eprint  = "arXiv:1009.4923",
}

@article{Flanagan-Hughes-1998a,
  author  = "\'{E}anna \'{E}. Flanagan and Scott A. Hughes",
  title   = "Measuring gravitational waves from binary black hole coalescences.
             {I}. Signal to noise for inspiral, merger, and ringdown",
  journal = "Phys. Rev. D",
  volume  = 57, number = 8,
  year    = 1998, month = "April",
  pages   = "4535--4565",
  doi     = "10.1103/PhysRevD.57.4535",
}

@article{Flanagan-Hughes-1998b,
  author = "\'{E}anna \'{E}. Flanagan and Scott A. Hughes",
  title  = "Measuring gravitational waves from binary black hole coalescences.
            {II}. The waves' information and its extraction,
            with and without templates",
  journal = "Phys. Rev. D",
  volume  = 57, number = 8,
  year    = 1998, month = "April",
  pages   = "4566--4587",
  doi     = "10.1103/PhysRevD.57.4566",
}

@misc{Flanagan-Hughes-2012,
  author = "\'{E}anna \'{E}. Flanagan and Scott A. Hughes and Uchupol Ruangsri",
    title = "{Resonantly enhanced and diminished strong-field gravitational-wave fluxes}",
   eprint = {arXiv:1208.3906},
     note = {arXiv:1208.3906},
}

@article{Futamase-Itoh-2007:PN-review,
  title    = {The Post-{N}ewtonian Approximation
              for Relativistic Compact Binaries},
  author   = {Toshifumi Futamase and Yousuke Itoh},
  journal  = {Living Reviews in Relativity},
  year     = {2007},
  volume   = {10}, number = 1, pages = 2,
  keywords = {post-Newtonian approximations, post-Newtonian expansion,
              equations of motion, relativistic binary systems,
              binary dynamics},
  doi      = "10.12942/lrr-2007-2",
  X-url    = {http://www.livingreviews.org/lrr-2007-2},
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% G %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@misc{Giampieri-1993,
     author    = "Giampieri, Giacomo",
     title     = "{Sinusoidal gravitational waves
                   from the nuclei of active galaxies}",
     year      = "1993",
     eprint    = "astro-ph/9305034",
}

@article{Gair-etal-2004:LISA-EMRI-event-rates,
  author  = "Jonathan R Gair and Leor Barack and Teviet Creighton
             and Curt Cutler and Shane L. Larson and E. Sterl Phinney
             and Michele Vallisneri",
  title   = "Event rate estimates for {LISA}
             extreme mass ratio capture sources",
  journal =  "Class. Quant. Grav.",
  volume  = 21, number = 20,
  year    = 2004,
  pages   = "S1595--S1606",
  eprint  = "gr-qc/0405137",
  doi     = "10.1088/0264-9381/21/20/003",
  SLACcitation = "%%CITATION = GR-QC 0405137;%%",
}

@article{Gair-2009:LISA-EMRI-event-rates,
  author  = "Jonathan R Gair",
  title   = "Probing black holes at low redshift using {LISA} {EMRI}
             observations",
  journal = "Class. Quant. Grav.",
  volume  = 26, X-number = "FIXME",
  year    = 2009, month = "20 April",
  pages   = "094034",
  numpages = 12,
  doi     = "10.1088/0264-9381/26/9/094034",
  eprint  = "arXiv:0811.0188",
}

@book{Galassi-etal-2009:GSL-manual,
  author  = "Mark Galassi and Jim Davies and James Theiler and Brian Gough
             and Gerard Jungman and Patrick Alken and Michael Booth
             and Fabrice Rossi",
  title   = "GNU Scientific Library Reference Manual",
  edition = "3rd",
  publisher = "Network Theory Ltd.",
  year      = 2009, month = "January",
  isbn    = "978-0-9546120-7-8",
  url     = "http://www.gnu.org/software/gsl/",
}

@article{Galtsov-1982,
  author  = "Dmitri V. Gal'tsov",
  title   = "Radiation reaction in the {K}err gravitational field",
  journal = "J. {P}hys. A",
  volume  = "15",
  number  = "12",
  pages   = "3737--3749",
  doi     = "10.1088/0305-4470/15/12/025",
  year    = "1982",
}

@article{Garfinkle-1995:Choptuik-scaling-in-null-coords,
  title = {Choptuik scaling in null coordinates},
  author = {Garfinkle, David},
  journal = {Phys. Rev. D},
  volume = {51}, number = {10},
  pages = {5558--5561}, numpages = {3},
  year = {1995}, month = {May},
  doi = {10.1103/PhysRevD.51.5558},
  eprint  = "gr-qc/9412008",
}

@article{Garfinkle-Gundlach-Hilditch-2008,
  author = "Garfinkle, David and Gundlach, Carsten and Hilditch, David",
  title =  "Comments on {B}ona-Mass\'{o} type slicing conditions
            in long-term black hole evolutions",
  journal = "Class. Quant. Grav.",
  year    = 2008,
  volume  = 25, number = 7,
  pages   = "075007",
  doi    = "10.1088/0264-9381/25/7/075007",
  eprint = "arXiv:0707.0726",
}

@article{Gear-1981:ODEs-review,
  author = "C. William Gear",
  title = "Numerical Solution of Ordinary Differential Equations:
           Is There Anything Left to do?",
  journal = "SIAM Review",
  volume = 23, number = 1,
  year = 1981, month = "January",
  pages = "10--24",
}

@article{Geroch-Traschen-1987,
  title = {Strings and other distributional sources in general relativity},
  author = {Geroch, Robert and Traschen, Jennie},
  journal = {Phys. Rev. D},
  volume = {36}, number = {4},
  pages = {1017--1031}, numpages = {14},
  year = {1987}, month = {Aug},
  doi = {10.1103/PhysRevD.36.1017},
}

@article{Givoli-1991,
  author  = "Dan Givoli",
  title   = "Non-Reflecting Boundary Conditions",
  journal = "J. Comp. Phys.",
  volume  = 94, number = 1,
  pages   = "1--29",
  year    = 1991, month = "May",
  doi     = "10.1016/0021-9991(91)90135-8",
}

@article{Glampedakis-1995,
  author  = "Kostas Glampedakis",
  title   = "Extreme mass ratio inspirals:
             {LISA}'s unique probe of black hole gravity",
  journal = "Class. Quant. Grav.",
  volume  = 22, number  = 15,
  pages   = "S605--S659",
  doi     = "10.1088/0264-9381/22/15/004",
  year    = 2005,
}

@article{Glampedakis-Babak-2006,
  author  = "Kostas Glampedakis and Stanislav Babak",
  title   = "Mapping spacetimes with {LISA}: inspiral of a test body in a
             'quasi-{K}err' field",
  journal = "Class. Quant. Grav.",
  volume  = 23, number=12,
  year    = 2006,
  pages   = "4167--4188",
  doi     = "10.1088/0264-9381/23/12/013",
}

@article{Glampedakis-Kennefick-2002,
  author = "Kostas Glampedakis and Daniel Kennefick",
  title  = "Zoom and whirl: Eccentric equatorial orbits around
            spinning black holes and their evolution under
            gravitational radiation reaction",
  journal = "Phys. Rev. D",
  volume  = 66, number = 4,
  year    = 2002, month = "August",
  pages   = "044002", numpages = 33,
  doi     = "10.1103/PhysRevD.66.044002",
}

@article{Goebel-1972:BH-QNM-as-GWs-at-light-ring,
  author  = "C. J. Goebel",
  title   = "Comments on the ``vibrations'' of a Black Hole", 
  journal = "Ap. J",
  volume  = 172, number = 3,
  pages   = "L95",
  year    = 1972,  mponth = "Mar",
  bibcode = "1972ApJ...172L..95G",
  doi     = "10.1086/180898",
}

@article{Goldberg-1991:fp-arithmetic-for-cs,
  author =  "David Goldberg",
  title  =  "What Every Computer Scientist Should Know About
             Floating-Point Arithmetic",
  journal = "ACM Computing Surveys",
  year = 1991, volume = 23, number = 1,
  pages = "5--48",
  doi   = "10.1145/103162.103163",
  X-url = "http://www.validlab.com/goldberg/paper.pdf",
}

@article{Goldwirth-Piran-1987:scalar-field-collapse,
  title = {Gravitational collapse of massless scalar field
           and cosmic censorship},
  author = {Goldwirth, Dalia S. and Piran, Tsvi},
  journal = {Phys. Rev. D},
  volume = {36}, number = {12},
  pages = {3575--3581}, numpages = {6},
  year = {1987}, month = {Dec},
  doi = {10.1103/PhysRevD.36.3575},
}

@book{Golub-Van-Loan:Matrix-Computations-4th-Ed,
  author  = "Gene H. Golub and Charles F. {Van Loan}",
  title   = "Matrix Computations",
  edition = "4th",
  year    = 2013,
  publisher = "Johns Hopkins University Press",
  address   = "Baltimore, MD, USA",
  isbn-10   = "978-1-4214-0794-4",
}

@article{Gomez-Winicour-1992:sssf-2+2-evolution-and-asymptotics,
  author = {Roberto G\'{o}mez and Jeffrey Winicour},
  title = "Asymptotics of Gravitational Collapse of Scalar Waves",
  journal = "J. Math. Physics",
  volume = 33, number = 4,
  pages = "1445--1457",
  year = 1992, month = "April",
  doi  = "10.1063/1.529721",
  X-note = "null-cone marching algorithm",
}

@article{Gomez-Winicour-Isaacson-1992:sssf-2+2-numerical-methods,
  author = {Roberto G\'{o}mez and Jeffrey Winicour and Richard Isaacson},
  title = "Evolution of Scalar Fields from Characteristic Data",
  journal = "J. Comp. Phys.",
  volume = 98, number = 1,
  pages = "11--25",
  year = 1992, month = "Jan",
  doi   = "10.1016/0021-9991(92)90169-Y",
  X-note = "detailed description of null-cone marching algorithm",
}


@article{Gonzalez-Sperhake-Bruegmann-2009:2BH-mass-ratio-10,
  title   = "Black-hole binary simulations: The mass ratio $10:1$",
  author  = {Jos\'{e} A. Gonz\'{a}lez and Ulrich Sperhake
             and Bernd Br\"{u}gmann},
  journal = {Phys. Rev. D},
  volume  = 79, number = 12,
  pages   = 124006, numpages = 10,
  year    = 2009, month = "Jun",
  doi     = "10.1103/PhysRevD.79.124006",
  eprint  = "arXiv:0811.3952",
}

@misc{Goodale-etal-1999:Cactus-code,
  author  = "Tom Goodale and Joan Mass\'{o} and Gabrielle Allen
             and Gerd Lanfermann and John Shalf",
  title   = "The {C}actus Code",
  year    = "1999",
  url     = "http://www.cactuscode.org",
}

@article{Gralla-Harte-Wald-2009,
  author   = "Samuel E. Gralla and Abraham I. Harte and Robert M. Wald",
  title    = "Rigorous derivation of electromagnetic self-force",
  journal = "Phys. Rev. D",
  volume   = 80, number = 2,
  year     = 2009, month= "July",
  pages    = "024031", numpages = 22,
  doi      = "10.1103/PhysRevD.80.024031",
  eprint   = "arXiv:0905.2391",
}

@article{Gralla-Wald-2008,
  author   = "Samuel E. Gralla and Robert M. Wald",
  title    = "A rigorous derivation of gravitational self-force",
  journal  = "Class. Quant. Grav.",
  volume   = 25, number = 20,
  year     = 2008, month = "21 October",
  pages    = 205009, numpages = 33,
  doi      = "10.1088/0264-9381/25/20/205009",
  eprint   = "arXiv:0806.3293",
}

@article{Gray-2001,
  author   = "Norman Gray",
  title    = "Automatic reduction of elliptic integrals
              using {C}arlson's relations",
  journal  = "Mathematics of Computation",
  volume   = 71, number = 237, pages = "311--318",
  year     = 2001,
}

@article{Green-etal-Kerr-conserved-currents-2023,
   author  = {Green, Stephen R. and Hollands, Stefan and Sberna, Laura
	      and Toomani, Vahid and Zimmerman, Peter},
   title   = {Conserved currents for a {K}err black hole
	      and orthogonality of quasinormal modes},
   journal = {Physical Review D},
   volume  = {107}, number = {6},
   pages   = "064030",
   year    = {2023}, month="Mar",
   doi     = {10.1103/physrevd.107.064030},
   eprint  = {arXiv:2210.15935},
}

@article{Gundlach-1995,
    title = {Choptuik Spacetime as an Eigenvalue Problem},
    author = {Gundlach, Carsten},
    journal = {Phys. Rev. Lett.},
    volume = {75}, issue = {18},
    pages = {3214--3217}, numpages = {4},
    year = {1995}, month = {Oct},
    doi = {10.1103/PhysRevLett.75.3214},
    eprint  = {gr-qc/9507054},
}

@article{Gundlach-Price-Pullin-1994a,
  author = {Carsten Gundlach and Richard Price and Jorge Pullin},
  title = {Late-time behaviour of stellar collapse and explosions:
           {I}. {L}inearized perturbations},
  journal = {Phys. Rev. D},
  year = {1994}, month = "Jan",
  volume = {49}, number = 2,
  pages = {883--889},
  doi    = "10.1103/PhysRevD.49.883",
  eprint = "gr-qc/9307009",
}

@article{Gundlach-Price-Pullin-1994b,
  title = {Late-time behavior of stellar collapse and explosions.
           {II}. {N}onlinear evolution},
  author = {Gundlach, Carsten and Price, Richard H. and Pullin, Jorge},
  journal = {Phys. Rev. D},
  volume = {49}, number = {2},
  pages = {890--899}, numpages = {9},
  year = {1994}, month = {Jan},
  doi = {10.1103/PhysRevD.49.890},
  eprint = "gr-qc/9307010",
}

@article{Gundlach-Pullin-1997,
  title  = "Ill-posedness of a double-null free-evolution scheme
            for black hole spacetimes",
  author = "Carsten Gundlach and Jorge Pullin",
  journal = "Class. Quant. Grav.",
  volume  = 14, number = 4,
  year    = 1997, month = "April",
  pages   = "991--997",
  doi    = "10.1088/0264-9381/14/4/014",
  eprint = "gr-qc/9606022",
}

@Article{Gundlach-2005:constraint-damping,
     author  = "Carsten Gundlach and Gioel Calabrese and Ian Hinder
                and Jos\'{e} M. Martin-Garcia",
     title   = "Constraint Damping in the {Z4} Formulation and Harmonic Gauge",
     journal = "Class. Quant. Grav.",
     year    = "2005",
     volume  = 22, number = 17,
     pages   = "3767-3774",
     doi     = "10.1088/0264-9381/22/17/025",
     eprint  = "gr-qc/0504114",
}

@article{Gundlach--Martin-Garcia-2007:critical-phenomena-living-review,
  title    = {Critical Phenomena in Gravitational Collapse},
  author   = {Carsten Gundlach, Jos\'{e} M. Martín-Garc\'{i}a},
  journal  = {Living Reviews in Relativity},
  year     = {2007},
  volume   = {10}, number = 1, pages = 5,
  doi      = "10.12942/lrr-2007-5",
  X-url    = "http://dx.doi.org/10.12942/lrr-2007-5",
  eprint   = "arXiv:0711.4620",
}

@article{Gunter-Spiczak-Madsen-2010:student-collaboration-in-astrophysics-lab,
  title   = "Cosmic collaboration in an undergraduate astrophysics laboratory",
  author  = "Ramona Gunter and Glenn Spiczak and James Madsen",
  journal = "American Journal of Physics",
  volume = 78, number = 10,
  year   = 2010, month = "October",
  pages  = "1035--1047",
  doi    = "10.1119/1.3453247",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% H %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Haas-Poisson-2006,
  author  = "Roland Haas and Eric Poisson",
  title   = "Mode-sum regularization of the scalar self-force:
             Formulation in terms of a tetrad decomposition
             of the singular field",
  journal = "Phys. Rev. D",
  volume  = 74, number = 4,
  pages   = 044009, numpages = 29,
  year    = 2006,
  doi     = "10.1103/PhysRevD.74.044009",
  eprint  = "gr-qc/0605077",
}

@article{Haas-2007,
  author  = "Roland Haas",
  title   = "Scalar self-force on eccentric geodesics in {S}chwarzschild
             spacetime: A time-domain computation",
  journal = "Phys. Rev. D",
  volume  = 75, number  = 12,
  pages   = 124011, numpages = 17,
  year    = 2007, month = "Jun",
  doi     = "10.1103/PhysRevD.75.124011",
  eprint  = "arXiv:0704.0797",
}

@article{Hafele-Keating-1972,
  author = "J. C. Hafele and Richard E. Keating",
  title  = "Around-the-World Atomic Clocks: Predicted Relativistic Time Gains",
  journal = "Science",
  year   = 1972, month = "14 July",
  volume = 177, issue= 4044, pages = "166--168",
  doi    = "10.1126/science.177.4044.166",
  X-url  = "http://moby.mib.infn.it/~oleari/public/elementi_fis_teorica/materiale_didattico/Hafele-Keating-predict_observ.pdf",
  X-note = "flying atomic clocks around the world to check special/general relativity",
}

@article{Hamade-Stewart-1996,
  author  = "Rufus S. Hamad\'{e} and John M. Stewart",
  title   = "The spherically symmetric collapse of a massless scalar field",
  journal = "Class. Quant. Grav.",
  volume  = 13, number = 3,
  year    = 1996, month = "Mar",
  pages   = "497--512",
  doi     = "10.1088/0264-9381/13/3/014",
  eprint  = "gr-qc/9506044",
}

@article{Hammarling-1985:SVD-in-multivariate-statistics,
  author  = "Sven Hammarling",
  title   = "The Singular Value Decomposition in Multivariate Statistics",
  journal = "{ACM} SIGNUM Newsletter",
  volume  = 20, number = 3,
  pages   = "2-25",
  year    = 1985, month = "July",
  doi     = "10.1145/1057947.1057948",
}

@article{Hannam-etal-2008:Schwarzschild-in-moving-puncture-coords,
  title = "Wormholes and trumpets:
	   {S}chwarzschild spacetime for the moving-puncture generation",
  author = {Hannam, Mark and Husa, Sascha and Ohme, Frank
            and Br\"{u}gmann, Bernd and \'{O} Murchadha, Niall},
  journal = {Phys. Rev. D},
  volume = 78, issue = 6,
  pages = "064020", numpages = 19,
  year = "2008", month = "Sep",
  doi = "10.1103/PhysRevD.78.064020",
  eprint = "arXiv:0804.0628",
}

@article{Hannam-etal-2009:Samurai-project,
  author  = {Mark Hannam and Sascha Husa and John G. Baker and Michael Boyle
             and Bernd Br\"{u}gmann and Tony Chu and Nils Dorband
             and Frank Herrmann and Ian Hinder and Bernard J. Kelly
             and Lawrence E. Kidder and Pablo Laguna and Keith D. Matthews
             and James R. van Meter and Harald P. Pfeiffer and Denis Pollney
             and Christian Reisswig and Mark A. Scheel and Deirdre Shoemaker},
  title   = "Samurai project: Verifying the consistency of black-hole-binary
             waveforms for gravitational-wave detection",
  year    = "2009",
  journal = "Phys. Rev. D",
  volume  = 79, number = 8,
  pages   = "084025", numpages = 17,
  doi     = "10.1103/PhysRevD.79.084025",
  eprint  = "arXiv:0901.2437",
}

@article{Hannam-2009:2BH-review,
  author  = "Mark Hannam",
  title   = "Status of black-hole-binary simulations for gravitational-wave
             detection",
  journal = "Class. Quant. Grav.",
  volume  = 26, number = 11,
  year    = 2009,
  pages   = "114001", numpages = 21,
  doi     = "10.1088/0264-9381/26/11/114001",
  eprint  = "arXiv:0901.2931",
}

@article{Hannam-Hawke-2010:2BH-in-era-of-Einstein-telescope-review,
  author  = "Mark Hannam and Ian Hawke",
  title   = "Numerical relativity simulations in the era of the
             {E}instein Telescope",
  journal = "General Relativity and Gravitation",
  year    = 2011,
  volume  = 43, number = 2,
  pages   = "465--483",
  doi     = "10.1007/s10714-010-1008-2",
  eprint  = "arXiv:0908.3139",
}

@article{Harte-2006:EM-self-force,
  title = {Self-forces on extended bodies in electrodynamics},
  author = {Harte, Abraham I.},
  journal = {Phys. Rev. D},
  volume = {73}, number = {6},
  pages = {065006},
  year = {2006}, month = {Mar},
  doi = {10.1103/PhysRevD.73.065006},
  eprint = "gr-qc/0508123",
}

@article{Harte-2008,
  author={Abraham I. Harte},
  title={Self-forces from generalized {K}illing fields},
  journal = "Class. Quant. Grav.",
  volume={25}, number={23},
  year = 2008, month = "Dec",
  pages={235020}, numpages = 20,
  doi  = "10.1088/0264-9381/25/23/235020",
  eprint = "arXiv:0807.1150",
}

@article{Harte-2009,
  author={Abraham I. Harte},
  title={Electromagnetic self-forces and generalized Killing fields},
  journal = "Class. Quant. Grav.",
  volume={26}, number={15},
  year = 2009, month = "Aug",
  pages={155015}, numpages = 19,
  doi    = "10.1088/0264-9381/26/15/155015",
  eprint = "arXiv:0903.0167",
}

@article{Harte-2010,
  author={Abraham I. Harte},
  title={Effective stress-energy tensors, self-force and broken symmetry},
  journal = "Class. Quant. Grav.",
  volume={27}, number={13},
  year = 2009, month = "Jul",
  pages={135002}, numpages = 21,
  doi    = "10.1088/0264-9381/27/13/135002",
  eprint = "arXiv:0910.4614",
}

@book{Hartle-2003:undergrad-GR-book,
  author  =  "James B. Hartle",
  title   = "Gravity: an introduction to {E}instein's general relativity",
  year    = 2003,
  publisher = "Addison-Wesley",
  address   = "San Francisco, CA",
  isbn-10   = "0-8053-8662-9",
}

@article{Hartle-2006:teaching-GR-to-undergraduates,
  author  =  "James B. Hartle",
  title   = "General relativity in the undergraduate physics curriculum",
  journal = "American Journal of Physics",
  volume  = 74, number = 1,
  pages   = "14--21",
  year    = 2006, month = "January",
  doi     = "10.1119/1.2110581",
  eprint  = "gr-qc/0506075",
}

@book{Hawking-Israel-1987,
  author =       {Stephen W. Hawking and Werner Israel},
  title =        {Three Hundred Years of Gravitation},
  publisher =    {Cambridge University Press},
  year =         1987,
  address =      {Cambridge, England},
  isbn    =      {0-521-34312-7},
}

@misc{Henshaw-etal-2002:Overture-code,
  author = "William D. Henshaw
            and David L. Brown and Geoffrey S. Chesshire
            and Daniel J. Quinlan",
  title  = "The {O}verture Code",
  year   = 2002,
  url    = "http://acts.nersc.gov/overture/",
}

@book{Hesthaven-Warburton-book-2008,
   author = "Hesthaven, Jan S. and Warburton, Tim",
   title = "Nodal discontinuous {G}alerkin methods:
	    algorithms, analysis, and applications",
   isbn = "978-0-387-72065-4",
   publisher = "Springer",
   series = "Texts in applied mathematics",
   address = "New York, London",
   year = 2008,
}

@article{Hinder-2010:2BH-review,
  author = "Ian Hinder",
  title  = "The current status of binary black hole simulations in
            numerical relativity",
  journal = "Class. Quant. Grav.",
  volume  = 27, number= 11,
  year    = 2010,
  pages   = 114004, numpages = 19,
  doi     = "10.1088/0264-9381/27/11/114004",
  eprint  = "arXiv:1001.5161",
}

@misc{Hinder-pers-comm-2019:32:1-2BH-in-progress,
  author = "Ian Hinder",
  title  = "personal communication",
  year   = "2019",
  X-note = "Cactus EinsteinToolkit evolutions with 32:1 mass ratio;
	    this is an ongoing project; as of 2019-06 there are evolutions
	    at a variety of resolutions, but they're not really in the
	    convergence regime yet"
}

@article{Hinderer-Flanagan-2008,
  title = "Two-timescale analysis of extreme mass ratio inspirals in
           {K}err spacetime: Orbital motion",
  author = "Hinderer, Tanja  and Flanagan, \'{E}anna \'{E}.",
  journal = {Phys. Rev. D},
  volume = {78}, number = {6},
  pages = {064028}, numpages = {39},
  year = {2008},
  doi = {10.1103/PhysRevD.78.064028},
  eprint = "arXiv:0805.3337",
}

@article{Hindmarsh-etal-2005:SUNDIALS,
  author = {Hindmarsh, Alan C. and Brown, Peter N. and Grant, Keith E.
            and Lee, Steven L. and Serban, Radu and Shumaker, Dan E.
            and Woodward, Carol S.},
  title = {{SUNDIALS}: {S}uite of {N}onlinear and {D}ifferential/{A}lgebraic
           {E}quation {S}olvers},
  journal = {ACM Trans. Math. Softw.},
  issue_date = {September 2005},
  volume = {31}, number = {3},
  year = {2005}, month = "sep",
  issn = {0098-3500},
  pages = {363--396}, numpages = {34},
  doi = {10.1145/1089014.1089020},
  acmid = {1089020},
  publisher = {Association for Computing Machinery},
} 

@article{Hobbs-1968,
  author  = "J. M. Hobbs",
  title   = "A vierbein formalism of radiation damping",
  journal = "Annals of Physics",
  volume  = 47, number = 1, month = "March",
  year    = "1968",
  pages   = "141--165",
  doi     = "10.1016/0003-4916(68)90231-5",
}

@inproceedings{Hopman-2006:astrophysics-of-EMRI-sources,
  author = {Clovis Hopman},
  editor = {Stephen M. Merkowitz and Jeffrey C. Livas},
  title = {Astrophysics of extreme mass ratio inspiral sources},
  publisher = {American Institute of Physics},
  year = {2006},
  journal = {LASER INTERFEROMETER SPACE ANTENNA: 6th International {LISA} Symposium},
  volume = {873},
  number = {1},
  pages = {241--249},
  location = {Greenbelt, Maryland (USA)},
  doi = {10.1063/1.2405050},
  eprint  = "astro-ph/0608460",
}

@article{Hopman-Alexander-2005,
  author  = "Clovis Hopman and Tal Alexander",
  title   = "The Orbital Statistics of Stellar Inspiral and Relaxation
             near a Massive Black Hole:
             Characterizing Gravitational Wave Sources",
  journal =  "The Astrophysical Journal",
  volume  = 629, number = 1,
  year    = 2005, month = "Aug",
  pages   = "362--372",
  doi     = "10.1086/431475",
  eprint  = "astro-ph/0503672",
}

@misc{Hornung-Kohn-2002:SAMRAI-code,
  author  = "Richard D. Hornung and Scott R. Kohn",
  year    = "2002",
  title   = "{SAMRAI}: {S}tructured {A}daptive {M}esh {R}efinement
              {A}pplication {I}nfrastructure",
  url     = "https://computation.llnl.gov/casc/SAMRAI/index.html",
}

@article{Hornung-Kohn-2002:SAMRAI-design,
  author  = "Richard D. Hornung and Scott R. Kohn",
  title   = "Managing Application Complexity in the
             {SAMRAI} Object-Oriented Framework",
  journal = "Concurrency and Computation: Practice and Experience",
  volume  = 14, number = 5,
  pages   = "347--368",
  year    = 2002, month = "Apr",
  keywords = {Numerical Methods, Partial differential equations},
  doi     = "10.1002/cpe.652",
}

@inproceedings{Hornung-Kohn-1999:SAMRI-object-oriented-design,
  title = "The Use of Object-Oriented Design Patterns in the {SAMRAI}
           Structured {AMR} Framework",
  author  = "Richard D. Hornung and Scott R. Kohn",
  booktitle = "Object oriented methods for interoperable scientific
               and engineering: {P}roceedings of the {SIAM} Interdisciplinary
               Workshop on Object Oriented Methods for Interoperable
               Scientific and Engineering Computing,
               held in Yorktown Heights, New York, 21--23 October 1998",
  editor = "Michael E. Henderson and Stephen L. Lyons",
  publisher = "SIAM",
  series = "Proceedings in Applied Mathematics",
  number = 99,
  year = 1999, month = "July",
  isbn = "978-0898714456",
  pages = "235--244",
}

@article{Hornung-Wissink-Kohn-2006:SAMRAI-design,
  author  = "Richard D. Hornung and Andrew M. Wissink and Scott R. Kohn",
  title   = "Managing Complex Data and Geometry in
             Parallel Structured {AMR} Applications",
  journal = "Engineering with Computers",
  DOI     = "10.1007/s00366-006-0038-6",
  year    = "2006", month = "Dec",
  volume  = 22, number = "3--4",
  pages   = "181--195",
  X-url   = "http://www.springerlink.com/content/mnt30666770u6763/",
  X-note  = "SAMRAI design",
  keywords = {Numerical Methods, Partial differential equations},
}

@article{Howard-etal-2004:optical-SETI,
  author={Andrew W. Howard and Paul Horowitz and David T. Wilkinson
          and Charles M. Coldwell and Edward J. Groth and Norm Jarosik
          and David W. Latham and Robert P. Stefanik
          and Alexander J. Willman, Jr. and Jonathan Wolff
          and Joseph M. Zajac},
  title={Search for Nanosecond Optical Pulses from Nearby Solar-Type Stars},
  journal={Astrophysical Journal},
  volume={613},
  number={2},
  pages={1270},
  X-url={http://stacks.iop.org/0004-637X/613/i=2/a=1270},
  year={2004},
  doi="10.1086/423300",
  adsurl = "http://adsabs.harvard.edu/abs/2004ApJ...613.1270H",
}

% duplicate of \cite{Howard-etal-2004:optical-SETI}
% with long author list condensed with "et al"
@article{Howard-etal-2004:etal-author-list:optical-SETI,
  author={Andrew W. Howard and others},
  title={Search for Nanosecond Optical Pulses from Nearby Solar-Type Stars},
  journal={Astrophysical Journal},
  volume={613},
  number={2},
  pages={1270},
  X-url={http://stacks.iop.org/0004-637X/613/i=2/a=1270},
  year={2004},
  doi="10.1086/423300",
}

@article{Huerta-Gair-2009,
  author  = "Eliu A. Huerta and Jonathan R. Gair",
  title   = "Influence of conservative corrections on parameter estimation
             for extreme-mass-ratio inspirals",
  journal = {Phys. Rev. D},
  volume  = 79, number = 8,
  year    = "2009",
  pages   = "084021", numpages = "22",
  doi     = "10.1103/PhysRevD.79.084021",
}

@book{Pragmatic-Programmer-book,
  author = "Andrew Hunt and David Thomas",
  title  = "The Pragmatic Programmer: From Journeyman to Master",
  edition   = "2nd",
  year      = 2019,
  publisher = "Addison-Wesley",
  address   = "Reading, MA, USA",
  isbn      = "978-0135957059",
}

@article{Husa-etal-2000,
        author = {Sascha Husa and Christiane Lechner
                  and Michael P{\"u}rrer and Jonathan Thornburg
                  and Peter C. Aichelburg},
        title = "Type~\hbox{II} Critical Collapse of a Self-Gravitating
                 Nonlinear $\sigma$-Model",
        journal = "Phys. Rev. D",
        volume = 62, number = 10,
        year   = 2000, month = "15 November",
        pages  = "104007",
        doi    = "10.1103/PhysRevD.62.104007",
        eprint = "gr-qc/0002067",
}

@article{Husa-etal-2008:6th-order-FD-for-2BH-evolution,
  author  = {Sascha Husa and Jos\'{e} A. Gonz\'{a}lez and Mark Hannam
             and Bernd Br\"{u}gmann and Ulrich Sperhake},
  title   = "Reducing phase error in long numerical binary black hole
             evolutions with sixth-order finite differencing",
  journal = "Class. Quant. Grav.",
  volume  = 25, number = 10,
  year    = 2008, month = "21 May",
  pages   = 105006, numpages = 12,
  doi     = "10.1088/0264-9381/25/10/105006",
  eprint  = "arXiv:0706.0740",
}

@article{Husa-etal-2015:frequency-domain-GW-model-q-up-to-18,
  title = {Frequency-domain gravitational waves from nonprecessing
	   black-hole binaries. {I}. {N}ew numerical waveforms
	   and anatomy of the signal},
  author = {Husa, Sascha and Khan, Sebastian and Hannam, Mark
	    and P\"{u}rrer, Michael and Ohme, Frank
	    and Forteza, Xisco Jim\'{e}nez and Boh\'{e}, Alejandro},
  journal = {Phys. Rev. D},
  volume = {93}, issue = {4},
  pages = {044006}, numpages = {19},
  year = {2016}, month = {Feb},
  doi = {10.1103/PhysRevD.93.044006},
  eprint = "arXiv:1508.07250",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% I %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% J %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@Book{Jackson-1962:1st-edition,
  author = {J. D. Jackson},
  title = {Classical Electrodynamics},
  edition = "1st",
  publisher = {Wiley},
  year = {1965},
  address = {New York},
}

@Book{Jackson-1975:2nd-edition,
  author = {J. D. Jackson},
  title = {Classical Electrodynamics},
  edition = "2nd",
  publisher = {Wiley},
  year = {1975},
  address = {New York},
  isbn = "0-471-43132-X",
}

@Book{Jackson-1999:3rd-edition,
  author = "John David Jackson",
  title = "Classical Electrodynamics",
  edition = "3rd",
  publisher = "Wiley",
  address = "New York",
  year = "1999",
  isbn = "0-471-30932-X",
}

@article{Jaramillo-Sopuerta-Canizares-2011,
  title   = "Are Time-Domain Self-Force Calculations Contaminated
             by {J}ost Solutions?",
  author = "Jos\'{e} Luis Jaramillo and Carlos F. Sopuerta
            and Priscilla Canizares",
  journal = {Phys. Rev. D},
  volume = {83}, issue = {6},
  pages = {061503}, numpages = {5},
  year = {2011}, month = {Mar},
  doi = {10.1103/PhysRevD.83.061503},
  eprint = "arXiv:1101.2324",
}

@article{Jaranowski-Krolak-2005,
  title    = {Gravitational-Wave Data Analysis. Formalism and Sample Applications: The {G}aussian Case},
  author   = {Piotr Jaranowski and Andrzej Kr{\'o}lak},
  journal  = {Living Reviews in Relativity},
  year     = {2005},
  volume   = {8}, number = 1, pages = 3,
  keywords = {gravitational waves, signal detection, parameter estimation},
  doi      = "10.12942/lrr-2005-3",
  X-url    = {http://www.livingreviews.org/lrr-2005-3},
}

@article{Johnson-McDaniel-Shah-Whiting-2015,
  title = {Experimental mathematics meets gravitational self-force},
  author = {Johnson-McDaniel, Nathan K. and Shah, Abhay G.
            and Whiting, Bernard F.},
  journal = {Phys. Rev. D},
  volume = {92}, issue = {4},
  pages = {044007}, numpages = {25},
  year = {2015}, month = {Aug},
  doi = {10.1103/PhysRevD.92.044007},
  eprint = "arXiv:1503.02638",
}

@article{Jones-2006:bicycle-stability-1970-reprint,
  author  = "David E. H. Jones",
  title   = "The stability of the bicycle",
  journal = "Physics Today",
  year    = 2006, month = "September",
  volume  = 59, pages = "51--56",
  note    = "reprinted from April 1970 issue, pages 34--40",
  doi     = "10.1063/1.3022064",
}

@article{Joyner-Stein-2007,
  author  = "David Joyner and William Stein",
  title   = "Open Source Mathematical Software",
  journal = "Notices of the American Mathematical Society",
  volume  = 54, number = 10,
  pages   = "1279",
  year    = 2007,
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% K %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Kahan-1965:accurate-summation,
  author  = "William Kahan",
  title   = "Further remarks on reducing truncation errors",
  journal = "Communications of the ACM",
  volume  = 8, number = 1,
  year    = 1965, month = "January",
  pages   = "40",
  doi     = "10.1145/363707.363723",
}

@article{Kates-1980:small-body-follows-geodesic-in-curved-spacetime,
  title = {Motion of a small body through an external field
           in general relativity calculated by matched asymptotic expansions},
  author = {Kates, Ronald E.},
  journal = {Phys. Rev. D},
  volume = {22}, number = {8},
  pages = {1853--1870},
  year = {1980}, month = {Oct},
  doi = {10.1103/PhysRevD.22.1853},
}

@article{Katz-etal-2021:FEW-package,
   author={Katz, Michael L. and Chua, Alvin J. K. and Speri, Lorenzo and Warburton, Niels and Hughes, Scott A.},
   title={Fast extreme-mass-ratio-inspiral waveforms: New tools for millihertz gravitational-wave data analysis},
   volume={104}, number={6},
   ISSN={2470-0029},
   url={http://dx.doi.org/10.1103/PhysRevD.104.064047},
   DOI={10.1103/physrevd.104.064047},
   journal={Physical Review D},
   publisher={American Physical Society (APS)},
   year={2021}, month="Sep",
   eprint = "arXiv:2104.04582",
}

@article{Keidl-Friedman-Wiseman-2007,
  author  = {Tobias S. Keidl and John L. Friedman and Alan G. Wiseman},
  title   = {Finding fields and self-force in a gauge appropriate to
             separable wave equations},
  year    = {2007},
  journal = {Phys. Rev. D},
  volume  = {75}, number = {12},
  pages   = {124009}, numpages = {29},
  doi     = {10.1103/PhysRevD.75.124009},
  eprint  = "gr-qc/0611072",
}

@article{Khanna-2004,
  title = {Teukolsky evolution of particle orbits around {K}err black holes
           in the time domain: Elliptic and inclined orbits},
  author = {Khanna, Gaurav},
  journal = {Phys. Rev. D},
  volume = {69}, number = {2},
  pages = {024016}, numpages = {5},
  year = {2004}, month = {Jan},
  doi = {10.1103/PhysRevD.69.024016},
  eprint = "gr-qc/0309107",
}

@article{Khanna-Price-2017,
  title   = "Black Hole Ringing, Quasinormal Modes, and Light Rings",
  author  = "Gaurav Khanna and Richard H. Price",
  journal = "Phys. Rev. D",
  volume  = 95, number = 8,
  pages   = "081501(R)",
  year    = 2017, month = "Apr",
  doi     = "10.1103/PhysRevD.95.081501",
  eprint  = "arXiv:1609.00083",
}

@article{Kidder-2005:boundary-conditions,
  author    = "Lawrence E. Kidder and Lee Lindblom and Mark A. Scheel
               and Luisa T. Buchman and Harald P. Pfeiffer",
  title     = "Boundary Conditions for the {E}instein Evolution System",
  journal   = "Phys. Rev. D",
  volume    = "71", number = 6,
  year      = "2005", month = "Mar",
  pages     = "064020",
  doi       = "10.1103/PhysRevD.71.064020",
  eprint    = "gr-qc/0412116",
}

@misc{Kidder-etal-2016:SpECTRE-discontinuous-Galerkin-code,
   author = {Lawrence E. Kidder and Scott E. Field and Francois Foucart
	     and Erik Schnetter and Saul A. Teukolsky and Andy Bohn
	     and Nils Deppe and Peter Diener and Fran\c{c}ois H\'{e}bert
	     and Jonas Lippuner and Jonah Miller and Christian D. Ott
	     and Mark A. Scheel and Trevor Vincent},
    title = "{SpECTRE}: A Task-based Discontinuous {G}alerkin Code
	     for Relativistic Astrophysics",
  journal = "arXiv",
   eprint = "1609.00098",
     note = "1609.00098",
     year = 2016,
  ADScite = "http://adsabs.harvard.edu/abs/2016arXiv160900098K",
}

@inproceedings{Koeppe-2024,
  author  = {Matthias K\"{o}ppe},
  title   = "The Reformation of {S}age",
  booktitle = "{ICMS} 2024: {M}athematical {S}oftware",
  editor    = "Kevin Buzzard and Alicia Dickenstein and Bettina Eick
	       and Anton Leykin and Yue Ren",
  publisher = "Springer Nature",
  series  = "Lecture Notes in Computer Science",
  volume  = 14749,
  doi     = "10.1007/978-3-031-64529-7",
  issn    = "0302-9743",
  pages   = "3--11",
  address = "Switzerland",
  year    = 2024,
}

@Article{Kojima-Nakamura-1984,
     author    = "Kojima, Y. and Nakamura, T.",
     title     = "Gravitational Radiation from a Particle Scattered by a {K}err
                  Black Hole",
     journal   = "Prog. Theor. Phys.",
     volume    = "72", number = 3,
     year      = "1984", month = "Sept",
     pages     = "494--504",
     SLACcitation  = "%%CITATION = PTPKA,72,494;%%",
}

@article{Kopparapu-2013:frequency-of-exoplanets-in-habitable-zones,
  author={Ravi {K}umar Kopparapu},
  title={A Revised Estimate of the Occurrence Rate of
         Terrestrial Planets in the Habitable Zones around {K}epler {M}-dwarfs},
  journal={Astrophysical Journal Letters},
  volume={767}, number={1},
  pages={L8}, numpages = 5,
  year={2013},
  doi    = "10.1088/2041-8205/767/1/L8",
  eprint = "arXiv:1303.2649",
}

@Article{Koppitz-etal-2007a,
  author  =      "Michael Koppitz and Denis Pollney and Christian
                  Reisswig and Luciano Rezzolla and Jonathan Thornburg
                  and Peter Diener and Erik Schnetter",
  title   =      "Recoil Velocities from Equal-Mass Binary-Black-Hole Mergers",
  journal =      "Phys. Rev. Lett.",
  volume  =      99,
  pages   =      "041102",
  year    =      2007,
  month   =      "27 July",
  eprint  =      "gr-qc/0701163",
}

@article{Krisciunas-etal-2012:astro-lab-activities,
  title   = "The first three rungs of the cosmological distance ladder",
  author  = "Kevin Krisciunas and Erika DeBenedictis and Jeremy Steeger
	     and Agnes Bischoff-Kim and Gil Tabak and Kanika Pasricha",
  journal = "American Journal of Physics",
  volume  = 80, number = 5,
  year    = 2012, month = "May",
  pages   = "429--438",
  doi     = "10.1119/1.3687924",
  eprint  = "arXiv:1109.4957",
}

@Article{Krivan-Laguna-Papadopuloos-1996:scalar-field-on-Kerr-background,
  title = {Dynamics of scalar fields in the background of rotating black holes},
  author = {William Krivan and Pablo Laguna and Philippos Papadopoulos},
  journal = {Phys. Rev. D},
  volume = {54}, number = {8},
  pages = {4728--4734}, numpages = {7},
  year = {1996}, month = {Oct},
  doi = "10.1103/PhysRevD.54.4728",
  eprint = "gr-qc/9606003",
}

@Article{Kriven-etal-1997:Kerr-perturbations,
  title = {Dynamics of perturbations of rotating black holes},
  author = {William Krivan and Pablo Laguna and Philippos Papadopoulos
            and Nils Andersson},
  journal = {Phys. Rev. D},
  volume = {56}, number = {6},
  pages = {3395--3404}, numpages = {9},
  year = {1997}, month = {Sep},
  doi = {10.1103/PhysRevD.56.3395},
  eprint = "gr-qc/9702048",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% L %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@techreport{Labahn-Mutrie-1997,
  author    = "George Labahn and Mark Mutrie",
  title     = "Reduction of Elliptic Integrals to Legendre Normal Form",
  year      = "1997", month = "10 Jan",
  institution = "University of Waterloo, Department of Computer Science",
  number      = "97-12",
}

@article{Lake-2005:GRTensorJ-Books,
  author    = "Kyall Lake",
  title     = "A tool for teaching General Relativity",
  year      = 2005,
  eprint    = "physics/0509108",
  note      = "arXiv:physics/0509108",
}

@book{Lawson-Hanson-1974:least-squares,
  author    = "Charles L. Lawson and Richard J. Hanson",
  title     = "Solving Least Squares Problems",
  publisher = "Prentice-Hall",
  year      = 1974,
  address   = "Englewood Cliffs, New Jersey",
  isbn      = "0-13-822585-0",
}

@unpublished{Lea-malloc-web-page,
  author = "Doug Lea",
  title  = "A Memory Allocator",
  url    = "http://gee.cs.oswego.edu/dl/html/malloc.html",
  year   = "2000",
  note   = "web page last modified 4 April 2000, accessed on 24 August 2009",
}

@article{Lechner-etal-2001,
        author = {Christiane Lechner and Jonathan Thornburg and Sascha Husa
                  and Peter C. Aichelburg},
        title = "A New Transition between Discrete and Continuous
                 Self-Similarity in Critical Gravitational Collapse",
        journal = "Phys. Rev. D",
        volume = 65, number = 8,
        year = 2002, month = "15 April",
        pages = "081501(R)",
        doi    = "10.1103/PhysRevD.65.081501",
        eprint = "gr-qc/0112008",
        }

@article{Lehner-Liebling-Reula-2006,
  author  = "Luis Lehner and Steven L. Liebling and Oscar Reula",
  title   = "{AMR}, stability and higher accuracy",
  year    = 2006, month = "Aug",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 16,
  pages   = "S421--S446",
  doi     = "10.1088/0264-9381/23/16/S08",
  eprint  = "gr-qc/0510111",
}

@book{LeVeque-2002:finite-volume-methods,
  author    = "Randall J. LeVeque",
  title     = "Finite Volume Methods for Hyperbolic Problems",
  year      = 2002,
  publisher = "Cambridge University Press",
  address   = "Cambridge, U.K.",
  isbn      = "0-521-00924-3",
}

@book{LeVeque-2007:finite-diff-methods,
  author    = "Randall J. LeVeque",
  title     = "Finite Difference Methods for
               Ordinary and Partial Differential Equations",
  year      = 2007,
  publisher = "SIAM Press",
  address   = "Philadelphia, USA",
  isbn      = "978-0-898716-29-0",
}

@Article{Levin-2006,
     author    = "Levin, Yuri",
     title     = "{Starbursts near supermassive black holes: young stars in
                  the Galactic Center, and gravitational waves in {LISA}
                  band}",
     journal   = "Mon. Not. Roy. Astron. Soc.",
     volume    = 374, number = 2,
     year      = 2007, month = "Jan",
     pages     = "515--524",
     doi       = "10.1111/j.1365-2966.2006.11155.x",
     eprint    = "astro-ph/0603583",
}

@article{Lewis-Zimmerman-Pfeiffer-2016:high-mass-ratio-generic-2BH,
  author  = "Adam G. M. Lewis and Aaron Zimmerman and Harald P. Pfeiffer",
  title   = "Fundamental frequencies and resonances from eccentric
             and precessing binary black hole inspirals",
  journal = "Class. Quant. Grav.",
  volume  = 34, number = 12,
  year    = 2017, month = "Jun",
  pages   = 124001, numpages = 42,
  doi     = "https://doi.org/10.1088/1361-6382/aa66f4",
  eprint  = "arXiv:1611.03418",
}

@article{Liebling-2002,
  title   = "Singularity threshold of the nonlinear sigma model using
             3{D} adaptive mesh refinement",
  author  = {Steven L. Liebling},
  journal = {Phys. Rev. D},
  volume  = 66, number = 4,
  pages   = "041703", numpages = 5,
  year    = 2002, month = "Aug",
  doi     = "10.1103/PhysRevD.66.041703",
  eprint  = "gr-qc/0202093",
}

@article{Liebling-2004,
  author  = "Steven L Liebling",
  title   = "The nonlinear sigma model
             with distributed adaptive mesh refinement",
  journal = "Class. Quant. Grav.",
  volume  = 21, number = 16,
  year    = 2004, month = "21 August",
  pages   = "3995--4003",
  eoi     = "10.1088/0264-9381/21/16/012",
  eprint  = "gr-qc/0403076",
}

@misc{Lijewki-Beckner-Rendleman-2006:Boxlib-and-AmrLib-codes,
  author = "Mike Lijewski and Vincent E. Beckner and Charles A. Rendleman",
  title  = "{CCSE} Software Infrastructure: {BoxLib} and {AmrLib}",
  year   = 2006,
  url    = "http://seesar.lbl.gov/ccse/Software/index.html",
}

@Article{Lindblom-Scheel-2003:dynamical-gauge-conditions,
  author  = "Lindblom, Lee and Scheel, Mark A.",
  title   = "Dynamical gauge conditions for the {E}instein evolution equations",
  journal = "Phys. Rev. D",
  volume  = 23, number = 16,
  volume = {67}, issue = {12},
  pages = {124005}, numpages = {12},
  year = {2003}, month = {Jun},
  doi = {10.1103/PhysRevD.67.124005},
  eprint = "gr-qc/0301120",
}

@Article{Lindblom-etal-2005:generalized-harmonic-evolution-system,
     author  = "Lindblom, Lee and Scheel, Mark A. and Kidder, Lawrence E.
                and Owen, Robert and Rinne, Oliver",
     title   = "A New Generalized Harmonic Evolution System",
     journal = "Class. Quantum Grav.",
     volume  = 23, number = 16,
     year    = 2006,
     pages   = "S447--S462",
     doi     = "10.1088/0264-9381/23/16/S09",
     eprint  = "gr-qc/0512093",
}

@article{Lindblom-Owen-Brown-2008:model-waveform-standards,
  author  = "Lee Lindblom and Benjamin J. Owen and Duncan A. Brown",
  title   = "Model waveform accuracy standards
             for gravitational wave data analysis",
  journal = "Phys. Rev. D",
  volume  = 78, number = 12,
  year    = 2008,
  pages   = "124020", numpages = 12,
  doi     = "10.1103/PhysRevD.78.124020",
}

@article{Lindblom-2009a:optimal-calibration-accuracy-for-GW-detectors,
  author  = "Lee Lindblom",
  title   = "Optimal calibration accuracy for gravitational-wave detectors",
  journal = "Phys. Rev. D",
  volume  = 80, number = 4,
  year    = 2009,
  pages   = "042005", numpages = 7,
  doi     = "10.1103/PhysRevD.80.042005",
  eprint  = "arXiv:0906.5153",
}

@article{Lindblom-2009b:use-and-abuse-of-model-waveform-standards,
  author  = "Lee Lindblom",
  title   = "Use and abuse of the model waveform accuracy standards",
  journal = "Phys. Rev. D",
  volume  = 80, number = 6,
  year    = 2009,
  pages   = "064019", numpages = 10,
  doi     = "10.1103/PhysRevD.80.064019",
  eprint  = "arXiv:0907.0457",
}

@article{LISA-Consortium-waveform-modelling-white-paper-2023,
   title={Waveform Modelling
          for the {L}aser {I}nterferometer {S}pace {A}ntenna}, 
   author={{LISA {C}onsortium {W}aveform {W}orking {G}roup}},
   year={2023},
   eprint={2311.01300},
   note  ={arXiv:2311.01300},
   archivePrefix={arXiv},
   primaryClass={gr-qc},
   url={https://arxiv.org/abs/2311.01300}, 
}

@article{LISA-fundamental-physics-white-paper-2023,
   author={{Arun, K. G. \textit{et al.}}},
   title={New horizons for fundamental physics with {LISA}},
   journal={Living Reviews in Relativity},
   volume={25},
   pages = {4},
   ISSN={1433-8351},
   url={http://dx.doi.org/10.1007/s41114-022-00036-9},
   DOI={10.1007/s41114-022-00036-9},
   publisher={Springer Science and Business Media LLC},
   year={2022},
   month={Jun}},
   eprint = "arXiv:2205.01597",
   note   = "arXiv:2205.01597",
}

@article{Lopez-Aleman--Khanna--Pullin-2003,
  author  = {Ram\'{o}n L\'{o}pez-Alem\'{a}n and Gaurav Khanna and Jorge Pullin},
  title   = {Perturbative evolution of particle orbits
             around {K}err black holes: time-domain calculation},
  journal = "Class. Quant. Grav.",
  volume  = 20, number= 14,
  pages   = "3259--3268",
  year    = 2003,
  doi     = "10.1088/0264-9381/20/14/320",
  eprint  = "gr-qc/0303054",
}
        
@article{Lousto-2000,
  title = {Pragmatic Approach to Gravitational Radiation Reaction
           in Binary Black Holes},
  author = {Lousto, Carlos O.},
  journal = {Phys. Rev. Lett.},
  volume = 84, number = 23,
  pages = {5251--5254}, numpages = 3,
  year = {2000}, month = {Jun},
  doi = {10.1103/PhysRevLett.84.5251},
  eprint = "gr-qc/9912017",
}

@article{Lousto-2005,
  author  = "Carlos O. Lousto",
  title   = "A time-domain fourth-order-convergent numerical algorithm
             to integrate black hole perturbations in the extreme-mass-ratio
             limit",
  journal = "Class. Quant. Grav.",
  volume  = 22, number = 15,
  year    = 2005,
  pages   = "S543--S568",
  doi     = "10.1088/0264-9381/22/15/001",
  eprint  = "gr-qc/0503001",
}

@article{Lousto-Price-1997,
  title = {Understanding initial data for black hole collisions},
  author = {Lousto, Carlos O. and Price, Richard H.},
  journal = {Phys. Rev. D},
  volume = {56}, number = {10},
  pages = {6439--6457}, numpages = {18},
  year = {1997}, month = {Nov},
  doi = {10.1103/PhysRevD.56.6439},
  eprint = "gr-qc/9705071",
}

@article{Lousto-etal-2010:intermediate-mass-2BH-numrel-Lazarus,
  author = "Carlos O. Lousto and Hiroyuki Nakano and Yosef Zlochower
            and Manuela Campanelli",
  title = "Intermediate-{M}ass-{R}atio {B}lack-{H}ole {B}inaries:
           {N}umerical {R}elativity {M}eets {P}erturbation {T}heory",
  journal = {Phys. Rev. Lett.},
  volume = 104, number = 21,
  pages = {211101}, numpages = 4,
  year = 2010, month = {May},
  doi = {10.1103/PhysRevLett.104.211101},
  eprint = "arXiv:1001.2316",
}

@article{Lousto-Zlochower-2011:100-to-1-mass-ratio-2BH,
  author = "Carlos O. Lousto and Yosef Zlochower",
  title  = "Orbital {E}volution of {E}xtreme-{M}ass-{R}atio
            {B}lack-{H}ole {B}inaries with {N}umerical {R}elativity",
  journal = {Phys. Rev. Lett.},
  volume = 106, number = 4,
  pages = {041101}, numpages = 4,
  year = 2011, month = {Jan},
  doi = {10.1103/PhysRevLett.106.041101},
  eprint = "arXiv:1009.0292",
}

@article{Lowell-McKell-1982:bicycle-dynamics,
  author  = "J. Lowell and H. D. McKell",
  title   = "The stability of bicycles",
  journal = "American Journal of Physics",
  volume  = 50, number = 12,
  year    = 1982, month = "December",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% M %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@book{Magnus-Oberhettinger-Tricomi,
  author = "W. Magnus and F. Oberhettinger and F. G. Tricomi",
  title  = "Higher Trancendental Functions (3 volumes)",
  publisher = "California Institute of Technology (Bateman Manuscript Project),
              and McGraw-Hill",
  year   = 1953,
  url    = {http://apps.nrbook.com/bateman/},
  note   = "Library of Congress Catalog Card Number 53-5555",
}

@article{Malmquist-1920,
  author  = "Gunnar Malmquist",
  title   = "A study of the stars of spectral type {A}",
  journal = "Medd. Lund Astron. Obs., Ser. {II}",
  volume  = 22,
  year    = 1920,
  pages   = "1--39",
  note    = "(Author is often cited as K.\ G.\ Malmquist.)",
}

@article{Martel-Poisson-2002,
  author    = "Karl Martel and Eric Poisson",
  title     = "A one-parameter family of time-symmetric initial data for
               the radial  infall of a particle into a {S}chwarzschild black
               hole",
  journal   = "Phys. Rev. D",
  volume    = "66", number = 8,
  year      = "2002", month = "Oct",
  pages     = "084001", numpages = 16,
  doi       = "10.1103/PhysRevD.66.084001",
  eprint    = "gr-qc/0107104",
}

@article{Mason-Singh-2010:student-learning-via-peer-reflection,
  title   = "Helping students learn effective problem solving strategies
             by reflecting with peers",
  author  = "Andrew Mason and Chandralekha Singh",
  journal = "American Journal of Physics",
  volume  = 78, number = 7,
  year    = 2010, month = "July",
  pages   = "748--754",
  doi     = "10.1119/1.3319652",
}

@article{Merkowitz-2010:living-review,
  title    = {Tests of Gravity Using Lunar Laser Ranging},
  author   = {Stephen M. Merkowitz},
  journal  = {Living Reviews in Relativity},
  year     = {2010},
  volume   = {13}, number = 1, pages = 7,
  keywords = {General relativity, Tests of relativity},
  doi      = "10.12942/lrr-2010-7",
  X-url    = {http://www.livingreviews.org/lrr-2010-7},
}

@article{Miller-2005:accuracy-requirements-for-2BH-waveforms,
  title   = "Accuracy requirements for the calculation of
             gravitational waveforms from coalescing compact binaries
             in numerical relativity",
  author  = "Mark Miller",
  journal = {Phys. Rev. D},
  volume  = 71, number = 10,
  pages   = "104016", numpages = 10,
  year    = 2005, month = "May",
  doi = {10.1103/PhysRevD.71.104016},
}

@misc{Miller-etal:probing-stellar-dynamics-in-galactic-nuclei,
  author  = "M. Coleman Miller and Tal Alexander and Pau Amaro-Seoane
             and Aaron J. Barth and Curt Cutler and Jonathan R. Gair
             and Clovis Hopman and David Merritt and E. Sterl Phinney
             and Douglas O. Richstone",
  title   = "Probing Stellar Dynamics in Galactic Nuclei",
  year    = "2009",
  eprint  = "arXiv:0903.0285",
  note    = "arXiv:0903.0285; Science white paper for the Astro2010 Decadal Survey",
}

@article{Mino-Sasaki-Tanaka-1997,
  title = {Gravitational radiation reaction to a particle motion},
  author = {Mino, Yasushi  and Sasaki, Misao  and Tanaka, Takahiro},
  journal = {Phys. Rev. D},
  volume = {55}, number = {6},
  pages = {3457--3476},
  numpages = {19},
  year = {1997}, month = {Mar},
  doi = {10.1103/PhysRevD.55.3457},
  eprint = "gr-qc/9606018",
}

@article{Mino-2003,
  title = {Perturbative approach to an orbital evolution
           around a supermassive black hole},
  author = {Mino, Yasushi},
  journal = {Phys. Rev. D},
  volume = {67}, number = {8},
  pages = {084027}, numpages = {17},
  year = {2003}, month = {Apr},
  doi = {10.1103/PhysRevD.67.084027},
  eprint = "gr-qc/0302075",
}

@article{Mino-2005:big-review,
  title = {Self-Force in the Radiation Reaction Formula},
  author = {Yasushi Mino},
  journal = {Progress of Theoretical Physics},
  volume = {113}, number = {4},
  pages = {733-761}, numpages = {28},
  year = {2005},
  doi = {10.1143/PTP.113.733},
  eprint = "gr-qc/0506003",
}

@article{Mino-2005:Capra-report,
  author = "Yasushi Mino",
  title  = "From the self-force problem to the radiation reaction formula",
  journal = "Class. Quant. Grav.",
  volume = 22, number = 15,
  year   = 2005,
  pages  = "S717--S738",
  doi = "10.1088/0264-9381/22/15/007",
  eprint = "gr-qc/0506002",
}

@article{Mino-2006,
  title = {Adiabatic Expansion for a Metric Perturbation
           and the Condition to Solve the Gauge Problem
           for the Gravitational Radiation Reaction Problem},
  author = {Yasushi Mino},
  journal = {Progress of Theoretical Physics},
  volume = {115}, number = {1},
  pages = {43-61}, numpages = {18},
  year = {2006},
  doi = {10.1143/PTP.115.43},
  eprint = "arXiv:gr-qc/0601019",
}

@article{Mino-2008,
  title = {Modulation of the gravitational waveform
           by the effect of radiation reaction},
  author = {Yasushi Mino},
  journal = {Phys. Rev. D},
  volume = {77}, number = {4},
  pages = {044008}, numpages = {9},
  year = {2008}, month = {Feb},
  doi = {10.1103/PhysRevD.77.044008},
  eprint = "arXiv:0711.3007",
}

@book{MTW-1973,
  author = "Charles W. Misner and Kip S. Thorne and John A. Wheeler",
  title = "Gravitation",
  publisher = "W. H. Freeman",
  address = "San Francisco",
  year = 1973,
  isbn = "0-7167-0334-3 (hc), 0-7167-0344-0 (paper)",
}

@misc{Mitra-Parashar-Browne-1995:DAGH-code,
  author  = "Shyamal Mitra and Manish Parashar and J.C. Browne",
  title   = "{DAGH}: {U}ser's Guide",
  year    = "1995",
  url     = "http://userweb.cs.utexas.edu/users/dagh/",
}

@book{Moshier-1989,
  author   = "Stephen Lloyd Baluk Moshier",
  title    = "Methods and Programs for Mathematical Functions",
  year     = 1989,
  publisher = "Ellis Horwood",
  address  = "Chichester, U.K.",
  isbn-10  = "0-13578-998-2",
  isbn     = "978-0-13578-998-8",
  X-note   = "documentation for the CEPHES subroutine library,
              http://www.netlib.org/cephes",
}

@article{Mroue-etal-2010,
  title = {Measuring orbital eccentricity and periastron advance in
           quasicircular black hole simulations},
  author = {Mrou\'{e}, Abdul H. and Pfeiffer, Harald P. and
            Kidder, Lawrence E. and Teukolsky, Saul A.},
  journal = {Phys. Rev. D},
  volume = {82}, number = {12},
  pages = {124016}, numpages = {12},
  year = {2010}, month = {Dec},
  doi = {10.1103/PhysRevD.82.124016},
  eprint = "arXiv:1004.4697",
}

@article{Mroue-etal-2013:SpEC-2BH-waveform-catalog,
  title = {Catalog of 174 Binary Black Hole Simulations
           for Gravitational Wave Astronomy},
  author = {Mrou\'e, Abdul H. and Scheel, Mark A. and Szil\'agyi, B\'ela
            and Pfeiffer, Harald P. and Boyle, Michael
            and Hemberger, Daniel A. and Kidder, Lawrence E.
            and Lovelace, Geoffrey and Ossokine, Serguei
            and Taylor, Nicholas W. and Zengino\u{g}lu, An{\i}l
            and Buchman, Luisa T. and Chu, Tony and Foley, Evan
            and Giesler, Matthew and Owen, Robert and Teukolsky, Saul A.},
  journal = {Phys. Rev. Lett.},
  volume = {111}, issue = {24},
  pages = {241104}, numpages = {6},
  year = {2013}, month = {Dec},
  doi = {10.1103/PhysRevLett.111.241104},
  eprint = "arXiv:1304.6077",
}

@article{Mroue-etal-2013:etal-author-list:SpEC-2BH-waveform-catalog,
  title = {Catalog of 174 Binary Black Hole Simulations
           for Gravitational Wave Astronomy},
  author = {Mrou\'e, Abdul H. and others},
  journal = {Phys. Rev. Lett.},
  volume = {111}, issue = {24},
  pages = {241104}, numpages = {6},
  year = {2013}, month = {Dec},
  doi = {10.1103/PhysRevLett.111.241104},
  eprint = "arXiv:1304.6077",
}
  
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% N %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Narayan-2000,
  author  = {Ramesh Narayan},
  title   = "{Hydrodynamic Drag on a Compact Star Orbiting a Supermassive Black 
Hole}",
  journal = {The Astrophysical Journal},
  year    = 2000, month = {jun},
  volume  = 536, number = 2,
  pages   = {663--667},
  doi     = {10.1086/308956},
  eprint  = {astro-ph/9907328},
}

@article{Nasipak-Osburn-Evans-2019:Kerr-scalar-self-force-and-wiggles,
  author  = "Zachary Nasipak and Thomas Osburn and Charles R. Evans",
  title   = "Repeated faint quasinormal bursts in extreme-mass-ratio inspiral
             waveforms: {E}vidence from frequency-domain scalar self-force
             calculations on generic {K}err orbits",
  journal = "Phys. Rev. D",
  volume  = {100}, issue = {6},
  pages   = {064008}, numpages = {28},
  year	  = 2019, month = "Sep",
  doi     = {10.1103/PhysRevD.100.064008},
  eprint  = "arXiv:1905.13237",
}

@article{Nordtvedt-1999-lunar-laser-ranging-vs-GR,
        author = "Kenneth Nordtvedt",
        title = "30 years of Lunar Laser Ranging
                 and the Gravitational Interaction",
	journal = "Class. Quant. Grav.",
        volume = 16, number = "12A",
        pages = "A101--A112",
        year = 1999, month = "December",
        ADScite = "http://adsabs.harvard.edu/abs/1999CQGra..16A.101N",
        doi = "10.1088/0264-9381/16/12A/305",
        }

@book{Numerical-Recipes-1st-edition,
  author =  "William H. Press and Saul A. Teukolsky
             and William T. Vetterling and Brian P. Flannery",
  title =   "Numerical Recipes",
  publisher = {Cambridge University Press},
  edition = "1st",
  year = 1986,
  address = "Cambridge, England",
  isbn = "0-521-30811-9",
  X-note = "ISBN is for Fortran edition",
}

@book{Numerical-Recipes-2nd-edition,
  author =  "William H. Press and Saul A. Teukolsky
             and William T. Vetterling and Brian P. Flannery",
  title   = {Numerical Recipes in Fortran 77},
  edition = "2nd",
  publisher = {Cambridge University Press},
  year    = 1992,
  isbn    = "0-521-43064-X",
  X-note = "ISBN is for volume 1 (Fortran edition)",
}

@book{Numerical-Recipes-3rd-edition,
  author =  "William H. Press and Saul A. Teukolsky
             and William T. Vetterling and Brian P. Flannery",
  title   = {Numerical Recipes},
  edition = "3rd",
  publisher = {Cambridge University Press},
  year    = 2007,
  isbn    = "978-0521880688",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% O %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@inproceedings{Olson-2006:PARAMESH,
  author  = "Kevin M. Olson",
  title   = "{PARAMESH}: {A} Parallel Adaptive Grid Tool",
  booktitle = "{P}arallel {C}omputational {F}luid {D}ynamics 2005:
               {T}heory and {A}pplications: {P}roceedings of the {P}arallel
               {CFD} {C}onference, {C}ollege {P}ark, {MD}, {USA}",
  editor  = "A. Deane and A. Ecer and G. Brenner and D. Emerson
             and J. McDonough and J. Periaux and N. Satofuka
             and D. Tromeur-Dervout",
  year    = 2006,
  publisher = "Elsevier",
}

@misc{Olson-MacNeice-1999:PARAMESH-code,
  author  = "Kevin M. Olson and Peter MacNeice",
  year    = "1999",
  title   = "PARAMESH: Parallel Adaptive Mesh Refinement",
  url     = "http://www.physics.drexel.edu/~olson/paramesh-doc/Users_manual/amr.html",
}

@inproceedings{Olson-MacNeice-2005:PARAMESH,
  author  = "Kevin M. Olson and Peter MacNeice",
  title   = "An Overview of the {PARAMESH} {AMR} Package
             and Some of Its Applications",
  booktitle = "Adaptive Mesh Refinement - Theory and Applications:
               {P}roceedings of the {C}hicago Workshop on
               {A}daptive {M}esh Refinement {M}ethods,
               {S}ept. 3-5, 2003",
  editor  = "T. Plewa and T. Linde and G. V. Weirs",
  publisher = "Springer-Verlag",
  series  = "Lecture Notes in Computational Science and Engineering",
  volume  = 41,
  address   = "Berlin",
  year    = 2005,
}

@article{Ori-1995,
  author  = "Amos Ori",
  title   = "Radiative evolution of orbits around a {K}err black hole",
  journal = "Physics Letters A",
  volume  = 202, number = "5-6",
  pages   = "347--351",
  year    = 1995,
  doi     = "10.1016/0375-9601(95)00333-X",
  eprint  = "gr-qc/9507048",
}

@article{Ori-1997,
  author  = "Amos Ori",
  title = "Radiative evolution of the {C}arter constant
           for generic orbits around a {K}err black hole",
  journal = "Phys. Rev. D",
  volume = 55, number = 6,
  pages = "3444--3456", numpages = 12,
  year = 1997, month = "Mar",
  doi = "10.1103/PhysRevD.55.3444",
}

@article{Ortiz-Heron-Shaffer-2005:student-learning-of-static-equilibrium,
  author  = "Luanna G. Ortiz and Paula R. L. Heron and Peter S. Shaffer",
  title   = "Student understanding of static equilibrium:
	     Predicting and accounting for balancing",
  journal = "American Journal of Physics",
  volume = 73, number = 6,
  year   = 2005, month = "June",
  pages  = "545--553",
  doi    = "10.1119/1.1862640",
} 

@article{OSullivan:2015lni,
   author  = "O'Sullivan, Stephen and Hughes, Scott A.",
   title   = "{Strong-field tidal distortions of rotating black holes:
               {II}. {H}orizon dynamics from eccentric and inclined orbits}",
   journal = "Phys. Rev. D",
   volume  = "94",   number = "4",
   year    = "2016", month  = "Aug",
   pages   = "044057",
   doi     = "10.1103/PhysRevD.94.044057",
   eprint  = "arXiv:1505.03809",
}

@article{Ottewill-Wardell-2008,
  title = {Quasilocal contribution to the scalar self-force: Geodesic motion},
  author = {Ottewill, Adrian C. and Wardell, Barry},
  journal = {Phys. Rev. D},
  volume = 77, number = 10,
  pages = {104002}, numpages = 20,
  year = {2008}, month = {May},
  doi = {10.1103/PhysRevD.77.104002},
  eprint = "arXiv:0711.2469",
}

@article{Ottewill-Wardell-2009,
  title = {Quasilocal contribution to the scalar self-force:
           Nongeodesic motion},
  author = {Ottewill, Adrian C. and Wardell, Barry},
  journal = {Phys. Rev. D},
  volume = 79, number = 2,
  pages = {024031}, numpages = 10,
  year = {2009}, month = {Jan},
  doi = {10.1103/PhysRevD.79.024031},
  eprint = "arXiv:0810.1961",
}

@article{Ottewill-Wardell-2010,
  author  = "Adrian C. Ottewill and Barry Wardell",
  title   = "A Transport Equation Approach to Calculations of {G}reen functions
             and {HaMiDeW} coefficients",
  journal = {Phys. Rev. D},
  volume = 84, number = 10,
  pages = {104039}, numpages = 10,
  year = 2011,
  doi = {10.1103/PhysRevD.84.104039},
  eprint  = "arXiv:0906.0005",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% P %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@book{Parashar-Li-Chandra-2009:book,
  title = "Advanced Computational Infrastructures for
           Parallel and Distributed Applications",
  editor = "Manish Parashar and Xiaolin Li and Sumir Chandra",
  publisher = "Wiley",
  address = "New York",
  year = 2009, month = "December",
  isbn = "978-0-470-07294-3",
}

@incollection{Parashar-Li-2009:GrACE,
  author = "Manish Parashar and Xiaolin Li",
  title  = "{GrACE}: {G}rid {A}daptive {C}omputational {E}ngine
            for {P}arallel {S}tructured {AMR} {A}pplications",
  pages = "249--263",
  booktitle = "Advanced Computational Infrastructures for
               Parallel and Distributed Applications",
  editor = "Manish Parashar and Xiaolin Li and Sumir Chandra",
  publisher = "Wiley",
  address = "New York",
  year = 2009, month = "December",
  isbn = "978-0-470-07294-3",
}

@article{Pareschi-Russo-2000:IMEX-schemes-for-stiff-PDEs,
  title  = "Implicit-explicit {R}unge-{K}utta schemes
	    for stiff systems of differential equations",
  author = "Lorenzo Pareschi and Giovanni Russo",
  journal = "Recent Trends in Numerical Analysis",
  volume={3}, pages={269--289},
  year={2000}, month = "Dec",
  publisher = "Nova Science Publishers, Inc.",
  address = "Commack, NY",
  isbn = "1-56072-885-X",
}

@article{Pareschi-Russo-2005:IMEX-RK-schemes-for-hyperbolic-PDEs,
  title  = "Implicit-explicit {R}unge-{K}utta schemes
            and applications to hyperbolic systems with relaxation",
  author = "Lorenzo Pareschi and Giovanni Russo",
  journal = "Journal of Scientific Computing",
  year="2005", month = "Nov",
  volume="25", number="1/2",
  pages="129--155",
  doi  = "10.1007/s10915-004-4636-4",
  eprint = "arXiv:1009.2757",
}

@Article{Pazos-Avalos-Lousto-2005:numerical-integration-of-Teukolsky-eqn,
  title = {Numerical integration of the {T}eukolsky equation
           in the time domain},
  author = {Enrique Pazos-\'{A}valos and Carlos O. Lousto},
  journal = {Phys. Rev. D},
  volume = {72}, number = {8},
  pages = {084022}, numpages = {18},
  year = {2005}, month = {Oct},
  doi = {10.1103/PhysRevD.72.084022},
  eprint = "gr-qc/0409065",
}

@book{Piessens-etal-1983:Quadpack-book,
  author   = {Robert Piessens and Elise de Doncker-Kapenga
              and Christian W. \"{U}berhuber and David Kahaner},
  title    = "Quadpack: {A} subroutine package for automatic integration",
  year     = 1983,
  publisher = "Springer-Verlag",
  address  = "Berlin",
  isbn     = "3-540-12553-1",
  X-note   = "documentation for the QUACPACK subroutine library,
              http://www.netlib.org/quadpack",
}

@article{Poisson-2004-living-review,
  title    = {The Motion of Point Particles in Curved Spacetime},
  author   = {Eric Poisson},
  journal  = {Living Reviews in Relativity},
  year     = {2004},
  volume   = {7}, number = 1, pages = {6},
  doi      = "10.12942/lrr-2004-6",
  keywords = {Point particles, Radiation reaction, Self force, Equations of motion, Curved spacetime, Scalar field, Electromagnetic field, Gravitation},
  X-url    = {http://www.livingreviews.org/lrr-2004-6},
  X-note   = {see \cite{Poisson-Pound-Vega-2011-living-review}
              for updated version},
}

@inproceedings{Poisson-2005-GR17-plenary,
  title     = "The Gravitational Self-Force",
  author    = "Eric Poisson",
  pages     = "119--141",
  booktitle = "General Relativity and Gravitation:
               Proceedings of the 17th International Conference,
               Dublin, 18--23 July 2004",
  editor    = "Petros Florides and Brien Nolan and Adrian Ottewill",
  publisher = "World Scientific",
  address   = "New Jersey, USA",
  isbn      = "981-256-424-1",
  year      = 2005,
  eprint    = "gr-qc/0410127",
}

@inproceedings{Poisson-2009:self-force-review,
  author  = "Eric Poisson",
  title   = "Constructing the self-force",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  eprint  = "arXiv:0909.2994",
  adsurl  = {http://adsabs.harvard.edu/abs/2009arXiv0909.2994P},
  pages   = "309--325",
  year    = 2011,
}

@article{Poisson-Pound-Vega-2011:living-review,
  title    = {The Motion of Point Particles in Curved Spacetime},
  author   = {Eric Poisson and Adam Pound and Ian Vega},
  journal  = {Living Reviews in Relativity},
  year     = {2011},
  volume   = {14}, number = 1, pages = {7},
  doi      = "10.12942/lrr-2011-7",
  keywords = {self force, radiation reaction, equations of motion, point particles, gravitation, curved spacetime, electromagnetic field, scalar field},
  X-url    = {http://www.livingreviews.org/lrr-2011-7},
  X-note   = {this is a updated version of \cite{Poisson-2004-living-review}},
}

@book{Poisson-Will-book-2014,
  title  = "Gravity: {N}ewtonian, Post-{N}ewtonian, Relativistic",
  author = "Eric Poisson and Clifford M. Will",
  publisher = "Cambridge University Press",
  city   = "Cambridge, U.K.",
  year   = 2014,
  isbn   = "978-1-107-03286-6",
}

@misc{Pollney-etal-2009:2BH-with-extended-wave-zone,
  author  = "Denis Pollney and Christian Reisswig and Erik Schnetter
             and Nils Dorband Peter Diener",
  title   = "High accuracy binary black hole simulations
             with an extended wave zone",
  year    = 2009,
  eprint  = "arXiv:0910.3803",
  note    = "arXiv:0910.3803",
}

@article{Porter-2009:LISA-data-analysis-overview,
  author  = "Edward K. Porter",
  title   = "An Overview of {LISA} Data Analysis Algorithms",
  journal = "GW Notes",
  volume  = 1,
  year    = 2009, month = "April--June",
  issn    = "1868-1921",
  editor  = "Pau Amaro-Seoane and Bernard F. Schutz",
  eprint  = "arXiv:0910.0373",
  note    = "arXiv:0910.0373",
}

@phdthesis{Pound-PhD,
  author  = "Adam Pound",
  title   = "Motion of Small Bodies in General Relativity:
             Foundations and Implementations of the Self-Force",
  school  = "University of Guelph",
  address = "Guelph, Canada",
  year    = 2010,
  eprint  = "arXiv:1006.3903",
}

@article{Pound-2010a,
  title = {Self-consistent gravitational self-force},
  author = {Pound, Adam},
  journal = {Phys. Rev. D},
  volume = {81}, number = {2},
  pages = {024023}, numpages = 45,
  year = 2010, month = {Jan},
  doi = {10.1103/PhysRevD.81.024023},
  eprint = "arXiv:0907.5197",
}

@article{Pound-2010b,
  title = {Singular perturbation techniques
           in the gravitational self-force problem},
  author = {Pound, Adam},
  journal = {Phys. Rev. D},
  volume = {81}, number = {12},
  pages = {124009}, numpages = {40},
  year = {2010}, month = {Jun},
  doi = {10.1103/PhysRevD.81.124009},
  eprint = "arXiv:1003.3954",
}

@article{Pound-2012a:2nd-order-gravitational-self-force,
  title = {Second-Order Gravitational Self-Force},
  author = {Pound, Adam},
  journal = {Phys. Rev. Lett.},
  volume = {109}, issue = {5},
  pages = {051101}, numpages = {5},
  year = {2012}, month = {Jul},
  doi = {10.1103/PhysRevLett.109.051101},
  eprint = "arXiv:1201.5089",
}

@article{Pound-2012b:nonlinear-gravitational-self-force,
  title = {Nonlinear gravitational self-force: Field outside a small body},
  author = {Pound, Adam},
  journal = {Phys. Rev. D},
  volume = {86}, issue = {8},
  pages = {084019}, numpages = {31},
  year = {2012}, month = {Oct},
  doi = {10.1103/PhysRevD.86.084019},
  eprint = "arXiv:1206.6538",
}

@article{Pound-Poisson-2008a,
  title = {Multiscale analysis of the electromagnetic self-force
           in a weak gravitational field},
  author = {Pound, Adam  and Poisson, Eric},
  journal = {Phys. Rev. D},
  volume = {77}, number = {4},
  pages = {044012}, numpages = {17},
  year = {2008}, month = {Feb},
  doi = {10.1103/PhysRevD.77.044012},
  eprint = "arXiv:0708.3037",
}

@article{Pound-Poisson-2008b,
  title = {Osculating orbits in {S}chwarzschild spacetime,
           with an application to extreme mass-ratio inspirals},
  author = {Pound, Adam  and Poisson, Eric},
  journal = {Phys. Rev. D},
  volume = {77}, number = {4},
  pages = {044013}, numpages = {18},
  year = {2008}, month = {Feb},
  doi = {10.1103/PhysRevD.77.044013},
  eprint = "arXiv:0708.3033",
}

@article{Pound-Poisson-Nickel-2005,
  title = {Limitations of the adiabatic approximation
           to the gravitational self-force},
  author = {Pound, Adam and Poisson, Eric and Nickel, Bernhard G.},
  journal = {Phys. Rev. D},
  volume = {72}, number = {12},
  pages = {124001}, numpages = {9},
  year = {2005}, month = {Dec},
  doi = {10.1103/PhysRevD.72.124001},
  eprint = "gr-qc/0509122",
}

@phdthesis{Pretorius-PhD,
        author  = "Frans Pretorius",
        title   = "Numerical Simulations of Gravitational Collapse",
        school  = "University of British Columbia",
        address = "Vancouver, Canada",
        year    = 2002,
}

@misc{Pretorius-2002:AMRD-code,
  author  = "Frans Pretorius",
  title   = "{AMRD} Reference Manual",
  year    = "2002",
  url     = "http://laplace.phas.ubc.ca/Doc/pamr/AMRD_ref.pdf",
}

@misc{Pretorius-2002:PAMR-code,
  author  = "Frans Pretorius",
  title   = "{PAMR} Reference Manual",
  year    = "2002",
  url     = "http://laplace.phas.ubc.ca/Doc/pamr/PAMR_ref.pdf",
}

@incollection{Pretorius-2007:2BH-review,
  author  = "Frans Pretorius",
  title = "Binary Black Hole Coalescence",
  chaptertitle = "Binary Black Hole Coalescence",
  X-pages = "unknown",
  editor  = "Monica Colpi",
  booktitle = "Relativistic Objects in Compact Binaries:
               From Birth to Coalescence",
  year    = 2007,
  publisher = "Springer-Verlag",
  city    = "Berlin",
  eprint  = "arXiv:0710.1338",
}

@article{Psaltis-2008,
  title    = {Probes and Tests of Strong-Field Gravity
              with Observations in the Electromagnetic Spectrum},
  author   = {Dimitrios Psaltis},
  journal  = {Living Reviews in Relativity},
  year     = "2008",
  volume   = "11", number = "1", pages = "9",
  doi      = "10.12942/lrr-2008-9",
  keywords = {Neutron stars, Black holes, Tests of relativistic gravity},
  X-url    = {http://www.livingreviews.org/lrr-2008-9}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Q %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Quinn-2000,
  title = {Axiomatic approach to radiation reaction of
           scalar point particles in curved spacetime},
  author = {Quinn, Theodore C.},
  journal = {Phys. Rev. D},
  volume = {62}, number = {6},
  pages = {064029}, numpages = {9},
  year = {2000}, month = {Aug},
  doi = {10.1103/PhysRevD.62.064029},
  eprint = "gr-qc/0005030",
}

@article{Quinn-Wald-1997,
  author  = "Theodore C. Quinn and Robert M. Wald",
  title   = "An axiomatic approach to electromagnetic and gravitational
                radiation  reaction of particles in curved spacetime",
  journal = "Phys. Rev. D",
  volume  = 56, number = 6,
  year    = 1997,
  pages   = "3381--3394",
  doi     = "10.1103/PhysRevD.56.3381",
  eprint  = "gr-qc/9610053",
}

@article{Quinn-Wald-1999,
  title = {Energy conservation for point particles
           undergoing radiation reaction},
  author = {Quinn, Theodore C. and Wald, Robert M.},
  journal = {Phys. Rev. D},
  volume = {60}, number = {6},
  pages = {064009}, numpages = {20},
  year = {1999}, month = {Aug},
  doi = {10.1103/PhysRevD.60.064009},
  eprint  = "gr-qc/9903014",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% R %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@techreport{Radhakrishnan-Hindmarsh:LSODE-report,
  author = "Krishnan Radhakrishnan and Alan C. Hindmarsh",
  title  = "Description and Use of {LSODE},
	    the {L}ivermore {S}olver for {O}rdinary {D}ifferential {E}quations",
  institution = "{L}awrence {L}ivermore National {L}aboratory",
  number = "UCRL-ID-113855",
  url    = "https://computation.llnl.gov/casc/nsde/pubs/u113855.pdf",
  year = 1993,
  note = "{NASA} Reference Publication 1327",
}

@article{Ratcliff-etal-1993:asteroid-parallax-via-small-telescope-CCD-images,
  title = "The measurement of astronomical parallaxes
	   with {CCD} imaging cameras on small telescopes",
  author = "Stephen J. Ratcliff and Thomas J. Balonek and Laurence A. Marschall
            and David L. DuPuy and Carlton R. Pennypacker and Ritu Verma
            and Anastasia Alexov and and Vivian Bonney",
  journal = "American Journal of Physics",
  year = 1993, month = "Mar",
  volume = 61, number = 3,
  pages = "208--216",
  doi = "10.1119/1.17292"
}

@article{Regge-Wheeler-1957,
  title = {Stability of a {S}chwarzschild Singularity},
  author = {Regge, Tullio  and Wheeler, John A.},
  journal = {Phys. Rev.},
  volume = {108}, number = {4},
  pages = {1063--1069}, numpages = {6},
  year = {1957}, month = {Nov},
  doi = {10.1103/PhysRev.108.1063},
}

@Article{Reisswig-etal-2007,
     author    = "Reisswig, Christian and Bishop, Nigel T. and Lai, Chi Wai
                  and Thornburg, Jonathan and Szilagyi, Bela",
     title     = "Numerical relativity with characteristic evolution, using
                  six angular patches",
     year      = 2007,
     eprint    = "gr-qc/0610019",
     journal   = "Class. Quant. Grav.",
     volume    = 24, number = 12,
     pages     = "S327--S339",
     month     = "21 June",
}

@article{Reisswig-etal-2009:2BH-characteristic-waveform-extraction,
  author  = "Christian Reisswig and Nigel T. Bishop and Dennis Pollney
             and B\'{e}la Szil\'{a}gyi",
  title   = "Characteristic extraction in numerical relativity:
             binary black hole merger waveforms at null infinity",
  year    = 2010,
  journal = "Class. Quant. Grav.",
  volume  = 27, number = 7,
  pages   = "075014",
  doi = "10.1088/0264-9381/27/7/075014",
  eprint  = "arXiv:0912.1285",
}

@article{Rendleman-etal-2000:BoxLib,
  author = "Charles A. Rendleman and Vincent E. Beckner and Mike Lijewski
            and William Y. Crutchfield and John B. Bell",
  title  = "Parallelization of Structured, Hierarchical Adaptive Mesh
            Refinement Algorithms",
  journal = "Computing and Visualization in Science",
  volume  = 3,
  year    = 2000,
  pages   = "147-158",
}

@article{Rifat-Khanna-Burko-2019:wiggles-in-near-extremal-Kerr,
  author = "Nur E.M. Rifat and Gaurav Khanna and Lior M. Burko",
  title  = "Repeated ringing of black holes: {Q}uasinormal bursts
            from highly eccentric, extreme mass-ratio binaries",
  journal = {Phys. Rev. Research},
  volume = {1}, issue = {3},
  pages = {033150}, numpages = {6},
  year = {2019}, month = {Dec},
  doi = {10.1103/PhysRevResearch.1.033150},
  eprint = "arXiv:1910.03462",
}

@article{Rinne-etal-2009,
  title   = "Implementation of higher-order absorbing boundary conditions
             for the {E}instein equations",
  author  = "Oliver Rinne and Luisa T. Buchman and Mark A. Scheel
             and Harald P Pfeiffer",
  journal = "Class. Quant. Grav.",
  volume  = 26, number = 7,
  year    = 2009, month = "7 April",
  pages   = "075009", numpages = 24,
  doi     = "10.1088/0264-9381/26/7/075009",
  eprint  = "arXiv:0811.3593",
}

@article{Rinne-2006,
  title   = "Stable radiation-controlling boundary conditions for the
             generalized harmonic {E}instein equations",
  author  = "Oliver Rinne",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 22,
  month   = "21 November",
  pages   = "6275--6300",
  year    = 2006,
  doi     = "10.1088/0264-9381/23/22/013",
  eprint  = "gr-qc/0606053",
}

@article{Rinne-2010,
  title   = "An axisymmetric evolution code for the {E}instein equations
	     on hyperboloidal slices",
  author  = "Oliver Rinne",
  journal = "Class. Quant. Grav.",
  volume  = 27, number = 3,
  year    = 2010,
  month   = "15 January",
  numpages   = 21,
  doi     = "10.1088/0264-9381/27/3/035014",
  eprint  = "arxiv:0910.0139",
}

@article{Rinne-Lindblom-Scheel-2007,
  title   = "Testing outer boundary treatments for the {E}instein equations",
  author  = "Oliver Rinne and Lee Lindblom and Mark A Scheel",
  journal = "Class. Quant. Grav.",
  volume  = 24, number = 16,
  month   = "21 August",
  pages   = "4053--4078",
  year    = 2007,
  doi     = "10.1088/0264-9381/24/16/006",
  eprint  = "arXiv:0704.0782",
}

@article{Rosenthal-2005:2nd-order-scalar-regularization,
  title   = "Regularization of second-order scalar perturbation
             produced by a point-particle with a nonlinear coupling",
  author  = "Eran Rosenthal",
  journal = "Class. Quant. Grav.",
  volume  = 22, number = 15,
  year    = 2005, month = "7 August",
  pages   = "S859--S868",
  doi     = "10.1088/0264-9381/22/15/013",
  eprint  = "gr-qc/0501046",
}

@article{Rosenthal-2005:2nd-order-grav-regularization,
  title   = "Regularization of the second-order gravitational perturbations
             produced by a compact object",
  author  = "Eran Rosenthal",
  journal = "Phys. Rev. D",
  volume  = 72, number = 12,
  year    = 2005,
  pages   = "121503(R)", numpages = 5,
  doi     = "10.1103/PhysRevD.72.121503",
  eprint  = "gr-qc/0508050",
}

@article{Rosenthal-2006:2nd-order-grav-perturbation,
  title   = "Construction of the second-order gravitational perturbations
             produced by a compact object",
  author  = "Eran Rosenthal",
  journal = "Phys. Rev. D",
  volume  = 73, number = 4,
  year    = 2006,
  pages   = "044034", numpages = "13",
  doi     = "10.1103/PhysRevD.73.044034",
  eprint  = "gr-qc/0602066",
}

@article{Rosenthal-2006:2nd-order-grav-self-force,
  title   = "Second-order gravitational self-force",
  author  = "Eran Rosenthal",
  journal = "Phys. Rev. D",
  volume  = 74, number = 8,
  year    = 2006,
  pages   = "084018", numpages = "16",
  doi     = "10.1103/PhysRevD.74.084018",
  eprint  = "gr-qc/0609069",
}

@article{RUBI-rules-based-integration,
  title = {Rule-based integration: An extensive system of symbolic integration rules},
  author = {Albert Rich and Patrick Scheibe and Nasser Abbasi},
  doi = {10.21105/joss.01073},
  date  = {2018-12},
  publisher = {The Open Journal},
  volume = {3},
  number = {32},
  pages = {1073},
  journal = {Journal of Open Source Software}
}

@article{Ruiz-Rinne-Sarbach-2007,
  title   = "Outer boundary conditions for {E}instein's field equations
             in harmonic coordinates",
  author  = "Milton Ruiz and Oliver Rinne and Olivier Sarbach",
  journal = "Class. Quant. Grav.",
  volume  = 24, number = 24,
  month   = "29 November",
  pages   = "6349--6377",
  year    = 2007,
  doi     = "10.1088/0264-9381/24/24/012",
  eprint  = "arXiv:0707.2797",
}

@article{Ryan-1995,
  title   = "Gravitational waves from the inspiral of a compact object into
             a massive, axisymmetric body with arbitrary multipole moments",
  author  = "Fintan D. Ryan",
  journal = "Phys. Rev. D",
  volume = 52, number = 10,
  pages = "5707--5718", numpages = "11",
  year = 1995, month = "Nov",
  doi = "10.1103/PhysRevD.52.5707",
}

@article{Ryan-1997,
  title   = "Accuracy of estimating the multipole moments of a massive body
             from the gravitational waves of a binary inspiral",
  author  = "Fintan D. Ryan",
  journal = "Phys. Rev. D",
  volume  = 56, number = 4,
  pages = "1845--1855", numpages = "10",
  year = 1997, month = "Aug",
  doi = "10.1103/PhysRevD.56.1845",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% S %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Gourgoulhon-Bejger-Mancini-2015,
   author = {Gourgoulhon, \'{E}ric and Bejger, Michal and Mancini, Marco},
   title = "Tensor calculus with open-source software:
	    the {SageManifolds} project",
   volume = 600,
   pages = "012002", numpages = 17,
   ISSN = "1742-6596",
   DOI = "10.1088/1742-6596/600/1/012002",
   journal = {Journal of Physics: Conference Series},
   publisher = {IOP Publishing},
   year = {2015}, month = "Apr",
}

@inbook{Gourgoulhon-Mancini-2018,
     author = {Gourgoulhon, \'{E}ric and Mancini, Marco},
     title = {Symbolic tensor calculus on manifolds:
	      a {SageMath} implementation},
     booktitle = {Journ\'ees Nationales de Calcul Formel.
		  22 {\textendash} 26 Janvier 2018},
     series = {Les cours du CIRM},
     pages = {1--54},
     publisher = {CIRM},
     number = {1},
     year = {2018},
     doi = {10.5802/ccirm.26},
     url = {https://www.numdam.org/articles/10.5802/ccirm.26/},
     eprint = "arXiv:1804.07346",
}

@manual{SageMath,
  Key          = "SageMath",
  Author       = "{The Sage Developers}",
  Title        = "{S}ageMath, the {S}age {M}athematics {S}oftware {S}ystem
		  ({V}ersion 10.5.beta0)",
  note         = "\url{https://www.sagemath.org}",
  Year         = 2024,
}

@article{Sago-2009,
  author  = "Norichika Sago",
  title   = "Gravitational self-force effects on a point mass
             moving around a {S}chwarzschild black hole",
  journal = "Class. Quant. Grav.",
  year    = 2009,
  volume  = 26, number = 9,
  pages   = "094025", numpages = 8,
  doi   = "10.1088/0264-9381/26/9/094025",
  X-eprint = "none",
}

@article{Sago-Barack-Detweiler-2008,
  title   = "Two approaches for the gravitational self-force
             in black hole spacetime: Comparison of numerical results",
  author  = "Norichika Sago and Leor Barack and Steven Detweiler",
  journal = "Phys. Rev. D",
  volume  = 78, number = 12,
  pages   = 124024, numpages = 9,
  year    = 2008,
  doi     = "10.1103/PhysRevD.78.124024",
  eprint  = "arXiv:0810.2530",
}

@article{Savitzky-Golay-1964:smoothing,
  author  = "Abraham Savitzky and Marcel J. E. Golay",
  title   = "Smoothing and Differentiation of Data
             by Simplified Least Squares Procedures",
  journal = "Analytical Chemistry",
  volume  = 36, number  = 8,
  year    = 1964, month   = "July",
  pages   = "1627--1639",
  doi     = "doi:10.1021/ac60214a047",
}

@inproceedings{Schaefer-2009:PN-review,
  author  = {Gerhard Sch\"{a}fer},
  title   = "Post-{N}ewtonian methods: Analytic results on the binary problem",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  year    = 2011,
  pages   = "167--210",
  adsurl  = {http://adsabs.harvard.edu/abs/2009arXiv0910.2857S},
  eprint  = "arXiv:0910.2857",
}

@article{Schaeffer-Jaranowski-2024-living-review,
  title    = {Hamiltonian formulation of general relativity
              and post-{N}ewtonian dynamics of compact binaries},
  author   = {Gerhard Sch\"{a}fer and Piotr Jaranowski},
  journal  = {Living Reviews in Relativity},
  year     = {2024},
  volume   = 27, number = 2,
  keywords = {General relativity, Classical spin and gravity,
	      Hamiltonian formalism, Compact binary systems,
	      Canonical equations of motion, Radiation reaction and emission,
	      Analytical and dimensional regularization},
  doi      = {10.1007/s41114-024-00048-7},
}

@misc{Schnetter-2001:Carpet-code,
  author = {Erik Schnetter},
  title  = {\textsc{Carpet}: A Mesh Refinement driver for \textsc{Cactus}},
  year   = "2001",
  url    = "http://www.carpetcode.org",
}

@article{Schnetter-Hawley-Hawke-2004:Carpet-paper,
  author = "Erik Schnetter and Scott H. Hawley and Ian Hawke",
  title  = "Evolutions in {3D} numerical relativity
	    using fixed mesh refinement",
  year   = 2004, month = "21 March",
  journal   = "Class. Quant. Grav.",
  volume = 21, number = 6,
  pages  = "1465--1488",
  doi    = "10.1088/0264-9381/21/6/014",
  eprint = "gr-qc/0310042",
}

@article{Schnetter-etal-2006:multi-block-infrastructure-for-3D-numrel,
  author  = "Erik Schnetter and Peter Diener and Ernst Nils Dorband
             and Manuel Tiglio",
  title   = "A multi-block infrastructure for three-dimensional
             time-dependent numerical relativity",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 16,
  year    = 2006 , month = "21 August",
  pages   = "S553", numpages = 24,
  doi     = "http://dx.doi.org/10.1088/0264-9381/23/16/S14",
  eprint  = "gr-qc/0602104",
}

@article{Schutz-1986,
   author = "Bernard F. Schutz",
    title = "Determining the {H}ubble constant
             from gravitational wave observations",
  journal = "Nature",
     year = 1986, month = "September 25",
   volume = 323, pages = "310--311",
      doi = "10.1038/323310a0",
  ADScite = "http://adsabs.harvard.edu/abs/1986Natur.323..310S",
}

@article{Schutz-2009:fundamental-physics-with-LISA,
  author = "Bernard F. Schutz",
  title  = "Fundamental physics with {LISA}",
  journal = "Class. Quant. Grav.",
  volume  = 26, number = 9, year = 2009,
  pages   = "094020", numpages = 9,
  doi     = "10.1088/0264-9381/26/9/094020",
}

@misc{Schutz-etal-2010-whitepaper:testing-GR-with-LISA,
  author = "Bernard F. Schutz and Joan Centrella and Curt Cutler
            and Scott A. Hughes",
  title  = "Will {E}instein Have the Last Word on Gravity?",
  year   = 2009,
  eprint = "arXiv:0903.0100",
  note   = "arXiv:0903.0100 (science White Paper submitted to the U.S.\ Astro2010 Decadal Survey)",
}

@article{Seiler-etal-2008,
  author  = "Jennifer Seiler and B\'{e}la Szil\'{a}gyi and Denis Pollney
             and Luciano Rezzolla",
  title   = "Constraint-preserving boundary treatment
             for a harmonic formulation of the {E}instein equations",
  journal = "Class. Quant. Grav.",
  volume  = 25, number = 17,
  year    = 2008,
  pages   = 175020, numpages = 18,
  doi     = "10.1088/0264-9381/25/17/175020",
  eprint  = "arXiv:0802.3341",
}

@article{Sesana-etal:constraining-supermassive-BH-cosmic-history-with-LISA,
  title = {Reconstructing the massive black hole cosmic history through gravitational waves},
  author = {Sesana, Alberto and Gair, Jonathan and Berti, Emanuele and Volonteri, Marta},
  journal = {Phys. Rev. D},
  volume = {83}, issue = {4},
  pages = {044036}, numpages = {26},
  year = {2011}, month = {Feb},
  doi = {10.1103/PhysRevD.83.044036},
}

@article{Shah-etal-2011,
  author = {Abhay G. Shah and Tobias S. Keidl and John L. Friedman
            Dong-Hoon Kim and Larry R. Price},
  title = {Conservative, gravitational self-force for a particle
           in circular orbit around a {S}chwarzschild black hole
           in a radiation gauge},
  journal = {Phys. Rev. D},
  volume = {83}, issue = {6},
  pages = {064018}, numpages = {15},
  year = {2011}, month = {Mar},
  doi = {10.1103/PhysRevD.83.064018},
  eprint = "arXiv:1009.4876",
}

@article{Shoemaker-etal-2003:moving-BH-excision,
  author  = "Deirdre Shoemaker and Kenneth L. Smith and Ulrich Sperhake
             and Pablo Laguna and Erik Schnetter and David Fiske",
  title   = "Moving black holes via singularity excision",
  journal = "Class. Quant. Grav.",
  volume  = 20, number = 16,
  year    = "2003", month = "21 August",
  pages   = "3729--3743",
  doi     = "10.1088/0264-9381/20/16/313",
  eprint  = "gr-qc/0301111",
}


@misc{Skinakas-Observatory:astro-student-projects,
  author = {{Skinakas Observatory}},
  title  = {University Level Astronomy Projects},
  year   = "2014",
  url    = "\url{http://skinakas.physics.uoc.gr/en/student_projects.html}",
  note   = "\url{http://skinakas.physics.uoc.gr/en/student_projects.html}",
}

@misc{Skinakas-Observatory:astro-student-projects/HR-diagram-of-open-cluster,
  author = {{Skinakas Observatory}},
  title  = {University Level Astronomy Projects},
  year   = "2014",
  url    = "\url{http://skinakas.physics.uoc.gr/en/student_projects.html#p4}",
  note   = "\url{http://skinakas.physics.uoc.gr/en/student_projects.html#p4}",
}

@book{Smil-2003:energy,
  author   = "Vaclav Smil",
  title    = "Energy At The Crossroads: Global Perspectives and Uncertainties",
  year     = 2003,
  publisher = "MIT Press",
  address   = "Cambridge, Massachusetts",
  isbn-13 = "978-0-262-19492-1 (hc), 978-0-262-69324-0 (pb)",
}

@article{Sneider-Bar-Kavanagh-2011:student-learning-about-seasons,
  author = "Cary Sneider and Varda Bar and Claudine Kavanagh",
  title  = "Learning about Seasons:
            A Guide for Teachers and Curriculum Developers",
  journal = "Astronomy Education Review",
  year    = 2011,
  volume  = 10, number = 1,
  pages   = "010103", numpages = 22,
  doi     = "10.3847/AER2010035",
}

@article{Sopuerta-etal-2006,
  author={Carlos F Sopuerta and Pengtao Sun and Pablo Laguna and Jinchao Xu},
  title={A toy model for testing finite element methods to simulate
         extreme-mass-ratio binary systems},
  journal={Class. Quant. Grav.},
  volume={23},
  number={1},
  pages={251--285},
  year={2006},
  doi    = "10.1088/0264-9381/23/1/013",
  eprint = "gr-qc/0507112",
}

@article{Sopuerta-Laguna-2006,
  title = {Finite element computation of the gravitational radiation
           emitted by a pointlike object orbiting a nonrotating black hole},
  author = {Sopuerta, Carlos F. and Laguna, Pablo},
  journal = {Phys. Rev. D},
  volume = {73},
  number = {4},
  pages = {044028},
  numpages = {17},
  year = {2006},
  month = {Feb},
  doi = {10.1103/PhysRevD.73.044028},
  eprint = "gr-qc/0512028",
}

@article{Sperhake-2007:LEAN-code,
  title   = "Binary black-hole evolutions of excision and puncture data",
  author  = "Ulrich Sperhake",
  journal = "Phys. Rev. D",
  volume  = 76, number = 10,
  pages   = 104015, numpages = 20,
  year    = 2007, month = "Nov",
  doi     = "10.1103/PhysRevD.76.104015",
  eprint = "gr-qc/0606079",
}

@article{Sperhake-etal-2011:head-on-2BH-with-100-to-1-mass-ratio,
  title = {Collisions of unequal mass black holes and the point particle limit},
  author = {Sperhake, Ulrich and Cardoso, Vitor and Ott, Christian D.
            and Schnetter, Erik and Witek, Helvi},
  journal = {Phys. Rev. D},
  volume = {84}, issue = {8},
  pages = {084038}, numpages = {8},
  year = {2011}, month = {Oct},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevD.84.084038},
  eprint = "arXiv:1105.5391",
}

@article{Sperhake-2015:2BH-review,
  author={Ulrich Sperhake},
  title={The numerical relativity breakthrough for binary black holes},
  journal = "Class. Quant. Grav.",
  volume = 32, number=12,
  year   = 2015,
  pages  = 124011,
  doi    = "https://doi.org/10.1088/0264-9381/32/12/124011",
  eprint = "arXiv:1411.3997",
}

@inproceedings{Stein-2008,
  author  = {Stein, William A.},
  title   = {Can we create a viable free open source alternative
	     to {M}agma, {M}aple, {M}athematica and {M}atlab?},
  year    = {2008},
  isbn    = {9781595939043},
  publisher = {Association for Computing Machinery},
  address = {New York, NY, USA},
  doi     = {10.1145/1390768.1390771},
booktitle = {Proceedings of the Twenty-First International Symposium
	     on Symbolic and Algebraic Computation},
  pages   = {5--6},
  numpages = {2},
  keywords = {open source, matlab, mathematica, maple, magma, free},
  location = {Linz/Hagenberg, Austria},
  series = {ISSAC '08}
}

@article{Stein-Joyner-2005,
  author  = "William Stein and David Joyner",
  title   = "{SAGE}: {S}ystem for {A}lgebra and {G}eometry {E}xperimentation",
  journal = "ACM SIGSAM Bulletin",
  volume  = 39, number = 2,
  pages   = "61--64",
  year    = 2005,
}

@article{Steinbauer-Vickers-2006,
  title   = "The use of generalized functions and distributions
             in general relativity",
  author  = "Roland Steinbauer and James A. Vickers",
  journal = "Class. Quant. Grav.",
  volume  = 23, number = 10,
  year    = 2006,
  pages   = "R91--R114",
  doi     = "10.1088/0264-9381/23/10/R01",
  eprint  = "gr-qc/0603078v2",
}

@techreport{Su-Wen-Yelick-2006:reimplementing-Chombo-subset-in-Titanium,
  author = "Jimmy Zhigang Su and Tong Wen and Katherine A. Yelick",
  title  = "Compiler and Runtime Support for Scaling Adaptive Mesh Refinement
            Computations in {T}itanium",
  institution = "Electrical {E}ngineering and {C}omputer {S}ciences Department,
                 {U}niversity of {C}alifornia at {B}erkeley",
  number = "UCB/EECS-2006-87",
  url    = "http://www.eecs.berkeley.edu/Pubs/TechRpts/2006/EECS-2006-87.pdf",
  year = 2006, month = "June 13",
}

@article{Sundararajan-Khanna-Hughes-2007,
  title  = {Towards adiabatic waveforms for inspiral into {K}err black holes:
            A new model of the source for the
            time domain perturbation equation},
  author = {Sundararajan, Pranesh A. and Khanna, Gaurav and Hughes, Scott A.},
  journal = {Phys. Rev. D},
  volume = {76}, number = {10},
  pages = {104005}, numpages = {20},
  year = {2007}, month = {Nov},
  doi = {10.1103/PhysRevD.76.104005},
  eprint = "gr-qc/0703028",
}

@article{Sundararajan-etal-2008,
  title   = {Towards adiabatic waveforms for inspiral into {K}err black holes.
             {II.} Dynamical sources and generic orbits},
  author  = {Sundararajan, Pranesh A. and Khanna, Gaurav
             and Hughes, Scott A. and Drasco, Steve },
  journal = {Phys. Rev. D},
  volume = {78}, number = {2},
  pages = {024022}, numpages = {13},
  year = {2008}, month = {Jul},
  doi = {10.1103/PhysRevD.78.024022},
  eprint = "arXiv:0803.0317",
}

@article{Szilagyi-Lindblom-Scheel-2009,
  author  = "B\'{e}la Szil\'{a}gyi and Lee Lindblom and Mark A. Scheel",
  title   = "Simulations of Binary Black Hole Mergers Using Spectral Methods",
  journal = {Phys. Rev. D},
  volume = 80, number = 12,
  pages = {124010}, numpages = 17,
  year = 2009, month = {Dec},
  doi = {10.1103/PhysRevD.80.124010},
  eprint  = "arXiv:0909.3557",
}

@article{Szilagyi-2014:SpEC-code,
  author  = "B\'{e}la Szil\'{a}gyi",
  title   = "Key Elements of Robustness in Binary Black Hole Evolutions
             using Spectral Methods",
  journal = "Int. J. Mod. Phys. D",
  year    = 2014,
  volume  = 23, number = 7,
  pages   = "1430014",
  doi     = "10.1142/S0218271814300146",
  eprint  = "arXiv:1405.3693",
}

@article{Szilagyi-etal-2015:175-orbit-2BH-simulation,
  title   = "Approaching the Post-{N}ewtonian Regime with Numerical Relativity:
             A Compact-Object Binary Simulation Spanning 350 Gravitational-Wave
             Cycles",
  author  = "Szil\'agyi, B\'ela and Blackman, Jonathan and Buonanno, Alessandra
             and Taracchini, Andrea and Pfeiffer, Harald P. and Scheel, Mark A.
             and Chu, Tony and Kidder, Lawrence E. and Pan, Yi",
  journal = {Phys. Rev. Lett.},
  volume = {115}, issue = {3},
  pages = {031102}, numpages = {6},
  year = {2015}, month = {Jul},
  doi = {10.1103/PhysRevLett.115.031102},
  eprint  = "arXiv:1502.04953",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% T %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Teerikorpi-1997:Malmquist-bias-etal-review,
  author  = "Pekka Teerikorpi",
  title   = "Observational selection bias
              affecting the determination of the extragalactic distance scale",
  journal = "Annual Rev. Astron. Astrophys.",
  volume  = 35, number = 1,
  year    = "1997",
  pages   = "101--136",
  doi     = "10.1146/annurev.astro.35.1.101",
}

@article{Teukolsky-2014:Kerr-review,
  author  = "Saul A. Teukolsky",
  title   = "The {K}err metric",
  journal = "Class. Quant. Grav.",
  volume  = 32, number = 124006,
  numpages = 32,
  year    = "2014",
  doi     = "10.1088/0264-9381/32/12/124006",
  eprint  = "arXiv:1410.2130",
}

@mastersthesis{Thornburg-MSc,
        author  = {Jonathan Thornburg},
        title   = {Coordinates and Boundary Conditions for the
                   General Relativistic Initial Data Problem},
        school  = {University of {B}ritish {C}olumbia},
        address = {{V}ancouver, {B}ritish {C}olumbia},
        year    = {1985},
}

@Article{Thornburg-1987,
  author  = "Jonathan Thornburg",
  title   = "Coordinates and Boundary Conditions for the General
             Relativistic Initial Data Problem",
  journal = "Class. Quant. Grav.",
  year    = 1987, volume = 4, number = 5, month = "September",
  pages   = "1119--1131",
  doi     = "10.1088/0264-9381/4/5/013",
  X-url   = "http://stacks.iop.org/0264-9381/4/1119",
  snote   = "cites \cite{Unruh84} as the originator of excision",
}

@inproceedings{Thornburg-1991,
  author = {Jonathan Thornburg},
  year = {1991},
  note = {A talk given at CITA, Toronto, May, 1991.}
}

@phdthesis{Thornburg-PhD,
        key     = {Thornburg93},
        author  = {Jonathan Thornburg},
        title   = {Numerical Relativity in Black Hole Spacetimes},
        school  = {University of {B}ritish {C}olumbia},
        address = {{V}ancouver, {B}ritish {C}olumbia},
        year    = {1993}
}

@article{Thornburg-1995,
  author = {Jonathan Thornburg},
  title = {Finding apparent horizons in numerical relativity},
  journal = {Phys. Rev. D},
  volume = 54,
  number = 8,
  year = {1996},
  month = {October 15},
  pages = {4899--4918},
  eprint = "gr-qc/9508014",
}

@article{Thornburg-1998,
  author = {Jonathan Thornburg},
  title = {A 3+1 Computational Scheme for Dynamic Spherically Symmetric
           Black Hole Spacetimes -- {I}: Initial Data},
  journal = {Phys. Rev. D},
  volume =  59, number = 10,
  year = 1999,
  pages   = "104007",
  eprint = "gr-qc/9801087",
}

@misc{Thornburg-1999,
  author = {Jonathan Thornburg},
  title  = {A 3+1 Computational Scheme for Dynamic Spherically Symmetric
            Black Hole Spacetimes -- {II}: Time Evolution},
  year   = {1999},
  eprint = {gr-qc/9906022},
  note   = {gr-qc/9906022},
}

@misc{Thornburg-1999:no-note,
  author = {Jonathan Thornburg},
  title  = {A 3+1 Computational Scheme for Dynamic Spherically Symmetric
            Black Hole Spacetimes -- {II}: Time Evolution},
  year   = {1999},
  eprint = {gr-qc/9906022},
}

@InCollection{Thornburg2000:multiple-patch-evolution,
        author = "Jonathan Thornburg",
        title = "A Multiple-Grid-Patch Evolution Scheme
                 for {3-D} Black Hole Excision",
	pages = "1743--1744",
        editor    = "Vahe G. Gurzadyan and Robert T. Jantzen and Remo Ruffini",
        booktitle = "The Ninth {M}arcel {G}rossman Meeting:
                     On Recent Developments in Theoretical
                     and Experimental General Relavtivity, Gravitation,
                     and Relativistic Field Theories",
        publisher = "World {S}cientific",
        address = "Singapore",
        year = 2003,
        eprint = "gr-qc/0012012"
}

@article{Thornburg-2003:AH-finding,
        author = "Jonathan Thornburg",
        title  = "A Fast Apparent-Horizon Finder
                  for 3-Dimensional {C}artesian Grids in Numerical Relativity",
        journal = "Class. Quant. Grav.",
        volume = 21, number = 2,
        year   = "2004", month = "21 January",
        pages  = "743--766",
        doi    = "10.1088/0264-9381/21/2/026",
        eprint = "gr-qc/0306056",
}

@article{Thornburg-2004:multipatch-BH-excision,
        author = "Jonathan Thornburg",
        title  = "Black Hole Excision with Multiple Grid Patches",
        journal = "Class. Quant. Grav.",
        volume = 21, number = 15,
        year   = 2004, month = "7 August",
        pages  = "3665--3691",
        eprint = "gr-qc/0404059"
}

@article{Thornburg-2006:horizon-review,
  author  = "Jonathan Thornburg",
  title   = "Event and Apparent Horizon Finders for $3+1$ Numerical Relativity",
  journal = {Living Reviews in Relativity},
  year    = {2007},
  volume  = {10}, number = 1, pages = {3},
  doi     = "10.12942/lrr-2007-3",
  X-url   = {http://www.livingreviews.org/lrr-2007-3},
  eprint  = "gr-qc/0512169",
}

@article{Thornburg-etal-2007:D3-cmp,
  author = "Jonathan Thornburg and Peter Diener and Denis Pollney
            and Luciano Rezzolla and Erik Schnetter and Ed Seidel
            and Ryoji Takahashi",
  title =  "Are moving punctures equivalent to moving black holes?",
  journal = "Class. Quant. Grav.",
  year = 2007, month = "Aug",
  volume = 24, number = 15,
  pages = "3911--3918",
  doi = "10.1088/0264-9381/24/15/009",
  eprint = "gr-qc/0701038",
}

@misc{Thornburg-2010:highly-accurate-self-force,
  author  = "Jonathan Thornburg",
  title   = "Highly accurate and efficient self-force computation
             using time-domain methods:
             Error estimates, validation, and optimization",
  year    = "2010",
  eprint  = "arXiv:1006.3788",
  note    = "arXiv:1006.3788",
}

@article{Thornburg-2011:characteristic-AMR,
  author  = "Jonathan Thornburg",
  title   = "Adaptive Mesh Refinement for Characteristic Grids",
  journal = "General Relativity and Gravitation",
  volume  = 43, number = 5,
  year    = "2011",
  pages   = "1211--1251", numpages = 41,
  doi     = "10.1007/s10714-010-1096-z",
  eprint  = "arXiv:0909.0036",
  X-note  = "doi:10.1007/s10714-010-1096-z",
}

@article{Thornburg-2011:Capra-survey,
  author  = "Jonathan Thornburg",
  title   = "The {Capra} Research Program
             for Modelling Extreme Mass Ratio Inspirals",
  journal = "GW Notes",
  volume  = 5, pages = "3--53",
  year    = 2011, month = "Sep 2010 -- Jan 2011",
  issn    = "1868-1921",
  editor  = "Pau Amaro-Seoane and Bernard F. Schutz",
  adsurl  = {http://adsabs.harvard.edu/abs/2011GWN.....5....3T},
  X-journal-url = "http://brownbag.lisascience.org/lisa-gw-notes/",
  X-journal-url2 = "http://brownbag.lisascience.org/files/2011/02/GW_Notes_Number_05.pdf",
  X-journal-eprint = "arXiv:1102.3647",
  eprint  = "arXiv:1102.2857",
}

@unpublished{Thornburg-Dolan-glg-code,
  author = "Jonathan Thornburg and Sam R. Dolan",
  title  = "The \textsf{glg} code:
            generalized {Lorenz} gauge in spherical symmetry",
  year   = "2014--2017",
  note   = "unpublished research code",
}

% described wiggles, but suggested they were due to the particle
% crossing the future light cone of its inbound trajectory
@misc{Thornburg-2014-Capra-Caltech-talk,
  author = "Jonathan Thornburg",
  year   = "2014", month = "June", day = "23",
  note   = "Presentation at the 17th {C}apra Meeting on Radiation Reaction,
	    {C}alifornia {I}nstitute of {T}echnology, {P}asadena, {USA}",
}

% described wiggles, fitted them to damped sinusoids, found agreement
% with Kerr QNM frequencies, argued that this shows wiggles are Kerr QNMs
@misc{Thornburg-2016-Capra-Meudon-talk,
  author  = "Jonathan Thornburg",
  year    = "2016", month = "June", day = "29",
  note    = "Presentation at the 19th {C}apra Meeting on Radiation Reaction,
	     {O}bservatoire de {P}aris, {M}eudon, {F}rance",
}

% described wiggles, fitted them to damped sinusoids, found agreement
% with Kerr QNM frequencies, argued that this shows wiggles are Kerr QNMs
@misc{Thornburg-2017-Capra-Chapel-Hill-talk,
  author  = "Jonathan Thornburg",
  year    = "2017", month = "June", day = "20",
  note    = "Presentation at the 20th {C}apra Meeting on Radiation Reaction,
	     {U}niversity of {N}orth {C}arolina, {C}hapel {H}ill, {USA}",
}

@article{Thornburg-Wardell-2017:Kerr-scalar-self-force,
  title = {Scalar self-force for highly eccentric equatorial orbits
           in {K}err spacetime},
  author = {Jonathan Thornburg and Barry Wardell},
  journal = {Phys. Rev. D},
  volume = {95}, issue = {8},
  pages = {084043}, numpages = {55},
  year = {2017}, month = {Apr},
  doi = {10.1103/PhysRevD.95.084043},
  eprint = "arXiv:1610.09319",
}

@article{Thornburg-Wardell-van-de-Meent-2020:wiggles,
  title  = {Excitation of {K}err quasinormal modes
	    in extreme-mass-ratio inspirals},
  author = {Thornburg, Jonathan and Wardell, Barry and van de {M}eent, Maarten},
  journal = {Phys. Rev. Research},
  volume = {2}, issue = {1},
  pages = {013365}, numpages = {24},
  year = {2020}, month = {Mar},
  doi = {10.1103/PhysRevResearch.2.013365},
  eprint = "arXiv:1906.06791",
}

@article{Toomre-Toomre-1972:galaxy-bridges-and-tails,
   author = {{Toomre}, A. and {Toomre}, J.},
    title = "{Galactic Bridges and Tails}",
  journal = "Astrophysical Journal",
     year = 1972, month = "Dec",
   volume = 178,
    pages = {623-666},
      doi = {10.1086/151823},
  bibcode = "1972ApJ...178..623T",
}
 
@article{Thorne-Hartle-1985:BH-motion-in-curved-spacetime,
  title = {Laws of motion and precession for black holes and other bodies},
  author = {Thorne, Kip S. and Hartle, James B.},
  journal = {Phys. Rev. D},
  volume = {31}, number = {8},
  pages = {1815--1837},
  year = {1985}, month = {Apr},
  doi = {10.1103/PhysRevD.31.1815},
}

@article{Tornberg-Enquist-2004,
  author  = {Anna-Karin Tornberg and Bj\"{o}rn Engquist},
  title   = "Numerical approximations of singular source terms
             in differential equations",
  journal = "J. Comp. Phys.",
  volume  = 200, number = 2,
  year    = 2004, month = "November",
  pages   = "462--488",
  doi     = "10.1016/j.jcp.2004.04.011",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% U %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% V %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Vallisneri-2008:Fisher-matrix-use-and-abuse,
  author   = "Vallisneri, Michele",
  title    = "Use and abuse of the Fisher information matrix in the assessment
              of gravitational-wave parameter-estimation prospects",
  journal  = "Phys. Rev. D",
  volume   = 77, number = 4,
  pages    = "042001", numpages = 20,
  year     = 2008,
  doi      = "10.1103/PhysRevD.77.042001",
  eprint   = "gr-qc/0703086",
}

@article{van-de-Meent-2016:Kerr-equatorial-eccentric-grav-self-force,
  title = {Gravitational self-force on eccentric equatorial orbits
           around a {K}err black hole},
  author = {van de Meent, Maarten},
  journal = {Phys. Rev. D},
  volume = {94}, issue = {4},
  pages = {044034}, numpages = {26},
  year = {2016}, month = {Aug},
  doi = {10.1103/PhysRevD.94.044034},
  eprint = "arXiv:1606.06297",
}

@article{Van-Heuvelen-2001:Millikan-Lecture-1999,
  author  = "Van Heuvelen, Alan",
  title   = "Millikan {L}ecture 1999:
             The Workplace, Student Minds, and Physics Learning Systems",
  journal = "American Journal of Physics",
  volume  = 69, number = 11,
  year    = 2001, month = "November",
  pages   = "1139--1146",
  doi     = "10.1119/1.1399043",
  ADScite = "http://adsabs.harvard.edu/abs/2001AmJPh..69.1139V",
  X-note  = "frames teaching as an impedance-matching problem
             between the abstract subject material and the students",
}

@article{Vega-Detweiler-2008:self-force-regularization,
  title = {Regularization of fields for self-force problems in curved spacetime:
           {F}oundations and a time-domain application},
  author = {Vega, Ian and Detweiler, Steven },
  journal = {Phys. Rev. D},
  volume = {77},
  number = {8},
  pages = {084008},
  numpages = {14},
  year = {2008},
  month = {Apr},
  doi = {10.1103/PhysRevD.77.084008},
  eprint = "arXiv:0712.4405",
}

@article{Vega-etal-2009:self-force-3+1-primer,
  title = {Self-force with ($3{+}1$) codes: A primer for numerical relativists},
  author = {Vega, Ian and Diener, Peter and Tichy, Wolfgang
            and Detweiler, Steven},
  journal = {Phys. Rev. D},
  volume = {80},
  number = {8},
  pages = {084021},
  numpages = {22},
  year = {2009},
  month = {Oct},
  doi = {10.1103/PhysRevD.80.084021},
  eprint = "arXiv:0908.2138",
}

@article{Vega-Wardell-Diener-2011:effective-source-for-self-force,
  author  = "Ian Vega and Barry Wardell and Peter Diener",
  title   = "Effective source approach to self-force calculation",
  journal = "Class. Quant. Grav.",
  year    = "2011", month = "Jul",
  volume  = 28, number = 13,
  pages   = 134010, numpages = 19,
  doi     = "10.1088/0264-9381/28/13/134010",
  eprint  = "arXiv:1101.2925",
  X-note  = "Invited review for {NRDA}/{Capra} 2010 (Theory Meets Data Analysis
             at Comparable and Extreme Mass Ratios), {P}erimeter Institute,
             June 2010, {CQG} special issue",
}

@article{Vega-etal-2013:Schwarzschild-scalar-self-force-via-effective-src,
  author  = "Ian Vega and Barry Wardell and Peter Diener and Samuel Cupp
             and Roland Haas",
  title = "Scalar self-force for eccentric orbits around a
           {S}chwarzschild black hole",
  journal = {Phys. Rev. D},
  year    = 2013, month = {Oct},
  volume  = 88, number = 8,
  pages   = {084021}, numpages = 12,
  doi     = {10.1103/PhysRevD.88.084021},
  eprint  = "arXiv:1307.3476",
  X-note  = "introduced self-force loops",
}

@article{Vigeland-Hughes-2010:bumpy-BHs,
  title = {Spacetime and orbits of bumpy black holes},
  author = {Vigeland, Sarah J. and Hughes, Scott A.},
  journal = {Phys. Rev. D},
  volume = {81}, number = {2},
  pages = {024030}, numpages = {20},
  year = {2010}, month = {Jan},
  doi = {10.1103/PhysRevD.81.024030},
  eprint = "arXiv:0911.1756",
}


@article{Vines-etal-2016:extended-body-effects,
  title = {Canonical {H}amiltonian for an extended test body
           in curved spacetime: {T}o quadratic order in spin},
  author = {Vines, Justin and Kunst, Daniela and Steinhoff, Jan
            and Hinderer, Tanja},
  journal = {Phys. Rev. D},
  volume = {93}, issue = {10},
  pages = {103008}, numpages = {26},
  year = {2016}, month = {May},
  doi = {10.1103/PhysRevD.93.103008},
  eprint = "arXiv:1601.07529",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% W %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Wald-1973,
  author  = "Robert M. Wald",
  title   = "On perturbations of a {K}err black hole",
  journal = "J. Math. Phys.",
  volume  = 14, number = 10,
  year    = 1973, month = "October",
  pages   = "1453--1461",
  doi     = "10.1063/1.1666203",
}

@Book{Wald-1984,
  author =       {Robert M. Wald},
  title =        {General relativity},
  publisher =    {The University of Chicago Press},
  year =         1984,
  isbn =         "0-226-87032-4 (hardcover), 0-226-87033-2
                  (paperback)",
  address =      {Chicago},
}

@inproceedings{Wald-2009:self-force-review,
  author   = {Robert M. Wald},
  title   = "Introduction to Gravitational Self-Force",
  editor  = "Luc Blanchet and Alessandro Spallicci and Bernard F. Whiting",
  booktitle = "Mass and Motion in General Relativity",
  series  = "Fundamental Theories of Physics", volume = 162,
  publisher = "Springer-Verlag",
  address   = "Berlin",
  isbn    = "978-90-481-3014-6",
  eprint  = "arXiv:0907.0412",
  adsurl  = {http://adsabs.harvard.edu/abs/2011mmgr.book..253W},
  pages   = "253--262",
  year    = 2011,
}

@book{Wall-Jenkins-2003,
  author   = "J. V. Wall and C. R. Jenkins",
  title    = "Practical Statistics for Astronomers",
  year     = 2003,
  publisher = "Cambridge University Press",
  address   = "Cambridge, U.K.",
  isbn-10  = "0-521-45616-9",
}

@article{Warburton-Barack-2010,
  title = {Self-force on a scalar charge in {K}err spacetime:
           Circular equatorial orbits},
  author = {Warburton, Niels and Barack, Leor},
  journal = {Phys. Rev. D},
  volume = {81}, number = {8},
  pages = {084039}, numpages = {17},
  year = {2010}, month = {Apr},
  doi = {10.1103/PhysRevD.81.084039},
  eprint  = "arXiv:1003.1860",
}

@article{Warburton-Barack-2011,
  title = {Self-force on a scalar charge in {K}err spacetime:
           Eccentric equatorial orbits},
  author = {Warburton, Niels and Barack, Leor},
  journal = {Phys. Rev. D},
  volume = {83}, number = {12},
  pages = {124038}, numpages = {22},
  year = {2011}, month = {Jun},
  doi = {10.1103/PhysRevD.83.124038},
  eprint  = "arXiv:1103.0287",
}

@article{Warburton-etal-2012:Schw-inspiral,
  author = "Niels Warburton and Sarp Akcay and Leor Barack
            and Jonathan R. Gair and Norichika Sago",
  title = "Evolution of inspiral orbits around a {S}chwarzschild black hole",
  journal = {Phys. Rev. D},
  volume = {85}, issue = {6},
  pages = {061501(R)}, numpages = {5},
  year = {2012}, month = {Mar},
  doi = {10.1103/PhysRevD.85.061501},
  eprint = "arXiv:1111.6908",
}

@misc{Warburton-pers-comm-2016:FD-inner-outer-approx,
  author = "Niels Warburton",
  title  = "personal communication",
  year   = "2016",
  X-note = "explanation of frequency-domain code's switching between
            ``inner'' and ``outer'' approximants",
}

@phdthesis{Wardell-PhD,
  author  = "Barry Wardell",
  title   = "{G}reen Functions and Radiation Reaction
             From a Spacetime Perspective",
  school  = "University College Dublin",
  address = "Dublin",
  year    = 2009,
  eprint  = "arXiv:0910.2634",
}

@article{Wardell-etal-2014:self-force-via-Green-fn,
  title = {Self-force via {G}reen functions and worldline integration},
  author = {Barry Wardell and Chad R. Galley and An{\i}l Zengino\u{g}lu
            and Marc Casals and Sam R. Dolan and Adrian C. Ottewill},
  journal = {Phys. Rev. D},
  volume = {89}, issue = {8},
  pages = {084021}, numpages = {18},
  year = {2014}, month = {Apr},
  doi = {10.1103/PhysRevD.89.084021},
  eprint = "arXiv:1401.1506",
}

@article{Wardell-Kavanagh-Dolan-2025,
    author = "Wardell, Barry and Kavanagh, Chris and Dolan, Sam R.",
    title = "{Sourced metric perturbations of {K}err spacetime
	      in {L}orenz gauge}",
    archivePrefix = "arXiv",
    primaryClass = "gr-qc",
    journal = "Class. Quant. Grav.",
    year = "2025",
    volume = "42", number = "20",
    pages = "205007",
    doi = "10.1088/1361-6382/ae0918",
    eprint = "2406.12510",
}

@article{Wardell-etal-2012,
  title = "Generic effective source for scalar self-force calculations",
  author = "Barry Wardell and Ian Vega and Jonathan Thornburg and Peter Diener",
  journal = {Phys. Rev. D},
  volume = {85}, number = {10},
  pages = {104044}, numpages = {20},
  year = {2012}, month = {May},
  doi = {10.1103/PhysRevD.85.104044},
  eprint  = "arXiv:1112.6355",
}

@incollection{Wardell-2015:self-force-cmpt-strategies-review,
   editor = {Puetzfeld, Dirk and L\"{a}mmerzahl, Claus and Schutz, Bernard},
   year   = 2015,
   isbn   = "978-3-319-18334-3",
   booktitle = "Equations of Motion in Relativistic Gravity",
   series = "Fundamental Theories of Physics",
   volume = 179,
   isbn-of-this-chapter = "978-3-319-18335-0_14",
   publisher = "Springer International Publishing",
   author = "Wardell, Barry",
   title  = "Self-force: Computational Strategies",
   pages  = "487--522",
   doi    = "10.1007/978-3-319-18335-0_14",
   eprint = "arXiv:1501.07322",
}

@misc{Wardell-Vega-2011:generic-effective-source,
  author  = "Barry Wardell and Ian Vega",
  title   = "A Generic Effective Source for Scalar Self-Force Calculations",
  year    = "2011",
  note    = "manuscript in preparation",
}

@misc{Wardell-LorenzGauge1DEffectiveSource,
  author  = "Barry Wardell",
  title   = "\textsf{LorenzGauge1DEffectiveSource}:
             Numerical code to compute a {L}orenz-Gauge 1-dimensional
	     Effective Source",
  year    = 2015,
  url     = "bitbucket.org:barrywardell/LorenzGauge1DEffectiveSource.git",
}

@article{Wardell-etal-2023:2GSF-EMRI-waveforms,
   title={Gravitational Waveforms for Compact Binaries from Second-Order Self-Force Theory},
   volume={130},
   pages={241402},
   X-url={http://dx.doi.org/10.1103/PhysRevLett.130.241402},
   DOI={10.1103/physrevlett.130.241402},
   number={24},
   journal={Physical Review Letters},
   publisher={American Physical Society (APS)},
   author={Wardell, Barry and Pound, Adam and Warburton, Niels and Miller, Jeremy and Durkan, Leanne and Le Tiec, Alexandre},
   year={2023},
   month={Jun},
   eprint="arXiv:2112.12265",
   note  ="arXiv:2112.12265",
}

@phdthesis{Welling-PhD,
  author  = "J. S. Welling",
  title   = "Numerical calculations in the characteristic
             initial value problem in general relativity",
  school  = "University of Pittsburgh",
  address = "Pittsburgh",
  year    = 1983,
  note    = "University Microfilms Order \#84-11,762",
}

@article{Whiting-Price-2005,
  author  = "Bernard F Whiting and Larry R Price",
  title   = "Metric reconstruction from {W}eyl scalars",
  journal = "Class. Quant. Grav.",
  volume  = "22",
  number  = "15",
  pages   = "S589--S604",
  year    = "2005",
  doi     = "10.1088/0264-9381/22/15/003",
  X-eprint = "none",
}

@book{Will-TEGP-2nd-ed,
  title    = "Theory and Experiment in Gravitational Physics",
  author   = "Clifford M. Will",
  edition  = "2nd",
  publisher = "Cambridge University Press",
  city     = "Cambridge, U.K.",
  year     = "2018",
  isbn     = "978-1-107-11744-0",
}

@article{Will-2006:living-review,
  title    = {The Confrontation between General Relativity and Experiment},
  author   = {Clifford M. Will},
  journal  = {Living Reviews in Relativity},
  year     = {2006},
  volume   = {9}, number = 1, pages = {3},
  doi      = "10.12942/lrr-2006-3",
  keywords = {tests of relativistic gravity, theories of gravity, post-Newtonian limit, gravitational radiation},
  X-url    = {http://www.livingreviews.org/lrr-2006-3},
  X-note   = {see \cite{Will-2014:living-review} for updated version},
}

@article{Will-2014:living-review,
  title    = {The Confrontation between General Relativity and Experiment},
  author   = {Clifford M. Will},
  journal  = {Living Reviews in Relativity},
  year     = "2014",
  volume   = "17", number = "1", pages = "4",
  doi      = "10.12942/lrr-2014-4",
  keywords = {tests of relativistic gravity, theories of gravity, post-Newtonian limit, gravitational radiation},
  X-url    = {http://www.livingreviews.org/lrr-2014-4},
  X-note   = {this is a updated version of \cite{Will-2006:living-review}},
}

@article{Williams-Turyshev-Boggs-2004,
  title = {Progress in Lunar Laser Ranging Tests of Relativistic Gravity},
  author = {Williams, James G. and Turyshev, Slava G. and Boggs, Dale H.},
  journal = {Phys. Rev. Lett.},
  volume = {93}, number = {26},
  pages = {261101}, numpages = {4},
  year = {2004}, month = {Dec},
  doi = {10.1103/PhysRevLett.93.261101},
  eprint = "gr-qc/0411113",
}

@book{Wilson-2004:Bicycling-Science-3rd-Ed,
  author = "David Gordon Wilson",
  title  = "Bicycling science",
  year   = 2004,
  publisher = "MIT Press",
  address   = "Cambridge, Massachusetts",
  isbn-13 = "978-0-262-23237-1 (hc), 978-0-262-73154-6 (pb)",
  isbn-10 = "0-262-23237-5 (hc), 0-262-73154-1 (pb)",
}

@inproceedings{Wilson-etal-1995:dynamic-storage-allocation-review,
  author  = "Paul R. Wilson and Mark S. Johnstone and Michael Neely
             and David Boles",
  chapter = "Dynamic Storage Allocation: A Survey and Critical Review",
  pages   = "1--116",
  editor  = "Henry G. Baker",
  booktitle = "Proceedings of the 1995 International Workshop
               on Memory Management",
  publisher = "Springer-Verlag",
  city    = "Berlin",
  series  = "Lecture Notes in Computer Science",
  volume  = 986,
  year    = 1995,
  issn    = "0302-9743",
  isbn    = "978-3540603689",
}

@article{Winicour-2009:living-review,
  title    = {Characteristic Evolution and Matching},
  author   = {Jeffrey Winicour},
  journal  = {Living Reviews in Relativity},
  year     = {2009},
  volume   = {12}, number = 1, pages = {3},
  doi      = "10.12942/lrr-2009-3",
  eprint   = "arXiv:0810.1903",
  X-url    = {http://www.livingreviews.org/lrr-2009-3}
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% X %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Y %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Yang-etal:2NS-evolution-highly-eccentric-orbits,
  title = "Evolution of highly eccentric binary neutron stars
           including tidal effects",
  author = {Yang, Huan and East, William E. and Paschalidis, Vasileios
            and Pretorius, Frans and Mendes, Raissa F. P.},
  journal = {Phys. Rev. D},
  volume = {98}, issue = {4},
  pages = {044007}, numpages = {16},
  year = {2018}, month = {Aug},
  doi = {10.1103/PhysRevD.98.044007},
  eprint = "arXiv:1806.00158",
}

@article{Yunes-2009:EOB-EMRI-waveforms-review,
  author  = "Nicol\'{a}s Yunes",
  title   = "Gravitational Wave Modelling of Extreme Mass Ratio Inspirals
             and the Effective-One-Body Approach",
  journal = "GW Notes",
  volume  = 2,
  year    = 2009, month = "July--September",
  issn    = "1868-1921",
  editor  = "Pau Amaro-Seoane and Bernard F. Schutz",
}

@article{Yunes-etal-2010:EOB-EMRI-waveforms,
  title = {Modeling Extreme Mass Ratio Inspirals
           within the Effective-One-Body Approach},
  author = {Yunes, Nicol\'as  and Buonanno, Alessandra
            and Hughes, Scott A. and Miller, M. Coleman and Pan, Yi},
  journal = {Phys. Rev. Lett.},
  volume = {104}, number = {9},
  pages = {091102}, numpages = {4},
  year = {2010}, month = {Mar},
  doi = {10.1103/PhysRevLett.104.091102},
  eprint = "arXiv:0909.4263",
}

@article{Yunes-Miller-Thornburg-2011,
  title = "The Effect of Massive Perturbers on
           Extreme Mass-Ratio Inspiral Waveforms",
  author  = "Nicol\'{a}s Yunes and M. Coleman Miller and Jonathan Thornburg",
  journal = {Phys. Rev. D},
  volume = {83}, number = {4},
  pages = {044030}, numpages = {11},
  year = {2011}, month = {Feb},
  doi = {10.1103/PhysRevD.83.044030},
  eprint = "arXiv:1010.1721",
}

@article{Yunes-Pretorius-2009,
  title = {Fundamental theoretical bias in gravitational wave astrophysics
           and the parametrized post-{E}insteinian framework},
  author = {Yunes, Nicol\'as and Pretorius, Frans},
  journal = {Phys. Rev. D},
  volume = {80}, issue = {12},
  pages = {122003}, numpages = {25},
  year = {2009}, month = {Dec},
  doi = {10.1103/PhysRevD.80.122003},
  eprint = "arXiv:1210.2569",
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% Z %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

@article{Zenginoglu-2008:hyperboloidal-foliations-and-scri-fixing,
  author = "An{\i}l Zengino\u{g}lu",
  title  = "Hyperboloidal foliations and scri-fixing",
  journal = "Class. Quant. Grav.",
  volume = 25, number = 14,
  pages = "145002 ", numpages = 19,
  year = 2008, month = "July",
  doi = "10.1088/0264-9381/25/14/145002",
  eprint = "arXiv:0712.4333",
}

@article{Zenginoglu-2008:hyperboloidal-evolution-with-Einstein-eqns,
  author = "An{\i}l Zengino\u{g}lu",
  title={Hyperboloidal evolution with the {E}instein equations},
  journal = "Class. Quant. Grav.",
  volume={25}, number={19},
  pages={195025}, numpages = 10,
  year={2008}, month = "October",
  doi   = "10.1088/0264-9381/25/19/195025",
  eprint = "arXiv:0808.0810",
}

@article{Zenginoglu-2011:hyperboloidal-layers-j-comp-phys,
  author = "An{\i}l Zengino\u{g}lu",
  title = "Hyperboloidal layers for hyperbolic equations on unbounded domains",
  journal = "J. Comp. Phys.",
  volume = "230", number = "6",
  year = "2011", month = "March",
  pages = "2286--2302",
  doi = "http://dx.doi.org/10.1016/j.jcp.2010.12.016",
  eprint = "arXiv:1008.3809",
}

@article{Zenginoglu-Khanna-2011:Kerr-EMRI-waveforms-via-Teukolsky-evolution,
  author = "An{\i}l Zengino\u{g}lu and Gaurav Khanna",
  title = {Null {I}nfinity {W}aveforms from {E}xtreme-{M}ass-{R}atio {I}nspirals
	   in {K}err {S}pacetime},
  journal = {Phys. Rev. X},
  volume = {1}, issue = {2},
  pages = {021017}, numpages = {15},
  year = {2011}, month = {Dec},
  doi = {10.1103/PhysRevX.1.021017},
  eprint = "arXiv:1108.1816",
}

@article{Zenginoglu-Kidder-2010:hyperboloidal-evolution-of-scalar-field-on-Schw,
  author = "An{\i}l Zengino\u{g}lu and Lawrence E. Kidder",
  title = {Hyperboloidal evolution of test fields in three spatial dimensions},
  journal = {Phys. Rev. D},
  volume = {81}, issue = {12},
  pages = {124010}, numpages = {10},
  year = {2010}, month = {Jun},
  doi = {10.1103/PhysRevD.81.124010},
  eprint = "arXiv:1004.0760",
}

@article{Zenginoglu-Tiglio-2009:spacelike-matching-to-null-infinity,
  author = "An{\i}l Zengino\u{g}lu and Manuel Tiglio",
  title  = "Spacelike matching to null infinity",
  journal = {Phys. Rev. D},
  volume = {80}, issue = {2},
  pages = {024044}, numpages = {11},
  year = {2009}, month = {Jul},
  doi = {10.1103/PhysRevD.80.024044},
  eprint = "arXiv:0906.3342",
}



@article{Zerilli-1970,
  title = {Gravitational Field of a Particle Falling
           in a {S}chwarzschild Geometry Analyzed in Tensor Harmonics},
  author = {Zerilli, Frank J.},
  journal = {Phys. Rev. D},
  volume = {2}, number = {10},
  pages = {2141--2160}, numpages = {19},
  year = {1970}, month = {Nov},
  doi = {10.1103/PhysRevD.2.2141},
}

@article{Zhang-1986,
  title = {Multipole expansions of the general-relativistic
           gravitational field of the external universe},
  author = {Zhang, Xiao-He },
  journal = {Phys. Rev. D},
  volume = 34, number = 4,
  pages = {991},
  year = 1986, month = {Aug},
  doi = {10.1103/PhysRevD.34.991},
}


==> anc/smp-v8.10.23/doc/tex/smp.tex <==
% $Header: /home/jonathan/CVSROOT/sf/smp2/doc/tex/smp.tex,v 1.23 2021/02/06 06:37:50 jonathan Exp $
\documentclass[aps,prd,onecolumn,tightenlines,12pt,notitlepage,nofootinbib,floatfix]{revtex4-1}

\usepackage{natbib}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{bm}			% bold math symbols
\usepackage{graphicx}
\usepackage{url}
\usepackage{hyperref}

\addtolength{\oddsidemargin}{-5mm}
\addtolength{\textwidth}{10mm}
%%\addtolength{\topmargin}{-22.5mm}
%%\addtolength{\textheight}{35mm}

\setcitestyle{authoryear}
%%\bibliographystyle{plainnat}
%%\bibliographystyle{unsrt}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\FIXME}[1]{\textbf{\mathversion{bold}FIXME: #1}}
\newcommand{\program}[1]{\textsc{#1}}
\newcommand{\Cplusplus}{\hbox{C\raise.2ex\hbox{\footnotesize ++}}}
\newcommand{\half}{\frac{1}{2}}
\newcommand{\thalf}{\tfrac{1}{2}}
\newcommand{\tfourth}{\tfrac{1}{4}}

\newcommand{\ie}{\hbox{i.e.\hbox{}}}

\newcommand{\ltsim}{\lesssim}
\newcommand{\gtsim}{\gtrsim}

\newcommand{\conjugate}[1]{\mathop{\text{conj}}\left[#1\right]}
\newcommand{\real}{\textrm{Re}}
\newcommand{\imag}{\textrm{Im}}
\newcommand{\boundary}[1]{{\partial #1}}

\newcommand{\defn}[1]{``#1''}

\newcommand{\effective}{\text{(eff)}}
\newcommand{\particle}{\text{p}}
\newcommand{\puncture}{\text{(puncture)}}
\newcommand{\residual}{\text{(residual)}}
\newcommand{\numerical}{\text{(numerical)}}

\newcommand{\boxop}{\Box}
\newcommand{\del}{\nabla}

\renewcommand{\hbar}{\bar{h}}
\newcommand{\hbari}[1]{\hbar^{(#1)}}
\newcommand{\diag}{\mathop{\text{diag}}\nolimits}

\newcommand{\twod}{\text{2d}}
\newcommand{\scalar}{\text{scalar}}

% center #1 with size of #2 (which is not shown)
% i.e., typeset #1 centered in an hbox whose width is the natural width of #2
% ... #1 and #2 are NOT automatically in math mode
\def\cwso#1#2{{\setbox0=\hbox{#2}\hbox to\wd0{\hss{#1}\hss}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\begin{document}

\title{The \program{smp2} Code: Schwarzschild Metric Perturbations}
\author{Jonathan Thornburg}
\email{jthorn@astro.indiana.edu}
\affiliation{Department of Astronomy \& Center for Spacetime Symmetries,
	     Indiana University,
	     Bloomington, Indiana, USA}
\date{$ $Revision: 1.23 $ $ of $ $Date: 2021/02/06 06:37:50 $ $ (GMT)}

\begin{abstract}
The \program{smp2} code simulates the time evolution of Lorenz-gauge
(gravitational) perturbations of Schwarzschild spacetime, following the
basic approach of \cite{Barack-Lousto-2005}.  That is, we decompose
the perturbed Einstein equations into tensor spherical harmonics
$Y_{ab}^{(I)\ell m}$, then evolve each $\ell m$ mode in the time domain
in $1+1$~dimensions.  We use an effective source scheme
as in~\cite{Dolan-Barack-2013}, with Zengino\u{g}lu hyperboloidal
compactification.
\end{abstract}

\maketitle

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Notation}

We generally follow the sign and notation conventions of Wald~\cite{Wald-1984},
with $G = c = 1$ units and a $(-,+,+,+)$ metric signature.
We use the Penrose abstract-index notation, with lower-case Latin
indices $abcd$ running over spacetime coordinates.
$\del_a$ is the (spacetime) covariant derivative operator,
also written as $T_{|a}$.
$\boxop := \del_a \del^a$ is the 4-dimensional (scalar)
wave operator~\cite{Brill-etal-1972,Teukolsky73}.

Upper-case Latin indices $IJ$ (range 1 to 10) label the
tensor--spherical-harmonic basis elements.
The indices $0 \le \ell < \infty$ and $-\ell \le m \le +\ell$
label the tensor spherical harmonics.

$\conjugate{z}$ is the complex conjugate of the complex number~$z$.
$\boundary{S}$ is the boundary of the set~$S$.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Schwarzschild spacetime}

In $(t,r,\theta,\phi)$ Schwarzschild coordinates, the Schwarzschild
metric is
\begin{equation}
g_{ab} = \left[
	 \begin{array}{cccc}
	 -f		& 0 		& 0		& 0	\\
	 0		& f^{-1}	& 0		& 0	\\
	 0		& 0		& r^2		& 0	\\
	 0		& 0		& 0		& r^2 \sin^2\theta
								%%%\\
	 \end{array}
	 \right]
							\label{eqn:Schw-gab}
\end{equation}
where
\begin{equation}
f(r) = 1 - \frac{2M}{r}
\end{equation}

We define the null coordinate $(u,v)$ by
\begin{subequations}
							\label{eqn:uv(tr)}
\begin{eqnarray}
v	& = &	\text{outgoing null coordinate}				\\
	& = &	\text{constant on ingoing radial null geodesics}	\\
	& = &	t_\text{EF} + r						\\
	& = &	t + r_*					\label{eqn:v(t,r*)}
									\\
u	& = &	\text{ingoing null coordinate}				\\
	& = &	\text{constant on outgoing radial null geodesics}	\\
	& = &	t - r_*					\label{eqn:u(t,r*)}
									\\
	& = &	t_\text{EF} - r - 4M \ln \left| \frac{r}{2M} - 1 \right|
									%%%\\
\end{eqnarray}
\end{subequations}
where the Eddington-Finkelstein time coordinate is
\begin{equation}
t_\text{EF} = t + 2M \ln \left| \frac{r}{2M} - 1 \right|
\end{equation}
and the tortise radial coordinate is
\begin{equation}
r_* = r + 2M \ln \left| \frac{r}{2M} - 1 \right|
							\label{eqn:r_*(r)}
\end{equation}
From~\eqref{eqn:v(t,r*)} and~\eqref{eqn:u(t,r*)} it's easy to see that
\begin{subequations}
							\label{eqn:tr(uv)}
\begin{eqnarray}
t	& = &	\half (v + u)						\\[1ex]
r_*	& = &	\half (v - u)						%%%\\
\end{eqnarray}
\end{subequations}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Wavetoy}

We want to solve the 2nd-order 1-D real scalar wave equation
\begin{equation}
\frac{\partial^2 \Phi}{\partial t^2} = \frac{\partial^2 \Phi}{\partial x^2}
							 \label{eqn:scalar-wave}
\end{equation}
on the unit interval $x \in [0,1]$ with periodic boundary conditions.

To implement this we define the auxiliary field
\begin{equation}
\Pi := \frac{\partial \Phi}{\partial t}
\end{equation}
so that our wave equation~\eqref{eqn:scalar-wave} becomes
\begin{subequations}
\begin{eqnarray}
\frac{\partial \Phi}{\partial t}
	& = &	\Pi
									\\
\frac{\partial \Pi}{\partial t}
	& = &	\frac{\partial^2 \Phi}{\partial x^2}			%%%\\
\end{eqnarray}
\end{subequations}
We implement this using 4th-order centered spatial finite differencing
and a classical 4th-order Runge-Kutta time integration.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Linearized Einstein Equations}

We derive the equations following \cite{Barack-Lousto-2005} (hereinafter BL)
and \cite{Barack-Sago-2007} (hereinafter BS).

We assume $g_{ab}$ to be the metric in a given ``background'' spacetime,
which we assume to be Ricci-flat, $R_{ab} = 0$.  We take $h_{ab}$ to be
a small metric (gravitational) perturbation induced by the stress-energy
$T_{ab}$.  Linearizing the Einstein equations
$G_{ab}(g_{cd} + h_{cd}) = 8 \pi T_{ab}$ then gives [BL equation~(1)]
\begin{equation}
\boxop h_{ab}
	- g_{ab} \boxop h + h_{|ab} + 2R^c{}_a{}^d{}_b h_{cd}
	- h_{ac}{}^{|c}{}_{|b} - h_{bc}{}^{|c}{}_{|a} + g_{ab} h_{cd}{}^{|cd}
		= -16 \pi T_{ab}
\end{equation}
where covariant derivatives, index raising/lowering, and the $\boxop$
operator are all with respect to the background spacetime metric~$g_{ab}$.

We define the trace-reversed metric perturbation [BL equation~(2)]
\begin{equation}
\hbar_{ab} := h_{ab} - \thalf h g_{ab}
\end{equation}
where $h = h^a{}_a$ is the trace of the metric perturbation.

In a generic gauge we then find [my SMP notes, pages~1-2]
\begin{equation}
\boxop \hbar_{ab} + 2R^c{}_a{}^d{}_b \hbar_{cd}
	- \hbar_{ac}{}^{|c}{}_{|b} - \hbar_{bc}{}^{|c}{}_{|a}
	+ g_{ab} \hbar_{cd}{}^{|cd}
		= -16 \pi T_{ab}
\end{equation}

Imposing the Lorenz gauge condition $h_{ab}{}^{|b} = 0$
(which is equivalent to $\hbar_{ab}{}^{|b} = 0$ [BL equation~(3)])
then gives [BL equation~(4)]
\begin{equation}
\boxop \hbar_{ab} + 2R^c{}_a{}^d{}_b \hbar_{cd}
		= -16 \pi T_{ab}
				\label{eqn:Lorenz-gauge-perturbed-Einstein-eqns}
\end{equation}

BL go from this equation directly to a tensor--spherical-harmonic
decomposition; they do not use our effective-source scheme.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Particle}

We assume that the stress-energy tensor is that of a point particle
moving on the worldline $x^a = x^a_\particle(\tau)$,
\begin{equation}
T_{ab} =
	\mu
	\int \frac{\delta^4 \bigl( x^a - x^a_\particle(\tau) \bigr)}
		  {\sqrt{-g}}
	     u_a u_b \, d\tau
						 \label{eqn:T-ab-point-particle}
\end{equation}
where the particle's worldline is $x^a = x^a_\particle(\tau)$
and $u^a = dx^a_\particle/d\tau$ is the particle's 4-velocity.
Notice that $T_{ab}$ is supported \emph{only} at the particle;
it vanishes everywhere else.

Later we will further restrict to a particle moving in a circular orbit
$r = r_\particle$.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Effective-Source Scheme}

The basic effective-source scheme~\cite{Barack-Golbourn-2007,%%%
Vega-Detweiler-2008:self-force-regularization} is to write the
(trace-reversed) metric perturbation $\hbar_{ab}$ in a suitable
neighborhood of the particle as
\begin{equation}
\hbar_{ab} = \hbar^\puncture_{ab} + \hbar^\residual_{ab}
						\label{eqn:MP=puncture+residual}
\end{equation}
where we will choose the \defn{puncture function} (a.k.a \defn{puncture field})
$\hbar^\puncture_{ab}$ (in a manner to be described in detail below)
to be a suitable approximation to the particle's Detweiler-Whiting
singular field (\cite{Detweiler-Whiting-2003}).

Substituting~\eqref{eqn:MP=puncture+residual} into the perturbed
Einstein equations~\eqref{eqn:Lorenz-gauge-perturbed-Einstein-eqns},
we have
\begin{equation}
\boxop (\hbar^\puncture_{ab} + \hbar^\residual_{ab})
+ 2R^c{}_a{}^d{}_b (\hbar^\puncture_{cd} + \hbar^\residual_{cd})
		= -16 \pi T_{ab}
\end{equation}
i.e.,
\begin{equation}
\boxop \hbar^\residual_{ab} + 2R^c{}_a{}^d{}_b \hbar^\residual_{cd}
	= -16 \pi T_{ab}
	  - \boxop \hbar^\puncture_{ab}
	  - 2R^c{}_a{}^d{}_b \hbar^\puncture_{cd}
\end{equation}

Now consider the choice of $\hbar^\puncture_{ab}$.  We want this to
approximate the singular part of $\hbar_{ab}$ near the particle.
We can accomplish this by expanding the Detweiler-Whiting singular field
in a Laurent-series expansion about the particle position, and choosing
$\hbar^\puncture_{ab}$ to match the first few terms of this expansion
(say the first $n$~terms for some chosen $n \ge 2$; in practice we choose
$n=4$).  Since the $\boxop$ operator involves only derivatives of order
no more than~2, $\hbar^\puncture_{ab}$ will then satisfy the perturbed
Einstein equations~\eqref{eqn:Lorenz-gauge-perturbed-Einstein-eqns}
at (infinitesimally close to) the particle.
(As we'll see below, none of this works far from the particle, but
we will arrange to only need the puncture function in a finite
neighborhood of the particle.)

In a suitable finite neighborhood of the particle, we thus have
\begin{eqnarray}
\boxop \hbar^\residual_{ab} + 2R^c{}_a{}^d{}_b \hbar^\residual_{cd}
	& = &	-16 \pi T_{ab}
		- \boxop \hbar^\puncture_{ab}
		- 2R^c{}_a{}^d{}_b \hbar^\puncture_{cd}
								\nonumber \\
	& = &	\begin{cases}
		0		& \text{at the particle}
								\\
		- \boxop \hbar^\puncture_{ab}
		- 2R^c{}_a{}^d{}_b \hbar^\puncture_{cd}
				& \text{elsewhere}
								%%%\\
		\end{cases}
							 \label{eqn:S-eff-setup}
									\\
	& =: &	S^\effective_{ab}
								\nonumber %%%\\
\end{eqnarray}
where we define the effective source $S^\effective_{ab}$ to be the RHS
of~\eqref{eqn:S-eff-setup},
\begin{equation}
S^\effective_{ab}
	=	\begin{cases}
		0		& \text{at the particle}
								\\
		- \boxop \hbar^\puncture_{ab}
		- 2R^c{}_a{}^d{}_b \hbar^\puncture_{cd}
				& \text{elsewhere}
								%%%\\
		\end{cases}
							       \label{eqn:S-eff}
\end{equation}
Note that since we choose $\hbar^\puncture_{ab}$, we can compute
the effective source~$S^\effective_{ab}$ without having to solve any PDEs:
we just need to take 1st and 2nd derivatives of the
puncture function~$\hbar^\puncture_{ab}$.

In other words, we can find $\hbar^\residual_{ab}$ (and thus, since
$\hbar^\puncture_{ab}$ is known, the metric perturbation $h_{ab}$)
in a neighborhood of the particle by solving
\begin{equation}
\boxop \hbar^\residual_{ab} + 2R^c{}_a{}^d{}_b \hbar^\residual_{cd}
	= S^\effective_{ab}
			  \label{eqn:Lorenz-gauge-perturbed-Einstein-eqns-S-eff}
\end{equation}
where the effective source is given (in terms of the puncture function)
by~\eqref{eqn:S-eff}.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Tensor--Spherical-Harmonic Decomposition of Fields}

Following BL and BS, we exploit the spherical symmetry of the Schwarzschild
background by decomposing all the fields into tensor spherical harmonics
$Y_{\ell m}^{(I)}$, where $(\ell,m)$~indexes the spherical harmonics
and $I = 1(1)10$ indexes the tensor basis.  The individual
$Y_{\ell m}^{(I)}$ basis functions are given in BL's appendix~A.
We write [BL equation~(8); my smp notes p.6]
\begin{equation}
\hbar_{ab}(t,r,\theta,\phi)
	 = \frac{\mu}{r}
	   \sum_{\ell m} \sum_{I=1}^{10}
	   a^{(I)\ell} \,
	   \hbar^{(I)\ell m}(t,r) \, Y_{ab}^{(I)\ell m}(r,\theta,\phi)
					\label{eqn:spherical-harmonic-expansion}
\end{equation}
and similarly for the other fields, where the coefficients $a^{(I)\ell}$
are chosen for convenience and are given by BL equation~(9).

BS use almost the same tensor-spherical-harmonic decomposition as BL,
with the sole difference [my smp notes p.53, confirmed by BS endnote~37]
\begin{equation}
\text{BS $\hbar^{(3)}$} = \frac{1}{f} \, \text{BL $\hbar^{(3)}$}
\end{equation}

Exceptionally, BL use a slightly different tensor--spherical-harmonic
expansion for the stress-energy tensor [BL equation~(13)],
\begin{equation}
T_{ab}(t,r,\theta,\phi)
	 = \sum_{\ell m} \sum_{I=1}^{10}
	   T_{ab}^{(I)\ell m}(t,r) \, Y^{(I)\ell m}_{ab}(r,\theta,\phi)
				   \label{eqn:T-ab-spherical-harmonic-expansion}
\end{equation}

For a particle in a circular orbit $r = r_\particle$, BL calculate that
the point-particle stress-energy tensor~\eqref{eqn:T-ab-point-particle}
has the tensor--spherical-harmonic components [BL equation~(13)]
\begin{equation}
T^{(I)\ell m}(t,r)
	= \frac{\mu}{u^t r^2_\particle}
	  u_a u_b \eta^{ac}(x_\particle) \eta^{bd}(x_\particle)
	  Y^{(I)\ell m \ast}_{bd} \delta(r - r_\particle)
\end{equation}
where $\eta^{ab} = \diag[1, f, 1/r^2, 1/(r^2 \sin^2\theta)]$.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Low-$\ell$ Metric Perturbations}

For $\ell=0$ and $\ell=1$ the metric perturbations and equations simplify
(and the equations' solutions contain runaway gauge modes).  BL's Table~1
describes the simplified forms:

For $\ell=0$ the metric perturbation is purely even parity, with
$\hbar^{(I)0m} \ne 0$ for only $I=1,2,3,6$.
That is, $\hbar^{(I)0m} = 0$ for $I=4,5,7,8,9,10$.

For $\ell=1$, $\hbar^{(I)1m} \ne 0$ for only $I=1,2,3,4,5,6$ (even-parity)
and $I=8,9$ (odd-parity).  That is, $\hbar^{(I)0m} = 0$ for $I=7,10$.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Spherical-Harmonic Decomposition of Equations}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Barack \& Lousto form of the equations ($\delta$-function source)}

BL substitute the tensor--spherical-harmonic
expansion~\eqref{eqn:spherical-harmonic-expansion}
and the corresponding stress-energy-tensor
expansion~\eqref{eqn:T-ab-spherical-harmonic-expansion}
into the Lorenz-gauge perturbed
Einstein equations~\eqref{eqn:Lorenz-gauge-perturbed-Einstein-eqns},
and use the orthogonality of the tensor spherical harmonics
$Y^{(I)\ell m}_{ab}$ to write the $(\ell,m)$-mode Lorenz-gauge
perturbed Einstein equations in the form [BL equation~(15)]
\begin{equation}
\boxop^\twod_\scalar \hbar^{(I)\ell m}
+ \widetilde{\mathcal{M}}^{(I)}{}_{(J)} \hbar^{(J)\ell m}
	= 4 \pi \mu^{-1} \frac{rf}{a^{(I)}} T^{(I)\ell m}
					   \label{eqn:BL-ell-emm-evolution-eqns}
\end{equation}
(with an Einstein summation over $j$), where the 1st-order
differential operators~$\widetilde{\mathcal{M}}^{(I)}{}_{(J)}$
are given in BL's appendix~C [BL equation~(C1)], and where BL define
the 2-D scalar-field wave operator [BL equation~(14)]
\begin{equation}
\boxop^\twod_\scalar
	= \partial_{uv}
	  + \frac{f}{4} \left[ \frac{f'}{r} + \frac{\ell(\ell+1)}{r^2} \right]
							 \label{eqn-BL-boxop-2d}
\end{equation}

The evolution equations~\eqref{eqn:BL-ell-emm-evolution-eqns} are to be
supplemented by the Z4-system constraint (i.e., Lorenz-gauge) equations,
whose $(\ell,m)$-components are given as BL's equation~(16).

BL then add gauge constraint damping terms to the evolution equations,
bringing them into the final form [BL equation~(15)]
\begin{equation}
\boxop^\twod_\scalar \hbar^{(I)\ell m}
+ \mathcal{M}^{(I)}{}_{(J)} \hbar^{(J)\ell m}
	= 4 \pi \mu^{-1} \frac{rf}{a^{(I)}} T^{(I)\ell m}
				  \label{eqn:BL-ell-emm-evolution-eqns-with-GCD}
\end{equation}
where the 1st-order differential operators $\mathcal{M}^{(I)}{}_{(J)}$
are given explicitly by BL equation~(18).

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{$(t,r_*)$ derivatives}

In my smp notes I work out how to rewrite the $\partial_{uv}$
in~\eqref{eqn-BL-boxop-2d} in terms of $t$ and $r_*$ derivatives.  The
result [p.12.6 of my smp notes] is
\begin{equation}
\partial_{uv} = \tfrac{1}{4} \partial_{tt} - \tfrac{1}{4} \partial_{r_* r_*}
							 \label{eqn:t-r*-derivs}
\end{equation}
so that~\eqref{eqn-BL-boxop-2d} becomes
\begin{equation}
\boxop^\twod_\scalar
	= \tfrac{1}{4} \partial_{tt} - \tfrac{1}{4} \partial_{r_* r_*}
	  + \frac{f}{4} \left[ \frac{f'}{r} + \frac{\ell(\ell+1)}{r^2} \right]
						       \label{eqn:t-r*-boxop-2d}
\end{equation}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Effective-source form of the equations}

Starting with the effective-source evolution
equation~\eqref{eqn:Lorenz-gauge-perturbed-Einstein-eqns-S-eff},
we can apply the same tensor--spherical-harmonic decomposition operations
as BL to (separately) $\hbar^\puncture_{ab}$ and $\hbar^\residual_{ab}$.
This gives
\begin{equation}
\boxop^\twod_\scalar \hbar^{\residual (I)\ell m}
+ \widetilde{\mathcal{M}}^{(I)}{}_{(J)} \hbar^{\residual (J)\ell m}
	= S^{\effective (I)\ell m}
					  \label{eqn:effective-src-evolution-lm}
\end{equation}
where
\begin{equation}
S^{\effective (I)\ell m}_{ab}
	=	\begin{cases}
		0		& \text{at the particle}
								\\
		\boxop^\twod_\scalar \hbar^{\puncture (I)\ell m}
		+ \widetilde{\mathcal{M}}^{(I)}{}_{(J)}
					\hbar^{\puncture (J)\ell m}
				& \text{elsewhere}
								%%%\\
		\end{cases}
						    \label{eqn:effective-src-lm}
\end{equation}

Using~\eqref{eqn:t-r*-derivs}, \eqref{eqn:effective-src-evolution-lm}
becomes [p.15 of my smp notes]
\begin{equation}
\partial_{tt} \hbar^{\residual (I)\ell m}
	= \partial_{r_*r_*} \hbar^{\residual (I)\ell m}
	  - f \left[ \frac{f'}{r} + \frac{\ell(\ell+1)}{r^2} \right]
		\hbar^{\residual (I)\ell m}
	  - 4 \widetilde{\mathcal{M}}^{(I)}{}_{(J)} \hbar^{\residual (J)\ell m}
	  + 4 S^{\effective (I)\ell m}
\end{equation}
Adding back in BL's gauge-constraint-damping terms gives
\begin{equation}
\partial_{tt} \hbar^{\residual (I)\ell m}
	= \partial_{r_*r_*} \hbar^{(I)\ell m}
	  - f \left[ \frac{f'}{r} + \frac{\ell(\ell+1)}{r^2} \right]
		\hbar^{\residual (I)\ell m}
	  - 4 \mathcal{M}^{(I)}{}_{(J)} \hbar^{\residual (J)\ell m}
	  + 4 S^{\effective (I)\ell m}
\end{equation}
(Notice that the $\mathcal{M}$ operator applied to
$\hbar^{\residual (J)\ell m}$ has the gauge-constraint-damping terms,
while the $\widetilde{\mathcal{M}}$ operator applied to
$\hbar^{\puncture (J)\ell m}$ in defining $S^{\effective (I)\ell m}$
does not have these terms.)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{Worldtube Evolution Scheme}

Because (a) $\hbar^\puncture_{ab}$ is only defined in a finite neighborhood
of the particle (it's construction uses Hadamard Green functions which
are only defined within a convex local neighborhood of the particle),
and (b) we don't know the far-field boundary conditions
for~$\hbar^\residual_{ab}$, we introduce a worldtube.  We define
the worldtube to be a finite neighborhood $W$ of the particle worldline,
and we define
\begin{subequations}
\begin{eqnarray}
\hbar^\numerical_{ab}
	& = &	\begin{cases}
		\hbar^\residual_{ab}	& \text{inside the worldtube}
								\\
		\hbar_{ab}		& \text{outside the worldtube}
								%%%\\
		\end{cases}
									\\
	& = &	\begin{cases}
		\hbar_{ab} - \hbar^\puncture_{ab}
					& \text{inside the worldtube}
								\\
		\hbar_{ab}		& \text{outside the worldtube}
								%%%\\
		\end{cases}
\end{eqnarray}
\end{subequations}
so that the effective-source
equations~\eqref{eqn:Lorenz-gauge-perturbed-Einstein-eqns-S-eff}
become
\begin{equation}
\boxop \hbar^\numerical_{ab} + 2R^c{}_a{}^d{}_b \hbar^\numerical_{cd}
	= \begin{cases}
	  S^\effective_{ab}	& \text{inside the worldtube}	\\
	  0			& \text{outside the worldtube}	%%%\\
	  \end{cases}
\end{equation}

Taking the tensor--spherical-harmonic decomposition, we have
\begin{subequations}
\begin{eqnarray}
\hbar^{\numerical (I)\ell m}
	& = &	\begin{cases}
		\hbar^{\residual (I)\ell m}
					& \text{inside the worldtube}
								\\
		\hbar^{(I)\ell m}	& \text{outside the worldtube}
								%%%\\
		\end{cases}
									\\
	& = &	\begin{cases}
		\hbar^{(I)\ell m} - \hbar^{\puncture (I)\ell m}
					& \text{inside the worldtube}
								\\
		\hbar^{(I)\ell m}	& \text{outside the worldtube}
								%%%\\
		\end{cases}
\end{eqnarray}
\end{subequations}
so that the evolution equations~\eqref{eqn:effective-src-evolution-lm}
become
\begin{equation}
\boxop^\twod_\scalar \hbar^{\numerical (I)\ell m}
+ \widetilde{\mathcal{M}}^{(I)}{}_{(J)} \hbar^{\numerical (J)\ell m}
	= \begin{cases}
	  S^{\effective (I)\ell m}	& \text{inside the worldtube}
								\\
	  0				& \text{outside the worldtube}
								%%%\\
	  \end{cases}
\end{equation}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\appendix
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\section{\mathversion{bold}Finding $r$ given $r_*$}
\label{sect:finding-r-given-r_*}

Given~\eqref{eqn:r_*(r)}, \eqref{eqn:uv(tr)}, and \eqref{eqn:tr(uv)},
the only coordinate conversion that's a bit tricky is finding $r$ given
$r_*$, \ie{}~inverting~\eqref{eqn:r_*(r)}.  To do this (numerically),
we assume $r > 2M$ (which is always true in practice for this code),
and define
\begin{eqnarray}
y	& \equiv &	\ln \left( \frac{r}{2M} - 1 \right)		\\[1ex]
x_*	& \equiv &	\frac{r_*}{2M}					%%%\\
\end{eqnarray}
so that
\begin{eqnarray}
r_*	& = &	r + 2M y						\\
r	& = &	2M \left( 1 + e^y \right)				%%%\\
\end{eqnarray}
and~\eqref{eqn:r_*(r)} becomes
\begin{equation}
x_* = 1 + y + e^y
						\label{eqn:x_*(y)-for-r(r_*)}
\end{equation}
We solve this by Newton's method, finding a zero of
\begin{subequations}
\begin{eqnarray}
f(y)	& = &	1 + y + e^y - x_*
						\label{eqn:f(y)-for-r(r_*)}
									\\
f'(y)	& = &	\phantom{1 + \hbox{}} 1 + e^y				%%%\\
\end{eqnarray}
\end{subequations}
The initial guess is based on neglecting either $y$ or $e^y$
in~\eqref{eqn:f(y)-for-r(r_*)}, giving
\begin{equation}
y = \left\{
    \begin{array}{ll}
    \log(x_* - 1)	& \text{if $x_* >   1$ ($y \gtsim -0.577$)}	\\[1ex]
    x_* - 1		& \text{if $x_* \le 1$ ($y \ltsim -0.577$)}	%%%\\
    \end{array}
    \right.
\end{equation}

The Newton's-method solution is moderately expensive (it typically
requires $3$--$10$ iterations at each grid point, with each iteration
needing a couple of trancendental functions, so in practice we keep
a cache of the radia of all the grid points.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\subsection{Example}

Example \#1 (useful for testing the coordinate conversions):
\begin{subequations}
\begin{eqnarray}
M	& = &	1.0							\\
r	& = &	2.5 M							\\
r_*	& = &	-0.272\,588\,722\,239\,781				\\
y	& = &	-1.386\,294\,361\,119\,89				\\
x_*	& = &	-0.136\,294\,361\,119\,891				%%%\\
\end{eqnarray}
\end{subequations}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\bibliography{jt-new,aeireferences}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\end{document}


==> anc/smp-v8.10.23/doc/tex/smpNotes.bib <==
@CONTROL{REVTEX41Control}
@CONTROL{apsrev41Control,author="08",editor="1",pages="0",title="",year="1"}


==> anc/smp-v8.10.23/notes/2020-04-30.M-operator.notes <==
Thu Apr 30 12:05:30 PDT 2020

How to handle the RHS $\mathcal{M}$ operator?

right now, both of
  eqns_smp::RHS_dtt_hbar_at_point()
  circular_orbit_pfes::compute_for_time()
call
  eqns_smp::RHS_M_operator()
to compute the $\mathcal{M}$ operator.

The M operator needs:
* r, f, f', M/r, etc coefficients --> /geometry/
* $\ell (\ell+1)$ & $\lambda := (\ell+2)(\ell-1)$ --> /eqns_smp/
* v derivatives of part of the state (hbar 1,2,4,5,8,9)
  --> rstar & t derivatives --> passed as explicit arguments
* rstar derivatives of hbar3 --> passed as explicit arguments

----> see p.31 of my smp notes


==> anc/smp-v8.10.23/notes/2021-12-15.then-problem <==
Fri Oct 15 22:29:35 PDT 2021
With OpenBSD 7.0 and clang 11.1.0, many files in /evol/ won't compile
due to my macro defined in "util.hh"
  #define then    /* empty string */
clashing with a use of /then/ as an identifier in "boost/multi_array.hpp".

The problem is examplified by /geometry.cc/:

geometry.cc:38			#include "util.hh"
geometry.cc:52			#include "SH_tensor_at_point.hh

SH_tensor_at_point.hh:18	#include "boost/multi_array.hpp"

What to do?

Option 1
stop using my /then/ #define
   --> would require fixing (editing out) all current uses
	... the problem is that a global search-and-replace might change
	    occurences of the word "then" in comments
	... for /evol/ there are 543 lines containing /then/;
	    a bit of grepping shows 92 occurences in comments
	... fortunately I almost always use C++-style // comments
	    which are easy to spot & avoid -- there are only a few
	    /* C-style comments */
	... in fact, just looking for /then/ but not /   then /
 	    seems to catch all uses except for one function
		/verify_fn2_then_fn()/
	    in /test_SH_tensor_at_point.cc/
	--> so, this looks doable with only a modest 1-time pain
	    (plus retraining me to do without /then/ going forward)

Option 2:
somehow postpone the #define of /then/ until after /boost::multi_array.hpp/
is included
   --> very messy: I'd have to split off an /util2.hh/ containing the
       #define and include it separately after everything else
   --> and even that wouldn't work if some intervening #include of mine
       needed to use /then/ (eg in an inline fn)
	... this actually happens:
		slice.cc defines /partial_rstar_generic()/
		which has an if-then
   --> so it's not at all clear that #2 is even possible,
       never mind how ugly it would be :(

Option 3:
somehow move the #include of /boost::multi_array.hpp/ earlier
... but how? -- the fact that it's needed is an internal implementation
    detail of /SH_tensor_at_point.hh/ (part of the API) and
    /pfes.hh/ (has class members of that type); it's NOT something
    that should logically be known at #include time


==> anc/smp-v8.10.23/notes/2021-12-29.memory-corruption-bug <==
Wed Dec 29 19:13:35 PST 2021
I've spent the past couple of days investigating a crash (core-dump)
in smp v6.2.  The proximate symptom is an assertion failure in
/ell_emm::hbar_I_is_nonzero()/, but super-debug printing shows garbled
values for /ell/ and /emm/ in the /ell_emm/ object.  In fact, it shows
that for the *same* /geometry/ (same /&get_geometry()/ pointer in an
/Einstein_generic/ object), /get_ell_emm()/ now points to a new address,
one which has never been returned by the /ell_emm/ constructor!

So, I think this is memory corruption, likely due to a dangling reference.
That is, I think some class is holding a reference to a local (stack)
variable after that variable's stack frame disappears when its owning
function returns.

I think the long-term solution is to avoid objects holding references
to objects passed into their constructors.  (The global /black_hole/
object is a reasonable exception; I'm not sure about the global /ell_emm/
object.)


==> anc/smp-v8.10.23/notes/2022-01-07.Einstein-etal-rescaling <==
Here are the angular and (r-2M) factors I see in the Lorenz-gauge and
generic-gauge-correction parts of the ell=emm=1 and ell=emm=2 Einstein tensor:

l1m1
----
l1m1_{GL,GG}_dd[0,0]	e^(I*phi)*sin(theta)			/ (r - 2*M)
l1m1_{GL,GG}_dd[0,1]	e^(I*phi)*sin(theta)			/ (r - 2*M)^2
l1m1_{GL,GG}_dd[0,2]	cos(theta)*e^(I*phi)			/ (r - 2*M)
l1m1_{GL,GG}_dd[0,3]	e^(I*phi)*sin(theta)			/ (r - 2*M)
l1m1_{GL,GG}_dd[1,1]	e^(I*phi)*sin(theta)			/ (r - 2*M)^3
l1m1_{GL,GG}_dd[1,2]	cos(theta)*e^(I*phi)			/ (r - 2*M)^2
l1m1_{GL,GG}_dd[1,3]	e^(I*phi)*sin(theta)			/ (r - 2*M)^2
l1m1_{GL,GG}_dd[2,2]	e^(I*phi)*sin(theta)			/ (r - 2*M)^2
l1m1_{GL,GG}_dd[2,3]	identically 0
l1m1_{GL,GG}_dd[3,3]	e^(I*phi)*sin(theta)^3			/ (r - 2*M)^2

l2m2
----
l2m2_{GL,GG}_dd[0,0]	e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)
l2m2_{GL,GG}_dd[0,1]	e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)^2
l2m2_{GL,GG}_dd[0,2]	cos(theta)*e^(2*I*phi)*sin(theta)	/ (r - 2*M)
l2m2_{GL,GG}_dd[0,3]	e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)
l2m2_{GL,GG}_dd[1,1]	e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)^3
l2m2_GL_dd[1,2]		e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)^2
l2m2_GG_dd[1,2]		cos(theta)*e^(2*I*phi)*sin(theta)	/ (r - 2*M)^2
l2m2_{GL,GG}_dd[1,3]	e^(2*I*phi)*sin(theta)^2		/ (r - 2*M)^2
l2m2_GL_dd[2,2]		e^(2*I*phi)*XXX				/ (r - 2*M)
l2m2_GG_dd[2,2]		e^(2*I*phi)*XXX				/ (r - 2*M)^2
l2m2_{GL,GG}_dd[2,3]	cos(theta)*e^(2*I*phi)*sin(theta)	/ (r - 2*M)
l2m2_GL_dd[3,3]		e^(2*I*phi)*XXX				/ (r - 2*M)
l2m2_GG_dd[3,3]		e^(2*I*phi)*XXX				/ (r - 2*M)^2

CONCLUSION:
Rescaling works for ell=emm=1: I can write each component of both
l1m1_GL_dd and l1m1_GG_dd as f_radial(r) * f_angular(theta,phi) / (r - 2M)^k
where f_radial() and f_angular() and k depend on the tensor component,
but are the SAME for both GL and GG (and hence for their sum
G_dd = GL_dd + GG_dd.

For ell=emm=2, rescaling works forall tensor components except the [1,2],
[2,2], and [2,3] ones.  These latter components don't factor into
radial * angular factors, and for [2,2] and [3,3] components the GL and GG
parts have DIFFERENT (r - 2M) factors.  I can factor out the highest power
of (r - 2M) in those latter cases to get something that won't blow up at
the horizon.  But the result will effectively be RGL*(r-2M) + RGG, so
if I'm doing a Lorenz-gauge-only computation I'm effectively suppressing
Einstein violations by an (r-2M) factor near the horizon.

==>

for l1m1, I want to print BOTH angle-only rescaling and
angle-and-r-2M rescaling.  Each of these needs its own name prefix.
Hmm, maybe I want do_Einstein() to take a caller-provided list of
rescalings and name prefixes??

for l2m2 the phi and (r-2m) scaling still works


==> anc/smp-v8.10.23/notes/2022-01-30.hbar3-semantics <==
Sun Jan 30 22:23:39 PST 2022

I have just realised that /RHS_smp_vacuum_Dolan_l1m1/ uses the Barack-Lousto
semantics for hbar3
==> our constraints and Einstein-tensor computations are wrong!!

To fix this, the code should keep track of the hbar3 semantics,
and the constraints computation should do the right thing based on these.

Q: where should the hbar3 semantics be held?
options:
1. a global function (keeping internal state), e.g., declare in "misc.hh"
2. in /slice_smp/
3. have derived classes /slice_smp_hbar3_BL/ and /slice_smp_hbar3_BS/
   both inherit from /slice_smp/

keeping it in /slice_smp/ seems cleanest, since that's where the /hbar/
gridfns themselves live

2. is simpler than 3. and should suffice -- we just need a Boolean flag
/hbar3_is_Barack_Sago()/


==> anc/smp-v8.10.23/notes/2022-02-08.testing-with-different-hbar3-semantics <==
Tue Feb  8 18:26:00 PST 2022


==> anc/smp-v8.10.23/notes/2022-05-30.simpler-orthogonalization <==
Mon May 30 15:14:04 PDT 2022

The current (v6.9.2) smp orthogonalization scheme is complicated,
using an auxiliary /loaf/ object to compute time derivatives, and
only orthogonalizing at those times needed to fill in the /loaf/.

I have just realised there is a much simpler scheme which should work
just as well:

* orthogonalize at every time step into an ortho_ /slice/ object
* orthogonalize the main/hom evolutions' dt_state and dtt_state gridfns
  as well
... since time differentiation is itself a linear combination
    of the time levels, it commutes with orthogonalization
    e.g.   if dt(h) = (h[k+1] - h[k-1])
           then dt(h1 + lambda*h0)
		  = (h1[k+1] + lambda*h0[k+1]) - (h1[k-1] + lambda*h0[k-1])
		  = (h1[k+1) - h1[k-1]) + lambda*(h0[k+1] - h0[k-1])
		  = ortho{hdot}
 * then compute diagnostics (constraints, Einstein) using orthogonalized
   state,dt_state,dtt_state gridfns just like we do the main & hom evolutions

==> TRY THIS


==> anc/smp-v8.10.23/notes/2022-06-23.how-to-compute-self-force <==
Thu Jun 23 10:14:41 PDT 2022

Based on questions/discussion of my Capra talk earlier today, it's clear
that my next step with the /smp/ code should be to actually calculate the
self-force and the self-force contribution to Detweiler's redshift invariant
(for circular orbits).

What I have is the tensor-spherical-harmonic components $\hbar_I$
of the trace-reversed Lorenz-gauge metric perturbation $\hbar_{ab}$
for each (ell,emm) mode.

h_ab is then given by the Barack & Lousto (2005) eqns (19) and (20)         (*)

for smp-ppart I could just follow
~/library/papers/2007/barack-sago.prd-75-064021=gr-qc-0701069.grav-self-force-for-circular-orbits-in-Schw.pdf
(i.e., mode-sum regularization)

~/library/papers/2004/poisson.gr17-plenary=gr-qc-0410127.gravitational--self-force.pdf
equation (20) gives the self-force in terms of derivatives of the
Detweiler-Whiting R field at the particle.
for smp-esrc I could could self-force from this, given h_ab from (*)

~/library/papers/2021/pound-wardell.gr-qc-2101-04592=chapter-in-bambi-etal-handbook-of-gw-astronomy.bh-perturbation-theory-and-gravitational-self-force.pdf
equation (155) gives {h_+,h_x} as fns of the metric perturbation
and cites Barack-Sago 0701069 = PRD 75, 064021 for the energy fluxes

~/library/papers/2008/detweiler.prd-77-124026=gr-qc-0804-3529.gauge-invariant-measures-of-grav-self-force-for-Schw-circular-orbits.pdf
original defn of Detweiler's resshift invariant
especially eqn (24) is the defn in terms of the metric perturbation
this needs h_ab and \partial_r h_ab
\bar{u} is defined in eqn(9) in terms of E, J, and r




==> anc/smp-v8.10.23/notes/2022-06-24.future-moving-particle-ideas <==
Fri Jun 24 06:07:16 PDT 2022

How to move the particle (eccentric orbit) without the "bump functions"
problems I saw in /ksf/ when the particle moves through stationary grid
points?

Idea:
* have a small grid attached to the particle--------------   [O===*===O]
* have the main grid go in to just inside the worldtube      [o-------o]
* stretch the grid between these:----------------------------[x]

Benefit:
* the C2 or C2log FD at the particle wouldn't have to contend with a
  moving particle -- the particle would be fixed wrt the small grid

rstar ---->
t --o-------o           x           x           x           O=======O===*===O=======O   x   x   x   o-------o--
|
| --o-------o          x          x          x          O=======O===*===O=======O    x    x    x    o-------o--
V
  --o-------o         x         x         x         O=======O===*===O=======O     x     x     x     o-------o--

  --o-------o        x        x        x        O=======O===*===O=======O      x      x      x      o-------o--

  --o-------o       x       x       x       O=======O===*===O=======O       x       x       x       o-------o--
 
  --o-------o      x      x      x      O=======O===*===O=======O        x        x        x        o-------o--

  --o-------o     x     x     x     O=======O===*===O=======O         x         x         x         o-------o--

  --o-------o    x    x    x    O=======O===*===O=======O          x          x          x          o-------o--

  --o-------o   x   x   x   O=======O===*===O=======O           x           x           x           o-------o--

This would require
(a) convective derivative terms in the evolution eqns
    (assuming that we do this "underneath" the effective src)
    --> probably cuts CFL limit a bit, proto squeezed dx
(b) special FD molecules for non-uniformly spaced grid points
    around the transitions (maybe we need 1 point larger molecules there?)
(c) re-interpolate everything when we move the worldtube

***OR*** could SMOOTHLY (c-infinity) distort the grid

==> these ideas are now pp.149-150 of my smp notes <==


==> anc/smp-v8.10.23/notes/2024-06-23.ideas-for-maybe-doing-analytical-ell1-emm1 <==
Mon Jun 24 02:08:12 PDT 2024

How to demonstrate (for a paper) that the orthogonalization scheme works

My plan up to now has been to compute the self-force following
Barack & Sago (2007), using Sam Dolan's GCD for ell=0 emm=0 and
ell=1 emm=0, and my orthogonalization scheme for ell=1 emm=1.

This would be a nice demo, but it does require re-implementing a
bunch of stuff in Barack & Sago (2007) with no easy way to check the
intermediate results if there are problems.  I.e., if the final self-force
comes out matching other published SF values, everything is great.
But if the final self-force DOESN'T match other published SF values,
it will be hard to figure out where the problem is.

IDEA:
I could instead (or in addition!) reimplement Detweiler & Poisson (2004)
[--> numerically integrate 3 ODES, solve a 6x6 system of linear equations]
to compute the Lorenz-gauge ell=1 emm=1 Schwarzschild circular-orbit MP,
and compare my ell=1 emm=1 MP with that.


==> anc/smp-v8.10.23/notes/2024-06-23.v8.0.5-run-notes <==
Sun Jun 23 17:23:11 PDT 2024
summary of runs
  ~/sf/smp2/run/v8.0.5/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/t1000-dx0.125/ell1-emm1/r7.2-ell1-emm1-dx0.125.par
  ~/sf/smp2/run/v8.0.5/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/t1000-dx0.25/ell1-emm1/r7.2-ell1-emm1-dx0.25.par

state-norms.dat
	linearly-growing instability
constraints-norms.dat
	constraints are moderately small at late times (10^-4)

ortho-state-norms.dat
	roughly constant at late times -- no sign of linearly-growing mode
ortho-constraints-norms.dat
	very small at late times (10^-7)

lambda.dat
	at late times, oscillates around roughly real=-1.11, imag=-0.12

ortho-calF_r_minus
	columns 4,5	= $\mathcal{F}^{r-}_{-2}$
			sin,cos oscillations with steady amplitude ~0.03
			from early on in the evolution
			*** visually identical between 0.25 and 0.125 resolution
	columns 8,9	= $\mathcal{F}^{r-}_0$
			roughly sin,cos oscillations amplitude ~3 at late times
			with small jumps every ortho time
			*** visually identical between 0.25 and 0.125 resolution
	all other columns identically zero
ortho-calF_r_plus
	columns 4,5	= $\mathcal{F}^{r+}_{-2}$
			sin,cos oscillations, steady amplitude after t~200,
			amplitude ~0.003 (~10x smaller than ortho-calF_r_minus)
			*** visually identical between 0.25 and 0.125 resolution
	columns 8,9	= $\mathcal{F}^{r+}_0$
			sin,cos oscillations, steady amplitude after t~200,
			amplitude ~0.6 (~5x smaller than ortho-calF_r_minus)
			with some jumps every ortho time (10M)
			... jumps proportionally larger than ortho-CalF_r_minus
			*** visually identical between 0.25 and 0.125 resolution
	all other columns identically zero
ortho-calF_t
	columns 4,5	= $\mathcal{F}^{t}_{-2}$
			sin,cos oscillations (not quite perfect sin/cos)
			with steady amplitude ~0.03 at late times
			... small jumps every ortho time
			*** visually identical between 0.25 and 0.125 resolution
	columns 8,9	= $\mathcal{F}^{t}_{0}$
			sin,cos oscillations, steady amplitude after t~200,
			amplitude ~0.08, with jumps every ortho time (10M)
			*** visually identical between 0.25 and 0.125 resolution
	all other columns identically zero


==> anc/smp-v8.10.23/notes/2024-06-29ff.ideas-for-orbit-averaging <==
Sat Jun 29 17:12:53 PDT 2024

How to implement orbit averaging:

Recall:
Given evolution state vector X, homogeneous state vector Q,
I choose lambda such that ortho state vector Z := X + lambda*Q
is orthoronal to Q.  This works out to choosing
              Q dot X
   lambda = - -------
              Q dot Q

So, how do I orbit-average?
Assume that Delta_t is chosen to evenly divide the orbital period

TODO: write out time series of /Q dot X/ and /Q dot Q/
... my guess is that /Q dot Q/ will be fairly steady,
    and /Q dot X/ will be much more oscillatory

TODO: write a moving_average class
I have
boost-1.84.0p2v0    free peer-reviewed portable C++ source libraries
* boost::circular_buffer to hold the values
  https://www.boost.org/doc/libs/1_84_0/doc/html/circular_buffer.html
* simple formula for moving average is slow
* update formula is prone to accumulation of rounding error
  * maybe use Kahan summation to reduce this??
    boost::accumulators::statistics can do Kahan summation
    https://www.boost.org/doc/libs/1_84_0/doc/html/accumulators/user_s_guide.html
    https://www.boost.org/doc/libs/1_84_0/doc/html/accumulators/user_s_guide.html#accumulators.user_s_guide.the_statistical_accumulators_library.sum

IDEAS:
1.	[CHEAP]
	compute lambda at each time step
	keep a circular buffer of the past orbital period's lambda
	orbit-average the lambda in the circular buffer
	and use the orbit-average lambda to define u_ortho
2.	[CHEAP]
	keep a circular buffer of the past orbital period's /Q dot X/
	and a circular buffer of the past orbital period's /Q dot Q/
	orbit-average /Q dot X/
	orbit-average /Q dot Q/
	compute lambda from the orbit-averages
	and use this lambda to define u_ortho
3.	[EXPENSIVE]
	keep a circular buffer of the past orbital period's /X/ vector
	keep a circular buffer of the past orbital period's /Q/ vector
	orbit-average /X/ vector
	orbit-average /Q/ vector
	compute lambda from the orbit-averages
	and use this lambda to define u_ortho

Also try varying ortho interval
right now default is 10M
try 1M, try 50M, try orbital period, try orbital period/2


==> anc/smp-v8.10.23/notes/2024-07-15.moving-average-notes <==
Mon Jul 15 23:52:48 PDT 2024

how to do moving averages on a (discrete) time series

magine sampling sin(x) every 30 degrees --> 12 samples/period

i	t	sin(2*pi*t/360)
0	0	0
1	30	0.5
2	60	0.866
3	90	1
4	120	0.866
5	150	0.5
6	180	0
7	210	-0.5
8	240	-0.866
9	270	-1
10	300	-0.855
11	330	-0.5
12	360	0
13	390	0.5
14	420	0.866
15	450	1

in order for moving average to yield a constant, we need to average
the most recent 12 samples.  E.g., at time i=14 t=420, we want to average
the 12 values from i=3 to i=14 inclusive, i.e., we average the samples
from i-11 up to i inclusive

I can use boost::accumulators::rolling_mean
  https://www.boost.org/doc/libs/1_84_0/doc/html/accumulators/user_s_guide.html#accumulators.user_s_guide.the_statistical_accumulators_library.rolling_mean
This automagically handles startup, too

if rounding error proves to be a problem, try using Kahan summation


==> anc/smp-v8.10.23/notes/2024-07-18.redshift-invariant.notes <==
Thu Jul 18 08:36:57 PDT 2024

What if I test my results by computing the Detweiler redshift invariant?
that's gauge-invariant so the homogeneous gauge change won't matter!!!


==> anc/smp-v8.10.23/notes/2024-07-25.ortho-self-force.notes <==
Thu Jul 25 23:38:39 PDT 2024
~/sf/smp2/run/v8.1/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/oa-t1000-dx0.125/ell1-emm1/r7.2-ell1-emm1-dx0.125
~/sf/smp2/run/v8.1/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/oa-t1000-dx0.125/ell1-emm1/r7.2-ell1-emm1-dx0.25

after smp evolution to t=1000
../../../doit.smp-sf

main-F_{t,r_minus,r_plus}
	these all show t*sin(t) / t*cos(t) growing oscillations

main-F_{t,r_minus,r_plus}
	these show nice sinusoids, with "jumps" each ortho time
	the jumps are small, and gradually getting smaller over time


==> anc/smp-v8.10.23/notes/2024-08-09.detweiler-poisson.notes <==
Fri Aug  9 17:34:42 PDT 2024

~/library/papers/2004/detweiler-poisson.prd-69-084019.low-multipoles-of-grav-self-force.pdf 

pdf page 10, right column, with my annotations
> The steps required to obtain the Lorenz-gauge metric perturbation are
> therefore these: First, solve Eqs. 5.24--5.26 for the functions $A^\pm(r)$,
> $B^\pm(r)$, and $C^\pm(r)$; second, insert the solutions into Eqs. 5.21--5.23,

5-21--5.23 give the 2-D gauge vector $\xi^\pm(t,r)$
in terms of the functions $A^\pm(r)$, $B^\pm(r)$, and $C^\pm(r)$

> and these into Eqs. 5.19 and 5.20, to construct the gauge vector field
> $\xi\alpha$;

these give the 4-D gauge vector in terms of the 2-D gauge vector

> third, compute $h_{\alpha\beta}$ using Eq. 5.12.

this gives the actual gauge xform of $h_{\alpha\beta}$ in terms of
covariant derivatives of the 4-D gauge vectors

pdf pages 12-13 give a formula (5.55) for the self-acceleration
in terms of $B^+(R)$

*** OR ***

I could program Dolan & Barack's notch filter and use this for comparisons
--> this seems much easier; do this



==> anc/smp-v8.10.23/notes/2024-08-09ff.notch-filter.notes <==
Fri Aug  9 17:34:42 PDT 2024

I was considering (re)implementing Detweiler & Poisson's ell=emm=1
"analytical solution" (reqires numerical ODE implementation wrapped in
a loop to compute BCs),
  ~/library/papers/2004/detweiler-poisson.prd-69-084019.low-multipoles-of-grav-self-force.pdf 
but this looks like a fair bit of work & hard to track down any errors.

*** OR ***

Instead, what if I just program Dolan & Barack's notch filter
  ~/library/papers/2013/dolan-barack.prd-87-084066=gr-qc-1211-4586.m-mode-gravitational-self-force-in-Schwarzschild.pdf
  pdf page 26, equation (139)
and use this for comparisons?

The notch filter looks MUCH easier to implement
than the Detweiler & Poisson solution!


Options for the $\partial^2 / \partial t^2$:
* could use my /loaf/ class
* or, since we're already time-evolving hbar, we have dtt_hbar already
--> can easily compute notch-filtered hbar
... but computing notch-filtered dt_hbar would need a 3rd time deriv
    which would take considerably more work
unfortunately, /self_force_modes/ needs /dt_hbar/ as well as /hbar/
--> we need to notch-filter both of these
--> maybe I should just use /loaf/ after all

Using /loaf/
* backwards diff in time makes the bookkeeping easy
  --> add an option to /loaf/ to select centered or backwards time derivs
  --> maybe also add an option to select radius, in case I want 3rd time deriv
* maybe I also want a named constructor which copies metadata from an
  existing slice/chunk, similar to /chunk::make_vacuum_chunk()/

DECISION: I think I'll use /loaf/


==> anc/smp-v8.10.23/notes/2024-08-16.frequency-filter.notes <==
Fri Aug 16 21:16:53 PDT 2024

figuring out the state of /frequency_filter/'s internal /loaf/ is tricky:

suppose /Delta_t = 0.1/ and /update_Delta_t = 1/
then we have the following states:

time		frequency_filter::time_step() action
t=0.0		no-op
t=0.1		no-op
t=0.2		no-op
t=0.3		no-op
...		...
t=0.7		no-op
t=0.8		copy /CH_main.state()/ --> loaf[k=-2]
t=0.9		copy /CH_main.state()/ --> loaf[k=-1]
t=1.0		copy /CH_main.state()/ --> loaf[k=0]
t=1.1		copy /CH_main.state()/ --> loaf[k=1]
t=1.2		copy /CH_main.state()/ --> loaf[k=2], compute/output FF
t=1.3		no-op
...		...
t=1.7		no-op

i.e.

if close to /update_Delta_t/ time
   && all /loaf/ times will be within range [initial_t, final_t]
	{
	copy /CH_main.state()/ --> loaf[k] for appropriate k
	if (k == max_k())
		{
		compute FF
		output FF
		}
	}



==> anc/smp-v8.10.23/notes/2024-09-02.choose-time-step-notes <==
Mon Sep  2 19:17:10 PDT 2024

problem: when/where to set time step divisible by particle orbit period

chunk::chunk()
--> source_info::make_source_info()
--> make_particle()
which then allows us to know particle orbit period
which then allows us to choose chunk Delta_t to divide particle orbit period

so we have to break the cycle

options:
#1
create chunk with temp Delta_t
then change that after chunk & source_info & particle are constructed

#2
do the "adjust to be disible by particle orbit period" as an option
inside chunk::chunk
putting /Delta_t_/ declared after /SI_ptr_/

#2 seems like a better choice


==> anc/smp-v8.10.23/notes/2024-09-17.self-force.notes <==
Tue Sep 17 12:54:58 PDT 2024
~/sf/smp2/run/v8.4.7/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/1k-r7.2-ell1-emm1-dx0.25/

self-force-modes-calF_t
	# column 2 = $\mathcal{F}^{t}_{-3}$.real
	# column 3 = $\mathcal{F}^{t}_{-3}$.imag
		= 0
	# column 4 = $\mathcal{F}^{t}_{-2}$.real
	# column 5 = $\mathcal{F}^{t}_{-2}$.imag
		= late-time sinusoidal oscillations
		  superimposed on large linear trend
	# column 6 = $\mathcal{F}^{t}_{-1}$.real
	# column 7 = $\mathcal{F}^{t}_{-1}$.imag
		= 0
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= tiny late-time sinusoidal oscillations
		  superimposed on even larger linear trend
	# column 10 = $\mathcal{F}^{t}_{+1}$.real
	# column 11 = $\mathcal{F}^{t}_{+1}$.imag
	# column 12 = $\mathcal{F}^{t}_{+2}$.real
	# column 13 = $\mathcal{F}^{t}_{+2}$.imag
	# column 14 = $\mathcal{F}^{t}_{+3}$.real
	# column 15 = $\mathcal{F}^{t}_{+3}$.imag
		= 0

ortho-self-force-modes-calF_t
	updates lambda every every t=7.14051756190493 from orbit-averaged lambda
	same identically-zero columns as /self-force-modes-calF_t/
	# column 4 = $\mathcal{F}^{t}_{-2}$.real
	# column 5 = $\mathcal{F}^{t}_{-2}$.imag
		= late-time sinusoidal oscillations,
		  differ from freq-filter-self-force-modes-calF_t
		  by ~7% at peaks at t=1000, difference seems to
		  be gradually declining
		  
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= late-time sinusoidal oscillatons
		= same as freq-filter-self-force-modes-calF_t

freq-filter-self-force-modes-calF_t
	claims to update every 7.14051756190493 
	and does indeed compute dtt(state) that often
	  but actually /t/ is flat for 30 updates (~32M)
	  then jumps by 7.14051756190493
	  --> the code is writing a line each time step, but values
	      are only updated each 7.14051756190493 (= 30 time steps)
	same identically-zero columns as /self-force-modes-calF_t/
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= nice sinusoid at late times
		= same as ortho-self-force-modes-calF_t


==> anc/smp-v8.10.23/notes/2024-09-19ff.self-force.notes <==
Thu Sep 19 09:26:21 PDT 2024
was
  ~/sf/smp2/run/v8.4.8/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/1k-r7.2-ell1-emm1-dx0.25
now renamed to
  ~/sf/smp2/run/v8.4.8/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/1k-oo-r7.2-ell1-emm1-dx0.25
to note that it does orbit averaging
also
  ~/sf/smp2/run/v8.4.8/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/3k-oo-r7.2-ell1-emm1-dx0.25

self-force-modes-calF_t
	# column 2 = $\mathcal{F}^{t}_{-3}$.real
	# column 3 = $\mathcal{F}^{t}_{-3}$.imag
		= 0
	# column 4 = $\mathcal{F}^{t}_{-2}$.real
	# column 5 = $\mathcal{F}^{t}_{-2}$.imag
		= late-time sinusoidal oscillations
		  superimposed on large linear trend
	# column 6 = $\mathcal{F}^{t}_{-1}$.real
	# column 7 = $\mathcal{F}^{t}_{-1}$.imag
		= 0
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= tiny late-time sinusoidal oscillations
		  superimposed on even larger linear trend
	# column 10 = $\mathcal{F}^{t}_{+1}$.real
	# column 11 = $\mathcal{F}^{t}_{+1}$.imag
	# column 12 = $\mathcal{F}^{t}_{+2}$.real
	# column 13 = $\mathcal{F}^{t}_{+2}$.imag
	# column 14 = $\mathcal{F}^{t}_{+3}$.real
	# column 15 = $\mathcal{F}^{t}_{+3}$.imag
		= 0

ortho-self-force-modes-calF_t
	updates lambda every every t=7.14051756190493 from orbit-averaged lambda
	same identically-zero columns as /self-force-modes-calF_t/
	# column 4 = $\mathcal{F}^{t}_{-2}$.real
	# column 5 = $\mathcal{F}^{t}_{-2}$.imag
		= late-time sinusoidal oscillations,
		  col 4 (.real) almost identical to
			freq-filter-self-force-modes-calF_t at t=1000
			(differences seems to be gradually declining)
		  col 5 (.imag) shows ~5-10x larger differences
			BUT SMALL BY t=2800 to t=3000 in 3k-oo evolution
		  
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= late-time sinusoidal oscillatons
		  col 8 (.real) almost identical to
			freq-filter-self-force-modes-calF_t at t=1000
			(differences seems to be gradually declining)
		  col 9 (.imag) much worse, ~10% errors vs
			freq-filter-self-force-modes-calF_t at t=1000
			MUCH SALLER ERROS at t=3000 in 3k-oo evolution

freq-filter-self-force-modes-calF_t
	same identically-zero columns as /self-force-modes-calF_t/
	# column 8 = $\mathcal{F}^{t}_0$.real
	# column 9 = $\mathcal{F}^{t}_0$.imag
		= nice sinusoid at late times

compare to
  ~/sf/smp2/run/v8.4.8/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/1k-xoo-r7.2-ell1-emm1-dx0.25
  ~/sf/smp2/run/v8.4.8/evolution/sourced/r=7.2/smp-ppart-bs-BarackLousto/ell1-emm1/3k-xoo-r7.2-ell1-emm1-dx0.25
which do NOT do orbit averaging
	much worse:, ortho column 9 is still amplitude ~20% less than
	freq-filter at t=3000, with substantial jumps each lambda-update time


==> anc/smp-v8.10.23/notes/2025-08-06.chunk-etal-design-notes <==
Wed Aug  6 14:33:14 PDT 2025

Thinking about how to cleanup the "do it now?" logic...

I've intoduced a new /choose_dt_etal/ class & tested it thoroughly,
now I "just" have to modify the code to actually use it
(and clean up the old /adjust_Delta_t_to_multiple_of_dt_that_maybe_divides()/)

Right now the "doit it now?" logic is decentralized:
various objects store their own "update Delta t" values,
and test them in functions like
  chunk::maybe_do_diagnostics()
  ortho::time_step()

this is a good thing -- it lets objects be self-sufficient

so how to adjust this logic to use my new /choose_dt_etal/ class



Note that most diagnostics
  constraints
  Einstein
  self-force modes
just need to be done at the appropriate times
but
  ortho
may need an update each time step when computing orbit-averaged /lambda/


So one possible design is:

main program
construct /choose_dt_etal/	# choose Delta_t
construct /chunk/ with that Delta_t	# /chunk/ is change to have caller
					# specify /Delta_t/

then pass /choose_dt_etal/ to diagnostics objects
and they can use it to choose their output/update intervals

PROBLEM:

chunk HAS-A source_info HAS-A particle HAS-A-PROPERTY orbit_period
but I need orbit_period to construct a /choose_dt_etal/ and choose Delta_t
--> /chunk/ has to own the /chose_dt_etal/ object
   and then make it available so that /ortho/ et al can use it


==> anc/smp-v8.10.23/notes/2025-08-19.diagnostics.notes <==
Tue Aug 19 17:24:45 PDT 2025

smp.cc:do_evolution()
{
...
CH.evolution_SW().maybe_do_diagnostics()
if (ortho_ptr != nullptr)
	ortho_ptr->maybe_do_diagnostics

CH.time_step()
if (ortho_ptr != nullptr)
	ortho_ptr->time_step(CH.evolution_SW());
...
}

hypothesis: nobody ever advances the /CH.evolution_MDS().nops_SW()/ time


==> anc/smp-v8.10.23/notes/2025-09-19ff.ortho-Einstein-not-independent.ideas <==
Fri Sep 19 22:00:14 PDT 2025

PROBLEM: now that I'm using the actual ortho dt_hbar and dtt_hbar
computed by /loaf_fns::update_field_gridfns_time_derivatives()/,
ortho-Y1 and the ortho Einstein tensor are both large and don't
converge to 0 at late times

OBSERVATION:
the ortho-Y1 and ortho Einstein tensor *DON'T* show any changes
when the ortho lambda is updated... why not?

IDEA:
try computing dt_hbar and dtt_hbar using
/loaf_fns::update_field_gridfns_time_derivatives()/
for ordinary sourced and/or homogeneous evolution(s),
and compare these to the evolutions "ordinary" dt_hbar and dtt_hbar

IDEA:
try computing dt_hbar and dtt_hbar using
/loaf_fns::update_field_gridfns_time_derivatives()/
for ordinary sourced and/or homogeneous evolution(s),
and see what the constraints & Einstein tensor look like
--> this would tell me whether there's a problem with using /loaf/
    to compute the time derivs

[[
==> I found that
v8.5.7 lambda(t) = v8.6.1 IP-hbar-and-dt-hbar lambda(t)
(this is as it should be, since they're all the save main & hom evolutions

and that this = v8.6.1 IP-hbar lambda(t)
(this is a bit surprising -- I had expected omitting dt_hbar from the
inner product to make some difference)
... maybe the scaling is such that |dt_hbar| << |hbar|
]]

NOTE:
sandwich.cc:maybe_do_diagnostics():407 calls RHS (unconditionally) before computing Einstein
--> this overwrites dt_state(), completely negating the "independent"
    values computed by /loaf/
sandwichcc:maybe_do_diagnostics():375 and :389 compute the constraints
... this passes /RHS_smp_vacuum_object/, but this object is only used
    for updating the pfes for adjusted FD across the WT bndry
    so there constraints are still an "independend computation"

PLANS FOR WHAT TO DO:
1. /sandwich::maybe_do_diagnostics()/ needs to somehow know whether
   or not to do an RHS computation before computing Einstein
   ... this could either be a flag on each call, or a permanent
       option for each /sandwich/ object set at constructor time
2. make the /loaf/ time-FD computation optional (controlled by a parameter)
   ... maybe separate parameters for /dt_hbar/ and /dtt_hbar/

Q: how to use the /loaf/ time-FD computation for a /chunk/ evolution?
   more precisely, the RHS fn has /state/ as input and /dt_state/ as output
   so if I want to try the /loaf/ time-FD computation for a /chunk/ evolution,
   what /dt_state/ do I use?
--> PLAN:
    have a separate /diagnostics_SW/, and at diagnostics times,
    either
    * copy the {main,ortho,freq_filter}_SW to /diagnostics_SW/
    * or compute /loaf/ d/dt & d^2/dt^2/ of min SW in /diagnostics_SW/
    and then compute diagnostics on /diagnostics_SW/
    ... /sandwich/ would take a /enable_diagnostics/ flag
        so that the /chunk/ evolution wouldn't have a redundant
        and unused set of diagnostics objects (and so that
        /diagnostics_SW/ would have them)
    someone needs to construct a new /diagnostics_SW/ for this purpose
    (constraints would only use .state, whereas Einstein would use both
     .state and .dt_state):wq
... or maybe we need multiple diagnostics sandwiches:
    when doing ortho
          ortho HAS-A CH_hom	--> wants to do diagnostics
				    using either {evolution,loaf} dtt
	  ortho HAS-A ortho_SW	--> wants to do diagnostics
				    using either {evolution,loaf} dtt
    i.e., we need /ortho/ to HAS-A
	* CH_hom	// HAS-A evolution_SW
	* maybe also a hom diagnostics SW
	* SW_ortho
	* maybe also a ortho diagnostics SW
   ==> maybe I need to reintroduce something like /maybe_dual_sandwich/,
       but now just /dual_sandwich/
	which HAS-A  main_SW
	and   HAS-A  diagnostics_SW
      or maybe call it /MD_sandwich/ or /MandD_sandwich/
      or /sandwich_with_diagnostics/
      (/main_and_diagnostics_sandwich/ seems a bit too verbose)
	--> anyone who formerly HAS-A /sandwich/ and computes diagnostics
	    now HAS-A /MD_sandwich/
	    ... the former /SW.maybe_compute_diagnostics()/
		is now
			if (compute_diagnostics_via_loaf)
				diagnostics_SW := dt and dtt of main_SW
			   else diagnostics_SW := main_SW
			diagnostics_SW.maybe_compute_diagnostics()
	        this logic should probably live in /MD_sandwich/
		or /MD_sandwich_fns::/ 
	--> this would mean that /chunk/ HAS-A /MD_sandwich/
				 /ortho/ HAS-A /CH_hom/
				 /ortho/ HAS-A /MDS_ortho/


==> anc/smp-v8.10.23/notes/2025-10-04ff.nops-diagnostics.notes <==
Sat Oct  4 22:32:43 PDT 2025

For a short time, /smp/ supported computing "NOPS" (no-puncture-subtracted)
diagnostics, where we would re-add the puncture function inside the worldtube
back to a temporary copy of the state vector, so that diagnostics could
be computed without being O(1) wrong inside the worldtube.

This worked fairly well, but I dropped support for it when I rewrote the
diagnostics code using my new /diagnostics/ class.

Looking at the plots for the ortho paper, I think maybe I should re-introduce
it (nops diagnostics).  It can now be hidden nicely inside /diagnostics/.

I can see two reasonable ways to do this:

#1
We mark our internal /loaf/ slices as vacuum;
/diagnostics::record_data()/ (optionally) subracts pfn when copying
/main_SW.hbar()/ to our internal /loaf/'s current slice
(and maybe subtracts /dt_pfn/ when copying /main_SW.dt_hbar()/
then /diagnostics::do_diagnostics()/ computes (vacuum) diagnost

#2
We still mark our internal /loaf/ slices as vacuum;
/diagnostics::record_data()/ doesn't do any subtraction;
/diagnostics::maybe_do_diagnostics()/ (optionally) does
       hbar +=     pfn
    dt_hbar +=  dt_pfn
   dtt_hbar += dtt_pfn
PROBLEM: dtt_pfn computation uses RHS fn
==> DON'T USE THIS APPROACH, USE #1 INSTEAD

----------------------------------------

returning to #1, we still need 2 sub-options
* /diagnostics::record_data()/ saves (both /hbar/ and /dt_hbar/);
  /diagnostics::compute_time_derivatives()/ only computes /dtt_hbar/
* /diagnostics::record_data()/ only saves /hbar/;
  /diagnostics::compute_time_derivatives()/ computes /dt_hbar/ and /dtt_hbar/
  and /diagnostics::compute_time_derivatives()/ only computes /dtt_hbar/

  


==> anc/smp-v8.10.23/notes/2025-10-11ff.initial-data-diagnostics.notes <==
Sat Oct 11 23:12:49 PDT 2025

trying to get diagnostics (at least state output)
for initial data
-->
smp.cc:958	ortho_ptr->record_data_for_diagnostics(true);
ortho.cc:450	ortho_diagnostics().record_data(ortho_SW(), initial_data_flag);

diagnostics.cc	record_data()
this shows initial call correctly: log file
> diagnostics::record_data(main_SW name="ortho" t=0, initial_data_flag=true)

--> copies main SW state to our loaf

then 

smp.cc:979	ortho_ptr->maybe_do_diagnostics();
ortho.cc:466	ortho_diagnostics().maybe_do_diagnostics(ortho_SW());

diagnostics.cc	maybe_do_diagnostics()
this calls /diagnostics::compute_diagnostics_SW()/
this copies hbar to the diagnostics_SW,
then calls /loaf_fns::update_field_gridfns_time_derivatives()/
to try to compute dt_hbar and dtt_hbar
>    /loaf/ has insufficient valid time levels to compute partial_t
>    /loaf/ has insufficient valid time levels to compute partial_tt

then diagnostics::maybe_do_diagnostics()
calls diagnostics::do_diagnostics()
this writes out the diagnostics_SW state

... so why is this zero??

--> maybe add some super-debug printing???

*** NO, the answer is that /ortho = 0/ at initial time
    since /hom/ and /main/ have the same initial data


==> anc/smp-v8.10.23/notes/2025-12-04.convergence <==
~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/convergence

convergence at t~990
ortho-Einstein-norms		~ 1st order
ortho-constraints-norms		~ 2nd order

to check hbarI:

# option 1:
# plot (dx=4*delta - dx=2*delta)/(dx=2*delta - dx=delta) for various delta
e.g.
dx=0.25 - dx=0.125	# at spacing 0.25
------------------
dx=0.125 - dx=0.0625	# at spacing 0.125

dx=0.1667 - dx=0.08333	# at spacing 0.1667
----------------------
dx=0.08333 - dx=0.04167	# at spacing 0.08333

or just plot the individual differences on a log scale

# option 2
# plot (dx = 2*delta - dx=(4/3)*delta) / (dx = (4/3)*delta - dx=delta)
# for various delta, e.g.
(dx=0.25 - dx=0.1667)		# at spacing 0.5 (every 2 - every 3)
----------------------
(dx=0.1667 - dx=0.125)		# at spacing 0.5 (every 3 - every 4)

(dx=0.125 - dx=0.08333)		# at spacing 0.25 (every 2 - every 3)
------------------------
(dx=0.08333 - dx=0.0625)	# at spacing 0.25 (every 3 - every 4

I think option 2 is better.
for either option, we need a (perl) program or programs to subsample,
subtract, grid functions... or use /njoin/ + awk/etc

or use njoin + my new 'col-arith' program


==> anc/smp-v8.10.23/notes/2025-12-05.norms-vtoc <==
we have the following norms:

*** POINTWISE NORMS ***

sym2_tensor_at_point::
  pointwise_tensor_norm_squared()	# $S_{ab} S^{ab}$, Sage-generated code
  pointwise_L2_norm_squared()		# 2-norm of components
constraints::
  constraints_pointwise_norm()		# 2-norm of Y1,Y2,Y3,Y4
					# i.e. |Y1|^2 + |Y2|^2 + |Y3|^2 + |Y4|^2

*** GRIDWISE NORMS ***
gwag_fns::
  inner_product_{norm2,norm}()		# inner product norm^2 and norm
  RMS_norm()
  infinity_norm()


==> anc/smp-v8.10.23/notes/2025-12-10.convergence-issues <==
Wed Dec 10 18:04:43 PST 2025

~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/convergence/convergence2

summary of convergence:
homogeneous (from ppart)	t=990		4th order
homogeneous (from esrc)		t=991.342	4th order
ppart				t=990		4th order
ppart-ortho			t=990		1st order
esrc				t=991.342	1st order
esrc-ortho			t=991.342	1st order

Q1: how is it that ppart is 4th order when the jump series
   has an O(dx^4) error term?
	I think the error must be dominated by the unstable mode
	& not the particle... but then why is esrc only 1st order?
Q2 why is ppart-ortho only 1st order
   given that ppart and homogeneous-from-ppart are both 4th order
Q3: why is esrc only 1st order?
A4: looking at 
  ~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/convergence/convergence2/ppart-ortho/hbar?-convergence.eps
    it looks like ppart convergence starts out fast then slows down
    at higher resolution --> this doesn't match what I see in the norms
    what's going on here??

possibilities:
* some bug means ortho is done between hom & sourced one time step apart
* inaccurate TXV matrices??
	but that would only hurt ppart, not esrc
* poor FD across esrc puncture

2025-12-11
*****
I realised that outer boundaries (+/- 1100M for t=1000M runs) aren't
far enough out, given that inner-product norm covers +/- 100M
--> set up new runs (v8.7.9, all esrc have nops option)
    with outer boundaries at +/-(100 + 1.5*max_t) = +/- 1600M


==> anc/smp-v8.10.23/notes/2025-12-16.run-notes <==
Tue Dec 16 11:26:12 PST 2025
smp v8.7.11 runs

		ppart-ortho-50		esrc-wt2-ortho-P4
		--------------		-----------------
dx=0.03125	40119 nice 4		12849 nice 4
dx=0.04167	done			done
dx=0.0625	done			done
dx=0.08333	done			done
dx=0.125	done			done
dx=0.1667	done			done
dx=0.25		done
dx=0.3333	done
dx=0.5		done


==> anc/smp-v8.10.23/notes/2025-12-19.run-notes <==
Fri Dec 19 13:46:14 PST 2025
smp v8.8 runs
~/sf/smp2/run/v8.8/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1


		ppart-ortho-50		esrc-wt2-ortho-P4
		--------------		-----------------
dx=0.03125	
dx=0.04167	done
dx=0.0625	done
dx=0.08333	done
dx=0.125	done
out1-dx=0.125	done
dx=0.1667	done
dx=0.25		done
dx=0.3333	done
dx=0.5		


==> anc/smp-v8.10.23/notes/2025-12-23.run-notes <==
Wed Dec 24 01:09:08 PST 2025
smp v8.9.2 runs

~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1

		ppart-ortho-50		non-vacuum region
		--------------	
dx=0.03125	61742	nice 12		rstar=[8(0.03125)10]
dx=0.04167	41867	nice 4		rstar=[8(0.0416667)10]
dx=0.0625	done			rstar=[8(0.0625)10]
dx=0.08333	done			rstar=[8(0.0833333)10]
dx=0.125	done			rstar=[8(0.125)10]
out1-dx=0.125	done			rstar=[8(0.125)10]
dx=0.1667	done			rstar=[8(0.166667)10]
dx=0.25		done			rstar=[8(0.25)10]
dx=0.3333	done			rstar=[8(0.333333)10]
dx=0.5		done			rstar=[8(0.5)10]

~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/esrc-wt2-ortho-P4/ell1-emm1

		esrc-wt2-ortho-P4	non-vacuum region
		--------------	
dx=0.03125	60605	nice 12		rstar=[7(0.03125)11]
dx=0.04167	23146	nice 4		rstar=[7(0.0416667)11]
dx=0.0625	23455	nice 4		rstar=[7(0.0625)11]
dx=0.08333	35884	nice 8		rstar=[7(0.0833333)11]
dx=0.125	56586	nice 20		rstar=[7(0.125)11]
out1-dx=0.125	
dx=0.1667	36877	nice 20		rstar=[7(0.166667)11]
dx=0.25		12244	nice 20		rstar=[7(0.25)11]
dx=0.3333	
dx=0.5		


==> anc/smp-v8.10.23/notes/2025-12-25.run-notes <==
smp v8.9.2 runs

ppart-ortho-50
~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1

dx=0.03125	50422	nice 20
dx=0.04167	done (115K sec)
dx=0.0625	done (53K sec)
dx=0.08333	done (30K sec)
dx=0.125	done (14K sec)
out1-dx0.125	done (14K sec)
dx=0.1667	done (7.5K sec)
dx=0.25		done (3.5K sec)
dx=0.3333	done (2K sec)
dx=0.5		done (1K sec)

esrc-wt2-ortho-P4
~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/esrc-wt2-ortho-P4/ell1-emm1

dx=0.03125	53889	nice 20
dx=0.04167	done
dx=0.0625	done (51K sec)
dx=0.08333	done (28K sec)
dx=0.125	done (12.5K sec)
out1-dx0.125	done (12K sec)
dx=0.1667	done (7K sec)
dx=0.25		done (3.5K sec)
dx=0.3333	done (2K sec)
dx=0.5


==> anc/smp-v8.10.23/notes/2025-12-27ff.convergence-etal.notes <==
Sat Dec 27 23:51:31 PST 2025

I've been investigating convergence.

ppart-ortho-50 is excellent:
I get order=3.9 in
  ~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/ppart-ortho-50/ell1-emm1

but esrc-wt2-ortho-P4 has a problem
hom_hbar	4th order
hbar (sourced)	1st order :( :(

I tried setting up
  ~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/esrc-wt10-ortho-P4/evolution.ell1-emm1
to look where the 1st orcer convergence originates.
This has a large worldtube (radius t=10, running from rstar=-1 to +19).

Looking at convergence at t=4M,
  ~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/esrc-wt10-ortho-P4/t4.046-hbar-convergence
I see that:
* far from the worldtube I have 4th order convergence
* near the particle I have 4th order convergence
* but within ~4M of the worldtube boundary I only have 1st order convergence
i.e. the 1st order convergence is originating at the worldtube boundary,
and spreading out at the speed of light.

*** MAJOR PROBLEM: I DON'T KNOW THE SOURCE OF THE POOR CONVERGENCE ***

I added a sanity check in
  source_info_esrc::copy_with_adjustment()
to verify that the pfes is at the correct (current) time,
and it is.  (So no problem there)

There should be a similar sanity check in				## TODO
  source_info_ppart::copy_with_adjustment()
This will need the /ppart_jumps/ object to keep a time,
so I can compare that to the slice's time.

--------------------------------------------------------------------------------

*** IDEA ***
Don't I need to subtract the pfn from the (smooth) initial data in the
worldtube in order for early-time d/dt to be smooth??
Looking at smp.cc:851 I see that the default for the parameter
/subtract_puncture_fn_from_initial_data/ is false
--> try setting it to true:

~/sf/smp2/run/v8.9.2/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/esrc-wt10-ortho-P4/evolution.ell1-emm1.id-minus-pfn-in-worldtube

--> same results (1st order near worldtube bndry,
                  4th order in center of worldtube,
                  4th order if well away from worldtube)

--------------------------------------------------------------------------------
Sun Dec 28 11:47:35 PST 2025
Q: Is the dissipation the problem?
A: No.  I tried setting /RHS::use_dissipation() = false/
   and the results at t=4 were unchanged


Sun Dec 28 11:54:12 PST 2025
Curious: if I look at differences in /dt_hbar/ at t=0.000,
the differences are all exactly 0
--> checking on this shows that all the /dt_hbar/ are zero
... of course, I need to look at the RHS at t=0
    which an evolution doesn't output :(

TODO: need both
  subtract_puncture_fn_from_initial_data = true
  RHS::use_dissipation = false
in RHS-at-t=0 test

--------------------------------------------------------------------------------

*** Minor problem ***

Looking at the code in
  source_info_ppart::copy_with_adjustment()
and then
  ppart_jumps::compute_jumps()
I think the computation of the TXV matrices only gives the jumps in
the hbar, not in the /dt_hbar/.  Fortunately, I don't think the main
evolution scheme ever takes spatial derivatives of the /dt_hbar/.
[[I thought there was a statement to that effect in my ortho paper,
but I don't see it in the current draft.  I should restore it.]]	## TODO

BUT it turns out that computing /Einstein()/ DOES use
$\partial_{r_*} \partial_t \hbar$.  I first found this by putting
in a sanity check in /source_info_ppart()::copy_with_adjustment()/,
and this failing.  I then confirmed this by looking at the
sage-genenerated code for the ell=emm=1 Einstein computation,
and it does indeed use /dt_rstar_hbarI/ for various I.
Q: how was my Einstein computation every correct?
A: probably it was never correct at the particle...
Q: should I change this?
A: probably not -- I can live with /Einstein/ being wrong
   with a molecule radius of the particle
   BUT I should have some check to make sure that normal evolution
   isn't trying to do any such derivatives				## TODO
could we have some sort of context argument so that /copy_with_adjustment()/
would know whether or not it was coming from /Einstein()/
Or should Einstein() just use raw FD, since it's already wrong
at the particle?  What about esrc evolutions?


==> anc/smp-v8.10.23/notes/2025-12-30ff.converence.notes <==
Tue Dec 30 22:56:43 PST 2025
now smp v8.9.4
~/sf/smp2/run/v8.9.4/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/esrc-wt10-ortho-P4/ell1-emm1

t=4.046 /hbar/ convergence:
~/sf/smp2/run/v8.9.4/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/esrc-wt10-ortho-P4/t4.046-hbar-convergence
convergence is 4th order in most places
but only 1st order in nbhd(worldtube boundaries)
IMPORTANT: convergence is 4th order in MIDDLE REGION of worldtube
i.e., 1st order is originating at worldtube boundaries
and propagating in/out from there

this test has have nops mode = false

t=0 /dtt_hbar/ convergence:
~/sf/smp2/run/v8.9.4/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/esrc-wt10-ortho-P4/t0.000-dtt-hbar-convergence
convergence is 4th order almost everywhere,
but within a molecule radius of the worldtube bndry convergence is VERY BAD:
differences between resolutions are 1e2 to 1e4
(whereas away from WT bndry they're 1e-10 to 1e-8)
--> something must be wrong with slice::adjusted FD

*** raw plot of
t10.116-r7.2-ell1-emm1-dx0.125/t=0.000/state.hbar.X1
shows that pfn was NOT subtracted in worldtube
(despite code printing a log msg saying it was)
--> maybe somehow pfn hadn't yet been computed at time of subtraction???

*** YES ***
--> fix this (call /source_info::update_for_time(CH.t())/
    before subtracting pfn in worldtube)
--> now initial-data dtt_hbar shows clean 4th order convergence
    everywhere except right at particle

but t=4.046 /hbar/ convergence still has same problem


==> anc/smp-v8.10.23/notes/2026-01-30ff.nops-notes/2026-02-07.notes <==
Fri Jan 30 16:10:04 PST 2026

Newest nops runs (v8.10.3) show jumps in (nops) fields across WT bndry.
This shouldn't be the case -- nops is supposed to make things smooth
across WT bndry.  What's going on?
snapshots at
~/sf/smp2/run/v8.10/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/snapshots/
movie at
~/sf/smp2/run/v8.10/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie2/

More precisely, |Y^(1,2,3)| shows spikes at the WT bndry
and is O(1) inside the WT
and |rescaled_G_ab} is O(1) inside the WT
--> it's almost as if nops isn't doing anything

zoom movie of just rstar=[0,20] at
~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/zoom-ortho-movie



Looking back at v8.7.8, nops fiels *WERE* smooth across WT bndry:
snapshots at
~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/snapshots
movie at
~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/ortho-movie
zoom movie of just rstar=[0,20] at
~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/nops-esrc-wt2-ortho-P4/zoom-ortho-movie

I want to rebuild the v8.7.8 code so I can try more debug printing
'smp-O3 --history' gives 8.7.8's initial data as 2025-10-22
'cvs log smp.cc' says the last 8.7.8 code change was
> revision 1.504
> date: 2025/11/30 00:19:27;  author: jonathan;  state: Exp;  lines: +2 -2;  commitid: 3uqvVmgEmmYlQJFu;
> when outputting grid norms, use /output_number()/ for the time
> so that we get lots of digits of precision
> 
> this is still smp v8.7.8, but bump the date

so (looking at /man cvs/ for the date format try a date of 
--> cvs update -Pd -D '2025/10/23 23:00:00'
I have now (re)built v8.7.8:
  ~/sf/smp/src-v8.7.8/evol/smp-g
  ~/sf/smp/src-v8.7.8/evol/smp-O3

8.7.9	should be the same as 8.7.8 (changes shouldn't have affected nops)
8.8	no nops-esrc runs
8.9.2	has nops runs
8.9.3	has t10.116 nops run
8.9.4	has t10.116 nops run

I have confirmed that both runs
  ~/sf/smp2/run/v8.7.8/evolution/sourced/smp-bs-barack-lousto-r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/out1-t1001-r7.2-ell1-emm1-dx0.125
  ~/sf/smp2/run/v8.10/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/nops-esrc-wt2-ortho-P4/ell1-emm1/out1-t1011.573-r7.2-ell1-emm1-dx0.125
are indeed a nops run AND have t=0.000 output

the v8.7.8 run has hbar and dt_hbar output, but not dtt_hbar
the v8.10.3 run has hbar and dt_hbar output, but not dtt_hbar
-->
try new runs with all three of {hbar, dt_hbar, dtt_hbar} output
output every dt=1, but only go to t=10 right now

or, even better, look at RHS(initial data - pfn-in-worldtube)
--> 2026-01-30.v8.10.3.abs-dtt-X1.eps
    2026-01-30.v8.7.8.abs-dtt-X1.eps
--> both look wrong:
    v8.7.8 shows spikes at WT bndry :( :( :(
    v8.10.3 shows a small jump at WT bndry + spike at particle

this is wierd

What I should see is
- smooth across WT bndry (by virtue of subtract pfn-in-worldtube & adjusted FD)
- jumps across particle (since initial data is arbitrary)
  should there be a spike (given the wrong initial data)??
  - I'm using BL05 evolution system, which assumes Lorenz gauge
  - looking at puncture...
       Re(hbar_puncture) is like |r-r_p| at particle
       Re(dt_hbar_puncture) == 0
       Re(dtt_hbar_puncture) == 0 is like |r-r_p| at particle
	(but ~100x smaller than hbar_puncture)
  - {hbar_puncture, dt_hbar_puncture, dtt_hbar_puncture}
    (both Re & Im) are identical between v8.7.8 and v8.10.3

--> focus on v8.10.3 jumps across WT bndry
WAIT: are these a problem after all?
What's continuous should be /partial_r(hbarI)/ and /partial_rr(hbarI)/
but what I'm plotting is overall RHS and it is indeed supposed to have
a jump across WT bndry
--> add an option to compute/output /partial_r(hbarI)/ and /partial_rr(hbarI)/
    so I can verify that these are indeed smooth across WT bndry

Mon Feb  2 19:34:26 PST 2026
Thinking about it some more, it's NOT true that /partial_rstar(hbarI)/
should be continuous across WT bndry.  It should not have molecule-sized
spikes, i.e., its value at WT bndry +/- 1 grid point should be smoothly
extrapolated from its value at WT bndry +/- 2 or more grid points,
but its value inside WT will include partial_rstar(pfn)
while its value outside WT won't include that.

That's just what I see.

Derivs do have spikes at the particle, but that's not surprising
because we're subtracting the pfn, which is non-differentiable there.

So.....
***IDEA***
adjust params so that v8.7.8 and v8.10.4 have identical WT
and identical inner-product-norms regions.
==> Then RHS(initial data) and time evolution should be identical.
    (could check this for nops and/or non-nops)


==> anc/smp-v8.10.23/notes/2026-01-30ff.nops-notes/2026-02-08.notes <==
Sun Feb  8 13:24:09 PST 2026

logic flow for computing diagnostics:

client
-->	diagnostics::record_data()
	{
	if (compute_dt_hbar_via_time_FD() || compute_dtt_hbar_via_time_FD())
		{
		// copy /hbar/ from /main_SW.state()/ to our internal loaf
		if (is_nops_mode())
			subtract puncture from loaf /hbar/
		}

-->	maybe_do_diagnostics()
	-->     do_diagnostics()
		-->	compute_hbar_and_dt_dtt_in_diagnostics_SW()
		-->	diagnostics_SW().update_for_time()
		-->	do_diagnostics_with_time_derivatives()


==> anc/smp-v8.10.23/notes/2026-02-16ff.convergence.notes <==
smp v8.10.5 & 8.10.6
			ppart-ortho-50		nops-esrc-wt2-ortho-P4

hom hbarI		4th order		4th order
convergence

sourced hbarI		4th order		4th order
convergence

||hom hbarI||^2		4th order		1st order
convergence

<hom,sourced>.real	~4.4 order		1st order
<hom,sourced>.imag`	~4.4 order		1st order
<hom,sourced>		~4.4 order		1st order

instantaneous lambda	4th order		1st order
convergence

why do esrc inner products only converge at 1st order?
--> presumably there's some 1st order error in the esrc inner products,
    ** even ||hom||^2

                        <hbar_hom, hbar_esrc>
lambda_instantaneous := ---------------------
                        <hbar_hom, hbar_hom>

still smp v8.10.6
compare hom-state @ same time
esrc-ortho-50 != esrc-ortho-50 ********************************
What is causing this difference?
* grids are the same
* dissipation looks the same
* RHS @ t=0 ...

--> hom initial data had pfn subrracted
--> fixing this, and improving initial-data so we can set it in hom directly,
    we're now at smp v8.10.11
and esrc hom-state is now 4th order convergent @ t=80

**** nops-esrc-wt2-ortho-P4 lambda is now 4th order convergent!!
**** nops-esrc-wt2-ortho-P4 ortho hbarI are now ~4th order convergent!!


==> anc/smp-v8.10.23/notes/2026-02-18.record-data-call-tree <==
smp.cc:do_evolution()
CH.record_data_for_diagnostics(is_initial_data);
if (ortho_ptr != nullptr) 
        ortho_ptr->record_data_for_diagnostics(is_initial_data);

then in time-evolution loop
        CH.maybe_do_diagnostics(dont_use_hbar_history);
        if (ortho_ptr != nullptr) 
                ortho_ptr->maybe_do_diagnostics(dont_use_hbar_history);
 
        CH.time_step();			/////// crash here
        if (ortho_ptr != nullptr)
                ortho_ptr->time_step(CH.evolution_SW());

---------------------------------------------
call chain is:

ortho::time_step()
{
hom_CH().time_step();
assert(fuzzy<fp>::EQ(hom_CH().t(), t));		///// crash @ t=0.25
...
record_data_for_diagnostics();
}

ortho::record_data_for_diagnostics()
{
hom_CH()           .record_data_for_diagnostics(initial_data_flag);
ortho_diagnostics().record_data(ortho_SW(),     initial_data_flag);
}

chunk::time_step()
{
... take time step
record_data_for_diagnostics();
}

chunk::record_data_for_diagnostics()
{
get_diagnostics().record_data(evolution_SW(), initial_data_flag);
}

diagnostics::record_data()
{
...
if (! initial_data_flag)
        our_loaf().rotate_slices();
assert(fuzzy<fp>::EQ(our_loaf().current_t(), t));	<<<<<<<<<< assert() fail
...
}


==> anc/smp-v8.10.23/notes/2026-02-28.more-general-output-times <==
Sat Feb 28 13:25:32 PST 2026

Right now output time spacings are aways an arithmetic progression,
whose spacing we choose to be an integer divisor of the orthogonalization
time interval:

e.g.,
ppart-ortho-50		output every 10M, ortho every 50M
nops-esrc-wt2-ortho-P4	output every P/12=10.1157332126987,
			ortho every P/4=30.347199638096

For some plots, I want to plot ortho times +/- 1M or +/- P/120=1.01157332126986M
i.e., for ppart-ortho-50 I'd like output at the usual
0	10	20	30	40	50	60	70	...
and also at
  1                                   49  51			...

I can do this by doing output every 1M
but that produces a huge number of output files (mostly unused).

So, how to specify/code the desired set of output files.

Option #1:
basic output interval = 1M, suppress times I don't want

Option #2
basic output interval = 10M, add the extra times

I think option #2 is cleaner
--> I'll specify a set of time offsets relative to orthogonalization times
    (the time offsets should be multiples of the time step, but are otherwise
    unconstrained)
then /diagnostics::/ /is_norms_output_time()/ and /is_gridfn_output_time()/
will check these time offsets


==> anc/smp-v8.10.23/notes/2026-03-23ff.constraint-norms-etal <==
Mon Mar 23 16:04:17 PDT 2026

constraints inner-product norm
* is it really of just the constraints, or is it doing other gridfns as well?
  see /compute_and_output_grid_norms()/ around misc.cc:254
  --> actually, looks like it's doing Y1,Y2,Y3,Y4,Ynorm
  --> *** FIX THIS BUG IN v8.10.20 ***


constraints convergence:
... plot constraints-norms.log u 1:2 for different resolutions
* ppart-ortho-50 convergence looks good, really wants dx0.03125 run to 2000M
* nops-esrc-wt2-ortho-P4 convergence looks fairly good
  (dx0.0625 is unusually good)
  ... 1000M is ok
* ppart-ortho-oa-50 convergence looks good, slowly rises at late times,
  really wants dx0.03125 run to 2000M
* nops-esrc-gto20-wt2-ortho-P4 convergenceis mediocre
  but looks like it would be better if 0.0625 and 0.03125 run to 2000M


==> anc/smp-v8.10.23/notes/2026-04-04ff.Einstein-norms <==
Sat Apr  4 13:23:09 PDT 2026

~/sf/smp2/run/v8.10.19/evolution/sourced/smp-bs-barack-lousto/r=7.2/IP-hbar/diagnostics-compute-dt-hbar-and-dtt-hbar-via-time-FD/fig/ppart-ortho-50/Einstein-convergence

Using ~/bin/integrate.data I have computd the actual inner-product-integral
norm of the pointwise norm of the Einstein tensor.  This is limited in
accuracy by the fact that we only output the Einstein tensor pointwise norm
every rstar=1M.

But I now see that each run also includes an
   ortho-Einstein-grid-norms.log
file.  The header comments in this file say it gives
* inner-product norm of G_dd radial dependence
* infinity-norm[gridfns] of infinity-norm[components]
over the inner-products pair of intervals.

Looking at the code (Einstein.cc:344 :363 :396) I see that both header
comments are wrong.  The file actually contains
{RMS,infinity}-norm over grid points in the inner-product two-intervals
of /sqrt(pointwise_tensor_norm_squared())/ of Einstein tensor components.

*** FIX HEADER COMMENTS IN v8.10.21 ***

Because I used the same set of output points rstar=-30(1)30 for all resolutions,
I think that this RMS-norm is actually *better* than my inner-product-integral
norm for use in convergence tests -- the individual points should show
4th order convergence of the Einstein-tensor-pointwise-norm, so (I hope)
the RMS-norm over grid points will also show 4th order convergence.


==> anc/smp-v8.10.23/notes/2026-04-30.TODO <==
TODO after talking on zoom to 
  Lidia Gomes Da Silva <lgomesda@sissa.it>
  Peter Diener <diener@cct.lsu.edu>
with email cc to
  "J.E.Thompson@soton.ac.uk" <J.E.Thompson@soton.ac.uk>

JT smp TODO:
add makefile target:   make code-tarball
add makefile target:   make parfiles-tarball

LSU blocks executable files in tarball
--> turn off exec bit, include shell script to restore exec bit


==> anc/smp-v8.10.23/notes/2026-06-05.output-notes <==
Fri Jun  5 17:30:58 PDT 2026

It looks like this bugfix:
> 8.10.20 2026-04-22   fix constraints norms-over-grid-points to only norm over
>                      Y1,Y2,Y3,Y4 (previously it normed over Y1,Y2,Y3,Y4,Ynorm)
actually makes a large difference in the /lambda/ trajectories:
v8.10.22/8.10.23 output is quite different from 8.10.14/8.10.19 output
(I checked 8.10.14 == 8.10.19, and 8.10.23 = 8.10.22 + an extra fixed-lambda
option which isn't on in these runs)

Looking at 8.1022/8.10.23 output:

			instantaneous-lambda
ppart-ortho-50		Re[lambda] yrange [-1.04:-0.99], ysize 0.05
			Im[lambda] yrange [-0.01:+0.06], ysize 0.07
nops-esrc-wt2-ortho-P4	Re[lambda] yrange [-1.01:-0.95], ysize 0.06
			Im[lambda] yrange [-0.08:+0.01], ysize 0.09


==> anc/smp-v8.10.23/notes/boost-optional-etal <==
# I have
boost-1.66.0p7      free peer-reviewed portable C++ source libraries


https://www.boost.org/doc/libs/1_66_0/libs/optional/doc/html/boost_optional/tutorial/optional_references.html
https://en.cppreference.com/w/cpp/utility/optional

https://www.fluentcpp.com/2018/10/02/pointers-references-optional-references-cpp/
https://www.fluentcpp.com/2018/10/05/pros-cons-optional-references/

----------------------------------------

https://www.boost.org/doc/libs/1_66_0/libs/core/doc/html/core/ref.html
https://en.cppreference.com/w/cpp/utility/functional/reference_wrapper
https://stackoverflow.com/questions/26766939/difference-between-stdreference-wrapper-and-simple-pointer


==> anc/smp-v8.10.23/notes/guarding-nan-subexpressions-in-Sage-generated-code <==
Sun Jun 14 09:18:40 PDT 2020

As of smp v4.9, computing the Einstein tensor /G_dd/ on Gaussian initial
data for ell=4 emm=3 gives NANs everywhere.  The problem is in the
Sage-generated code for computing G_dd(0,3), which has a subexpression
	  sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
	* sqrt(ell - emm - 2)*mu*r*hbar8*pow2(sin_theta)*Ylm_ell_emmp3
This is a product of factors.
The Ylm factor vanishes unless
	-ell <= emm+3 <= ell
which is equivalent to (each line)
	-ell-emm <= 3 <= ell-emm
	-ell-emm-3 <= 0 <= ell-emm-3
ignoring the lower bound gives
	ell-emm-3 >= 0
i.e.
	ell-emm-2 > 0
so we know that the argument to the /sqrt()/ in the /sqrt(ell - emm -2)/ factor 
can never be negative.

But C++ doesn't know this... and for ell=4 emm=3 this tries to take /sqrt(-1)/,
gets a NAN, and this propagates because NAN * field(0) = NAN.

==>

The solution is to guard the entire subexpression with the Ylm-nonzero
predicate, i.e., to replace the entire subexpression with
	((emm+3 >= -ell) && (emm+3 <= ell))
	?
	  sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
	* sqrt(ell - emm - 2)*mu*r*hbar8*pow2(sin_theta)*Ylm_ell_emmp3
	:
	field(0.0)

Q: How best to do this?

option #1
Do it by hand.  There are only 4 /sqrt(ell - emm - INTEGER)/ subexpressions
in the generated Einstein-fragment.cc file
--> PROBLEM: there's a danger of making mistakes
--> PROBLEM: what if I need to rerun /doit.make-cc/ after a change in Sage
         (this would wipe out my hand-edits)

option #2A
***** DO THIS *****
==> PROVED COMPLICATED, VERY HARD TO GET CORRECT GUARDS
Modify my existing perl /sub.make-cc/ to "do it by hand",
using hard-coded patterns to match the offending products
and introduce the guard
--> this should be pretty safe
--> this allows re-running /doit.make-cc/
--> worst-case is that patterns fail to match after some change in Sage
    and then this is a no-op so the original problem would return,
    but at least answers wouldn't be wrong

option #2B
= same as #2A but have the patterns match "arbitrary products"
--> PROBLEM: this is tricky, probably requires a pre-xform of (ell - emm - N)
    into an atom and then a back-xform after we match the product
==> probably not worth the complexity

Option #3
Fully automate the process:
* use a perl library to parse the Sage-generated C code into a parse tree
* walk the parse tree, recursively flattening multi-factor products
* match (multi-factor) products with the appropriate Ylm factors
  [optionally: AND the appropriate (ell - emm - N) factors]
* introduce the guard predicate
* regenerate C code
--> PROBLEM: this is a fair bit of work to code (&& test/debug)

Option #4
***** DO THIS (4B) *****
Use a different solution:
modify the conputation to get correct results "automatically":
* sqrt(negative) would return either [option #4A 0] or [option #4B pure imaginary]
* Ylm(emm > |ell) would return 0
then "normal" arithmetic should give correct results


==> anc/smp-v8.10.23/notes/guelph--phys-3130--spherical-harmonics.www <==
https://www.physics.uoguelph.ca/chapter-4-spherical-harmonics


==> anc/smp-v8.10.23/notes/misc <==
2019-12-23
Barack & Lousto (2005)
--> original diamond-cell scheme for 1+1 wave eqn with delta-fn source
is from their ref [33]
= Lousto & Price (1997)
~/library/papers/1997/lousto-price.prd-56-6439.understanding-initial-data-for-BH-collisions.pdf
and also used by
Martel & Poisson (2002)
~/library/papers/2002/martel-poisson.prd-66-084001.perturbation-analysis-of-initial-data-for-radial-infall-of-particle-into-schw.pdf


2020-01-15
*** verify that glg orthogonalization scheme really works
*** use virtual fns instead of templates for inheritance
Barack & Lousto (2005) formalism
* they did: time-integrate Schwarzschild metric perturbations
  in generalized Lorenz gauge using tensor Ylm decomposition
  --> integrate in 1+1D
  use delta-fn source for a particle in circular orbit
Dolan & Barack (2013)
* they did: time-integrate Schwarzschild metric perturbations
  in generalized Lorenz gauge using using only $e^{im\phi}$ decomposition
  (prototype for Kerr) --> integrate in 2+1D
  use effective src for particle in circular orbit

what I want to do is combine these:
* time-integrate Schwarzschild metric perturbations in Lorenz gauge
* use tensor Ylm decomposition as in Barack & Lousto 2005
  --> use Barack & Lousto 2005 + effective src = Dolan & Barack (2013)
  --> integrate in 1+1D
  --> do all (ell,emm) so I can reconstruct perturbation
* use Barry's Schw grav puncture fn & effective src
        ~/sf/barry/LorenzGauge1DEffectiveSource
  --> gives each Barack-Lousto tensor basis component for each (ell,emm)
  --> gives puncture fn & its 1st & 2nd radial derivs
  ***** I NEED TO COMPUTE esrc IN TERMS OF THIS *****
* use same generalized Lorenz gauge to stabilize m=0
* use my continuous orthogonalization scheme to stabilize m=1 gauge mode
  ... do it "internally" by running two evolutions in parallel
      (cost is ~ a factor of 2, but only need this for m=1 so overall
      sum(m) cost will be only 5% or so)
* use same gauge constraint damping to stabilize m >= 2


2020-01-16
* do I want the option of sourcefree?  point-particle source?
* [FUTURE] maybe consider "drifting coordinates" inside the worldtube
           to keep the puncture stationary for better FD?
* [FUTURE] maybe try out dG?
           but that wants a very different code organization
           (need integrals of effective_src * basis_fns)
           --> postpone
* for simplicity, stay with Schwarzschild coords (not Eddington-Finkelstein)
* but DO have a "physics_system" abstraction in the code so I could
  play with other slicings if necessary
* use Zenginoglu hyperboloidal slicing at Scri & at horizon

* START: derive Ylm_decompose(Schwarzschild metric perturbations)
  --> follow Barack & Lousto

2020-01-18
*** CHECK THAT BARRY'S esrc is for esrc*tensor_Ylm
*** or figure out how to compute integrals of esrc*tensor_Ylm
*** in terms of scalar Ylm (or whatever else Barry has)
*** or ask Barry to redo for tensor Ylm

How to do drifting coordinates?
  - mapping from physical --> drifting is triangle fn
    ==> drifting grid spacing in physical space is != adjacent physical grid
                                                      spacing
        --> need extra interpolation at WT bndry
  - cleaner is to keep r_drift = r_physical for at least a molecule
    width around WT bndry, then SMOOTHLY adjust it
  - or could use separate smooth fns below/above particle
    ... but that would make physical grid spacing below != above
        which complicates C2 FD @ particle
  --> cleanest is to have a smooth r_drift(r_physical)
      which is the identity for >= a molecule radius @ WT bndry
      and for >= a molecule radius @ particle

Do we do drifting coords at the level of FD, or slightly higher
at the same level as Zenginoglu compactification, or higher up in GR eqns?
I think "same level as compactification" is cleanest.
I.e., combined compactified-and-drifting coord R is defined by:

R = { compactify_fn(r) if r < r_inner_transition
    { compactify_fn(r) if r > r_outer_transition
    { drift_fn(t,r) if r in worldtube and not close to WT bndry
    { r otherwise

I call this "smooth-distorted drifting coords".

downside of drifting coords:
* when we "snap back" & move WT, we have to interpolate throughout WT,
  not just at new/old points

--> still another way to get the same effect as drifting coords
    would be to use "sliding" coordinates:
     have a subgrid which is attached to the particle, and FD on that.
     (subgrid has fixed spacing in physical coords)
... but then interpolating between sliding subgrid <--> main grid
    would cause bump-fn errors again

--> better to keep smooth-distorting-drifting coords



2020-08-20

How to specify I/O file names -- maybe use a lambda?

arguments would be some or all of
* time
* k
* slice name?
* gridfn name?
result would be the file name (a std::string)

sample file names:
% ls t=100.*
t=100.Einstein             t=100.constraints.Y4       t=100.state.hbar.X10
t=100.state.hbar.X8        t=100.state.hbar.X9        
% 


==> anc/smp-v8.10.23/notes/sage/how-to-define-unknown-fn <==
Sat Jan 25 22:43:34 PST 2020
defining unknown functions
https://nbviewer.jupyter.org/github/egourgoulhon/BHLectures/blob/master/sage/Kottler_solution.ipynb



The static and spherically symmetric metric ansatz, with the unknown functions $A(r)$ and $B(r)$:

g = M.lorentzian_metric('g')
A = function('A')
B = function('B')
g[0,0] = -A(r)
g[1,1] = B(r)
g[2,2] = r^2
g[3,3] = (r*sin(th))^2
g.display()




==> anc/smp-v8.10.23/notes/wolfram_spherical-harmonic-basic-formulas.www <==
http://functions.wolfram.com/Polynomials/SphericalHarmonicY/20/ShowAll.html


==> anc/smp-v8.10.23/src/CODESTYLE <==
Notes on the C++ Code Style
===========================

This file documents some general programming conventions used in this code.
The code requires a C++17 compiler; as of 2021-12-27 I'm using clang 11.1.0
and as of 2025-09-25 I'm using clang 16.0.6.

No exceptions are ever explicitly thrown or caught.

The code uses /dynamic_cast<...>/ in some places.  Some class hierarchies
have /this_*/ and/or /self_*/ inline member functions which effectively
provide optimized /dynamic_cast<...>/.


File Naming
===========
*.c, *.h	C code, headers (headers may also be included by C++ code)
*.cc, *.hh	C++ code, headers

All header files are guarded against multiple inclusion in the standard
manner.  (This is a change from past codes I've written!)

A header file in some other directory within the code is included using
its basename only, as in
  #include "foo.hh"
with a compiler -I option (specified in a Makefile) to tell the compiler
what directory or directories to look in for the inclusion.


Data Types
==========

General-purpose integers, including grid-point indices, are 'int'.
The code probably won't work very well if this is < 32 bits long.
Some code is templated on an integer datatype 'itype'; this is typically
int or long long.

General-purpose floating-point numbers are 'fp'.  Much of the ./util/
code is templated on this type; ./Schw/ and ./evol/ code generally
assumes this is a typedef (declared in ./common/common.hh).  This is
currently 'double' but might change in the future.

The code uses std::numeric_limits for information about the fp datatype.
There are also util::numeric_constants (for constants like pi) and
util::numeric_formats (for printf/boost::format formats) templates.


Debug printing
==============

The parameter  verbose  controls the overall level of debug printing
in various parts of the code.  Roughly speaking:
  0     no debug printing
  1,2   a little bit
  3-5   a moderate amount
  6-9   a lot
  10    a huge amount (eg printing at every grid point)
Some classes have their own class-local verbose parameters, whose values
always default to the global verbose value.


Code Layout/Indentation
========================

Almost all comments are C++-style //-to-end-of-line comments.
In C files, or in header files which have to be C-compatible,
I use C-style /* comments */.

Almost (but not quite) all the code fits into 80 columns.

The indentation style is a bit unusual, and is best described by the
following examples.  Roughly speaking, indentation depth reflects execution
frequency.  Normal indentation is 1 tab stop = 8 spaces.  (Some functions
with deeply-nested code use 4 spaces instead; in such cases the indentation
is done with a combination of (8-space) tab characters and spaces.)
Sometimes a block of code is "outdented" back towards the left margin
if it's too deeply indented to fit easily in an 80-column window.

Examples:

<surrounding code>
if (condition #1)
	<if-condition-#1-true code>
   else <if-condition-#1-false code>
if (condition #2)
	{
	<if-condition-#2-true code>
	<if-condition-#2-true code>
	}
   else {
	<if-condition-false code>
	<if-condition-false code>
	}

<surrounding code>
	while (condition)
	{
	<loop body>
	<loop body>
	}

<surrounding code>
	for (int i = 0 ; i < N ; ++i)
	{
	<loop body>
	<loop body>
	}


All switch statements should have a  default:  case (which usually just
prints an error message to  cerr  and calls  std::abort()  or  std::exit() .

<surrounding code>
switch	(expression)
	{
case 42:
	<code for this case>
	<code for this case>
	break;
case 69:
	<code for this case>
	<code for this case>
	break;
case 105:
	<code for this case>
	<code for this case>
	break;
default:
	<code for this case>
	<code for this case>
	break;
	}

If-else chains usually (but don't always) have a default case; they're
layed out similarly to switch statements:

<surrounding code>
if	(test 1)
	{
	// code for case 1
	}
else if (test 2)
	{
	// code for case 2
	}
else if (test 3)
	{
	// code for case 3
	}
else	{
	// code for default
	}

If I just need a local scope for some variables (eg for debug printing),
I indent the { and } 2 spaces, as in
<preceding code>
  {
int i,j,k;
<code using i,j,k>
  }
<following code>

Except for functions written inline in a class declaration (see below),
code being in the body of a function does not receive any extra indentation
apart from that described above for if/else, switch, or looping constructs:

//
// block comment describing function
//
int foo(fp x, int bar, int baz)
{
<body of function>
<body of function>
}


Const
=====

const qualifiers are used wherever possible, and all code should be
const-correct.  mutable is used in a few places.

Non-inline functions usually declare value-semantics arguments as const ;
if they don't they probably should and I just forgot.  That is, at present
the code usually does

// foo.hh
class	foo
	{
	//
	// It would be legal, and semantically equivalent, to write the
	// following function declaration as
	//   int blah(const int x, const int y) const
	// In the past I have done so (this made it easier to copy the
	// prototype to the function body or vice versa), but now I often
	// omit // such redundant 'const' qualifiers on in-class function
	// prototypes they add clutter to the prototype.
	//

	// compute the blah function of x and y
	int blah(int x, int y) const
	};

// foo.cc
#include "foo.hh"

// Declaring arguments 'const int' here does have meaning: it means
// that within the body of this function, the variables x and y are
// const (& hence any inadventant attempts to change them will be
// caught by the compiler).
int foo::blah(const int x, const int y)
	const
{
...
}

At present, the only uses of  const_cast<...>(...)  are to interface
with GSL functions in pfes_2D:: and test_pfes_2D.cc


Types and Casts
===============

All code should be fully type-secure: there is no aliasing of different
data types and no use of  reinterpret_cast<...>(...) .  The only uses of
void* pointers are in one test driver, /test_slice.cc/.

There aren't many casts, and those that there are, are usually new-style
(static_cast<...>(...) et al).  There are no C-style casts (type)value .


Pointers and References
=======================

Quoting from http://www.gnu.org/prep/standards_toc.html:
> 01. Pointers and references
>   char* p = "flop";
>   char& c = *p;
>      -NOT-
>   char *p = "flop";  // wrong
>   char &c = *p;      // wrong
>
>     Reason: In C++, definitions are mixed with executable code.  Here,
>             p is being initialized, not *p.  This is near-universal
>             practice among C++ programmers; it is normal for C hackers
>             to switch spontaneously as they gain experience.


C++ Namespaces
==============

All system header files are included in the modern C++ form
  #include <cmath>
which puts variables *only* in the std:: namespace, not in the global
namespace.

Low-level utility routines live in the C++ namespaces  util::  and
 param:: , and Schwarzschild-spacetime functions in the namespace
 Schw:: .  All the higher-level code except main() lives in the namespace
 smp:: .  All functions private to a single file live in an anonymous
namespace (which is usually nested inside the smp:: namespace).


Error handling
==============

This code doesn't explicitly use C++ exceptions: no code in this code
explicitly throws or catches an exception, and no function has an exception
specification.  I haven't made any effort to make the code exception-safe. :(

Instead, the code's error handling strategy is to print a descriptive message
to /std::cerr/ and then call /std::exit(util::exit_error)/ (decorated with
a /*NOTREACHED*/ wing comment for visibility).

If a library function throws an exception, C++ will eventually call terminate()
which will print a message about an uncaught exception and abort the process.


C++ Classes and Libraries
=========================

All the main data structures are C++ classes.  data members are always
private, are declared at the end of the class, and have names with a
trailing '_'.  No other identifiers in this code have such names.

Most "large" classes inherit from  boost::noncopyable  to make themselves
non-copyable and non-assignable.  In this case I don't declare a copy
constructor or assignment operator.

Classes that never actually have objects constructed (e.g., whose only
porpose is to package up a bunch of static functions, enums, typdefs,
nested classes, etc, possibly with template arguments) inherit from
 util::nonconstructable .  In this case I don't declare a constructor,
destructor, copy constructor, or assignment operator.

I use std::vector whenever it's convenient.  Inspired by Erik Schnetter,
I always use  v.at(i)  instead of  v[i] , even if  i  is "known" to be
in-range by virtue of the surrounding code.  The extra checks are cheap,
and might catch some bugs...  A lot of the code uses my own 1-D and 2-D
array classes  util::array_1d  and  util::array_2d , which allow for
subscripts which don't start at zero.  These classes also do full
checking of all array accesses.

I write a C++ class declaration as follows:

// foo.hh

#include "util.hh"
class	foo
	{
public:
	// compute the frob index of x and y
	int frob(int x, int y) const { return x*x_ + y*y_; }

	// compute the frobnostication coefficient of x, y, and z
	int frobnostication_coefficient(int x, int y, int z) const
		{ return frob(x-y, y-z) * frob(y-z, z-x) * frob(z-x, x-y); }

	// compute something that takes a couple of lines
	// involving maybe a conditional expression, but no other control flow
	// (generally no if/else/switch or looping)
	int slightly_longer_stuff(int x, int y) const
		{
		assert(x >= 0);
		assert(y >= 0);
		return (util::is_even(x*y) ? even_computation(x,y)
					   :  odd_computation(x,y);
		}

	// code longer than /slightly_longer_stuff()/
	int complicated_fn(int x, fp y);

	// *** constructor, destructor ***
	foo(int x_in, int y_in)
		: x_(x_in), y_(y_in)
		{ }
	// default compiler-generated destructor is ok

	// *** data ***
private:
	const int x_, y_;
	}

The constructor (and destructor, copy constructor, and assignment operator,
if these are present) are always the last thing in the class except for
possible private helper functions and the member data.  Where constructor
arguments would otherwise have the same name as a member function, I suffix
the constructor arguments with "_in".

When the default compiler-generated functions are ok, older code comments
this explicitly:
	// default compiler-generated destructor is ok
	// default compiler-generated copy constructor is ok
	// default compiler-generated assignment operator is ok
Newer code declares them with the new "= default" syntax:
	~foo() = default;
	foo(const foo& rhs) = default;
	foo& operator=(const foo& rhs) = default;

If a constructor's initialization list for a member variable (say /Y_/)
uses another member variable (say /X_/), then /X_/ must be declared before
/Y_/ in the class; I always document such a constraint with a comment in
/X_/'s declaration:
	// *** DECLARATION ORDER ***
	// this must be delared before /Y_/
	int X_;


C++ Templates
=============

Many of the low-level utility functions/classes are C++ templates,
templated on the floating-point data type  fp .

I instantiate all templates explicitly at the end of the appropriate .cc
file.  Some C++ compilers offer "automatic" template instantiation.  In
practice this doesn't always work reliably, so I highly recommend turning
*off* all automatic template instantiation "features" when compiling this
code.

When declaring a template, I use
  template <typename T>
for a "small" template parameter T with value semantics (e.g., 'double'
or 'std::complex<double>'), and
  template <class X>
for a "large" template parameter X which is typically a nontrivial class
defined elsewhere in this code.


I/O
===

All I/O is done using the C++ <iostream> classes.  I use  boost::format()
extensively for printf()-style formatting.

File I/O is currently all ASCII, but this is an "implementation detail"
only, and is encapsulated inside low-level I/O functions in case I decide
to implement binary I/O in the future.  Since  std::ifstream  and
 std::ofstream  do NOT inherit from  std::fstream , we generally use the
latter to allow common low-level service functions (e.g. /util::open_io_file()/)
to be used on both input and output files.

In versions of the code <= 8.7.11, all output files were output into a single
"model directory".  This often results in huge directories (i.e., directories
containing a huge number of files), which was/is awkward.  Starting with
version 8.8, I've moved to having a separate subdirectory for each time
step.  See the comments in "geometry.hh" (search for "***** I/O *****")
for details on the new design.


Miscellaneous
=============

bool, typename, explicit, and mutable are used.

I use multiple inheritance for mixin classes.

Most larger objects, particularly those with virtual functions,
have their ownership managed via /std::unique_ptr/.  Factory functions
named /make_CLASSNAME/ return /std::unique_ptr/.

I always assume the modern for-loop declaration scope rules.

I use /assert()/ (declared in <cassert>) heavily for sanity checks.

Obselete code is often inside
#ifdef NOT_USED
// some code which I wanted at some time in the past, but don't currently use
#endif	// NOT_USED

*** VERY IMPORTANT ***
Most loops use *closed-interval* (inclusive) ranges, eg
// do something for i in [min_i, max_i]
	for (int i = min_i ; i <= max_i ; ++i)
	{
	// do something with i
	}

Each .cc source file should begin with a "table of comments" block
comment listing all the functions defined in the file.  Functions with
a "///" comment (or "**" for C) are local to the file; functions with
a "//" comment (or "*" for C) are global (i.e., visible to the linker).

Functions are usually separated by
//******************************************************************************
comments (that's 78 asterisks, for a total width of 80 columns).
Within a contiguous block of closely-related functions the separator
comment is sometimes
//**************************************
(that's 38 asterisks, for a total width of 40 columns).  A "major
division" between different sorts of code in the same file (eg
members of different classes, or functions vs template instantiations)
is sometimes marked by a triple separator comment,
//******************************************************************************
//******************************************************************************
//******************************************************************************

A comment
// FIXME
means something should be fixed in the future, but it's not ultra-urgent
(the code probably works in its present form).

A comment
// FIXME FIXME
is a stronger version of this; it means the code compiles ok, but will
(probably or certainly) give wrong results if executed.  For example, a
not-yet-implemented function body might have this comment.

Finally, a comment
// FIXME FIXME FIXME
means the code won't compile correctly.  Hopefully this last case will
never make it into CVS...


==> anc/smp-v8.10.23/src/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/smp-v8.10.23/src/Makefile.common <==
# common Makefile definitions for this project

# OpenBSD 6.2: see  ~/sf/ksf/src/cc-try/README.openbsd-compilers
# for a discussion of how various compilers do/don't work with boost
CXX		:= clang++-19
override \
  CXXFLAGS	+= --std=c++17

ifneq ($(findstring(clang, $(notdir $(CXX)))),"")
# clang needs this hint to find boost headers;
# using -isystem instead of -I disables warning messages in the boost headers
override \
  CXXFLAGS	+= -isystem /usr/local/include -L/usr/local/lib

# don't want "warning: argument unused during compilation"
# if we're not actually linking
override \
  CXXFLAGS	+= -Wno-unused-command-line-argument
endif


==> anc/smp-v8.10.23/src/README <==
This directory tree contains the /smp/ source code.

Subdirectories (layered, presented here from low- to high-level):
./perl-try/	try out Perl features & code ideas
./python-try/	try out Python features & code ideas (Sage is written in Python)
./Sage-try/	try out Sage features & code ideas
./eqns-try/	try out Sage code/ideas for generating tensor equations
./cc-try/	try out C++ features & code ideas
./util/		low-level utilities that don't "know" any relativity,
		and various test drivers
		... everything here lives in /util/ or /param/ namespace
./barry/	my copy of Barry Wardell's /LorenzGauge1DEffectiveSource/
		code, and the modifications to adapt it for use in /smp/
./common/	stuff common to multiple other directories;
		in practice this is code-wide definitions like
		our typedefs for /fp/ and /field/
		... everything here lives in /smp/ namespace
./eqns/		code to derive the equations (using Sage)
./Schw/		Schwarzschild-spacetime stuff, and a few test drivers
		... everything here lives in /Schw/ namespace
./evol/		the main time evolution code and various test drivers
		... everything here lives in /smp/ namespace
./misc/		auxiliary codes, e.g., to convert Marta's data files into
		my format or to do the final self-force computation by
		summing over many ell-emm modes
./unused/	code that's currently unused (it might have been used
		in the past)


CODE NOTES
==========
The code is written in C++ (about 60K lines, of which about 1/3 are test
drivers).  (There is also about 2K lines in Sage (using SageManifolds)
to generate C/C++ code fragments to calculate various tensor expressions;
these fragments are included into the main code with #include.)

The code should compile with any modern C++ compiler; I have mostly used
clang (gcc should also be ok).

The code uses gnu make (gmake) to direct the compilation.  Barry Wardell's
effective source originally used scons for this; I have modified it to
use gnu make.  Some of my data analysis code uses gnu awk (gawk).

The code uses the following external libraries:
* The Boost C++ libraries; any modern version should be ok.
* Barry Wardell's effective source uses the Gnu Scientific Library (GSL);
  again, any modern version should be ok.
* The GSL uses the CBLAS library, distributed as part of the LAPACK
  numerical-linear-algebra library.

I use gnuplot for all my graphics, including generating individual
frames of movies.  I use the netpbm package to manipulate movie frames
and encode them into mpeg movies.

As of summer 2026, I'm currently using the following versions of the
above software:
* clang 19.1.7
* gmake 4.4.1
* gawk 5.1.0
* Boost 1.87.0 on one computer, 1.89.0 on another computer
* GSL 2.7.1
* LAPACK 3.12.0 on one computer, 3.12.1 on another computer
* gnuplot 5.4.8
* netpbm 11.09.02

See ./CODESTYLE for a discussion of the general C++ programming style
and code conventions.

See ./evol/CODE.DESIGN and ./evol/CLASS.VTOC for more information on
how the code is organized.


COMPILATION
===========

Detailed compilation instructions are in
* ./evol/README (the main time-evolution code and various test drivers)
* ./Schw/README (the utility "print_Schw_coords" and a few test drivers)
* ./util/README (the utility "invert_gradual_turnon" and various test drivers)


==> anc/smp-v8.10.23/src/Schw/Makefile <==
# Makefile for this directory
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/Makefile,v 1.6 2021/01/10 09:03:12 jonathan Exp $

#
# Targets:
# test			all the test drivers
# test_*		individual test drivers
# bin			all the binaries
# clean			remove all object files, test binaries, and core files
# echo-src-files	echo the names of all source files in this directory,
#			one per line (this is used in preparing release
#			tarballs)
#
# Bugs:
# * This Makefile views every *.cc file as depending on all *.hh files.
#   This is conservative, i.e. sometimes it will re-compile things
#   unnecessarily.
#

include		../Makefile.common

override \
  CXXFLAGS	+= -I../common -I../util -I.
VPATH		:=   ../common   ../util   .
override \
  CXXFLAGS	+= -g -W -Wall

TEST_SRC	:= $(wildcard test_*.cc)
TEST_BINS	:= $(patsubst %.cc, %, $(TEST_SRC))
CODE_BINS	:= print_Schw_coords

SRC_FILES	:= $(filter-out CVS $(TEST_BINS) $(CODE_BINS) %.o %.core, $(wildcard *))

################################################################################

# try compiling a single file
define BUILD_TRY
$(CXX) $(CXXFLAGS) -c -o /dev/null $@.cc
endef

# compile & link a test driver
define BUILD_TEST
$(CXX) $(CXXFLAGS) -o $@ $(filter %.cc, $^)
endef

########################################

#
# top-level targets
#

.PHONY	: test
test	: $(TEST_BINS)

.PHONY	: bin
bin	: $(CODE_BINS)

########################################

black_hole Schw	:
	$(BUILD_TRY)

########################################

#
# individual test drivers & binaries
#
print_Schw_coords: print_Schw_coords.cc Schw.cc black_hole.cc \
                   param.cc util.cc *.hh
	$(BUILD_TEST)
test_black_hole	: test_black_hole.cc black_hole.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_Schw	: test_Schw.cc Schw.cc black_hole.cc param.cc util.cc *.hh
	$(BUILD_TEST)

########################################

.PHONY	: clean
clean	:
	-rm -f *.o $(TEST_BINS) *core*

.PHONY	: binclean
binclean: clean
	-rm -f $(CODE_BINS)

########################################

.PHONY	: echo-src-files
echo-src-files	:
	@for i in $(SRC_FILES); do echo $$i; done


==> anc/smp-v8.10.23/src/Schw/README <==
This directory contains functions describing Schwarzschild spacetime:

Schw.{cc,hh}		various free functions
black_hole.{cc,hh}	class /black_hole/, which is used throughout
			the higher-level code in ../evol/

There are also some test drivers.


To build:

(in this directory)
gmake clean
gmake test
gmake bin


==> anc/smp-v8.10.23/src/Schw/Schw.cc <==
// Schw.cc -- misc routines for Schwarzschild spacetime
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/Schw.cc,v 1.9 2024/06/24 07:37:59 jonathan Exp $

//
// circular_orbit_fns::Omega_of_r
// circular_orbit_fns::specific_energy_of_r
// circular_orbit_fns::specific_angular_momentum_of_r
// circular_orbit_fns::u_t_of_r
// circular_orbit_fns::u_phi_of_r
//
// y_of_r
// y_of_rstar
//

#include <cassert>
#include <cmath>

#include <limits>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

using std::cout;
using std::cerr;
using std::abs;
using std::sqrt;
using std::exp;
using std::log;
using boost::format;
using param::get_parameter;
using util::pow2;
using util::pow3;

// everything in this file is inside this namespace
namespace Schw
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// circular orbit formulas are from
// * Barack & Lousto (2005) [PRD 72, 104026 = gr-qc/0510019]
// * Dolan & Barack (2013) [PRD 87, 084066 = arXiv:1211.4586]
// * Wardell & Warburton (2015) [PRD 92, 084019 = arXiv:1505.07841]
//

//
// This function computes the angular frequency $\omega_\text{circ}$
// of a particle in a circular orbit of radius /r/ in Schwarzschild spacetime.
//
// The formula is equation (26) of Barack & Lousto (2005).
//
namespace circular_orbit_fns
	  {
fp Omega_of_r(const black_hole& BH, const fp r)
{
assert(r > BH.horizon_r());
const fp M = BH.mass();
return sqrt(M / pow3(r));
}
	  }

//******************************************************************************

//
// This function computes the specific energy $\mathcal{E}$ of a particle
// on a circular orbit of radius /r/ in Schwarzschild spacetime.
//
// The formula is equation (27) of Barack & Lousto (2005);
// which is identical to equation (3) of Barack & Sago (2007).
//
namespace circular_orbit_fns
	  {
fp specific_energy_of_r(const black_hole& BH, const fp r)
{
const fp M = BH.mass();
assert(r > 3.0 * M);

const fp f = f_of_r(BH, r);
return f / sqrt(1.0 - 3.0*M/r);
}
	  }

//******************************************************************************

//
// This function computes the specific angular momentum $\mathcal{L}$
// of a particle on a circular orbit of radius /r/ in Schwarzschild spacetime.
//
// The formula is equation (2.6) of Wardell & Warburton (2015).
// which is algebraically equal to equation (4) of Barack & Sago (2007).
//
namespace circular_orbit_fns
	  {
fp specific_angular_momentum_of_r(const black_hole& BH, const fp r)
{
const fp M = BH.mass();
assert(r > 3.0 * M);

return r * sqrt(M / (r - 3.0*M));
}
	  }

//******************************************************************************

//
// This function computes the time component of the 4-velocity of a
// particle on a circular orbit in Schwarzschild spacetime.
//
// The formula is equation (28) of Barack & Lousto (2005).
//
namespace circular_orbit_fns
	  {
fp u_t_of_r(const black_hole& BH, const fp r)
{
const fp E = specific_energy_of_r(BH, r);
const fp f = f_of_r(BH, r);

return E/f;
}
	  }

//******************************************************************************

//
// This function computes the phi component of the 4-velocity of a
// particle on a circular orbit in Schwarzschild spacetime.
//
// The formula is equation (28) of Barack & Lousto (2005).
//
namespace circular_orbit_fns
	  {
fp u_phi_of_r(const black_hole& BH, const fp r)
{
const fp E = specific_energy_of_r(BH, r);
const fp f = f_of_r(BH, r);

return (E/f) * Omega_of_r(BH, r);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes the auxiliary radial coordinate $y$ corresponding
// to a given areal radius $r$.
//
fp y_of_r(const black_hole& BH, const fp r)
{
assert(r > BH.horizon_r());
return std::log(r/BH.horizon_r() - 1.0);
}

//******************************************************************************

//
// This function computes the areal radius $r$ corresponding to a given
// tortise coordinate $r_*$, using the Newton's-method algorithm described
// in section~\ref{sect-Schw/finding-r-given-r_*} of ~/sf/smp/doc/notes.tex.
//
fp y_of_rstar(const black_hole& BH, const fp rstar)
{
static const int verbose = param::get_parameter<int>("Schw::verbose", 0);
const fp xstar = rstar/BH.horizon_r();

if (verbose >= 8)
	cout << format("Schw::y_of_rstar(rstar=%.15g)\n") % rstar;

const int max_iterations
   = param::get_parameter<int>("Schw::y_of_rstar.max_iterations", 30);
				      
const fp  tolerance
   = param::get_parameter<fp>("Schw::y_of_rstar.tolerance",
			      30.0 * std::numeric_limits<fp>::epsilon());

// initial guess
fp y = (xstar > 1.0) ? log(xstar - 1.0)
		     : xstar - 1.0;
fp fn = 0.0;		// declared outside loop
			// ==> visible for failed-to-converge error msg below
if (verbose > 8)
	{ cout << format("   initial guess: y=%.15g\n") % y; }

	for (int iteration = 1 ; iteration <= max_iterations ; ++iteration)
	{
	const fp exp_y = exp(y);
	fn             = 1.0 +     y  + exp_y -     xstar;
	const fp scale = 1.0 + abs(y) + exp_y + abs(xstar);
	if (verbose >= 10)
		cout << format("   iteration=%d: y=%.15g fn=%.15g\n")
			% iteration % y % fn;
	if (abs(fn) <= tolerance * scale)
		return y;				// *** NORMAL RETURN ***
	const fp fn_prime = 1.0 + exp_y;
	if (verbose >= 10)
		cout << format("      fn_prime=%.15g\n") % fn_prime;
	y -= fn/fn_prime;
	}

// get to here ==> failed to converge
cerr << format(
"***** Schw::y_of_rstar():\n"
"        Newton iteration failed to converge in %d iterations!\n"
"        rstar=%.15g\n"
"        latest y=%.15g fn=%.15g\n"
	      )
	   % max_iterations
	   % rstar
	   % y % fn;
assert(false);							/*NOTREACHED*/
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace Schw


==> anc/smp-v8.10.23/src/Schw/Schw.hh <==
// Schw.hh -- misc routines for Schwarzschild spacetime
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/Schw.hh,v 1.13 2022/02/05 07:13:27 jonathan Exp $
//
// f, f', and potential functions
// metric components
// circular_orbit_fns::
// coordinate conversions r <--> y <--> rstar
//

#ifndef SCHW__SCHW_HH
#define SCHW__SCHW_HH

#include <cmath>

#include "util.hh"
#include "common.hh"

#include "black_hole.hh"

// everything in this file is inside this namespace
namespace Schw
	  {
using smp::fp;

//******************************************************************************

//
// ***** misc functions *****
//

// $f(r)$ function
inline
  fp f_of_r(const black_hole& BH, const fp r) { return 1.0 - 2.0*BH.mass()/r; }

// $f'(r)$ function
inline
  fp fprime_of_r(const black_hole& BH, const fp r)
	{ return 2.0*BH.mass() / util::pow2(r); }

// $f''(r)$ function
inline
  fp fprime_prime_of_r(const black_hole& BH, const fp r)
	{ return -4.0*BH.mass() / util::pow3(r); }

// potential
// ... our sign convention is that this is positive
inline
  fp potential_of_ell_r(const black_hole& BH, const fp fp_ell, const fp r)
	{
	const fp f      = f_of_r(BH, r);
	const fp fprime = fprime_of_r(BH, r);
	return f * (fprime/r + fp_ell*(fp_ell+1.0)/util::pow2(r));
	}

//******************************************************************************

//
// metric components
//

// $g_{tt}$
inline
  fp metric_tt_of_r(const black_hole& BH, const fp r) { return -f_of_r(BH, r); }

// $g_{rr}$
inline
  fp metric_rr_of_r(const black_hole& BH, const fp r)
	{ return 1.0 / f_of_r(BH, r); }

// $g_{\theta\theta}$
inline
  fp metric_theta_theta_of_r(const black_hole& /* BH */, const fp r)
	{ return util::pow2(r); }

// $g_{\phi\phi}$ on the equator
inline
  fp metric_phi_phi_equator_of_r(const black_hole& /* BH */, const fp r)
	{ return util::pow2(r); }

//******************************************************************************

//
// functions for a particle in a circular orbit of radius /r/
//
namespace circular_orbit_fns
	  {

// circular orbit angular frequency $\omega_\text{circ}(r)$
fp Omega_of_r(const black_hole& BH, const fp r);

// particle energy per unit mass $\mathcal{E}$ (must have $r > 3M$)
fp specific_energy_of_r(const black_hole& BH, const fp r);

// particle angular momentum per unit mass $\mathcal{L}$ (must have $r > 3M$)
fp specific_angular_momentum_of_r(const black_hole& BH, const fp r);

// particle 4-velocity $u = (u^t, 0, 0, u^\phi)$
fp u_t_of_r(const black_hole& BH, const fp r);
fp u_phi_of_r(const black_hole& BH, const fp r);

	  }	// namespace circular_orbit_fns

//******************************************************************************

//
// ***** coordinate conversions *****
//

//
// coordinate transformations $r$ <--> $y$ <--> $r_*$
// as per my ksf notes p.54 & my smp notes p.9.5
//

// $r$ <--> $y$
inline
  fp r_of_y(const black_hole& BH, const fp y)
	{ return BH.horizon_r() * (1.0 + std::exp(y)); }
fp y_of_r(const black_hole& BH, const fp r);	// ill-conditioned for
						// r just outside the horizon

// $r_*$ <--> $y$
inline
  fp rstar_of_y(const black_hole& BH, const fp y)
	{ return BH.horizon_r() * (1.0 + y + std::exp(y)); }
fp y_of_rstar(const black_hole& BH, const fp rstar);	// very slow:
							// numerically inverts
							// rstar_of_y())

inline
  fp rstar_of_r(const black_hole& BH, const fp r)
	{ return rstar_of_y(BH, y_of_r(BH,r)); }
inline
  fp r_of_rstar(const black_hole& BH, const fp rstar)	// very slow:
	{ return r_of_y(BH, y_of_rstar(BH,rstar)); }	// uses y_of_rstar()

//******************************************************************************

	  }	// namespace Schw

#endif	// #ifndef SCHW__SCHW_HH


==> anc/smp-v8.10.23/src/Schw/black_hole.cc <==
// black_hole -- a Schwarzschild black hole
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/black_hole.cc,v 1.6 2022/08/17 00:07:39 jonathan Exp $
//
// black_hole::black_hole(mass specified explicitly)
// black_hole::black_hole(mass specified via parameters)
// black_hole::describe_me
//

#include <cassert>
#include <cmath>

#include <string>
#include <iostream>
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"

using std::cout;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace Schw
	  {

//******************************************************************************

//
// This function constructs a  black_hole<fp>  object, with the
// black hole's mass given by an explicit constructor argument.
//
black_hole::black_hole(const fp mass_in)
	: mass_(mass_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("black_hole::black_hole(explicitly-specified mass=%g)\n")
		% mass();

assert(mass() > 0.0);
}

//******************************************************************************

//
// This function constructs a  black_hole<fp>  object, obtaining the
// black hole's mass from a parameter.
//
black_hole::black_hole()
	: mass_(get_parameter<fp>("Schw::mass", default_mass)) // no comma
								     // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("black_hole::black_hole(parameter-specified mass=%g)\n")
		% mass();

assert(mass() > 0.0);
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of the
// black hole.
// ... the result is NOT terminated by '\n'
//
std::string black_hole::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("Schwarzschild black hole, mass=%g") % mass();
return buffer.str();
}

//******************************************************************************

	  }	// namespace Kerr


==> anc/smp-v8.10.23/src/Schw/black_hole.hh <==
// black_hole -- a Schwarzschild black hole
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/black_hole.hh,v 1.4 2020/02/13 00:12:33 jonathan Exp $

#ifndef SCHW__BLACK_HOLE_HH
#define SCHW__BLACK_HOLE_HH

#include <string>

#include "common.hh"

// everything in this file is inside this namespace
namespace Schw
	  {
using smp::fp;

//******************************************************************************

//
// A  black_hole<fp>  object stores basic information (i.e., the mass)
// of/for the (Schwarzschild) black hole.  A  black_hole<fp>  is a
// lightweight object with value semantics.  It's immutable once
// constructed, i.e., it has only const member functions.
//
// Although it's not enforced, in practice there's only a single (global)
// black_hole  object; code generally gets a const reference to this.
// FIXME: we should enforce "only one" (e.g., via the singleton pattern)
//
// All constructors for this class enforce the sanity conditions
//	mass > 0
//
class	black_hole
	{
public:
	fp mass() const { return mass_; }
	fp horizon_r() const { return 2.0*mass(); }

	// returns a 1-line human-readable description of the
	// ghost-zone geometry
	// ... the result is NOT terminated by '\n'
	std::string describe_me() const;


	//
	// ***** constructor, destructor *****
	//

	// mass given explicitly
	explicit
	  black_hole(const fp mass_in);

	// mass/spin set from parameters
	explicit
	  black_hole();

	// default mass for set-from-parameters constructor
	static constexpr fp default_mass = 1.0;

	// default compiler-generated destructor,
	// copy constructor, and assignment operator are all ok


	//
	// ***** data *****
	//
private:
	const fp mass_;
	};

//******************************************************************************

	  }	// namespace Schw

#endif	// #ifndef SCHW__BLACK_HOLE_HH


==> anc/smp-v8.10.23/src/Schw/print_Schw_coords.cc <==
// print_Schw_coords -- print Schwarzschild r/rstar coordinates
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/print_Schw_coords.cc,v 1.4 2024/06/27 08:11:20 jonathan Exp $

#include <cstring>
#include <cstdlib>

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

using boost::format;
using std::cout;
using std::cerr;

using param::get_parameter;
using param::set_parameter;
using util::fuzzy;

using smp::fp;

//******************************************************************************

const char* const usage_msg =
"usage:\n"
"  print_Schw_coords  [ --check ]  [ --raw ]  [ verbose=%d ]\n"
"                     [ mass=%g ]\n"
"          r=%g | y=%g | rstar=%g | rstar='%g(%g)%g'\n"
"  --check  means to also print the results of an out-and-back check\n"
"  --raw    means to only print the output coordinate(s), one per line:\n"
"           --raw r=%g			print rstar\n"
"           --raw rstar=%g		print r\n"
"           --raw rstar=%g(%g)%g	print each r\n"
"           --raw y=%g			the /--raw/ is ignored\n"
;

//**************************************

int main(const int argc, const char* const argv[])
{
typedef double fp;

bool check_flag = false;
bool   raw_flag = false;
int  verbose = 0;
fp   mass  = Schw::black_hole::default_mass;

if ( (argc == 1)
     || ((argc == 2) && (std::strcmp(argv[1], "--help") == 0)) )
	{
	cout << usage_msg;
	std::exit(0);						/*NOTREACHED*/
	}

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	fp r_in, y_in, rstar_in,
	   min_rstar, Delta_rstar, max_rstar;

	if	(std::strcmp(argv[ap], "--check") == 0)
		check_flag = true;
	else if (std::strcmp(argv[ap], "--raw") == 0)
		raw_flag = true;
	else if (std::sscanf(argv[ap], "verbose=%d", &verbose) == 1)
		set_parameter<int>("Schw::y_of_rstar.verbose", verbose);
	else if (std::sscanf(argv[ap], "mass=%lf", &mass) == 1)
		{ }	// all ok ==> no-op here

	else if (std::sscanf(argv[ap], "rstar=%lf(%lf)%lf",
			     &min_rstar, &Delta_rstar, &max_rstar) == 3)
		{
		const Schw::black_hole BH(mass);

		if (!raw_flag)
			{
			cout << "# column 1 = rstar\n";
			cout << "# column 2 = r\n";
			}

			for (fp rstar = min_rstar ;
			     fuzzy<fp>::LE(rstar, max_rstar) ;
			     rstar += Delta_rstar)
			{
			const fp r = Schw::r_of_rstar(BH, rstar);
			if (raw_flag)
				cout << format("%.16g\n") % r;
			   else cout << format("%.16g\t%.16g\n") % rstar % r;
			}
		}

	else if (std::sscanf(argv[ap], "r=%lf", &r_in) == 1)
		{
		const Schw::black_hole BH(mass);
		const fp rstar = Schw::rstar_of_r(BH, r_in);

		if (raw_flag)
			cout << format("%.16g\n") % rstar;
		   else {
			cout << format("r     = %-20.16g\n") % r_in;

			const fp y = Schw::y_of_r(BH, r_in);
			cout << format("y     = %-20.16g") % y;
			if (check_flag)
				{
				const fp r_ob = Schw::r_of_y(BH, y);
				cout << format(" --> r = %-20.16g (error %.3e)")
					% r_ob % (r_ob-r_in);
				}
			cout << "\n";

			cout << format("rstar = %-20.16g") % rstar;
			if (check_flag)
				{
				const fp r_ob = Schw::r_of_rstar(BH, rstar);
				cout << format(" --> r = %-20.16g (error %.3e)")
					% r_ob % (r_ob-r_in);
				}
			cout << "\n";
			}
		}

	else if (std::sscanf(argv[ap], "y=%lf", &y_in) == 1)
		{
		const Schw::black_hole BH(mass);
		cout << format("y     = %-20.16g\n") % y_in;

		const fp r = Schw::r_of_y(BH, y_in);
		cout << format("r     = %-20.16g") % r;
		if (check_flag)
			{
			const fp y_ob = Schw::y_of_r(BH, r);
			cout << format(" --> y = %-20.16g (error %.3e)")
				% y_ob % (y_ob-y_in);
			}
		cout << "\n";

		const fp rstar = Schw::rstar_of_y(BH, y_in);
		cout << format("rstar = %-20.16g") % rstar;
		if (check_flag)
			{
			const fp y_ob = Schw::y_of_rstar(BH, rstar);
			cout << format(" --> y = %-20.16g (error %.3e)")
				% y_ob % (y_ob-y_in);
			}
		cout << "\n";
		}


	else if (std::sscanf(argv[ap], "rstar=%lf", &rstar_in) == 1)
		{
		const Schw::black_hole BH(mass);
		const fp r = Schw::r_of_rstar(BH, rstar_in);

		if (raw_flag)
			cout << format("%.16g\n") % r;
		   else {
			cout << format("rstar = %-20.16g\n") % rstar_in;

			const fp y = Schw::y_of_rstar(BH, rstar_in);
			cout << format("y     = %-20.16g") % y;
			if (check_flag)
				{
				const fp rstar_ob = Schw::rstar_of_y(BH, y);
				cout << format(
					" --> rstar = %-20.16g (error %.3e)"
					      )
					% rstar_ob % (rstar_ob-rstar_in);
				}
			cout << "\n";

			cout << format("r     = %-20.16g") % r;
			if (check_flag)
				{
				const fp rstar_ob = Schw::rstar_of_r(BH, r);
				cout << format(
					" --> rstar = %-20.16g (error %.3e)"
					      )
					% rstar_ob % (rstar_ob-rstar_in);
				}
			cout << "\n";
			}
		}

	else	{
		// unknown argument
		cerr << usage_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}
}


==> anc/smp-v8.10.23/src/Schw/test_Schw.cc <==
// test_Schw.cc -- test driver for Schwarzschild-spacetime computations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/test_Schw.cc,v 1.15 2024/06/24 08:07:31 jonathan Exp $
//
// main
// 
// test_metric_components
// test_circular_orbit_fns
//
/// try_coordinate_conversions
///
/// test_coordinate_conversions
/// test_r_to_from_y
/// test_rstar_to_from_y
/// test_r_to_from_rstar
/// test_r_y_rstar_triangle
/// fp test_y_rstar_r_triangle
/// fp test_rstar_r_y_triangle
//

#include <cassert>
#include <cstring>
#include <cstdio>
#include <cmath>

#include <algorithm>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

using std::cout;
using std::cerr;
using std::max;
using boost::format;
using param::set_parameter;
using util::pow2;
using util::pow3;
using util::fuzzy;

using smp::fp;

// prototypes for functions local to this file
namespace {
void test_metric_components(const Schw::black_hole& BH);
void test_circular_orbit_fns(const Schw::black_hole& BH);

void try_coordinate_conversions(const Schw::black_hole& BH);
fp test_coordinate_conversions(const Schw::black_hole& BH, const fp x);
fp test_r_to_from_y       (const Schw::black_hole& BH, const fp x);
fp test_rstar_to_from_y   (const Schw::black_hole& BH, const fp x);
fp test_r_to_from_rstar   (const Schw::black_hole& BH, const fp x);
fp test_r_y_rstar_triangle(const Schw::black_hole& BH, const fp x);
fp test_y_rstar_r_triangle(const Schw::black_hole& BH, const fp x);
fp test_rstar_r_y_triangle(const Schw::black_hole& BH, const fp x);
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
typedef double fp;

const char* const help_msg = "usage: test_Schw  [ verbose=%d ]\n";

int verbose = 0;
switch	(argc)
	{
case 1:	break;
case 2:
	if (std::strcmp(argv[1], "--help") == 0)
		{
		cout << help_msg;
		return 0;				// *** --help EXIT ***
		}
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;		// argument parsed ok
default:
	cerr << help_msg;
	return 1;					// *** ERROR EXIT ***
	}

param::set_parameter<int>("Schw::verbose", verbose);

Schw::black_hole BH(1.0);

  {
cout << "testing f_of_r(), fprime_of_r(), fprime_prime_of_r() test cases\n";
assert(fuzzy<fp>::EQ(Schw::f_of_r           (BH, 3.14), 1.0 - 2.0/3.14));
assert(fuzzy<fp>::EQ(Schw::fprime_of_r      (BH, 3.14), 2.0/pow2(3.14)));
assert(fuzzy<fp>::EQ(Schw::fprime_prime_of_r(BH, 3.14), -4.0/pow3(3.14)));
  }

  {
cout << "testing Schw::potential_of_r() test case\n";
const fp fp_ell = 4.0;
const fp r = 3.14;
const fp f = Schw::f_of_r(BH, r);
const fp fprime = Schw::fprime_of_r(BH, r);
const fp V = f * (fprime/r + fp_ell*(fp_ell+1)/pow2(r));
assert(fuzzy<fp>::EQ(Schw::potential_of_ell_r(BH, fp_ell, r), V));
  }

  {
cout << "testing Schw::omega_circ_of_r() test case\n";
static const fp pi = util::numeric_constants<fp>::pi();
const fp Omega = Schw::circular_orbit_fns::Omega_of_r(BH, 7.8525);
const fp period = 2.0*pi/Omega;
assert(std::abs(period - 138.258) < 0.01);
  }

test_metric_components(BH);
test_circular_orbit_fns(BH);

try_coordinate_conversions(BH);

Schw::black_hole BH3(3.0);
test_metric_components(BH3);
test_circular_orbit_fns(BH3);
try_coordinate_conversions(BH3);

Schw::black_hole BH10(10.0);
try_coordinate_conversions(BH10);

fp max_relerr = 0.0;
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 1.001));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 1.01));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 1.1));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 1.25));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 1.5));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 2.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 3.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 5.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 10.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 30.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH, 100.0));

max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 1.001));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 1.01));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 1.1));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 1.25));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 1.5));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 2.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 3.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 5.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 10.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 30.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH3, 100.0));

max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 1.001));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 1.01));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 1.1));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 1.25));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 1.5));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 2.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 3.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 5.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 10.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 30.0));
max_relerr = std::max(max_relerr, test_coordinate_conversions(BH10, 100.0));

cout << "\n";
cout << format("all ok! (max_relerr=%.3e=%#.3g*epsilon)\n")
	% max_relerr % (max_relerr/std::numeric_limits<fp>::epsilon());
}

//******************************************************************************

//
// This function tests the metric components
namespace {
void test_metric_components(const Schw::black_hole& BH)
{
const fp r = 2.3145678;
const fp M = BH.mass();

cout << format("testing Schwarzschild metric fns (r=%g, M=%g)\n") % r % M;
assert(
  fuzzy<fp>::EQ(
	Schw::metric_tt_of_r(BH, r),
	- (1.0 - 2*M/r)
	       )
      );

assert(
  fuzzy<fp>::EQ(
	Schw::metric_rr_of_r(BH, r),
	1.0 / (1.0 - 2*M/r)
	       )
      );

cout << "\n";
}
	  }

//******************************************************************************

namespace {
void test_circular_orbit_fns(const Schw::black_hole& BH)
{
const fp M = BH.mass();
const fp r = 3.41125 * M;

cout << format("testing circular-orbit fns (r=%g, M=%g)\n") % r % M;

  {
cout << "   testing /specific_energy_of_r()/ against formula\n";
const fp f = Schw::f_of_r(BH, r);
assert(
  fuzzy<fp>::EQ(
	Schw::circular_orbit_fns::specific_energy_of_r(BH, r),
	f / std::sqrt(1.0 - 3.0*M/r)
	       )
      );
  }

const fp g_tt      = Schw::metric_tt_of_r             (BH, r);
const fp g_phi_phi = Schw::metric_phi_phi_equator_of_r(BH, r);
const fp u_t   = Schw::circular_orbit_fns::u_t_of_r   (BH, r);
const fp u_phi = Schw::circular_orbit_fns::u_phi_of_r (BH, r);

const fp u_sub_t   = Schw::metric_tt_of_r(BH, r) * u_t;
const fp u_sub_phi = Schw::metric_phi_phi_equator_of_r(BH, r) * u_phi;

cout << "   testing consistency of $u_a$ with $\\mathcal{E}$, $\\mathcal{L}$\n";
// as per Wardell & Warburton (2015) text 2 lines before equation (2.6)
assert(
  fuzzy<fp>::EQ(
	u_sub_t,
	- Schw::circular_orbit_fns::specific_energy_of_r(BH, r)
	       )
      );
assert(
  fuzzy<fp>::EQ(
	u_sub_phi,
	Schw::circular_orbit_fns::specific_angular_momentum_of_r(BH, r)
	       )
      );

  {
cout << "   compute norm of $u^a = g_{ab} u^a u^b$ & check that this is -1\n";
const fp norm_u = g_tt * u_t*u_t + g_phi_phi*u_phi*u_phi;
assert( fuzzy<fp>::EQ(norm_u, -1.0) );
  }
  {
cout << "   variant: norm is $u^a u_a$; check that this is also -1\n";
const fp norm_u = u_t*u_sub_t + u_phi*u_sub_phi;
assert( fuzzy<fp>::EQ(norm_u, -1.0) );
  }
}
	  }

//******************************************************************************

//
// this function tries a simple example of our coordinate conversions
//
namespace {
void try_coordinate_conversions(const Schw::black_hole& BH)
{
cout << format("BH description: :%s:\n") % BH.describe_me();
cout << "--- trying coordinate conversions\n";

const fp r = 2.5 * BH.mass();
cout << format("r     = %.15g\n") % r;

const fp rstar = Schw::rstar_of_r(BH, r);
cout << format("rstar = %.15g\n") % rstar;

const fp y = Schw::y_of_r(BH, r);
cout << format("y     = %.15g\t\t# from y_of_r()\n") % y;

const fp y2 = Schw::y_of_rstar(BH, rstar);
cout << format("y     = %.15g\t\t# from y_of_rstar()\n") % y2;
}
	  }

//******************************************************************************

//
// this function tests all of our coordinate conversions
// this function returns the largest relative error of any test
//
// x = r / BH.horizon_r()
//
namespace {
fp test_coordinate_conversions(const Schw::black_hole& BH, const fp x)
{
fp max_relerr = 0.0;

max_relerr = std::max(max_relerr, test_r_to_from_y    (BH, x));
max_relerr = std::max(max_relerr, test_rstar_to_from_y(BH, x));
max_relerr = std::max(max_relerr, test_r_to_from_rstar(BH, x));

max_relerr = std::max(max_relerr, test_r_y_rstar_triangle(BH, x));
max_relerr = std::max(max_relerr, test_y_rstar_r_triangle(BH, x));
max_relerr = std::max(max_relerr, test_rstar_r_y_triangle(BH, x));

return max_relerr;
}
	  }

//******************************************************************************

//
// this function tests our r <--> y conversions
// this function returns the largest relative error of any test
//
namespace {
fp test_r_to_from_y(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing out-and-back r --> y --> r\n";
const fp r = x * BH.horizon_r();
cout << format("r     = %.15g\n") % r;

const fp y = Schw::y_of_r(BH, r);
cout << format("y = %.15g\n") % y;

const fp r_oob = Schw::r_of_y(BH, y);
cout << format("r_oob = %.15g\n") % r_oob;

const fp relerr = std::abs(r_oob-r) / r;
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing out-and-back y --> r --> y\n";
const fp r_in = x * BH.horizon_r();
const fp y = Schw::y_of_r(BH, r_in);
cout << format("y     = %.15g\n") % y;

const fp r = Schw::r_of_y(BH, y);
cout << format("r         = %.15g\n") % r;

const fp y_oob = Schw::y_of_r(BH, r);
cout << format("y_oob = %.15g\n") % y_oob;

const fp relerr = std::abs(y_oob-y) / std::max(1.0, std::abs(y));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }

//**************************************

//
// this function tests our rstar <--> y conversions
// this function returns the largest relative error of any test
//
namespace {
fp test_rstar_to_from_y(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing out-and-back rstar --> y --> rstar\n";
const fp r_in = x * BH.horizon_r();
const fp rstar = Schw::rstar_of_r(BH, r_in);
cout << format("rstar     = %.15g\n") % rstar;

const fp y = Schw::y_of_rstar(BH, rstar);
cout << format("y         = %.15g\n") % y;

const fp rstar_oob = Schw::rstar_of_y(BH, y);
cout << format("rstar_oob = %.15g\n") % rstar_oob;

const fp relerr = std::abs(rstar_oob-rstar) / std::max(1.0, std::abs(rstar));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing out-and-back y --> rstar --> y\n";
const fp r_in = x * BH.horizon_r();
const fp y = Schw::y_of_r(BH, r_in);
cout << format("y         = %.15g\n") % y;

const fp rstar = Schw::rstar_of_y(BH, y);
cout << format("rstar = %.15g\n") % rstar;

const fp y_oob = Schw::y_of_rstar(BH, rstar);
cout << format("y         = %.15g\n") % y;

const fp relerr = std::abs(y_oob - y) / std::max(1.0, std::abs(y));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }

//**************************************

//
// this function tests our r <--> rstar conversions
// this function returns the largest relative error of any test
//
namespace {
fp test_r_to_from_rstar(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing out-and-back r --> rstar --> r\n";
const fp r = x * BH.horizon_r();
cout << format("r     = %.15g\n") % r;

const fp rstar = Schw::rstar_of_r(BH, r);
cout << format("rstar = %.15g\n") % rstar;

const fp r_oob = Schw::r_of_rstar(BH, rstar);
cout << format("r_oob = %.15g\n") % r_oob;

const fp relerr = std::abs(r_oob-r) / r;
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing out-and-back rstar --> r --> rstar\n";
const fp r_in = x * BH.horizon_r();
const fp rstar = Schw::rstar_of_r(BH, r_in);
cout << format("rstar     = %.15g\n") % rstar;

const fp r = Schw::r_of_rstar(BH, rstar);
cout << format("r         = %.15g\n") % r;

const fp rstar_oob = Schw::rstar_of_r(BH, r);
cout << format("rstar_oob = %.15g\n") % rstar_oob;

const fp relerr = std::abs(rstar_oob-rstar) / std::max(1.0, std::abs(rstar));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }

//******************************************************************************

//
// this function tests the triangle r <--> y <--> rstar in both directions
// this function returns the largest relative error of any test
//
namespace {
fp test_r_y_rstar_triangle(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing r --> y --> rstar --> r triangle\n";
const fp r = x * BH.horizon_r();
cout << format("r     = %.15g\n") % r;

const fp y = Schw::y_of_r(BH, r);
cout << format("y     = %.15g\n") % y;

const fp rstar = Schw::rstar_of_y(BH, y);
cout << format("rstar = %.15g\n") % rstar;

const fp r_triangle = Schw::r_of_rstar(BH, rstar);
cout << format("r_triangle = %.15g\n") % r_triangle;

const fp relerr = std::abs(r_triangle-r) / r;
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing r --> rstar --> y --> r triangle\n";
const fp r = x * BH.horizon_r();
cout << format("r     = %.15g\n") % r;

const fp rstar = Schw::rstar_of_r(BH, r);
cout << format("rstar = %.15g\n") % rstar;

const fp y = Schw::y_of_rstar(BH, rstar);
cout << format("y     = %.15g\n") % y;

const fp r_triangle = Schw::r_of_y(BH, y);
cout << format("r_triangle = %.15g\n") % r_triangle;

const fp relerr = std::abs(r_triangle-r) / r;
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }

//**************************************

//
// this function tests the triangle y <--> rstar <--> r in both directions
// this function returns the largest relative error of any test
//
namespace {
fp test_y_rstar_r_triangle(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing y --> rstar --> r --> y triangle\n";
const fp r_in = x * BH.horizon_r();
const fp y = Schw::y_of_r(BH, r_in);
cout << format("y         = %.15g\n") % y;

const fp rstar = Schw::rstar_of_y(BH, y);
cout << format("rstar     = %.15g\n") % rstar;

const fp r = Schw::r_of_rstar(BH, rstar);
cout << format("r         = %.15g\n") % r;

const fp y_triangle = Schw::y_of_r(BH, r);
cout << format("y_triangle = %.15g\n") % y;

const fp relerr = std::abs(y_triangle-y) / std::max(1.0, std::abs(y));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing y --> r --> rstar --> y triangle\n";
const fp r_in = x * BH.horizon_r();
const fp y = Schw::y_of_r(BH, r_in);
cout << format("y         = %.15g\n") % y;

const fp r = Schw::r_of_y(BH, y);
cout << format("r         = %.15g\n") % r;

const fp rstar = Schw::rstar_of_r(BH, r);
cout << format("rstar     = %.15g\n") % rstar;

const fp y_triangle = Schw::y_of_rstar(BH, rstar);
cout << format("y_triangle = %.15g\n") % y;

const fp relerr = std::abs(y_triangle-y) / std::max(1.0, std::abs(y));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }

//**************************************

//
// this function tests the triangle rstar <--> r <--> y in both directions
// this function returns the largest relative error of any test
//
namespace {
fp test_rstar_r_y_triangle(const Schw::black_hole& BH, const fp x)
{
constexpr fp tol = 100 * std::numeric_limits<fp>::epsilon();

cout << BH.describe_me() << "\n";
cout << format("--- testing coordinate conversions for x=%.15g\n") % x;

fp max_relerr = 0.0;

  {
cout << "testing rstar --> r --> y --> rstar triangle\n";
const fp r_in = x * BH.horizon_r();
const fp rstar = Schw::rstar_of_r(BH, r_in);
cout << format("rstar      = %.15g\n") % rstar;

const fp r = Schw::r_of_rstar(BH, rstar);
cout << format("r          = %.15g\n") % r;

const fp y = Schw::y_of_r(BH, r);
cout << format("y          = %.15g\n") % y;

const fp rstar_triangle = Schw::rstar_of_y(BH, y);
cout << format("y_triangle = %.15g\n") % y;

const fp relerr
   = std::abs(rstar_triangle-rstar) / std::max(1.0, std::abs(rstar));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

  {
cout << "testing rstar --> y --> r --> rstar triangle\n";
const fp r_in = x * BH.horizon_r();
const fp rstar = Schw::rstar_of_r(BH, r_in);
cout << format("rstar          = %.15g\n") % rstar;

const fp y = Schw::y_of_rstar(BH, rstar);
cout << format("y              = %.15g\n") % y;

const fp r = Schw::r_of_y(BH, y);
cout << format("r              = %.15g\n") % r;

const fp rstar_triangle = Schw::rstar_of_r(BH, r);
cout << format("rstar_triangle = %.15g\n") % rstar_triangle;

const fp relerr
   = std::abs(rstar_triangle-rstar) / std::max(1.0, std::abs(rstar));
cout << format("relerr = %.3e  (%s)\n")
	% relerr % ((relerr <= tol) ? "ok" : "BAD");
assert(relerr <= tol);
max_relerr = std::max(max_relerr, relerr);
  }

return max_relerr;
}
	  }


==> anc/smp-v8.10.23/src/Schw/test_black_hole.cc <==
// test_black_hole.cc -- test driver for /black_hole/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/Schw/test_black_hole.cc,v 1.4 2021/10/17 04:21:55 jonathan Exp $
//
// main
//

#include <cassert>
#include <cstring>
#include <cstdio>
#include <cmath>

#include <algorithm>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"

using std::cout;
using std::cerr;
using boost::format;

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const help_msg = "usage: test_black_hole  [ verbose=%d ]\n";

int verbose = 0;
switch	(argc)
	{
case 1:	break;
case 2:
	if (std::strcmp(argv[1], "--help") == 0)
		{
		cout << help_msg;
		std::exit(util::exit_ok);			/*NOTREACHED*/
		}
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;		// argument parsed ok
	// fall through
default:
	cerr << help_msg;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
param::set_parameter<int>("verbose", verbose);

//
// main execution begins here
//

  {
Schw::black_hole BH(1.0);
cout << format("description of mass=1 BH: %s\n") % BH.describe_me();

cout << "testing...\n";
assert(BH.mass() == 1.0);
assert(BH.horizon_r() == 2.0*1.0);
cout << "\n";
  }

  {
Schw::black_hole BH(2.5);
cout << format("description of mass=2.5 BH: %s\n") % BH.describe_me();

cout << "testing...\n";
assert(BH.mass() == 2.5);
assert(BH.horizon_r() == 2.0*2.5);
cout << "\n";
  }

cout << "all ok!\n";
}


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/LICENSE <==
==============================================================================
Second Order Ricci Tensor Calculation
==============================================================================
University of Illinois/NCSA
Open Source License

Copyright (c) 2014 Barry Wardell. All rights reserved.

Developed by:
    Barry Wardell
	Cornell University
    http://www.barrywardell.net

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal with
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
of the Software, and to permit persons to whom the Software is furnished to do
so, subject to the following conditions:

    * Redistributions of source code must retain the above copyright notice,
      this list of conditions and the following disclaimers.

    * Redistributions in binary form must reproduce the above copyright notice,
      this list of conditions and the following disclaimers in the
      documentation and/or other materials provided with the distribution.

    * Neither the names of the SimFactory 3 Team, nor the names of its
      contributors may be used to endorse or promote products derived from
      this Software without specific prior written permission.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.  IN NO EVENT SHALL THE
CONTRIBUTORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS WITH THE
SOFTWARE.


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/README <==
===============================================================================
 Lorenz Gauge 1D Effective Source
===============================================================================
 Version 1.0
 Copyright 2015 Barry Wardell

Compute the source for a point mass in the Lorenz gauge
===============================================================================


Getting the package
-------------------
The latest development version will always be available from the project git
repository:

git clone git@bitbucket.org:barrywardell/LorenzGauge1DEffectiveSource.git


Requirements
------------
The code requires the following libraries:

* GNU Scientific Library: This provides functions for computing elliptic integrals.
* HDF5 1.8: The h5dump tool is required at compile time to generate the Wigner-D headers.
* C++11 conformant C++ compiler with support for OpenMP.
* Boost: Multi-dimensional arrays are provided by Boost's multi_array type.
* SCons: The build system requires SCons

It has been tested with the following versions:
GSL 1.16
HDF5 1.8.15
GCC 5.2.0
Boost 1.58.0
SCons 2.4.0


Building
--------

To compile the software, run 'scons' from inside the source directory. If you have
libraries in non-standard paths, edit the SConstruct file and change the settings
in the "Build options" section.


Installation
------------
No installation is required.


Usage
-----
Once the code is compiled, run:

./hP


Changelog
---------


Known problems
--------------
There is currently no bug tracker.


License
-------
This code is distributed under the University of Illinois/NCSA
Open Source License. Details can be found in the LICENSE file.

Authors
-------

Barry Wardell


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/SConstruct <==
import sys
from subprocess import Popen, CalledProcessError, PIPE

def git_version():
    try:
        version = Popen(['git', 'describe', '--dirty', '--always'], stdout=PIPE).communicate()[0]
    except CalledProcessError:
        version = Popen(['git', 'describe', '--always'], stdout=PIPE).communicate()[0]
    return version.decode('utf_8').rstrip('\n')

env = DefaultEnvironment()

# pretty output
if ARGUMENTS.get('VERBOSE') != '1':
  if sys.stdout.isatty():
    env['CXXCOMSTR'] = "\033[92mCompiling\033[0m $TARGET"
    env['LINKCOMSTR'] = "\033[94mLinking\033[0m $TARGET"
    env['HDF5COMSTR'] = "\033[95mGenerating\033[0m $TARGET"
  else:
    env['CXXCOMSTR'] = "Compiling $TARGET"
    env['LINKCOMSTR'] = "Linking $TARGET"
    env['HDF5COMSTR'] = "Generating $TARGET"

# Build options
env['LIBS']     = ['gsl', 'gslcblas', 'm', 'hdf5']
env['LIBPATH']  = ['/usr/local/lib/']
env['LINKFLAGS']= ['-fopenmp']
env['CPPPATH']  = ['/usr/local/include']
env['CXXFLAGS'] = ['-O3', '-DBOOST_DISABLE_ASSERTS', '-fopenmp', '-std=c++11', '-Wall', '-g', '$(-D__GIT_VERSION="\\"' + git_version() + '\\""$)']
env['CXX']      = 'g++-5'


sources = ['hP.cc', 'WignerDMatrix.cc']
executable = 'hP'

# Generate header files containing binary data for Wigner-D
for mp in ['0', '1', '2', '3', '4']:
  env.Command('WignerD'+mp+'.h', 'WignerD.h5',
    Action("h5dump -d \"/m'=" + mp + "\" -b -o WignerD" + mp + ".bin WignerD.h5 >/dev/null && "
           "xxd -i WignerD" + mp +".bin WignerD" + mp +".h && rm WignerD" + mp + ".bin",
           "$HDF5COMSTR"))

Program(executable, sources)
Decider('MD5-timestamp')


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/WignerD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5045,        163]
NotebookOptionsPosition[      4601,        144]
NotebookOutlinePosition[      4957,        160]
CellTagsIndexPosition[      4914,        157]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "0"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309265832219467`*^9, 3.630926625107253*^9}, {
  3.630929521588958*^9, 3.630929523495536*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"WignerD", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l", ",", "m", ",", "1"}], "}"}], ",", "\[Pi]", ",", 
          RowBox[{"\[Pi]", "/", "2"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "/", "I"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.630926639652411*^9, 3.630926666635515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "2"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.630926677124024*^9, 3.630926692186112*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"WignerD", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l", ",", "m", ",", "3"}], "}"}], ",", "\[Pi]", ",", 
          RowBox[{"\[Pi]", "/", "2"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "/", "I"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "3", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309267018276167`*^9, 3.630926717178791*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "4"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "4", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309267337380877`*^9, 3.630926746033288*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<WignerD.h5\>\""}], 
     "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"D0", ",", "D1", ",", "D2", ",", "D3", ",", "D4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<Datasets\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<m'=0\>\"", ",", "\"\<m'=1\>\"", ",", "\"\<m'=2\>\"", ",", 
       "\"\<m'=3\>\"", ",", "\"\<m'=4\>\""}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.630926781238303*^9, 3.63092678218508*^9}, {
  3.630926846148069*^9, 3.630926905058395*^9}, {3.630933712027974*^9, 
  3.630933719512937*^9}}]
},
WindowSize->{808, 702},
WindowMargins->{{312, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 688, 19, 28, "Input"],
Cell[1249, 41, 671, 19, 28, "Input"],
Cell[1923, 62, 637, 18, 28, "Input"],
Cell[2563, 82, 673, 19, 28, "Input"],
Cell[3239, 103, 639, 18, 28, "Input"],
Cell[3881, 123, 716, 19, 46, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/WignerDMatrix.cc <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include <complex>
#include <assert.h>

#include "WignerDMatrix.h"
#include "WignerD0.h"
#include "WignerD1.h"
#include "WignerD2.h"
#include "WignerD3.h"
#include "WignerD4.h"

static bool isOdd(int n)
{
  return n % 2;
}

WignerDMatrix::WignerDMatrix()
  : D0((const double * const)WignerD0_bin),
    D1((const double * const)WignerD1_bin),
    D2((const double * const)WignerD2_bin),
    D3((const double * const)WignerD3_bin),
    D4((const double * const)WignerD4_bin)
{}

std::complex<double> WignerDMatrix::operator()(int l, int mp, int m) const
{
  const std::complex<double> I(0.0, 1.0);
  int am = abs(m);
  int amp = abs(mp);

  assert(am<=l && amp<=l && amp <= 4 && l <= 100);

  int index = ((l + amp)*(l - amp + 1))/2 + am - amp;
  std::complex<double> val;

  switch(amp) {
    case 0:
      val = D0[index];
      break;

    case 1:
      val = I*D1[index];
      break;

    case 2:
      val = D2[index];
      break;

    case 3:
      val = I*D3[index];
      break;

    case 4:
      val = D4[index];
      break;
  }

  if(m < 0 && isOdd(l+mp))
    val *= -1;

  if(mp < 0 && isOdd(l + m + mp))
    val *= -1;

  return val;
}



==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/WignerDMatrix.h <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#ifndef WIGNERDMATRIX_H
#define WIGNERDMATRIX_H

#include <array>
#include <complex>

/** WignerDMatrix class.
 *  Compute the Wigner-D matrix element for a rotation by pi, pi/2, pi/2.
 */
class WignerDMatrix
{
public:
  /** Constructor.
   */
  WignerDMatrix();

  /** operator().
   *  Compute the matrix element for a specific l, m, m'.
   *  @param l Integer value for l
   *  @param m Integer value for m
   *  @param mp Integer value for m'
   */
  std::complex<double> operator()(int l, int m, int mp) const;

private:
  const double * const D0;
  const double * const D1;
  const double * const D2;
  const double * const D3;
  const double * const D4;
};

#endif // WIGNERDMATRIX_H


==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/hP.cc <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include "hP.h"
#include <complex>
#include <iostream>
#include <assert.h>
#include "WignerDMatrix.h"

extern "C"
{
#include <gsl/gsl_sf_ellint.h>
}

using namespace std;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;
typedef boost::multi_array<complex<double>,4> field_type;

const double M = 1.0;

bool isOdd(int n)
{
  return n % 2;
}

bool isEven(int n)
{
  return !isOdd(n);
}

/* signum function - returns -1, 0, 1 depending on the sign of val*/
template <typename T> int sgn(T val) {
    return (T(0) < val) - (val < T(0));
}

/* Coefficients appearing in the Barack-Lousto basis of tensor harmonics */
double a_il(int i, int l) {
  double a = pow(2, -0.5);
  switch(i) {
    case 1:
    case 2:
    case 3:
    case 6:
      break;
    case 4:
    case 5:
    case 8:
    case 9:
      a *= pow(l*(l+1), -0.5);
      break;
    case 7:
    case 10:
      a *= pow((l-1)*l*(l+1)*(l+2), -0.5);
      break;
  }
  return a;
}

/* Compute the Lorenz gauge puncture fields */
void compute_h1P(const double r0, const vector<double> &r, const int l_max, field_type &hP, field_type &dhP, field_type &ddhP)
{
  cout << "Computing Lorenz gauge punctures " << endl;

  if (l_max > 100) {
    cout << "Punctures can only be computed up to l_max=100, but l_max is " << l_max << endl;
  }

  const size_t N = r.size();  /* Number of grid points */
  
  hP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  dhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  ddhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);

  fill(hP.data(), hP.data() + hP.num_elements(), 0.0);
  fill(dhP.data(), dhP.data() + dhP.num_elements(), 0.0);
  fill(ddhP.data(), ddhP.data() + ddhP.num_elements(), 0.0);

  /* Complete elliptic integrals */
  const double ellE = gsl_sf_ellint_Ecomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);
  const double ellK = gsl_sf_ellint_Kcomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);

  /* Wigner-D matrix */
  WignerDMatrix WignerD;

  /* Window function size */
  const double sigma = 1.0*M;

  const complex<double> I(0.0, 1.0);

  /* Loop over all l, m modes */
#pragma omp parallel for
  for(int l=0; l<=l_max; ++l) {
    const double hP1bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 7.*r0)*(-2.*M + r0) + ellK*(-3.*M + r0)*(-32.*M + 7.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP1bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-9246.*pow(M,4) + 9973.*pow(M,3)*r0 - 3767.*pow(M,2)*pow(r0,2) + 559.*M*pow(r0,3) - 23.*pow(r0,4)) + ellE*(3952.*pow(M,4) - 5402.*pow(M,3)*r0 + 2689.*pow(M,2)*pow(r0,2) - 510.*M*pow(r0,3) + 23.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP1bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(5.*ellK*(-7.*M + r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5));
    const double hP1bar003 = 0.;
    const double hP1bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP1bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP1bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar013 = 0.;

    const double hP1bar200 = 0.15915494309189535*((-64.*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) + (32.*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(1022.*pow(M,3) - 913.*pow(M,2)*r0 + 217.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-1284.*pow(M,3) + 1019.*pow(M,2)*r0 - 221.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3)));
    const double hP1bar201 = 0.15915494309189535*((-32.*sqrt(-2.*M + r0)*(-2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2)) + ellE*(42.*pow(M,2) - 33.*M*r0 + 6.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(43678.*pow(M,4) - 45091.*pow(M,3)*r0 + 14858.*pow(M,2)*pow(r0,2) - 1501.*M*pow(r0,3) - 20.*pow(r0,4)) + ellE*(104536.*pow(M,5) - 153254.*pow(M,4)*r0 + 81693.*pow(M,3)*pow(r0,2) - 18606.*pow(M,2)*pow(r0,3) + 1451.*M*pow(r0,4) + 20.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5)));
    const double hP1bar202 = 0.15915494309189535*((2.6666666666666665*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellE*(590.*pow(M,3) - 731.*pow(M,2)*r0 + 287.*M*pow(r0,2) - 36.*pow(r0,3)) + ellK*(-741.*pow(M,3) + 838.*pow(M,2)*r0 - 305.*M*pow(r0,2) + 36.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)));
    const double hP1bar203 = 0.;
    const double hP1bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar213 = 0.;

    const double hP2bar100 = (-2.5464790894703255*(2.*M - 1.*r0)*(-2.*ellK*(3.*M - 1.*r0)*(71.*pow(M,3) - 48.*(-11. + 3.*l + 3.*pow(l,2))*pow(M,2)*r0 + 2.*(-187. + 48.*l + 48.*pow(l,2))*M*pow(r0,2) + (63. - 16.*l - 16.*pow(l,2))*pow(r0,3)) + ellE*(2.*M - 1.*r0)*(143.*pow(M,3) - 2.*(-529. + 144.*l + 144.*pow(l,2))*pow(M,2)*r0 + (-751. + 192.*l + 192.*pow(l,2))*M*pow(r0,2) - 2.*(-63. + 16.*l + 16.*pow(l,2))*pow(r0,3))))/((45. - 72.*l - 56.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(r0*(-3.*M + r0),2.5)*sqrt(M*(-2.*M + r0)));
    const double hP2bar101 = (10.185916357881302*(-3.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2)) + ellE*(27.*pow(M,2) - 19.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((M*(-3.*M + r0))/(-2.*M + r0)));
    const double hP2bar102 = (0.3183098861837907*(2.*ellE*(222.*pow(M,3) - 3.*(67. + 48.*l + 48.*pow(l,2))*pow(M,2)*r0 + 3.*(19. + 32.*l + 32.*pow(l,2))*M*pow(r0,2) - 4.*pow(1. + 2.*l,2)*pow(r0,3)) - 1.*ellK*(3.*M - 1.*r0)*(189.*pow(M,2) - 1.*(109. + 96.*l + 96.*pow(l,2))*M*r0 + 8.*pow(r0 + 2.*l*r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,3.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));

    const double hP3bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellK*(16.*M - 9.*r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 17.*M*r0 + 9.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP3bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) - (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-7602.*pow(M,4) + 8603.*pow(M,3)*r0 - 3433.*pow(M,2)*pow(r0,2) + 545.*M*pow(r0,3) - 25.*pow(r0,4)) + ellE*(2960.*pow(M,4) - 4294.*pow(M,3)*r0 + 2367.*pow(M,2)*pow(r0,2) - 498.*M*pow(r0,3) + 25.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*(ellE*(2.*M - 1.*r0)*(130.*pow(M,2) - 91.*M*r0 + 15.*pow(r0,2)) + ellK*(-3.*M + r0)*(214.*pow(M,2) - 157.*M*r0 + 21.*pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar003 = 0.;
    const double hP3bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP3bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP3bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar013 = 0.;

    const double hP3bar200 = (-10.185916357881302*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) - (5.092958178940651*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(466.*pow(M,3) - 767.*pow(M,2)*r0 + 375.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-588.*pow(M,3) + 901.*pow(M,2)*r0 - 403.*M*pow(r0,2) + 56.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3));
    const double hP3bar201 = (-5.092958178940651*sqrt(-2.*M + r0)*(3.*ellE*(-2.*M + r0)*(-7.*M + 2.*r0) - 2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) + (0.6366197723675814*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(33650.*pow(M,4) - 44381.*pow(M,3)*r0 + 21110.*pow(M,2)*pow(r0,2) - 4371.*M*pow(r0,3) + 340.*pow(r0,4)) + ellE*(80360.*pow(M,5) - 141274.*pow(M,4)*r0 + 96259.*pow(M,3)*pow(r0,2) - 31970.*pow(M,2)*pow(r0,3) + 5221.*M*pow(r0,4) - 340.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar202 = (0.4244131815783876*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (0.6366197723675814*(-1.*ellK*(-3.*M + r0)*(1790.*pow(M,3) - 2161.*pow(M,2)*r0 + 829.*M*pow(r0,2) - 100.*pow(r0,3)) + ellE*(-2.*M + r0)*(2174.*pow(M,3) - 2459.*pow(M,2)*r0 + 879.*M*pow(r0,2) - 100.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar203 = 0.;
    const double hP3bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar213 = 0.;

    const double hP4bar100 = (-5.092958178940651*(ellE - 1.*ellK)*pow(-2.*M + r0,1.5))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*sqrt(M)*sqrt(-2.*M + r0)*(ellE*(82.*pow(M,2) - 39.*M*r0 - 1.*pow(r0,2)) - 2.*ellK*(51.*pow(M,2) - 20.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(2.*ellE*(12.*pow(M,3) - 8.*pow(M,2)*r0 + 3.*M*pow(r0,2) - 1.*pow(r0,3)) + ellK*(-42.*pow(M,3) + 35.*pow(M,2)*r0 - 13.*M*pow(r0,2) + 2.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar101 = (2.5464790894703255*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) + (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38.197186342054884*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(ellE*(-4.*M + r0) - 1.*ellK*(-3.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.954929658551372*(2.*ellE*(60.*pow(M,3) - 80.*pow(M,2)*r0 + 31.*M*pow(r0,2) - 3.*pow(r0,3)) + ellK*(-162.*pow(M,3) + 191.*pow(M,2)*r0 - 65.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0))) + (0.3183098861837907*(2.*ellK*(141.*pow(M,3) - 146.*pow(M,2)*r0 + 45.*M*pow(r0,2) - 4.*pow(r0,3)) + ellE*(-230.*pow(M,3) + 251.*pow(M,2)*r0 - 83.*M*pow(r0,2) + 8.*pow(r0,3))))/((3.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));
    const double hP4bar103 = 0.;
    const double hP4bar104 = (-0.001768388256576615*pow(1. + 2.*l,2)*(-9. + 2.*l + 2.*pow(l,2))*(ellE*(M - 1.*r0) + ellK*(-3.*M + r0)))/(pow(r0,2.5)*sqrt((M*(-2.*M + r0))/(-3.*M + r0))*(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (0.0008841941282883075*(45. - 15.*pow(1. + 2.*l,2) + 4.*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l))*sqrt(M*r0*(-3.*M + r0))*(ellE*(4.*M - 1.*r0) + ellK*(-3.*M + r0)))/(M*pow(r0,3)*pow(-2.*M + r0,2.5));
    const double hP4bar110 = (-2.*(1. + 2.*l)*M)/(r0*sqrt(M*(-3.*M + r0)));
    const double hP4bar111 = 0.;
    const double hP4bar112 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP4bar113 = 0.;

    const double hP4bar300 = (-6.790610905254201*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 8.*r0) + ellK*(-21.*M + 8.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*sqrt(-2.*M + r0)*(ellE*(3802.*pow(M,3) - 4271.*pow(M,2)*r0 + 1541.*M*pow(r0,2) - 178.*pow(r0,3)) + 2.*ellK*(-2355.*pow(M,3) + 2429.*pow(M,2)*r0 - 815.*M*pow(r0,2) + 89.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellE*(1886.*pow(M,4) + 4907.*pow(M,3)*r0 - 6097.*pow(M,2)*pow(r0,2) + 1906.*M*pow(r0,3) - 160.*pow(r0,4)) - 2.*ellK*(1155.*pow(M,4) + 3158.*pow(M,3)*r0 - 3440.*pow(M,2)*pow(r0,2) + 993.*M*pow(r0,3) - 80.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellK*(1182.*pow(M,4) + 1475.*pow(M,3)*r0 - 2891.*pow(M,2)*pow(r0,2) + 1284.*M*pow(r0,3) - 176.*pow(r0,4)) - 4.*ellE*(238.*pow(M,4) + 277.*pow(M,3)*r0 - 620.*pow(M,2)*pow(r0,2) + 299.*M*pow(r0,3) - 44.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar301 = (3.3953054526271007*((-210.*(ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (ellE*(344.*pow(M,3) - 438.*pow(M,2)*r0 + 181.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-426.*pow(M,3) + 503.*pow(M,2)*r0 - 193.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (3.*(ellE*(1666.*pow(M,3) - 2151.*pow(M,2)*r0 + 899.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2064.*pow(M,3) + 2473.*pow(M,2)*r0 - 959.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar302 = (0.16976527263135505*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (89.12676813146139*(ellK*(-9222.*pow(M,4) + 15665.*pow(M,3)*r0 - 9633.*pow(M,2)*pow(r0,2) + 2536.*M*pow(r0,3) - 240.*pow(r0,4)) + 4.*ellE*(1862.*pow(M,4) - 3335.*pow(M,3)*r0 + 2170.*pow(M,2)*pow(r0,2) - 604.*M*pow(r0,3) + 60.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.4244131815783876*(-2.*ellK*(8289.*pow(M,4) - 13299.*pow(M,3)*r0 + 7847.*pow(M,2)*pow(r0,2) - 2021.*M*pow(r0,3) + 192.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 22723.*pow(M,3)*r0 + 14177.*pow(M,2)*pow(r0,2) - 3850.*M*pow(r0,3) + 384.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(2.*ellE*(69216.*pow(M,5) - 139190.*pow(M,4)*r0 + 110825.*pow(M,3)*pow(r0,2) - 43615.*pow(M,2)*pow(r0,3) + 8470.*M*pow(r0,4) - 648.*pow(r0,5)) + ellK*(-171270.*pow(M,5) + 328731.*pow(M,4)*r0 - 250216.*pow(M,3)*pow(r0,2) + 94323.*pow(M,2)*pow(r0,3) - 17588.*M*pow(r0,4) + 1296.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP4bar303 = 0.;
    const double hP4bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*sqrt(-3.*M + r0)*(-1.*ellK*(3.*M - 1.*r0)*(15.*(57. + 8.*l + 8.*pow(l,2))*pow(M,2) - 12.*(60. + 11.*l + 11.*pow(l,2))*M*r0 + 16.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,2)) + 2.*ellE*(3.*(345. + 44.*l + 44.*pow(l,2))*pow(M,3) - 6.*(219. + 37.*l + 37.*pow(l,2))*pow(M,2)*r0 + 2.*(270. + 53.*l + 53.*pow(l,2))*M*pow(r0,2) - 8.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(3.*M - 1.*r0)*pow(r0*(-2.*M + r0),2.5));
    const double hP4bar312 = (-0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP4bar313 = 0.;

    const double hP5bar000 = (20.371832715762604*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar001 = (10.185916357881302*(ellK*(18.*pow(M,3) - 24.*pow(M,2)*r0 + 9.*M*pow(r0,2) - 1.*pow(r0,3)) + ellE*(-18.*pow(M,3) + 23.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar002 = (-2.5464790894703255*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/(r0*pow(-2.*M + r0,1.5));
    
    const double hP5bar200 = (-122.23099629457562*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (713.0141450516911*(ellK*(-33.*pow(M,2) + 23.*M*r0 - 4.*pow(r0,2)) + ellE*(26.*pow(M,2) - 21.*M*r0 + 4.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (20.371832715762604*(ellK*(-27.*pow(M,2) + 21.*M*r0 - 4.*pow(r0,2)) + ellE*(22.*pow(M,2) - 19.*M*r0 + 4.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar201 = (50.92958178940651*(ellK*(-594.*pow(M,4) + 942.*pow(M,3)*r0 - 539.*pow(M,2)*pow(r0,2) + 133.*M*pow(r0,3) - 12.*pow(r0,4)) + ellE*(486.*pow(M,4) - 809.*pow(M,3)*r0 + 489.*pow(M,2)*pow(r0,2) - 127.*M*pow(r0,3) + 12.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5)) - (10.185916357881302*(-1.*ellK*(558.*pow(M,4) - 894.*pow(M,3)*r0 + 521.*pow(M,2)*pow(r0,2) - 131.*M*pow(r0,3) + 12.*pow(r0,4)) + ellE*(450.*pow(M,4) - 763.*pow(M,3)*r0 + 471.*pow(M,2)*pow(r0,2) - 125.*M*pow(r0,3) + 12.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar202 = (5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) + (38.197186342054884*sqrt(-3.*M + r0)*(ellE*(9.*M - 4.*r0) + ellK*(-11.*M + 4.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5)) - (0.8488263631567752*sqrt(-3.*M + r0)*(ellE*(7.*M - 4.*r0) + ellK*(-9.*M + 4.*r0)))/(M*r0*pow(-2.*M + r0,1.5));

    const double hP6bar000 = (2.5464790894703255*ellK*M*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellK*(-3.*M + r0)*(32.*pow(M,2) - 31.*M*r0 + 8.*pow(r0,2)) + ellE*(2.*M - 1.*r0)*(17.*pow(M,2) - 15.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar001 = (1.2732395447351628*(ellE + 2.*ellK)*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.15915494309189535*(-1.*ellK*(-3.*M + r0)*(197.*pow(M,3) - 164.*pow(M,2)*r0 + 11.*M*pow(r0,2) + 8.*pow(r0,3)) + ellE*(-596.*pow(M,4) + 917.*pow(M,3)*r0 - 412.*pow(M,2)*pow(r0,2) + 35.*M*pow(r0,3) + 8.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.15915494309189535*(ellK*(-3.*M + r0)*(61.*pow(M,2) - 51.*M*r0 + 8.*pow(r0,2)) + ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3))))/(r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar003 = 0.;
    const double hP6bar004 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar010 = (-2.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar011 = (-2.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP6bar012 = (-0.16666666666666666*l*(1. + l)*(1. + 2.*l)*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar013 = 0.;

    const double hP6bar200 = (10.185916357881302*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(-1284.*pow(M,4) + 2003.*pow(M,3)*r0 - 1197.*pow(M,2)*pow(r0,2) + 320.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1022.*pow(M,4) - 1697.*pow(M,3)*r0 + 1073.*pow(M,2)*pow(r0,2) - 304.*M*pow(r0,3) + 32.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar201 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.6366197723675814*(ellE*(10064.*pow(M,5) - 18017.*pow(M,4)*r0 + 12332.*pow(M,3)*pow(r0,2) - 3983.*pow(M,2)*pow(r0,3) + 596.*M*pow(r0,4) - 32.*pow(r0,5)) + ellK*(-12453.*pow(M,5) + 21071.*pow(M,4)*r0 - 13683.*pow(M,3)*pow(r0,2) + 4229.*pow(M,2)*pow(r0,3) - 612.*M*pow(r0,4) + 32.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar202 = (-0.4244131815783876*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellK*(-1563.*pow(M,4) + 2354.*pow(M,3)*r0 - 1343.*pow(M,2)*pow(r0,2) + 340.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1282.*pow(M,4) - 2029.*pow(M,3)*r0 + 1217.*pow(M,2)*pow(r0,2) - 324.*M*pow(r0,3) + 32.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar203 = 0.;
    const double hP6bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP6bar212 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar213 = 0.;

    const double hP7bar000 = (10.185916357881302*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1069.5212175775366*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar001 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar002 = (0.4244131815783876*(1. + 3./((-1. + 2.*l)*(3. + 2.*l)) - 18./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (1.909859317102744*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (19.098593171027442*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar003 = 0.;
    const double hP7bar004 = (0.005305164769729845*(-5. + pow(1. + 2.*l,2) + 30./((-1. + 2.*l)*(3. + 2.*l)))*(-1.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar012 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar013 = 0.;

    const double hP7bar200 = (10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (53.47606087887684*r0*(ellK*(-247.*pow(M,2) + 200.*M*r0 - 40.*pow(r0,2)) + 20.*ellE*(10.*pow(M,2) - 9.*M*r0 + 2.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.8488263631567752*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1604.281826366305*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (15.278874536821952*(ellE*(34.*pow(M,3) - 79.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 125.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2732395447351628*(3.*ellE*(154.*pow(M,3) - 155.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 4.*pow(r0,3)) + ellK*(-552.*pow(M,3) + 511.*pow(M,2)*r0 - 145.*M*pow(r0,2) + 12.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (5294.130027008807*(ellE*(734.*pow(M,3) - 1097.*pow(M,2)*r0 + 517.*M*pow(r0,2) - 76.*pow(r0,3)) + ellK*(-1320.*pow(M,3) + 1511.*pow(M,2)*r0 - 585.*M*pow(r0,2) + 76.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (34.3774677078494*(ellE*(3778.*pow(M,3) - 4519.*pow(M,2)*r0 + 1739.*M*pow(r0,2) - 212.*pow(r0,3)) + ellK*(-5400.*pow(M,3) + 5577.*pow(M,2)*r0 - 1895.*M*pow(r0,2) + 212.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar201 = (5.092958178940651*(ellE + 2.*ellK)*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.4244131815783876*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (802.1409131831525*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (26.73803043943842*(-2.*ellK*(203.*pow(M,2) - 130.*M*r0 + 20.*pow(r0,2)) + ellE*(327.*pow(M,2) - 240.*M*r0 + 40.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar202 = (-1.2732395447351628*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.02122065907891938*pow(1. + 2.*l,2)*(-4.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(41.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (66.84507609859604*(-4.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(49.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.5915494309189535*(-36.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(433.*pow(M,2) - 360.*M*r0 + 72.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-183.*pow(M,3) + 166.*pow(M,2)*r0 - 59.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (0.05305164769729845*(ellE*(-2094.*pow(M,4) + 3757.*pow(M,3)*r0 - 2301.*pow(M,2)*pow(r0,2) + 572.*M*pow(r0,3) - 48.*pow(r0,4)) + ellK*(2619.*pow(M,4) - 4458.*pow(M,3)*r0 + 2551.*pow(M,2)*pow(r0,2) - 596.*M*pow(r0,3) + 48.*pow(r0,4))))/(M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (100.26761414789407*(ellK*(-2619.*pow(M,4) + 4458.*pow(M,3)*r0 - 2551.*pow(M,2)*pow(r0,2) + 596.*M*pow(r0,3) - 48.*pow(r0,4)) + ellE*(2094.*pow(M,4) - 3757.*pow(M,3)*r0 + 2301.*pow(M,2)*pow(r0,2) - 572.*M*pow(r0,3) + 48.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3.3422538049298023*(ellK*(-14559.*pow(M,4) + 23618.*pow(M,3)*r0 - 13227.*pow(M,2)*pow(r0,2) + 3044.*M*pow(r0,3) - 240.*pow(r0,4)) + ellE*(11734.*pow(M,4) - 20169.*pow(M,3)*r0 + 12025.*pow(M,2)*pow(r0,2) - 2924.*M*pow(r0,3) + 240.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar203 = 0.;
    const double hP7bar204 = (-0.0010105075751866372*(513. - 452.*l - 388.*pow(l,2) + 128.*pow(l,3) + 64.*pow(l,4))*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,2.5)) - (0.00006315672344916482*(1575. - 496.*pow(1. + 2.*l,2) + 19.*pow(1. + 2.*l,4) + 9450./((-1. + 2.*l)*(3. + 2.*l)))*(ellK*(3.*M - 1.*r0)*(47.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2)) + 2.*ellE*(-55.*pow(M,3) + 72.*pow(M,2)*r0 - 30.*M*pow(r0,2) + 4.*pow(r0,3))))/(M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar210 = (-1.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP7bar211 = (-1.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP7bar212 = (-0.08333333333333333*(1. + 2.*l)*(-4. + l + pow(l,2))*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar213 = 0.;

    const double hP7bar400 = (0.6790610905254202*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (550589.5228089159*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (91.67324722093171*r0*(ellK*(14165.*pow(M,3) - 16866.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5722.*pow(M,3) - 7341.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*r0*(ellK*(14085.*pow(M,3) - 16834.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5690.*pow(M,3) - 7325.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (7058.840036011742*r0*(2.*ellE*(7094.*pow(M,3) - 9307.*pow(M,2)*r0 + 4032.*M*pow(r0,2) - 576.*pow(r0,3)) + ellK*(-17555.*pow(M,3) + 21422.*pow(M,2)*r0 - 8640.*M*pow(r0,2) + 1152.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.6976527263135504*(-1.*ellK*(35964.*pow(M,5) + 18033.*pow(M,4)*r0 - 85379.*pow(M,3)*pow(r0,2) + 61604.*pow(M,2)*pow(r0,3) - 17536.*M*pow(r0,4) + 1792.*pow(r0,5)) + ellE*(29082.*pow(M,5) + 11909.*pow(M,4)*r0 - 71377.*pow(M,3)*pow(r0,2) + 55188.*pow(M,2)*pow(r0,3) - 16640.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.7697520376000868e6*(ellK*(-74940.*pow(M,5) + 40031.*pow(M,4)*r0 + 51347.*pow(M,3)*pow(r0,2) - 52196.*pow(M,2)*pow(r0,3) + 16512.*M*pow(r0,4) - 1792.*pow(r0,5)) + ellE*(60794.*pow(M,5) - 37899.*pow(M,4)*r0 - 40705.*pow(M,3)*pow(r0,2) + 46292.*pow(M,2)*pow(r0,3) - 15616.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(-1.*ellK*(127380.*pow(M,5) + 25067.*pow(M,4)*r0 - 239121.*pow(M,3)*pow(r0,2) + 180108.*pow(M,2)*pow(r0,3) - 52096.*M*pow(r0,4) + 5376.*pow(r0,5)) + ellE*(103102.*pow(M,5) + 10823.*pow(M,4)*r0 - 198795.*pow(M,3)*pow(r0,2) + 161116.*pow(M,2)*pow(r0,3) - 49408.*M*pow(r0,4) + 5376.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1787.6283208081686*(-1.*ellK*(1.10886e6*pow(M,5) + 711217.*pow(M,4)*r0 - 2.885571e6*pow(M,3)*pow(r0,2) + 2.051748e6*pow(M,2)*pow(r0,3) - 580736.*M*pow(r0,4) + 59136.*pow(r0,5)) + ellE*(896282.*pow(M,5) + 492613.*pow(M,4)*r0 - 2.416785e6*pow(M,3)*pow(r0,2) + 1.838996e6*pow(M,2)*pow(r0,3) - 551168.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(ellK*(-1.79094e6*pow(M,5) + 304903.*pow(M,4)*r0 + 2.290011e6*pow(M,3)*pow(r0,2) - 1.887108e6*pow(M,2)*pow(r0,3) + 562816.*M*pow(r0,4) - 59136.*pow(r0,5)) + ellE*(1.451242e6*pow(M,5) - 379027.*pow(M,4)*r0 - 1.880025e6*pow(M,3)*pow(r0,2) + 1.683316e6*pow(M,2)*pow(r0,3) - 533248.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar401 = (0.3395305452627101*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (275294.76140445797*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (45.83662361046586*(ellE*(45037.*pow(M,3) - 53806.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27850.*pow(M,3) + 30739.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.6976527263135504*(ellE*(45085.*pow(M,3) - 53838.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27882.*pow(M,3) + 30755.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3529.420018005871*(ellE*(58299.*pow(M,3) - 69442.*pow(M,2)*r0 + 27072.*M*pow(r0,2) - 3456.*pow(r0,3)) + 2.*ellK*(-36070.*pow(M,3) + 39653.*pow(M,2)*r0 - 14400.*M*pow(r0,2) + 1728.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar402 = (-26470.650135044034*(2.*ellK*(-3.*M + r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + ellE*(5.*M - 2.*r0)*(387.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(1975.*pow(M,3) - 2390.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1221.*pow(M,3) + 1367.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.012126090902239647*(ellE*(2015.*pow(M,3) - 2406.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1245.*pow(M,3) + 1375.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (515.662015617741*(ellE*(13465.*pow(M,3) - 16586.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) + 2.*ellK*(-8331.*pow(M,3) + 9497.*pow(M,2)*r0 - 3584.*M*pow(r0,2) + 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(68805.*pow(M,3) - 83522.*pow(M,2)*r0 + 33600.*M*pow(r0,2) - 4480.*pow(r0,3)) + 2.*ellK*(-42543.*pow(M,3) + 47781.*pow(M,2)*r0 - 17920.*M*pow(r0,2) + 2240.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (34411.845175557246*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (0.04244131815783876*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (0.2122065907891938*(ellE*(2.676078e6*pow(M,5) - 5.954125e6*pow(M,4)*r0 + 5.135849e6*pow(M,3)*pow(r0,2) - 2.158224e6*pow(M,2)*pow(r0,3) + 443776.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.311973e6*pow(M,5) + 7.064082e6*pow(M,4)*r0 - 5.825209e6*pow(M,3)*pow(r0,2) + 2.342032e6*pow(M,2)*pow(r0,3) - 461696.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.729577951308232*(ellE*(2.637134e6*pow(M,5) - 5.896605e6*pow(M,4)*r0 + 5.102201e6*pow(M,3)*pow(r0,2) - 2.14888e6*pow(M,2)*pow(r0,3) + 442752.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.263925e6*pow(M,5) + 6.997426e6*pow(M,4)*r0 - 5.787977e6*pow(M,3)*pow(r0,2) + 2.332176e6*pow(M,2)*pow(r0,3) - 460672.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (441.1775022507339*(ellE*(3.710498e6*pow(M,5) - 8.053835e6*pow(M,4)*r0 + 6.836367e6*pow(M,3)*pow(r0,2) - 2.8396e6*pow(M,2)*pow(r0,3) + 577664.*M*pow(r0,4) - 46080.*pow(r0,5)) + ellK*(-4.591155e6*pow(M,5) + 9.544222e6*pow(M,4)*r0 - 7.747519e6*pow(M,3)*pow(r0,2) + 3.079472e6*pow(M,2)*pow(r0,3) - 600704.*M*pow(r0,4) + 46080.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar403 = 0.;
    const double hP7bar404 = (0.005389373734328732*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) - (0.00008420896459888643*(-675. + 31.*pow(1. + 2.*l,2) - 8505./((-1. + 2.*l)*(3. + 2.*l)) - 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) - 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar412 = (-0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar413 = 0;

    const double hP8bar100 = (-5.092958178940651*sqrt(-2.*M + r0)*(ellK*(3.*M - 1.*r0) + ellE*(-2.*M + r0)))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*pow(-2.*M + r0,1.5)*(ellK*(-39.*pow(M,2) + 49.*M*r0 - 12.*pow(r0,2)) + 2.*ellE*(23.*pow(M,2) - 23.*M*r0 + 6.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(ellE*(34.*pow(M,3) - 43.*pow(M,2)*r0 + 17.*M*pow(r0,2) - 2.*pow(r0,3)) + 2.*ellK*(-9.*pow(M,3) + 21.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*(3.*M - 1.*r0)*pow(r0,1.5)*sqrt(-3.*M + r0));
    const double hP8bar101 = (38.197186342054884*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) - (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2.5464790894703255*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(-1.*ellK*(-3.*M + r0) + ellE*(-1.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.3183098861837907*(-1.*ellK*(162.*pow(M,3) - 179.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 4.*pow(r0,3)) + 2.*ellE*(60.*pow(M,3) - 76.*pow(M,2)*r0 + 27.*M*pow(r0,2) - 2.*pow(r0,3))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.954929658551372*(ellE*(230.*pow(M,3) - 269.*pow(M,2)*r0 + 95.*M*pow(r0,2) - 10.*pow(r0,3)) + 2.*ellK*(-141.*pow(M,3) + 155.*pow(M,2)*r0 - 51.*M*pow(r0,2) + 5.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP8bar103 = 0.;
    const double hP8bar104 = (-0.0008841941282883075*(-4.*ellE*((-63. - 158.*l - 142.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(M,2) + 5.*(9. + 10.*l + 14.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*M*r0 - 3.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2)) - 2.*ellK*(15.*(9. + 2.*l + 10.*pow(l,2) + 16.*pow(l,3) + 8.*pow(l,4))*pow(M,2) - 1.*(99. - 26.*l + 86.*pow(l,2) + 224.*pow(l,3) + 112.*pow(l,4))*M*r0 + 6.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2.5));
    const double hP8bar110 = (2.*(1. + 2.*l)*sqrt(M))/(r0*sqrt(-3.*M + r0));
    const double hP8bar111 = 0.;
    const double hP8bar112 = (0.08333333333333333*(1. + 2.*l)*sqrt(M)*(M - 1.*r0 + 3.*l*(1. + l)*(-2.*M + r0)))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar113 = 0.;

    const double hP8bar300 = (6.790610905254201*sqrt(-2.*M + r0)*(ellK*(-57.*pow(M,2) + 43.*M*r0 - 8.*pow(r0,2)) + ellE*(46.*pow(M,2) - 39.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*pow(-2.*M + r0,1.5)*(2.*ellE*(237.*pow(M,3) - 660.*pow(M,2)*r0 + 431.*M*pow(r0,2) - 80.*pow(r0,3)) + ellK*(-585.*pow(M,3) + 1581.*pow(M,2)*r0 - 942.*M*pow(r0,2) + 160.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M*r0,1.5)*pow(-3.*M + r0,1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellE*(634.*pow(M,4) + 45.*pow(M,3)*r0 - 661.*pow(M,2)*pow(r0,2) + 336.*M*pow(r0,3) - 48.*pow(r0,4)) - 2.*ellK*(393.*pow(M,4) + 64.*pow(M,3)*r0 - 389.*pow(M,2)*pow(r0,2) + 180.*M*pow(r0,3) - 24.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellK*(-9030.*pow(M,4) + 14347.*pow(M,3)*r0 - 9245.*pow(M,2)*pow(r0,2) + 2782.*M*pow(r0,3) - 320.*pow(r0,4)) + 2.*ellE*(3644.*pow(M,4) - 6132.*pow(M,3)*r0 + 4137.*pow(M,2)*pow(r0,2) - 1311.*M*pow(r0,3) + 160.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5));
    const double hP8bar301 = (3.3953054526271007*((ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (210.*(ellK*(426.*pow(M,3) - 503.*pow(M,2)*r0 + 193.*M*pow(r0,2) - 24.*pow(r0,3)) + ellE*(-344.*pow(M,3) + 438.*pow(M,2)*r0 - 181.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (3.*(ellE*(2044.*pow(M,3) - 2424.*pow(M,2)*r0 + 941.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2526.*pow(M,3) + 2767.*pow(M,2)*r0 - 1001.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar302 = (0.16976527263135505*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.4244131815783876*(ellK*(-9222.*pow(M,4) + 16493.*pow(M,3)*r0 - 10611.*pow(M,2)*pow(r0,2) + 2914.*M*pow(r0,3) - 288.*pow(r0,4)) + 2.*ellE*(3724.*pow(M,4) - 7006.*pow(M,3)*r0 + 4766.*pow(M,2)*pow(r0,2) - 1385.*M*pow(r0,3) + 144.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0))) - (89.12676813146139*(-2.*ellK*(8289.*pow(M,4) - 12840.*pow(M,3)*r0 + 7325.*pow(M,2)*pow(r0,2) - 1826.*M*pow(r0,3) + 168.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 21985.*pow(M,3)*r0 + 13265.*pow(M,2)*pow(r0,2) - 3484.*M*pow(r0,3) + 336.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellE*(107268.*pow(M,5) - 210880.*pow(M,4)*r0 + 159925.*pow(M,3)*pow(r0,2) - 57995.*pow(M,2)*pow(r0,3) + 9920.*M*pow(r0,4) - 624.*pow(r0,5)) - 4.*ellK*(33210.*pow(M,5) - 62211.*pow(M,4)*r0 + 44956.*pow(M,3)*pow(r0,2) - 15573.*pow(M,2)*pow(r0,3) + 2558.*M*pow(r0,4) - 156.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP8bar303 = 0.;
    const double hP8bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*(9. + 16.*l + 16.*pow(l,2))*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.004547284088339867*(-13. + 4.*l + 4.*pow(l,2))*M*sqrt(-3.*M + r0)*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/pow(M*r0*(-2.*M + r0),2.5);
    const double hP8bar312 = (0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar313 = 0;

    const double hP9bar200 = (-122.23099629457562*(-1.*ellK*(-3.*M + r0) + ellE*(-2.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1426.0282901033822*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) + (40.74366543152521*sqrt(-3.*M + r0)*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-2.*M + r0));
    const double hP9bar201 = (-101.85916357881302*(ellE*(108.*pow(M,3) - 131.*pow(M,2)*r0 + 50.*M*pow(r0,2) - 6.*pow(r0,3)) + ellK*(-135.*pow(M,3) + 150.*pow(M,2)*r0 - 53.*M*pow(r0,2) + 6.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) + (20.371832715762604*(3.*ellE*(26.*pow(M,3) - 35.*pow(M,2)*r0 + 15.*M*pow(r0,2) - 2.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 121.*pow(M,2)*r0 - 48.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP9bar202 = (-5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) - (1.6976527263135504*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,1.5)) + (76.39437268410977*sqrt(-3.*M + r0)*(ellE*(4.*M - 2.*r0) + ellK*(-5.*M + 2.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5));

    const double hP10bar200 = (-10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (13262.063097961456*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (9625.69095819783*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2139.0424351550732*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (2139.0424351550732*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (16.976527263135505*ellE*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (20.371832715762604*ellK*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (32085.6365273261*ellE*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) + (38502.76383279132*ellK*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) - (6.790610905254201*ellE*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (6.790610905254201*ellK*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (12834.25461093044*ellE*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (12834.25461093044*ellK*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (631.5268141886407*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (825.0592249883855*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (519.4817342519464*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1466.7719555349074*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (100657.22544858303*ellE*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (103132.40312354818*ellK*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.1858851260499726e6*ellE*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (635295.6032410568*ellK*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (692.6423123359285*ellE*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (809.7803504515635*ellK*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1207.0310884089342*ellE*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1909.8593171027442*ellK*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (87456.27784876886*ellE*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (84293.55081964671*ellK*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (465883.44237677497*ellE*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1.9270633298312058e6*ellK*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (239.3690344102106*ellE*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (254.64790894703256*ellK*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (718.1071032306318*ellE*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (840.3380995252074*ellK*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (19388.891787227058*ellE*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (17876.283208081684*ellK*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (995296.4450776557*ellE*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2705912064821136e6*ellK*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.464790894703256*ellE*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*ellK*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (122.23099629457562*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (412.52961249419275*ellE*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (412.52961249419275*ellK*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (232941.72118838748*ellE*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (232941.72118838748*ellK*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar201 = (27.162443621016806*ellE*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (35.65070725258456*ellK*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (5.092958178940651*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (10.185916357881302*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (8770.0739841358*ellE*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10802.164297533121*ellK*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (51337.01844372176*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (67379.83670738482*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (20.371832715762604*ellE*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (22.069485442076154*ellK*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellE*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6951.887914253989*ellK*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38502.76383279132*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (41711.32748552393*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3.3953054526271007*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1069.5212175775366*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1069.5212175775366*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6417.12730546522*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar202 = (0.08488263631567752*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.2732395447351628*ellK*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (700.2817496043396*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (859.4366926962349*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.8488263631567752*ellE*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.9337089994724527*ellK*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (572.9577951308232*ellE*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (630.2535746439056*ellK*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.16976527263135505*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.16976527263135505*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (114.59155902616465*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (114.59155902616465*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1069.5212175775366*ellE*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (1336.9015219719208*ellK*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (534.7606087887683*ellE*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (534.7606087887683*ellK*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (110.13522061959158*ellE*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (105.67888221301851*ellK*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (66831.70708337633*ellE*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (78382.53623321372*ellK*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (100.58592403407786*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (116.50141834326739*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (38689.93004586739*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (48048.24069967084*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (41.38028520389279*ellE*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (37.5605665696873*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (39973.35550696043*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (44010.79810331564*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (5.092958178940651*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.092958178940651*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (9746.012095175303*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (10147.08255176688*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (802.1409131831525*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (802.1409131831525*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (60.47887837492023*ellE*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (68.96714200648798*ellK*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (114305.08012859923*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (130347.89839226229*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.41221042888747*ellE*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (56.02253996834716*ellK*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (85829.07771059732*ellE*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (105882.60054017614*ellK*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (23.979344759178897*ellE*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.25258430391406*ellK*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (45320.961594848115*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (47727.384334397575*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (2.5464790894703255*ellE*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (2.5464790894703255*ellK*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (4812.845479098915*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (4812.845479098915*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar203 = 0.;
    const double hP10bar204 = (0.0002526268937966593*(ellK*(15.*(29241. - 8304.*l - 9280.*pow(l,2) - 1440.*pow(l,3) + 560.*pow(l,4) + 1536.*pow(l,5) + 512.*pow(l,6))*pow(M,3) - 5.*(103113. - 30768.*l - 33184.*pow(l,2) - 3168.*pow(l,3) + 2576.*pow(l,4) + 4992.*pow(l,5) + 1664.*pow(l,6))*pow(M,2)*r0 + 384.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 48.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3)) - 2.*ellE*(5.*(35397. - 7824.*l - 10544.*pow(l,2) - 4608.*pow(l,3) - 224.*pow(l,4) + 2496.*pow(l,5) + 832.*pow(l,6))*pow(M,3) - 2.*(112347. - 31224.*l - 35444.*pow(l,2) - 6408.*pow(l,3) + 1876.*pow(l,4) + 6096.*pow(l,5) + 2032.*pow(l,6))*pow(M,2)*r0 + 180.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 24.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(2.*M - 1.*r0,3)*r0*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP10bar210 = (M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0)) + (2.*l*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP10bar211 = (M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2)) + (2.*l*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP10bar212 = (0.6666666666666666*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) + (1.1666666666666667*l*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.5*pow(l,2)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.3333333333333333*pow(l,3)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (1.6666666666666667*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) - (2.9166666666666665*l*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (1.25*pow(l,2)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (0.8333333333333334*pow(l,3)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0));
    const double hP10bar213 = 0.;

    const double hP10bar400 = (5.4324887242033615*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) - (4.4047161824713275e6*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) + (56470.72028809394*r0*(ellE*(1786.*pow(M,3) - 2333.*pow(M,2)*r0 + 1008.*M*pow(r0,2) - 144.*pow(r0,3)) + 2.*ellK*(-1105.*pow(M,3) + 1342.*pow(M,2)*r0 - 540.*M*pow(r0,2) + 72.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (733.3859777674537*r0*(ellK*(1655.*pow(M,3) - 2062.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1338.*pow(M,3) + 1789.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (27.162443621016806*r0*(ellK*(1665.*pow(M,3) - 2066.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1346.*pow(M,3) + 1793.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.4158016300800694e7*(2.*M - 1.*r0)*(ellK*(-645.*pow(M,4) + 5114.*pow(M,3)*r0 - 5305.*pow(M,2)*pow(r0,2) + 1896.*M*pow(r0,3) - 224.*pow(r0,4)) + ellE*(536.*pow(M,4) - 4173.*pow(M,3)*r0 + 4651.*pow(M,2)*pow(r0,2) - 1784.*M*pow(r0,3) + 224.*pow(r0,4))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (13.581221810508403*(-1.*ellK*(3582.*pow(M,5) + 3615.*pow(M,4)*r0 - 11470.*pow(M,3)*pow(r0,2) + 7921.*pow(M,2)*pow(r0,3) - 2216.*M*pow(r0,4) + 224.*pow(r0,5)) + ellE*(2892.*pow(M,5) + 2656.*pow(M,4)*r0 - 9641.*pow(M,3)*pow(r0,2) + 7107.*pow(M,2)*pow(r0,3) - 2104.*M*pow(r0,4) + 224.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(8310.*pow(M,5) + 14474.*pow(M,4)*r0 - 36537.*pow(M,3)*pow(r0,2) + 24351.*pow(M,2)*pow(r0,3) - 6712.*M*pow(r0,4) + 672.*pow(r0,5)) + ellE*(6694.*pow(M,5) + 11081.*pow(M,4)*r0 - 30840.*pow(M,3)*pow(r0,2) + 21877.*pow(M,2)*pow(r0,3) - 6376.*M*pow(r0,4) + 672.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(42690.*pow(M,5) + 231794.*pow(M,4)*r0 - 444447.*pow(M,3)*pow(r0,2) + 279621.*pow(M,2)*pow(r0,3) - 75112.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(33994.*pow(M,5) + 184151.*pow(M,4)*r0 - 377580.*pow(M,3)*pow(r0,2) + 251767.*pow(M,2)*pow(r0,3) - 71416.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (14301.026566465349*(-1.*ellK*(127950.*pow(M,5) + 104779.*pow(M,4)*r0 - 370002.*pow(M,3)*pow(r0,2) + 259041.*pow(M,2)*pow(r0,3) - 72872.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(103364.*pow(M,5) + 75196.*pow(M,4)*r0 - 310485.*pow(M,3)*pow(r0,2) + 232307.*pow(M,2)*pow(r0,3) - 69176.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar401 = (2.7162443621016807*((-1.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)) + (810810.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)) + (5.*(ellE*(5693.*pow(M,3) - 6768.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7047.*pow(M,3) + 7727.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + (135.*(ellE*(5699.*pow(M,3) - 6772.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7055.*pow(M,3) + 7731.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) - (10395.*(ellE*(7278.*pow(M,3) - 8674.*pow(M,2)*r0 + 3384.*M*pow(r0,2) - 432.*pow(r0,3)) + ellK*(-9005.*pow(M,3) + 9907.*pow(M,2)*r0 - 3600.*M*pow(r0,2) + 432.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l))))/(pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar402 = (211765.20108035227*sqrt(-3.*M + r0)*(8.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(-11.*M + 4.*r0)*(-9.*M + 4.*r0)))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*pow(-2.*M + r0,1.5)) - (0.09700872721791717*(2.*ellE*(115.*pow(M,3) - 146.*pow(M,2)*r0 + 60.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-285.*pow(M,3) + 335.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(235.*pow(M,3) - 294.*pow(M,2)*r0 + 120.*M*pow(r0,2) - 16.*pow(r0,3)) + ellK*(-291.*pow(M,3) + 337.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (4125.296124941928*(2.*ellE*(845.*pow(M,3) - 1038.*pow(M,2)*r0 + 420.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-2091.*pow(M,3) + 2377.*pow(M,2)*r0 - 896.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(8265.*pow(M,3) - 10306.*pow(M,2)*r0 + 4200.*M*pow(r0,2) - 560.*pow(r0,3)) + ellK*(-10233.*pow(M,3) + 11811.*pow(M,2)*r0 - 4480.*M*pow(r0,2) + 560.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.3395305452627101*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (275294.76140445797*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.83662361046586*(ellE*(385928.*pow(M,5) - 820210.*pow(M,4)*r0 + 686407.*pow(M,3)*pow(r0,2) - 282115.*pow(M,2)*pow(r0,3) + 56824.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-477435.*pow(M,5) + 971017.*pow(M,4)*r0 - 777309.*pow(M,3)*pow(r0,2) + 305767.*pow(M,2)*pow(r0,3) - 59064.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (1.6976527263135504*(ellE*(381060.*pow(M,5) - 813020.*pow(M,4)*r0 + 682201.*pow(M,3)*pow(r0,2) - 280947.*pow(M,2)*pow(r0,3) + 56696.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-471429.*pow(M,5) + 962685.*pow(M,4)*r0 - 772655.*pow(M,3)*pow(r0,2) + 304535.*pow(M,2)*pow(r0,3) - 58936.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3529.420018005871*(ellE*(456206.*pow(M,5) - 995495.*pow(M,4)*r0 + 847974.*pow(M,3)*pow(r0,2) - 353125.*pow(M,2)*pow(r0,3) + 72008.*M*pow(r0,4) - 5760.*pow(r0,5)) + ellK*(-564510.*pow(M,5) + 1.180009e6*pow(M,4)*r0 - 961168.*pow(M,3)*pow(r0,2) + 383009.*pow(M,2)*pow(r0,3) - 74888.*M*pow(r0,4) + 5760.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP10bar403 = 0.;
    const double hP10bar404 = (0.0006736717167910915*(675. - 31.*pow(1. + 2.*l,2) + 8505./((-1. + 2.*l)*(3. + 2.*l)) + 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) + (0.0006736717167910915*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP10bar412 = (0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP10bar413 = 0;

    for(int m=0; m<=l; ++m) {

      const double ld = l;

      /* The Wigner-D matrices */
      const complex<double> w0 = WignerD(l, 0, m);
      const complex<double> w1p = l>=1 ? WignerD(l, 1, m) : 0.0;
      const complex<double> w1m = l>=1 ? WignerD(l, -1, m) : 0.0;
      const complex<double> w2p = l>=2 ? WignerD(l, 2, m) : 0.0;
      const complex<double> w2m = l>=2 ? WignerD(l, -2, m) : 0.0;
      const complex<double> w3p = l>=3 ? WignerD(l, 3, m) : 0.0;
      const complex<double> w3m = l>=3 ? WignerD(l, -3, m) : 0.0;
      const complex<double> w4p = l>=4 ? WignerD(l, 4, m) : 0.0;
      const complex<double> w4m = l>=4 ? WignerD(l, -4, m) : 0.0;
      
      /* The trace-reversed puncture and its first derivative.
       * We don't include the a or 1/r factors here.
       */

      for(size_t j=0; j<N; ++j) {
        const double dr = r[j]-r0;
        const double adr = std::abs(dr);
        const double sdr = sgn(dr);

        const complex<double> hP1bar  = 2.*r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)));

        const complex<double> hP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> hP3bar  = 2.*r[j]*r[j]/(r[j]-2.*M)*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)));

        const complex<double> hP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          ((w1p-w1m)*sqrt(ld*(ld+1.))*(hP4bar100 + adr*hP4bar110
              + dr*(hP4bar101 + dr*hP4bar102 + adr*hP4bar111
                    + dr*dr*hP4bar103 + dr*dr*dr*hP4bar104
                    + adr*dr*hP4bar112 + adr*dr*dr*hP4bar113))
           +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP4bar300
              + dr*(hP4bar301 + dr*hP4bar302
                    + dr*dr*hP4bar303 + dr*dr*dr*hP4bar304
                    + adr*dr*hP4bar312 + adr*dr*dr*hP4bar313)));

        const complex<double> hP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          (w0*(ld*(ld+1.))*(hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)));

        const complex<double> hP6bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)));

        const complex<double> hP7bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)));

        const complex<double> hP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*
          ((w1p+w1m)*sqrt(ld*(ld+1.))*(hP8bar100 + adr*hP8bar110
              + dr*(hP8bar101 + dr*hP8bar102 + adr*hP8bar111
                    + dr*dr*hP8bar103 + dr*dr*dr*hP8bar104
                    + adr*dr*hP8bar112 + adr*dr*dr*hP8bar113))
           +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP8bar300
              + dr*(hP8bar301 + dr*hP8bar302
                    + dr*dr*hP8bar303 + dr*dr*dr*hP8bar304
                    + adr*dr*hP8bar312 + adr*dr*dr*hP8bar313)));

        const complex<double> hP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP9bar200
              + dr*(hP9bar201 + dr*hP9bar202)));

        const complex<double> hP10bar  = 2.*I/r[j]*sqrt(M_PI/(2.*ld+1.))*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)));

        const complex<double> dhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)))
          +r[j]*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar201
              + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213)));

        const complex<double> dhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar101 + 2.*dr*hP2bar102)
            + (hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> dhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar201
              + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213)));

        const complex<double> dhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(sdr*hP4bar110 + hP4bar101
              + 2.0*dr*hP4bar102 + 2.0*adr*hP4bar111
                    + 3.0*dr*dr*hP4bar103 + 4.0*dr*dr*dr*hP4bar104
                    + 3.0*adr*dr*hP4bar112 + 4.0*adr*dr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP4bar301 + 2.0*dr*hP4bar302
                    + 3.0*dr*dr*hP4bar303 + 4.0*dr*dr*dr*hP4bar304
                    + 3.0*adr*dr*hP4bar312 + 4.0*adr*dr*dr*hP4bar313));

        const complex<double> dhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202)));

        const complex<double> dhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)))
          +1./r[j]*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar201
              + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213)));

        const complex<double> dhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413)));

        const complex<double> dhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(sdr*hP8bar110 + hP8bar101
              + 2.0*dr*hP8bar102 + 2.0*adr*hP8bar111
                    + 3.0*dr*dr*hP8bar103 + 4.0*dr*dr*dr*hP8bar104
                    + 3.0*adr*dr*hP8bar112 + 4.0*adr*dr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP8bar301 + 2.0*dr*hP8bar302
                    + 3.0*dr*dr*hP8bar303 + 4.0*dr*dr*dr*hP8bar304
                    + 3.0*adr*dr*hP8bar312 + 4.0*adr*dr*dr*hP8bar313));

        const complex<double> dhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP9bar201 + 2.*dr*hP9bar202)));

        const complex<double> dhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413)));

        const complex<double> ddhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP1bar201 + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213))
          +r[j]*(w0*(2.0*hP1bar002 + 2.0*sdr*hP1bar011
                    + 6.0*dr*hP1bar003 + 12.0*dr*dr*hP1bar004
                    + 6.0*adr*hP1bar012 + 12.0*adr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP1bar202
                    + 6.0*dr*hP1bar203 + 12.0*dr*dr*hP1bar204
                    + 6.0*adr*hP1bar212 + 12.0*adr*dr*hP1bar213)));

        const complex<double> ddhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            2.*(hP2bar101 + 2.*dr*hP2bar102)
            +(r[j]-2.*M)*(2.*hP2bar102));

        const complex<double> ddhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP3bar201 + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(2.0*hP3bar002 + 2.0*sdr*hP3bar011
                    + 6.0*dr*hP3bar003 + 12.0*dr*dr*hP3bar004
                    + 6.0*adr*hP3bar012 + 12.0*adr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP3bar202
                    + 6.0*dr*hP3bar203 + 12.0*dr*dr*hP3bar204
                    + 6.0*adr*hP3bar212 + 12.0*adr*dr*hP3bar213))
          +8.*M*M/pow(r[j]-2.*M,3)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213))));

        const complex<double> ddhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(2.0*hP4bar102 + 2.0*sdr*hP4bar111
                    + 6.0*dr*hP4bar103 + 12.0*dr*dr*hP4bar104
                    + 6.0*adr*hP4bar112 + 12.0*adr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP4bar302
                    + 6.0*dr*hP4bar303 + 12.0*dr*dr*hP4bar304
                    + 6.0*adr*hP4bar312 + 12.0*adr*dr*hP4bar313));

        const complex<double> ddhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +4.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(2.*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP5bar202)));

        const complex<double> ddhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP6bar201 + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213))
          +1./r[j]*(w0*(2.0*hP6bar002 + 2.0*sdr*hP6bar011
                    + 6.0*dr*hP6bar003 + 12.0*dr*dr*hP6bar004
                    + 6.0*adr*hP6bar012 + 12.0*adr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP6bar202
                    + 6.0*dr*hP6bar203 + 12.0*dr*dr*hP6bar204
                    + 6.0*adr*hP6bar212 + 12.0*adr*dr*hP6bar213))
          +2./pow(r[j],3)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213))));

        const complex<double> ddhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(2.*hP7bar002
                    + 6.0*dr*hP7bar003 + 12.0*dr*dr*hP7bar004
                    + 6.0*adr*hP7bar012 + 12.0*adr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP7bar202 + 2.*sdr*hP7bar211
                    + 6.0*dr*hP7bar203 + 12.0*dr*dr*hP7bar204
                    + 6.0*adr*hP7bar212 + 12.0*adr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP7bar402
                    + 6.0*dr*hP7bar403 + 12.0*dr*dr*hP7bar404
                    + 6.0*adr*hP7bar412 + 12.0*adr*dr*hP7bar413))
          +2./pow(r[j],3)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413))));

        const complex<double> ddhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(2.0*hP8bar102 + 2.0*sdr*hP8bar111
                    + 6.0*dr*hP8bar103 + 12.0*dr*dr*hP8bar104
                    + 6.0*adr*hP8bar112 + 12.0*adr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP8bar302
                    + 6.0*dr*hP8bar303 + 12.0*dr*dr*hP8bar304
                    + 6.0*adr*hP8bar312 + 12.0*adr*dr*hP8bar313));

        const complex<double> ddhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +4.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar201 + 2.*dr*hP9bar202))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            2.*hP9bar202)));

        const complex<double> ddhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP10bar202 + 2.*sdr*hP10bar211
                    + 6.0*dr*hP10bar203 + 12.0*dr*dr*hP10bar204
                    + 6.0*adr*hP10bar212 + 12.0*adr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP10bar402
                    + 6.0*dr*hP10bar403 + 12.0*dr*dr*hP10bar404
                    + 6.0*adr*hP10bar412 + 12.0*adr*dr*hP10bar413))
          +2./pow(r[j],3)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413))));
        
        /* The non-trace-reversed field and its first and second derivatives.
         * Here we do include the factor of a and 1/r, and the window function.
         * Trace-reversal corresponds to swapping 3 and 6. */

        /* Step-function window */
        const double ra = r0 - sigma;
        const double rb = r0 + sigma;
        const double W = (r[j]<ra || r[j]>rb) ? 0.0 : 1.0;
        const double dW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;
        const double ddW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;

        /* Gaussian window, order n */
        // const int n = 4;
        // const double W = exp(-0.5*pow((r[j]-r0)/sigma,n));
        // const double dW = - 0.5 * W * n * pow((r[j]-r0)/sigma,n-1) / sigma;
        // const double ddW = 0.25 * W * n * (2.0 + n * (-2.0 + pow((r[j]-r0)/sigma,n))) * pow((r[j]-r0),n-2) * pow(sigma,-n);

        hP[1][l][m][j] = a_il(1,l)*W*hP1bar/r[j];
        hP[2][l][m][j] = a_il(2,l)*W*hP2bar/r[j];
        hP[3][l][m][j] = a_il(3,l)*W*hP6bar/r[j];
        hP[4][l][m][j] = a_il(4,l)*W*hP4bar/r[j];
        hP[5][l][m][j] = a_il(5,l)*W*hP5bar/r[j];
        hP[6][l][m][j] = a_il(6,l)*W*hP3bar/r[j];
        hP[7][l][m][j] = a_il(7,l)*W*hP7bar/r[j];
        hP[8][l][m][j] = a_il(8,l)*W*hP8bar/r[j];
        hP[9][l][m][j] = a_il(9,l)*W*hP9bar/r[j];
        hP[10][l][m][j] = a_il(10,l)*W*hP10bar/r[j];

        dhP[1][l][m][j] = a_il(1,l)*(W*(dhP1bar - hP1bar/r[j])/r[j] + dW*hP1bar/r[j]);
        dhP[2][l][m][j] = a_il(2,l)*(W*(dhP2bar - hP2bar/r[j])/r[j] + dW*hP2bar/r[j]);
        dhP[3][l][m][j] = a_il(3,l)*(W*(dhP6bar - hP6bar/r[j])/r[j] + dW*hP6bar/r[j]);
        dhP[4][l][m][j] = a_il(4,l)*(W*(dhP4bar - hP4bar/r[j])/r[j] + dW*hP4bar/r[j]);
        dhP[5][l][m][j] = a_il(5,l)*(W*(dhP5bar - hP5bar/r[j])/r[j] + dW*hP5bar/r[j]);
        dhP[6][l][m][j] = a_il(6,l)*(W*(dhP3bar - hP3bar/r[j])/r[j] + dW*hP3bar/r[j]);
        dhP[7][l][m][j] = a_il(7,l)*(W*(dhP7bar - hP7bar/r[j])/r[j] + dW*hP7bar/r[j]);
        dhP[8][l][m][j] = a_il(8,l)*(W*(dhP8bar - hP8bar/r[j])/r[j] + dW*hP8bar/r[j]);
        dhP[9][l][m][j] = a_il(9,l)*(W*(dhP9bar - hP9bar/r[j])/r[j] + dW*hP9bar/r[j]);
        dhP[10][l][m][j] = a_il(10,l)*(W*(dhP10bar - hP10bar/r[j])/r[j] + dW*hP10bar/r[j]);

        ddhP[1][l][m][j] = a_il(1,l)*(W*(ddhP1bar - 2.0*(dhP1bar - hP1bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP1bar - hP1bar/r[j])/r[j] + ddW*hP1bar/r[j]);
        ddhP[2][l][m][j] = a_il(2,l)*(W*(ddhP2bar - 2.0*(dhP2bar - hP2bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP2bar - hP2bar/r[j])/r[j] + ddW*hP2bar/r[j]);
        ddhP[3][l][m][j] = a_il(3,l)*(W*(ddhP6bar - 2.0*(dhP6bar - hP6bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP6bar - hP6bar/r[j])/r[j] + ddW*hP6bar/r[j]);
        ddhP[4][l][m][j] = a_il(4,l)*(W*(ddhP4bar - 2.0*(dhP4bar - hP4bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP4bar - hP4bar/r[j])/r[j] + ddW*hP4bar/r[j]);
        ddhP[5][l][m][j] = a_il(5,l)*(W*(ddhP5bar - 2.0*(dhP5bar - hP5bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP5bar - hP5bar/r[j])/r[j] + ddW*hP5bar/r[j]);
        ddhP[6][l][m][j] = a_il(6,l)*(W*(ddhP3bar - 2.0*(dhP3bar - hP3bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP3bar - hP3bar/r[j])/r[j] + ddW*hP3bar/r[j]);
        ddhP[7][l][m][j] = a_il(7,l)*(W*(ddhP7bar - 2.0*(dhP7bar - hP7bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP7bar - hP7bar/r[j])/r[j] + ddW*hP7bar/r[j]);
        ddhP[8][l][m][j] = a_il(8,l)*(W*(ddhP8bar - 2.0*(dhP8bar - hP8bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP8bar - hP8bar/r[j])/r[j] + ddW*hP8bar/r[j]);
        ddhP[9][l][m][j] = a_il(9,l)*(W*(ddhP9bar - 2.0*(dhP9bar - hP9bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP9bar - hP9bar/r[j])/r[j] + ddW*hP9bar/r[j]);
        ddhP[10][l][m][j] = a_il(10,l)*(W*(ddhP10bar - 2.0*(dhP10bar - hP10bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP10bar - hP10bar/r[j])/r[j] + ddW*hP10bar/r[j]);

        /* Negative m modes */
        const double sign = isOdd(m) ? -1.0 : 1.0;
        for(int i=1; i<=10; ++i) {
          hP[i][l][-m][j] = sign*conj(hP[i][l][m][j]);
          dhP[i][l][-m][j] = sign*conj(dhP[i][l][m][j]);
          ddhP[i][l][-m][j] = sign*conj(ddhP[i][l][m][j]);
        }
      }
    }
  }
}

int main(int argc, char* argv[])
{
  int l_max = 20;
  const double r0 = 10.;
  vector<double> r = {{8.,9.,10.,11.,12.}};
  const int N = r.size();
  field_type hP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type dhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type ddhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  compute_h1P(r0, r, l_max, hP, dhP, ddhP);

  return 0;
}

==> anc/smp-v8.10.23/src/barry/LorenzGauge1DEffectiveSource/hP.h <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include <boost/multi_array.hpp>

void compute_hP(const double r0, const std::vector<double> &r, const int l_max,
             boost::multi_array<std::complex<double>,4> &hP,
             boost::multi_array<std::complex<double>,4> &dhP,
             boost::multi_array<std::complex<double>,4> &ddhP);


==> anc/smp-v8.10.23/src/barry/Makefile <==
# Makefile targets:
#   work	edit $(INPUT_DIR) into $(WORK_DIR)

INPUT_DIR	:= ./LorenzGauge1DEffectiveSource
WORK_DIR	:= ./work

.PHONY	: work
work	:
	test -d $(WORK_DIR) || mkdir $(WORK_DIR)
	cp ./Makefile.work                   $(WORK_DIR)/Makefile
	cp ./README2.work                    $(WORK_DIR)/README2
	cp ./hP-setup-for-smp.hh             $(WORK_DIR)/
	cp $(INPUT_DIR)/LICENSE              $(WORK_DIR)/
	cp $(INPUT_DIR)/README               $(WORK_DIR)/
	cp $(INPUT_DIR)/SConstruct           $(WORK_DIR)/SConstruct.orig
	cp $(INPUT_DIR)/*.nb                 $(WORK_DIR)/
	cp $(INPUT_DIR)/*.h5                 $(WORK_DIR)/
	cp $(INPUT_DIR)/WignerDMatrix.{cc,h} $(WORK_DIR)/
	cp $(INPUT_DIR)/hP.h                 $(WORK_DIR)/hP.h.orig
	cp $(INPUT_DIR)/hP.cc                $(WORK_DIR)/hP.cc.orig
	bin/fixup-barry-code         <$(WORK_DIR)/hP.cc.orig >$(WORK_DIR)/hP.cc
	bin/fixup-barry-code --h     <$(WORK_DIR)/hP.h.orig  >$(WORK_DIR)/hP.h
	bin/fixup-barry-code --SCons <$(WORK_DIR)/SConstruct.orig \
                                     >$(WORK_DIR)/SConstruct

.PHONY	: clean
clean	:
	-rm -r $(WORK_DIR)


==> anc/smp-v8.10.23/src/barry/Makefile.work <==
# Makefile for fixed-up Barry's code
# top-level target builds *.o files only (no /main()/)
# to compute for single (ell,emm)

# this Makefile will be run from subdirectory  ./work/
# hence we need ../../ for this include
include ../../Makefile.common

CXXFLAGS2	:= -DSUBROUTINE_LIBRARY -DSINGLE_ELL_EMM

LIB_FILES	:= hP.o WignerDMatrix.o

########################################

#
# targets to build as a subroutine library computing for single (ell,emm)
#

.PHONY		: all
all		: barry.a

barry.a		: hP.o WignerDMatrix.o
	ar -rcvs $@ $?

hP.o		: hP.cc
	$(CXX) $(CXXFLAGS) $(CXXFLAGS2) -c -o $@ $?

WignerDMatrix.o	: WignerDMatrix.cc \
                  WignerD0.h WignerD1.h WignerD2.h WignerD3.h WignerD4.h
	$(CXX) $(CXXFLAGS)              -c -o $@ $(filter %.cc, $?)

WignerD0.h WignerD1.h WignerD2.h WignerD3.h WignerD4.h : WignerD.h5
	for i in 0 1 2 3 4 ; \
        do h5dump -d "/m'="$$i -b -o WignerD$$i.bin WignerD.h5 >/dev/null && xxd -i WignerD$$i.bin WignerD$$i.h && rm WignerD$$i.bin ; \
        done

########################################

.PHONY		: clean
clean		:
	-rm *.o


==> anc/smp-v8.10.23/src/barry/README <==
This directory tree contains Barry's code to compute the singular field
and related quantities, and my perl scripts to edit this to make it more
suitable for use in this project.


LorenzGauge1DEffectiveSource/
	This is Barry's original code, i.e., it's the result of
	(in *this* directory) executing the command
	  git clone \
	      git@bitbucket.org:barrywardell/LorenzGauge1DEffectiveSource.git

work/
	This is my "working copy" of Barry's code, produced by running
	'gmake work' in this directory.  This copies/edits Barry's original
	code from ./LorenzGauge1DEffectiveSource/ into ./work, fixing up
	some code constructs so as to make the code usable as a subroutine
	library in a larger code.


==> anc/smp-v8.10.23/src/barry/README2.work <==
This directory is a copy of Barry's /LorenzGauge1DEffectiveSource/
adapted for use in my /smp/ code.

See the comments in /hP.h/ for the various preprocessor defines
which configure how the code works.  /hP-setup-for-smp.hh/ defines
an appropriate set of these for use with /smp/.


==> anc/smp-v8.10.23/src/barry/bin/fixup-barry-code <==
#!/usr/bin/perl
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/barry/bin/fixup-barry-code,v 1.19 2020/04/10 04:20:06 jonathan Exp $
use strict;
use warnings;
use Readonly;
use Getopt::Long;

Readonly::Scalar my $false => 0;
Readonly::Scalar my $true  => 1;

#
# *** fixups to /hP.h/ and /hP.cc/ to adapt them for use in my code ***
#
# FIXME: Would patch(1) be a simpler way to do this??
#

my $usage_msg = <<'EOF';
Usage:
  fixup-barry-code   [ --h ]  [ --SCons ]   <input >output

By default, this fixes /hP.cc/.  If the /--h/ option is specified,
it fixes /hP.h/.  If the /--SCons/ option is specified, it fixes /SCon/.
(It's an error to specify more than one of these options.)
EOF

########################################

#
# This code has several different "output something later" mechanisms:
# * /@pre_blank_lines/ is a list of lines to be printed just before the
#   next blank (all-whitespace) line
# * /push_closing_line()/ and /print_closing_lines()/ access /%closing_lines/,
#   a hash table which keeps track of a list of closing lines to be printed
#   just after the { } nesting level drops to a specified value.
# * to convert the current line into
#	#ifdef SYMBOL
#	something new
#	#else
#	something old
#	#endif
#   the code first copies $line to a temporary, then edits that temporary,
#   then prints a here document
#	#ifdef SYMBOL
#	${new_temporary}
#	#else
#	${line}
#	#endif
#   and then does a 'next LOOP' to continue with processing the next input
#   line.
#

################################################################################

#
# command-line parsing
#
my $debug	= 0;
my $h_flag	= $false;
my $SCons_flag	= $false;
GetOptions(
    'debug=i'	=> \$debug,
    'h'		=> \$h_flag,
    'SCons'	=> \$SCons_flag,
	  )
	|| die $usage_msg;				# *** error exit ***

################################################################################

#
# main execution begins here
#

my $line_number = 0;

# counts { } nesting AFTER procssing this line
#   increment when we see {
#   decrement when we see }
my $nesting = 0;

#
# lines to be printed just after nesting level drops to specified value
#
my %closing_lines = ();		# hash:
				#   key = nesting level
				#   value = reference to anonymous array
				#           of line-to-be-printed strings
				#           (which do NOT have ending newlines)

#
# lines to be printed just before the next blank (all-whitespace) line
#
my @pre_blank_lines = ();

#
# flags for whether we've already done various things
#
my $done_new_include		= $false;
my $done_document_our_changes	= $false;

#
# flags for whether we are currently doing various things
#
my $convert_array_references	= $false;
my $python_comment_out_level	= 0;	# do this if level > 0

LINE:	while (my $line = <STDIN>)
	{
	++$line_number;
	chomp($line);

	my $indent = '  ' x $nesting;
	my $new_nesting = $nesting;

	########################################

	# wrap printing and /main()/ in #ifndef SUBROUTINE_LIBRARY
	# so this code can be cleanly used as a subroutine library
	if ($line =~ /^  cout <</)
		{
		print <<"EOF";
#ifdef SUBROUTINE_LIBRARY
${indent}assert(ell >=   0);
${indent}assert(ell <= 100);
${indent}assert(emm >= -ell);
${indent}assert(emm <= +ell);
#else
EOF
		push_closing_line($nesting, '#endif	// SUBROUTINE_LIBRARY');
		# fall through to main output below
		}
	if ($line =~ /int\s+main\(/)
		{
		print "#ifndef SUBROUTINE_LIBRARY\n";
		push_closing_line($nesting, '#endif	// SUBROUTINE_LIBRARY');
		# fall through to main output below
		}

	# document the changes in semantics and the new #ifdef symbols
	# we've introduced
	if (!$done_document_our_changes && ($line =~ /\s*#\s*include/))
		{
		print << 'EOF';
//******************************************************************************

//
// We (JT) make the following changes to Barry's code:
// * We rename the computation function from /compute_h1P()/ to /compute_hP()/.
// * We compute the puncture fn & its derivatives for the trace-reversed
//   metric perturbation $\bar{h}^{\text{puncture} (I) \ell m}$, not the
//   "raw" metric perturbation $h^{\text{puncture} (I) \ell m}$.
// * We disable the window function.
// * We do NOT include the $a_{i,\ell}$ or $1/r$ factors in the puncture fn.
//
#if defined(USE_OPENMP) && !defined(SINGLE_ELL_EMM)
// The code uses /#pragma omp/ to mark the main (outermost) $l$ loop
// for OpenMP parallelization.
#endif
//
#ifdef SUBROUTINE_LIBRARY
// The code (only) defines a subroutine /compute_hP()/ to compute the
// puncture function and its derivatives.
#else
// In addition to defining /compute_hP()/, the code also defines a /main()/
// driver to demonstrate the use of /compute_hP()/.
#endif
//
#ifdef SINGLE_ELL_EMM
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for a single (specified) (ell,emm).  The results
// are returned in a set of 2-D /boost::multi_array/ objects, with indices
// * tensor basis index (from 1 to 10)
// * /r/ grid-point index
#else
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for all the (ell,emm) up to a specified /l_max/.
// The results are returned in a set of 4-D /boost::multi_array/ objects,
// with indices
// * tensor basis index (from 1 to 10)
// * ell (from 0 to /l_max/)
// * emm (from -ell to +ell)
// * /r/ grid-point index
#endif
//

//******************************************************************************

EOF
		$done_document_our_changes = $true;
		# fall through to main output below
		}

	# rename the main computation function
	$line =~ s/compute_h1P/compute_hP/;

	# add another #include
	if (!$h_flag && !$done_new_include && ($line =~ /\s*#\s*include\s+</))
		{
		print "#include <cmath>\n";
		$done_new_include = $true;
		# fall through to main output below
		}

	# wrap OpenMP pragmas
	if ($line =~ /^\s*#\s*pragma.*omp/)
		{
		print "#if defined(USE_OPENMP) && !defined(SINGLE_ELL_EMM)\n";
		print $line, "\n";
		print "#endif\n";
		next LINE;				# *** loop control ***
		}

	# if SINGLE_ELL_EMM, convert from computing results into a 4-D array
	# to computing them into a 2-D array
	if ($h_flag ? ($line =~ /^\s*boost::multi_array</)
		    : ($line =~ /^\s*typedef\s+.*field_type/))
		{
		my $new_line = $line;
		$new_line =~ s/4/2/;	# convert from 4-D to 2-D array
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${new_line}
#else
${line}
#endif
EOF
		next LINE;				# *** loop control ***
		}
	if ($line =~ /\.resize\(/)
		{
		my $new_line = $line;
		$new_line =~ s/\Q[l_max+1][range(-l_max,l_max+1)]//;
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${new_line}
#else
${line}
#endif
EOF
		next LINE;				# *** loop control ***
		}
	if ($line =~ /const\s+double\s+sign\s*=/)
		{
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${indent}if (original_m < 0) {
#endif
EOF
		push_closing_line($nesting, '#ifdef SINGLE_ELL_EMM');
		push_closing_line($nesting, "${indent}}");
		push_closing_line($nesting, '#endif');
		$convert_array_references = $true;
		# fall through to main output below
		}
	if ($convert_array_references && ($line =~ /^\s*d{0,2}hP\[i\].*=/))
		{
		my $new_line = $line;
		$new_line =~ s/\Q[l][-m]//;
		$new_line =~ s/\Q[l][m]//;
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${new_line}
#else
${line}
#endif
EOF
		next LINE;				# *** loop control ***
		}

	# convert from computing all (ell,emm) at once,
	# to computing only a single (ell,emm)
	if ($line =~ /^\s*void\s+compute_hP\(/)
		{
		my $new_line = $line;
		$new_line =~ s/const int l_max,/const int ell, const int emm,/;
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${new_line}
#else
${line}
#endif
EOF
		next LINE;				# *** loop control ***
		}
	if ($line =~ /for\s*\(\s*int\s+l\s*=\s*0/)
		{
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${indent}const int l = ell; {
#else
${line}
#endif
EOF
		increment_nesting();
		next LINE;				# *** loop control ***
		}
	if ($line =~ /for\s*\(\s*int\s+m\s*=\s*0/)
		{
		print <<"EOF";
#ifdef SINGLE_ELL_EMM
${indent}const int original_m = emm;
${indent}const int m = std::abs(emm); {
#else
${line}
#endif
EOF
		increment_nesting();
		next LINE;				# *** loop control ***
		}

	# store the trace-reversed field, bypassing the window-function
	# computation and the $a_{i\ell}$ and $1/r$ factors
	if ($line =~ /\/\* Window function size/)
		{
		print "#if 0\n";
		push @pre_blank_lines, "#endif	// disabled code\n";
		# fall through to main output below
		}
	if ($line =~ /\/\* The non-trace-reversed field/)
		{
		print << "EOF";
${indent}/* store the puncture fn & its derivatives into the output arrays */
#ifdef SINGLE_ELL_EMM
EOF
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}hP[${I}][j] = hP${I}bar;\n";
			}
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}dhP[${I}][j] = dhP${I}bar;\n";
			}
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}ddhP[${I}][j] = ddhP${I}bar;\n";
			}
		print "#else\n";
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}hP[${I}][l][m][j] = hP${I}bar;\n";
			}
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}dhP[${I}][l][m][j] = dhP${I}bar;\n";
			}
			for (my $I = 1 ; $I <= 10 ; ++$I)
			{
			print "${indent}ddhP[${I}][l][m][j] = ddhP${I}bar;\n";
			}
		print <<'EOF';
#endif

#if 0
EOF
		}
	if ($line =~ /^\s*ddhP\[10\].*=/)
		{
		print $line,"\n";
		print "#endif	// disabled code\n";
		next LINE;				# *** loop control ***
		}

	####################	

	#
	# stuff for the /SConstruct/ file
	#
	# note we're processing Python here, not C++
	#

	# SConstruct: comment out some stuff that doesn't work under OpenBSD
	# ... Python has no preprocessor
	#     ==> must explicitly comment out each line :(
	if ($SCons_flag && ($line =~ /^# pretty output/))
		{ $python_comment_out_level = 2; }
	if ($SCons_flag && ($python_comment_out_level > 0))
		{ $line = '##' . $line; }
	if ($SCons_flag && ($line =~ /^##\s*env\['HDF5COMSTR'\]/))
		{ --$python_comment_out_level; }

	# switch compiler
	if ($SCons_flag && ($line =~ /^env\['CXX'\]/))
		{
		$line =~ s:\Qg++-5:/usr/local/bin/clang++:;
		# fall through to main output below
		}

	########################################

	if (($line =~ /^\s*$/) && (scalar(@pre_blank_lines) > 0))
		{
		print join("\n", @pre_blank_lines), "\n";
		@pre_blank_lines = ();
		}

	# main output
	print $line, "\n";

	if ($line =~ /\{/)
		{ increment_nesting(); }

	if ($line =~ /\}/)
		{
		--$nesting;
		if ($debug > 0)
			{ print {*STDERR} "line ${line_number}: decremented \$nesting to ${nesting}\n"; }
		print_closing_lines($nesting);
		}
	}

print_closing_lines(0);

################################################################################

#
# This function increments the global { } nesting level (optionally printing
# a debug message).
#
# Global variables:
# $nesting	[read/write]
#
sub increment_nesting
{
++$nesting;
if ($debug > 0)
	{ print {*STDERR} "line ${line_number}: incremented \$nesting to ${nesting}\n"; }
}

################################################################################

#
# This function pushes (queues) a closing line to be printed just after
# the } which brings the nesting level from /$nn+1/ back down to /$nn/.
#
# Arguments:
# $nn = The nesting level at which to print the line.
# $ll = The text of the line, NOT including a terminating newline.
#
# Global variables:
# %closing_lines	[read/write] the printed lines are de-queued
#				     and the hash key is deleted
# $line_number		[read]
#
sub push_closing_line
{
my ($nn,$ll) = @_;

if ($debug > 0)
	{ print {*STDERR} "line ${line_number}: pushing [nesting ${nn}] :${ll}:\n"; }
push @{$closing_lines{$nn}}, $ll;
}

################################################################################

# 
# This function de-queues and prints all the queued closing lines,
# in order, for the specified nesting level.
#
#
# Arguments:
# $nn = The nesting level
#
# Global variables:
# %closing_lines	[read/write] the printed lines are de-queued
#				     and the hash key is deleted
# $line_number		[read]
#
sub print_closing_lines
{
my ($nn) = @_;

if (exists($closing_lines{$nn}))
	{
		while (my $ll = shift(@{$closing_lines{$nn}}))
		{
		if ($debug > 0)
			{ print {*STDERR} "line ${line_number}: printing [nesting ${nn}] closing line :${ll}:\n"; }
		print $ll, "\n";
		}

	delete($closing_lines{$nn});
	}
}


==> anc/smp-v8.10.23/src/barry/hP-setup-for-smp.hh <==
// configure "hP.h" for use in /smp/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/barry/hP-setup-for-smp.hh,v 1.1 2020/05/02 21:19:35 jonathan Exp $

#define SUBROUTINE_LIBRARY
#define SINGLE_ELL_EMM


==> anc/smp-v8.10.23/src/barry/test/Makefile <==
# this Makefile will be run from this subdiretory
# hence we need ../../ for this include
include ../../Makefile.common

override \
  CXXFLAGS	+= -I../work -I.
VPATH		:=   ../work   .
override \
  CXXFLAGS	+= -g -W -Wall

test_barry	: test_barry.cc hP.o WignerDMatrix.o
	$(CXX) $(CXXFLAGS) -o $@ $^ -lgsl -lgslcblas -lm

.PHONY		: clean
clean		:
	-rm test_barry


==> anc/smp-v8.10.23/src/barry/test/test_barry.cc <==
// test_barry -- test driver for Barry's puncture fn et al
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/barry/test/test_barry.cc,v 1.3 2020/05/02 21:19:37 jonathan Exp $

#include <cassert>

#include <complex>
#include <iostream>
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "hP-setup-for-smp.hh"
#include "hP.h"

using std::cout;
using boost::format;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;

typedef boost::multi_array<std::complex<double>, 2> multi_array_2D;

int main()
{
constexpr int min_I =  1;
constexpr int max_I = 10;
constexpr int ell = 4;
constexpr int emm = 2;

constexpr double r_particle = 10.0;
const std::vector<double> all_r_cmpt = {{8.0, 9.0, 10.0, 11.0, 12.0}};
const int N_r_cmpt = all_r_cmpt.size();
multi_array_2D     pfn(boost::extents[range(min_I,max_I+1)][N_r_cmpt]);
multi_array_2D  dr_pfn(boost::extents[range(min_I,max_I+1)][N_r_cmpt]);
multi_array_2D drr_pfn(boost::extents[range(min_I,max_I+1)][N_r_cmpt]);

compute_hP(r_particle, all_r_cmpt,
	   ell, emm,
	   pfn, dr_pfn, drr_pfn);

cout << format("## r_particle=%.16g\n") % r_particle;
cout << "# column 1 = ell\n";
cout << "# column 2 = emm\n";
cout << "# column 3 = pfn.real\n";
cout << "# column 4 = pfn.imag\n";
cout << "# column 5 = dr_pfn.real\n";
cout << "# column 6 = dr_pfn.imag\n";
cout << "# column 7 = drr_pfn.real\n";
cout << "# column 8 = drr_pfn.imag\n";
cout << "\n";

	for (int j = 0 ; j < N_r_cmpt ; ++j)
	{
	cout << format("## evaluating at r_cmpt=%.16g\n") % all_r_cmpt.at(j);

		for (int I = min_I ; I <= max_I ; ++I)
		{
		cout << format("%d\t%d") % ell % emm;
		cout << format("\t%.16g\t%.16g")
			% pfn[I][j].real() % pfn[I][j].imag();
		cout << format("\t%.16g\t%.16g")
			% dr_pfn[I][j].real() % dr_pfn[I][j].imag();
		cout << format("\t%.16g\t%.16g")
			% drr_pfn[I][j].real() % drr_pfn[I][j].imag();
		cout << "\n";
		}
	cout << "\n";
	}
}


		


==> anc/smp-v8.10.23/src/barry/work/LICENSE <==
==============================================================================
Second Order Ricci Tensor Calculation
==============================================================================
University of Illinois/NCSA
Open Source License

Copyright (c) 2014 Barry Wardell. All rights reserved.

Developed by:
    Barry Wardell
	Cornell University
    http://www.barrywardell.net

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal with
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
of the Software, and to permit persons to whom the Software is furnished to do
so, subject to the following conditions:

    * Redistributions of source code must retain the above copyright notice,
      this list of conditions and the following disclaimers.

    * Redistributions in binary form must reproduce the above copyright notice,
      this list of conditions and the following disclaimers in the
      documentation and/or other materials provided with the distribution.

    * Neither the names of the SimFactory 3 Team, nor the names of its
      contributors may be used to endorse or promote products derived from
      this Software without specific prior written permission.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.  IN NO EVENT SHALL THE
CONTRIBUTORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS WITH THE
SOFTWARE.


==> anc/smp-v8.10.23/src/barry/work/Makefile <==
# Makefile for fixed-up Barry's code
# top-level target builds *.o files only (no /main()/)
# to compute for single (ell,emm)

# this Makefile will be run from subdirectory  ./work/
# hence we need ../../ for this include
include ../../Makefile.common

override \
  CXXFLAGS	+= -O3
CXXFLAGS2	:= -DSUBROUTINE_LIBRARY -DSINGLE_ELL_EMM

LIB_FILES	:= hP.o WignerDMatrix.o

########################################

#
# targets to build as a subroutine library computing for single (ell,emm)
#

.PHONY		: all
all		: barry.a

barry.a		: hP.o WignerDMatrix.o
	ar -rcvs $@ $?

hP.o		: hP.cc
	$(CXX) $(CXXFLAGS) $(CXXFLAGS2) -c -o $@ $?

WignerDMatrix.o	: WignerDMatrix.cc \
                  WignerD0.h WignerD1.h WignerD2.h WignerD3.h WignerD4.h
	$(CXX) $(CXXFLAGS)              -c -o $@ $(filter %.cc, $?)

WignerD0.h WignerD1.h WignerD2.h WignerD3.h WignerD4.h : WignerD.h5
	for i in 0 1 2 3 4 ; \
        do h5dump -d "/m'="$$i -b -o WignerD$$i.bin WignerD.h5 >/dev/null && xxd -i WignerD$$i.bin WignerD$$i.h && rm WignerD$$i.bin ; \
        done

########################################

.PHONY		: clean
clean		:
	-rm *.o *.a


==> anc/smp-v8.10.23/src/barry/work/README <==
===============================================================================
 Lorenz Gauge 1D Effective Source
===============================================================================
 Version 1.0
 Copyright 2015 Barry Wardell

Compute the source for a point mass in the Lorenz gauge
===============================================================================


Getting the package
-------------------
The latest development version will always be available from the project git
repository:

git clone git@bitbucket.org:barrywardell/LorenzGauge1DEffectiveSource.git


Requirements
------------
The code requires the following libraries:

* GNU Scientific Library: This provides functions for computing elliptic integrals.
* HDF5 1.8: The h5dump tool is required at compile time to generate the Wigner-D headers.
* C++11 conformant C++ compiler with support for OpenMP.
* Boost: Multi-dimensional arrays are provided by Boost's multi_array type.
* SCons: The build system requires SCons

It has been tested with the following versions:
GSL 1.16
HDF5 1.8.15
GCC 5.2.0
Boost 1.58.0
SCons 2.4.0


Building
--------

To compile the software, run 'scons' from inside the source directory. If you have
libraries in non-standard paths, edit the SConstruct file and change the settings
in the "Build options" section.


Installation
------------
No installation is required.


Usage
-----
Once the code is compiled, run:

./hP


Changelog
---------


Known problems
--------------
There is currently no bug tracker.


License
-------
This code is distributed under the University of Illinois/NCSA
Open Source License. Details can be found in the LICENSE file.

Authors
-------

Barry Wardell


==> anc/smp-v8.10.23/src/barry/work/README2 <==
This directory is a copy of Barry's /LorenzGauge1DEffectiveSource/
adapted for use in my /smp/ code.

See the comments in /hP.h/ for the various preprocessor defines
which configure how the code works.  /hP-setup-for-smp.hh/ defines
an appropriate set of these for use with /smp/.


==> anc/smp-v8.10.23/src/barry/work/SConstruct <==
import sys
from subprocess import Popen, CalledProcessError, PIPE

def git_version():
    try:
        version = Popen(['git', 'describe', '--dirty', '--always'], stdout=PIPE).communicate()[0]
    except CalledProcessError:
        version = Popen(['git', 'describe', '--always'], stdout=PIPE).communicate()[0]
    return version.decode('utf_8').rstrip('\n')

env = DefaultEnvironment()

### pretty output
##if ARGUMENTS.get('VERBOSE') != '1':
##  if sys.stdout.isatty():
##    env['CXXCOMSTR'] = "\033[92mCompiling\033[0m $TARGET"
##    env['LINKCOMSTR'] = "\033[94mLinking\033[0m $TARGET"
##    env['HDF5COMSTR'] = "\033[95mGenerating\033[0m $TARGET"
##  else:
##    env['CXXCOMSTR'] = "Compiling $TARGET"
##    env['LINKCOMSTR'] = "Linking $TARGET"
##    env['HDF5COMSTR'] = "Generating $TARGET"

# Build options
env['LIBS']     = ['gsl', 'gslcblas', 'm', 'hdf5']
env['LIBPATH']  = ['/usr/local/lib/']
env['LINKFLAGS']= ['-fopenmp']
env['CPPPATH']  = ['/usr/local/include']
env['CXXFLAGS'] = ['-O3', '-DBOOST_DISABLE_ASSERTS', '-fopenmp', '-std=c++11', '-Wall', '-g', '$(-D__GIT_VERSION="\\"' + git_version() + '\\""$)']
env['CXX']      = '/usr/local/bin/clang++'


sources = ['hP.cc', 'WignerDMatrix.cc']
executable = 'hP'

# Generate header files containing binary data for Wigner-D
for mp in ['0', '1', '2', '3', '4']:
  env.Command('WignerD'+mp+'.h', 'WignerD.h5',
    Action("h5dump -d \"/m'=" + mp + "\" -b -o WignerD" + mp + ".bin WignerD.h5 >/dev/null && "
           "xxd -i WignerD" + mp +".bin WignerD" + mp +".h && rm WignerD" + mp + ".bin",
           "$HDF5COMSTR"))

Program(executable, sources)
Decider('MD5-timestamp')


==> anc/smp-v8.10.23/src/barry/work/SConstruct.orig <==
import sys
from subprocess import Popen, CalledProcessError, PIPE

def git_version():
    try:
        version = Popen(['git', 'describe', '--dirty', '--always'], stdout=PIPE).communicate()[0]
    except CalledProcessError:
        version = Popen(['git', 'describe', '--always'], stdout=PIPE).communicate()[0]
    return version.decode('utf_8').rstrip('\n')

env = DefaultEnvironment()

# pretty output
if ARGUMENTS.get('VERBOSE') != '1':
  if sys.stdout.isatty():
    env['CXXCOMSTR'] = "\033[92mCompiling\033[0m $TARGET"
    env['LINKCOMSTR'] = "\033[94mLinking\033[0m $TARGET"
    env['HDF5COMSTR'] = "\033[95mGenerating\033[0m $TARGET"
  else:
    env['CXXCOMSTR'] = "Compiling $TARGET"
    env['LINKCOMSTR'] = "Linking $TARGET"
    env['HDF5COMSTR'] = "Generating $TARGET"

# Build options
env['LIBS']     = ['gsl', 'gslcblas', 'm', 'hdf5']
env['LIBPATH']  = ['/usr/local/lib/']
env['LINKFLAGS']= ['-fopenmp']
env['CPPPATH']  = ['/usr/local/include']
env['CXXFLAGS'] = ['-O3', '-DBOOST_DISABLE_ASSERTS', '-fopenmp', '-std=c++11', '-Wall', '-g', '$(-D__GIT_VERSION="\\"' + git_version() + '\\""$)']
env['CXX']      = 'g++-5'


sources = ['hP.cc', 'WignerDMatrix.cc']
executable = 'hP'

# Generate header files containing binary data for Wigner-D
for mp in ['0', '1', '2', '3', '4']:
  env.Command('WignerD'+mp+'.h', 'WignerD.h5',
    Action("h5dump -d \"/m'=" + mp + "\" -b -o WignerD" + mp + ".bin WignerD.h5 >/dev/null && "
           "xxd -i WignerD" + mp +".bin WignerD" + mp +".h && rm WignerD" + mp + ".bin",
           "$HDF5COMSTR"))

Program(executable, sources)
Decider('MD5-timestamp')


==> anc/smp-v8.10.23/src/barry/work/WignerD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5045,        163]
NotebookOptionsPosition[      4601,        144]
NotebookOutlinePosition[      4957,        160]
CellTagsIndexPosition[      4914,        157]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"D0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "0"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309265832219467`*^9, 3.630926625107253*^9}, {
  3.630929521588958*^9, 3.630929523495536*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"WignerD", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l", ",", "m", ",", "1"}], "}"}], ",", "\[Pi]", ",", 
          RowBox[{"\[Pi]", "/", "2"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "/", "I"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.630926639652411*^9, 3.630926666635515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "2"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.630926677124024*^9, 3.630926692186112*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"WignerD", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"l", ",", "m", ",", "3"}], "}"}], ",", "\[Pi]", ",", 
          RowBox[{"\[Pi]", "/", "2"}], ",", 
          RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "/", "I"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "3", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309267018276167`*^9, 3.630926717178791*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D4", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"WignerD", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"l", ",", "m", ",", "4"}], "}"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "2"}], ",", 
         RowBox[{"\[Pi]", "/", "2"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "4", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "l"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6309267337380877`*^9, 3.630926746033288*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<WignerD.h5\>\""}], 
     "}"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"D0", ",", "D1", ",", "D2", ",", "D3", ",", "D4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<Datasets\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<m'=0\>\"", ",", "\"\<m'=1\>\"", ",", "\"\<m'=2\>\"", ",", 
       "\"\<m'=3\>\"", ",", "\"\<m'=4\>\""}], "}"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.630926781238303*^9, 3.63092678218508*^9}, {
  3.630926846148069*^9, 3.630926905058395*^9}, {3.630933712027974*^9, 
  3.630933719512937*^9}}]
},
WindowSize->{808, 702},
WindowMargins->{{312, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 9, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 688, 19, 28, "Input"],
Cell[1249, 41, 671, 19, 28, "Input"],
Cell[1923, 62, 637, 18, 28, "Input"],
Cell[2563, 82, 673, 19, 28, "Input"],
Cell[3239, 103, 639, 18, 28, "Input"],
Cell[3881, 123, 716, 19, 46, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/smp-v8.10.23/src/barry/work/WignerD0.h <==
unsigned char WignerD0_bin[] = {
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xe6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xe3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaa, 0x4c, 0x58, 0xe8,
  0x7a, 0xb6, 0xdb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa8, 0xf4, 0x97, 0x9b, 0x77, 0xe3, 0xe1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xd8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x53, 0x5b, 0xda, 0x3a, 0x58, 0x4c, 0xd9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdb, 0xaf, 0xac, 0x07, 0xb3, 0xbb, 0xe0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0xa5, 0x36, 0xd2,
  0xad, 0xe8, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2d, 0xc2, 0x93, 0xd1, 0x10, 0xaa, 0xd7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5f, 0x75, 0xbc, 0x7e, 0xbf, 0xbf, 0xdf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x89, 0x09, 0xaf, 0x54, 0x70, 0x7e, 0xd4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x77, 0x2f, 0x0e, 0x8d,
  0x2f, 0x73, 0xd6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0xa3, 0xeb, 0xed, 0xb9, 0x65, 0xde, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0x27, 0xe1, 0x4a, 0x52, 0xb5, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcb, 0x8d, 0x9c, 0x77,
  0x35, 0x71, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8d, 0xbe, 0xda, 0xec, 0x82, 0x7e, 0xd5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0xaf, 0x79, 0xb9, 0xa8, 0x4a, 0xdd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa2, 0xd1, 0x2e, 0x9d, 0x8c, 0xbf, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0x58, 0xdf, 0x8e,
  0x50, 0x9d, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7f, 0x8d, 0x96, 0x49, 0x5a, 0xb6, 0xd4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0xfb, 0x90, 0xa1, 0x8b, 0x5c, 0xdc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0x4b, 0x9f, 0xe6,
  0x19, 0x9a, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3d, 0x70, 0x6d, 0x03, 0x1e, 0xfe, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0xfd, 0x34, 0xdd, 0xf8, 0xef, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb1, 0xb0, 0x04, 0x1d,
  0xfb, 0x0d, 0xd4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xea, 0x04, 0x23, 0x5b, 0xfb, 0x8f, 0xdb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x80, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x51, 0x00, 0x9d, 0xfb, 0x52, 0xca, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x82, 0x87, 0x7c, 0xbb, 0xe0, 0x5f, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0x11, 0x9b, 0x6b,
  0x28, 0x5e, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x98, 0x5c, 0xa1, 0x26, 0x55, 0x7d, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x55, 0x2f, 0x49, 0x06, 0x52, 0xdd, 0xda, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3b, 0xb2, 0xd1, 0x33,
  0xb1, 0x28, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb8, 0xd6, 0xbd, 0x0e, 0x49, 0xa2, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0xa9, 0xca, 0x5c, 0x89, 0xb5, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0xef, 0x3a, 0x88,
  0xe3, 0xe0, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x86, 0x03, 0x43, 0xf9, 0xff, 0xfe, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x99, 0x30, 0x14, 0x30, 0x33, 0x3f, 0xda, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x7d, 0x62, 0x5c, 0xd8, 0x0f, 0xcd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x00, 0x76, 0x9a,
  0x42, 0xa9, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2f, 0x43, 0xd8, 0xd9, 0xd3, 0xd0, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfe, 0x48, 0x47, 0x40, 0x7b, 0x73, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc8, 0xd2, 0x1c, 0x1d,
  0x31, 0x8f, 0xd2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6b, 0xc7, 0x2c, 0x2e, 0xba, 0xb1, 0xd9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0x90, 0xd3, 0x03, 0x1c, 0xd3, 0xcb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x90, 0xa6, 0xa5, 0x5e,
  0x99, 0x23, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x82, 0xb2, 0xe0, 0x8c, 0x52, 0xd3, 0xcc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x76, 0x2d, 0xb8, 0xf5, 0x13, 0x09, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x17, 0x7f, 0x92, 0x20,
  0xa7, 0x12, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xce, 0x97, 0x79, 0xd2, 0x27, 0x2b, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0xfb, 0xf7, 0x03, 0xfe, 0x31, 0xd9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdd, 0x5d, 0x13, 0xca, 0xeb, 0xf0, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x74, 0x6e, 0x1f, 0xd5,
  0xa3, 0x58, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5a, 0x13, 0xdb, 0x4d, 0x79, 0x18, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0xcd, 0x99, 0x3e, 0x4b, 0x58, 0xcd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0x01, 0x0d, 0xa9,
  0x09, 0x78, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd7, 0x0f, 0x58, 0x50, 0xd5, 0xd0, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0x91, 0x4b, 0x43, 0xc4, 0xbd, 0xd8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x92, 0xf3, 0x90, 0x17,
  0x0a, 0xf6, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0xf5, 0x1a, 0x3c, 0x9a, 0x2e, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0xa9, 0x13, 0x3b, 0x61, 0xa7, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb8, 0xb4, 0xf9, 0x85,
  0x1b, 0x73, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x28, 0x35, 0x66, 0x1f, 0xba, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0d, 0x70, 0x17, 0x4d, 0x98, 0xdb, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0xbb, 0xcc, 0x3b,
  0xa6, 0x7e, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0x11, 0x67, 0x28, 0x4f, 0x53, 0xd8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x23, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0x50, 0x83, 0x13, 0xca, 0x3a, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xa1, 0x07, 0x88, 0xe3, 0x84, 0xc9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xac, 0x7b, 0x47, 0xe1,
  0x7f, 0x0a, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x69, 0xce, 0xde, 0x26, 0xdf, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3d, 0x9d, 0xe4, 0x80, 0x4f, 0x2b, 0xcc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x73, 0x33, 0x92, 0x8b,
  0x3f, 0x4d, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfc, 0xfa, 0xd1, 0x60, 0x5f, 0x33, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xce, 0x0b, 0x57, 0x37, 0x3c, 0xf1, 0xd7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc2, 0xc5, 0xf9, 0x26,
  0xb2, 0x6d, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x47, 0x27, 0x05, 0xc9, 0x3f, 0x97, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0xf4, 0x27, 0xf7, 0xaf, 0xee, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x5f, 0x91, 0xee,
  0x22, 0x7e, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0xf8, 0x25, 0x38, 0x90, 0x59, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0x15, 0xf8, 0xcb, 0x5d, 0xa9, 0xcb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x46, 0xc2, 0xce, 0x71,
  0xdd, 0xca, 0xcd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xac, 0xfe, 0xe9, 0x16, 0x06, 0xee, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf5, 0xe1, 0x2a, 0x3d, 0x6d, 0x96, 0xd7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x80, 0xbd, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0xa2, 0x51, 0x4a, 0x59, 0xcf, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbc, 0x65, 0xdf, 0xed,
  0x82, 0x06, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa4, 0x92, 0x71, 0xc9, 0x4c, 0x68, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x24, 0x4e, 0x2d, 0x3e, 0x67, 0xff, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7a, 0xd3, 0xff, 0xff,
  0x02, 0xe0, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf5, 0x89, 0x25, 0xe6, 0x57, 0x32, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb8, 0xb8, 0xb6, 0xd8, 0xbf, 0x52, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0f, 0xf5, 0x87, 0xfe,
  0xcf, 0xad, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0xb5, 0xa7, 0x12, 0xf8, 0x41, 0xd7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbc, 0xff, 0x57, 0x40, 0x9d, 0x23, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5f, 0x21, 0x47, 0x04,
  0x35, 0x43, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0xff, 0x61, 0x32, 0x03, 0x85, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfa, 0x52, 0xcd, 0x51, 0xf6, 0xee, 0xc7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x32, 0x3c, 0x4b, 0xdb,
  0x16, 0x8c, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x44, 0xd7, 0x3f, 0x05, 0xad, 0x70, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x34, 0xd5, 0x21, 0x7c, 0xb1, 0xc4, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa7, 0x00, 0xfb, 0x3a,
  0x88, 0xe3, 0xcc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xba, 0x2f, 0x68, 0x85, 0x17, 0x72, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaf, 0x74, 0x9d, 0xe3, 0x1a, 0xf3, 0xd6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0x8d, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0xd7, 0xc9, 0xc7, 0x6b, 0x9b, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfb, 0x41, 0x67, 0xfd,
  0xd1, 0xc5, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x52, 0x80, 0xa7, 0x16, 0x10, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb4, 0x89, 0x95, 0xb3, 0x8e, 0x80, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x40, 0xc3, 0x34, 0x81,
  0x77, 0x22, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0b, 0x73, 0x6b, 0x8d, 0x1b, 0x0a, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfe, 0x1d, 0xff, 0x92, 0x2a, 0x5f, 0xca, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x40, 0xc2, 0x71, 0xd1,
  0x17, 0x7c, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc4, 0x3c, 0xc5, 0x9c, 0x53, 0x3a, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc6, 0xa4, 0x0b, 0x8f, 0x33, 0xa9, 0xd6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb8, 0x7e, 0xaf, 0x57,
  0xe1, 0x08, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x55, 0x02, 0x2e, 0x22, 0x91, 0x21, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x53, 0x73, 0x21, 0xee, 0x9b, 0x54, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa9, 0xa7, 0x85, 0x26,
  0xb3, 0xa5, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0xe9, 0x35, 0x7e, 0x6e, 0x1b, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0xeb, 0xb8, 0x7b, 0x29, 0xc1, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0x47, 0x1c, 0x48,
  0x23, 0xab, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0xdc, 0x2b, 0x60, 0xbd, 0x00, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6e, 0xf0, 0x08, 0x38, 0x81, 0x1b, 0xcc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0x3b, 0x27, 0xa0,
  0x11, 0x06, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1e, 0x88, 0xa8, 0x32, 0xb9, 0x63, 0xd6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x30, 0x87, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf6, 0x73, 0xcc, 0x8f, 0x1c, 0x92, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0x24, 0x5d, 0xa2, 0x8b, 0xb3, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0xf8, 0x5a, 0x44,
  0x99, 0xed, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc5, 0x8b, 0x08, 0xa6, 0x40, 0x44, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa8, 0x59, 0x97, 0xf6, 0x44, 0xbe, 0xc6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x59, 0xe0, 0x8d, 0xd6,
  0x10, 0x67, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0b, 0xf0, 0x30, 0x53, 0xcf, 0x52, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7b, 0x9c, 0x99, 0x2e, 0x91, 0xa8, 0xc9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6d, 0xc6, 0xb6, 0xdd,
  0xfd, 0xc0, 0xcb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x99, 0xec, 0xd4, 0x89, 0xe1, 0xa9, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0x1d, 0x13, 0x43, 0x37, 0x22, 0xd6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0xd1, 0xea, 0x45,
  0x26, 0x13, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x64, 0xce, 0x92, 0x3a, 0xe0, 0x26, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0xa5, 0xc6, 0xf4, 0x6f, 0x4f, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0x8a, 0x9f, 0xeb,
  0x3e, 0x8f, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0xad, 0xa8, 0xaa, 0x7a, 0xea, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1d, 0x97, 0x28, 0x3f, 0x02, 0x68, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3f, 0x3a, 0x9f, 0x40,
  0x45, 0x13, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc6, 0x94, 0xa0, 0xf8, 0x54, 0x00, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfc, 0xa6, 0x47, 0xba, 0xf0, 0x55, 0xc9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0x72, 0x9e, 0x1c,
  0xe6, 0x6b, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0xe0, 0x84, 0x44, 0x3d, 0x4d, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x54, 0x49, 0xc4, 0x49, 0xe4, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0xa1, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb7, 0x05, 0xd9, 0x1c, 0x61, 0xaa, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf4, 0x3e, 0x41, 0x75,
  0x4d, 0xc5, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe1, 0xef, 0x8f, 0x26, 0xbe, 0xf3, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6c, 0x05, 0x4b, 0xb6, 0x52, 0x38, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8a, 0x2a, 0x81, 0x3a,
  0x5b, 0x97, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0x20, 0xc6, 0xea, 0xc7, 0x17, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0xfd, 0xeb, 0x6a, 0x06, 0xc5, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb7, 0xe7, 0x72, 0xa9,
  0x0a, 0xb3, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0a, 0xe6, 0xbd, 0xf8, 0x42, 0x08, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdf, 0xc1, 0x05, 0x38, 0xab, 0x1b, 0xcb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0x8f, 0x25, 0x0a,
  0xa9, 0xf5, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x81, 0x86, 0xe8, 0x56, 0x9a, 0xa9, 0xd5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x66, 0x46, 0x0f, 0x8f, 0xfd, 0x3a, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe9, 0xf0, 0xae, 0xa4,
  0x0c, 0x4b, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0xde, 0xc4, 0x05, 0xee, 0x6b, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0x47, 0x29, 0xe4, 0x44, 0x9f, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0x96, 0x17, 0xfc,
  0xd6, 0xe7, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0x55, 0xb7, 0xff, 0x0b, 0x4a, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x02, 0xf8, 0x56, 0xda, 0xdd, 0xcc, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x83, 0xfc, 0x79,
  0xb3, 0x7b, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb4, 0xc7, 0x8d, 0x3d, 0x61, 0x6a, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdf, 0x9d, 0x04, 0x9d, 0x05, 0xbf, 0xc8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xef, 0x54, 0x58, 0xbb,
  0xd2, 0xcf, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0x63, 0x7e, 0xb4, 0xaa, 0xa2, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x42, 0xdf, 0xbe, 0xe4, 0xdd, 0x71, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x6b, 0xd6, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x26, 0x74, 0xdf, 0xec, 0xaa, 0xdd, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf3, 0xc0, 0xfd, 0x3d,
  0xbb, 0xf3, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x35, 0xb3, 0x53, 0x98, 0x19, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0xf4, 0xdb, 0xaa, 0x0d, 0x51, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0x39, 0x83, 0x35,
  0xfc, 0x9c, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2b, 0xf1, 0xc6, 0x8d, 0xdb, 0x01, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x75, 0x7e, 0x84, 0x0b, 0xaa, 0x86, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0x8d, 0x5f, 0x9e,
  0xc4, 0x36, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x59, 0x26, 0x5b, 0xd2, 0xde, 0x25, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc4, 0xd1, 0xe6, 0xdd, 0xc8, 0x79, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x46, 0xe1, 0xc7, 0xdd,
  0xf2, 0x87, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0x89, 0x45, 0x13, 0xd8, 0x53, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0xc2, 0x30, 0xc6, 0xd2, 0x3c, 0xd5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x87, 0x71, 0x71, 0x4e,
  0xe8, 0x7a, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x38, 0xe6, 0xbd, 0x2c, 0x30, 0x88, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0x9a, 0xf4, 0x27, 0x4a, 0xa3, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0x5b, 0x3b, 0x1a,
  0x5c, 0xcd, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x71, 0xbe, 0xff, 0xcb, 0x4e, 0x08, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x10, 0x54, 0x98, 0x16, 0x57, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x29, 0x65, 0x84, 0x7c,
  0x35, 0xbe, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcf, 0x02, 0x04, 0x77, 0xaa, 0x44, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9a, 0xca, 0xb5, 0x36, 0xc6, 0xf5, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0xd8, 0xe8, 0xd6,
  0x1a, 0xe5, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x47, 0xbb, 0x1c, 0x2a, 0x2c, 0x38, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x9e, 0x0b, 0xa9, 0xaf, 0x43, 0xca, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x17, 0xfa, 0xee, 0x4c,
  0xd4, 0x08, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x38, 0xaa, 0x57, 0x44, 0x3f, 0x0a, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0xc0,
  0x0b, 0x21, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xce, 0x05, 0x0f, 0x81, 0x16, 0x27, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd2, 0x63, 0x08, 0xad, 0x70, 0x39, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x33, 0xe3, 0xf1, 0xa3,
  0xce, 0x58, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x41, 0x59, 0x06, 0xc6, 0x74, 0x86, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x53, 0x5d, 0x6d, 0x54, 0x61, 0xc4, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb0, 0x5d, 0xc7, 0x72,
  0x96, 0x15, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0xd5, 0x7f, 0x7f, 0x9c, 0x7e, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3e, 0x81, 0xad, 0x67, 0x70, 0x06, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfd, 0xba, 0xbe, 0x0f,
  0x55, 0xb8, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x47, 0xf1, 0x92, 0xf6, 0xba, 0xa7, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa2, 0x36, 0x95, 0x8e, 0xdb, 0xf9, 0xc7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xeb, 0x7a, 0x1b, 0xb4,
  0xb8, 0x02, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe2, 0x5c, 0x9d, 0xc2, 0x4d, 0xc1, 0xcd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8f, 0x7a, 0x0f, 0x63, 0xf0, 0xd9, 0xd4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb7, 0xa4, 0x40, 0x9b,
  0xbc, 0xce, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe7, 0xdd, 0x36, 0x7d, 0xde, 0xd9, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1f, 0x08, 0x68, 0xa0, 0x86, 0xf0, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0xfc, 0xa1, 0xa3,
  0x88, 0x13, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x12, 0xdf, 0x1a, 0x9e, 0x3f, 0x44, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3c, 0x70, 0xcf, 0x9e, 0xb9, 0x84, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf4, 0xbb, 0xfc, 0x72,
  0x02, 0xd8, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xea, 0x88, 0x80, 0xe8, 0xa5, 0x42, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x15, 0xb4, 0x66, 0xe3, 0x9c, 0xcb, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0x98, 0x84, 0x77,
  0x1b, 0x7e, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x04, 0x0a, 0x4c, 0xaa, 0x70, 0x6d, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0x31, 0xd6, 0xa3, 0x8d, 0xbe, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfa, 0xa9, 0x7b, 0x4f,
  0xc7, 0xc4, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0xe1, 0xcc, 0x59, 0xfc, 0x7c, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xec, 0xff, 0x5f, 0xe3, 0xb8, 0xab, 0xd4, 0xbf,
  0x00, 0x00, 0x00, 0xa0, 0xcf, 0x7d, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0x96, 0x12, 0xcd, 0xe8, 0x82, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb7, 0x24, 0xff, 0xeb,
  0x5e, 0x92, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x71, 0x82, 0xbb, 0x03, 0xb6, 0xac, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaf, 0x0a, 0xce, 0x2b, 0xd9, 0xd2, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x05, 0x0a, 0x55, 0x86,
  0x34, 0x06, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7e, 0x50, 0x51, 0xc4, 0xe1, 0x48, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xad, 0x09, 0xf2, 0x4d, 0xf3, 0x9d, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1a, 0xae, 0xde, 0x31,
  0xf6, 0x09, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0x35, 0x30, 0xde, 0xdd, 0x93, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x34, 0x4e, 0x99, 0xee, 0xce, 0x46, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0xf9, 0x42, 0x48,
  0xf7, 0x35, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0x64, 0x08, 0xe3, 0x01, 0x86, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0x36, 0xa1, 0x09, 0x9d, 0x89, 0xc9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0xa0, 0xb2, 0x15,
  0xa0, 0x3b, 0xcd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0xcb, 0x77, 0x72, 0x70, 0x7f, 0xd4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0x23, 0x78, 0x17, 0x42, 0x33, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0x2e, 0x09, 0x0e,
  0xb3, 0x3c, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x81, 0x16, 0xf3, 0x70, 0xdf, 0x4f, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0a, 0xe1, 0xb7, 0x34, 0x63, 0x6d, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x48, 0x5a, 0x71, 0x41,
  0x3b, 0x96, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaa, 0x43, 0x1f, 0x94, 0xe0, 0xcb, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x38, 0xda, 0xf6, 0x62, 0x75, 0x10, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0xab, 0xfc, 0x65,
  0x10, 0x67, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0e, 0xe0, 0xa4, 0x4b, 0x3e, 0xd4, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x65, 0xfb, 0x88, 0x04, 0xec, 0x5e, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9e, 0xcf, 0x34, 0x51,
  0x2e, 0x12, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x79, 0xc8, 0x81, 0x74, 0x12, 0x01, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf8, 0x0e, 0x6f, 0x4b, 0xff, 0x4f, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6e, 0x64, 0x5d, 0x78,
  0x02, 0x51, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6b, 0x3d, 0xa3, 0xef, 0xff, 0xfc, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x9a, 0x32, 0xfc, 0xf2, 0x54, 0xd4, 0xbf,
  0x00, 0x00, 0x00, 0x23, 0xe1, 0xe9, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0b, 0x81, 0x5c, 0x72, 0x3a, 0xee, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0x75, 0x24, 0x54,
  0x66, 0xfb, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x94, 0x9e, 0x7d, 0x6f, 0xc7, 0x11, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x91, 0xf0, 0x1e, 0x05, 0x0c, 0x32, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x41, 0x89, 0x57, 0x9e,
  0x3e, 0x5d, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd5, 0x68, 0x2d, 0xf0, 0xe1, 0x94, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5d, 0xc9, 0x3e, 0x5c, 0x1e, 0xdb, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7b, 0x31, 0xdb, 0x2d,
  0x0d, 0x33, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6a, 0xbb, 0x86, 0x7a, 0x39, 0xa1, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0xa6, 0x98, 0xf8, 0x88, 0x2c, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8e, 0xba, 0x52, 0x5c,
  0x00, 0xe0, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0xf8, 0xc6, 0xdc, 0x8c, 0xce, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xdc, 0xe2, 0x46, 0x53, 0x1c, 0xc7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0xaa, 0xde, 0x38,
  0xc6, 0x1a, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0x44, 0xbe, 0xe1, 0xe8, 0xc0, 0xcc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0xdf, 0x32, 0x1a, 0x20, 0x2c, 0xd4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7c, 0x05, 0x83, 0xcd,
  0xef, 0xa5, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0xf8, 0xa7, 0xb1, 0x06, 0xae, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x23, 0x56, 0xce, 0xc2, 0x6c, 0xbe, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x33, 0xdb, 0x8c, 0x40,
  0x97, 0xd7, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x03, 0xe7, 0x8b, 0x42, 0xfa, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x37, 0xf2, 0x14, 0xab, 0x83, 0x27, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xff, 0x14, 0x39, 0xaa,
  0xe4, 0x60, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x02, 0x2e, 0x0d, 0x4b, 0x92, 0xa8, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdb, 0x8e, 0xfa, 0x18, 0xa7, 0x01, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5d, 0x76, 0x71, 0xa5,
  0xab, 0x70, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbe, 0x7a, 0x6e, 0xe7, 0x7d, 0xfc, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc8, 0x01, 0x2e, 0x7a, 0x12, 0xb0, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc5, 0x1b, 0x50, 0x2f,
  0x37, 0x9e, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0xdc, 0x20, 0xc0, 0xd0, 0xea, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9a, 0x40, 0x3a, 0x1b, 0xbc, 0xe6, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x77, 0xa9, 0x02, 0x1a,
  0x2d, 0x87, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0x97, 0x1f, 0x9a, 0xda, 0x04, 0xd4, 0xbf, 0x00, 0x00, 0x80, 0x29,
  0x00, 0x63, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x19, 0xd3, 0x9e, 0xe5, 0xbe, 0x66, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0xa6, 0x98, 0x7d, 0x13, 0x72, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0x2c, 0xd1, 0xff,
  0x48, 0x85, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd6, 0x19, 0x7e, 0x1d, 0xe3, 0xa0, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0x4e, 0xe3, 0x34, 0xa9, 0xc5, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5c, 0xd4, 0x6f, 0x65,
  0xb8, 0xf4, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc0, 0xf9, 0x61, 0x3f, 0xa0, 0x2f, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x68, 0x02, 0xcf, 0x82, 0x90, 0x78, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2d, 0x40, 0xd2, 0xf6,
  0xa3, 0xd2, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7b, 0xe3, 0xfc, 0xf7, 0x5f, 0x42, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe0, 0x8f, 0x94, 0x62, 0x9a, 0xce, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x96, 0xa7, 0xc6,
  0x37, 0x82, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0xa0, 0x40, 0x40, 0xe7, 0x6f, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc2, 0x10, 0xd7, 0x60, 0x4f, 0xbb, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5c, 0xe0, 0xf4, 0x70,
  0xbc, 0xb4, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb5, 0x81, 0x1d, 0x4e, 0xa3, 0x4f, 0xcc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x12, 0x4a, 0xc1, 0x16, 0x08, 0xdf, 0xd3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0xe8, 0x69, 0xed,
  0xbe, 0x24, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1c, 0x14, 0x9e, 0x65, 0xbd, 0x2b, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x19, 0x88, 0x57, 0x97, 0xe5, 0x39, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x9b, 0xb5, 0x35,
  0x91, 0x4f, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x04, 0x5b, 0x43, 0x4f, 0x6d, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd4, 0x90, 0xe2, 0xb7, 0xef, 0x93, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfd, 0x13, 0x52, 0xf5,
  0x95, 0xc4, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdb, 0xda, 0x4d, 0xa6, 0xd5, 0x00, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0x45, 0xb0, 0x76, 0xe0, 0x4a, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6b, 0xe3, 0x6e, 0xa0,
  0xd0, 0xa5, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0x62, 0xb4, 0xc6, 0x27, 0x16, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x80, 0x91, 0x2c, 0x6f, 0xb3, 0xa2, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0xf6, 0xe4, 0x3f,
  0x48, 0x56, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0x2a, 0x35, 0x54, 0x77, 0x43, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4b, 0x8e, 0xa3, 0xef, 0xaa, 0x8d, 0xc6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0x45, 0xe3, 0x77,
  0xa3, 0x84, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x98, 0x0b, 0xe9, 0x29, 0x26, 0x1a, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x84, 0x4e, 0x9c, 0xa0, 0x90, 0xba, 0xd3, 0xbf,
  0x00, 0x00, 0x20, 0x9a, 0x5c, 0xe7, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa4, 0xe1, 0x95, 0x39, 0x9d, 0xea, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x52, 0xcf, 0x8e, 0xff,
  0x71, 0xf4, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xba, 0xc4, 0xcf, 0xf0, 0x14, 0x05, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0xe2, 0xd0, 0x48, 0xeb, 0x1c, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x95, 0x6d, 0x0e, 0xf9,
  0x8c, 0x3c, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x74, 0x96, 0xa9, 0xba, 0xd0, 0x64, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0x66, 0x67, 0xc4, 0xde, 0x96, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0x74, 0xb8, 0xc0,
  0x4d, 0xd4, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0xc9, 0xaf, 0x70, 0x50, 0x1f, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe0, 0x7f, 0xbd, 0xe5, 0xff, 0x7a, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x05, 0xd7, 0xf6, 0xa6,
  0xd9, 0xeb, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4c, 0x78, 0x62, 0xbf, 0xa2, 0x78, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0xdf, 0x32, 0x1a, 0x20, 0x2c, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0x3d, 0xb9, 0x88,
  0xc5, 0x18, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8c, 0x31, 0xf3, 0xc7, 0xc2, 0x61, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xef, 0x9e, 0x27, 0xdc, 0x50, 0x56, 0xc8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa7, 0x75, 0xd3, 0xd3,
  0x93, 0xe6, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x81, 0x55, 0x73, 0x5e, 0x97, 0xd3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0xa8, 0x0b, 0x0b, 0xae, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0x6c, 0x27, 0x8c,
  0x23, 0xb4, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc4, 0x33, 0xe2, 0x48, 0x76, 0xc0, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2b, 0xcc, 0x0e, 0xf2, 0x48, 0xd3, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc9, 0xcf, 0x33, 0xeb,
  0x09, 0xed, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x11, 0x95, 0x23, 0x3d, 0x58, 0x0e, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf2, 0xd0, 0xd9, 0xf2, 0x0f, 0x38, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0x5c, 0xd6, 0xf8,
  0x5c, 0x6b, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0x61, 0xdb, 0x1a, 0xd8, 0xa9, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc2, 0xda, 0xa7, 0x86, 0xb4, 0xf5, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0x70, 0xca, 0xac,
  0x09, 0x52, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0x52, 0xa2, 0xaf, 0x50, 0xc3, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4f, 0x12, 0xa3, 0x0d, 0x46, 0x50, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0xd0, 0x41, 0x30,
  0x9f, 0x03, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x41, 0xb5, 0xf0, 0x54, 0xb3, 0xef, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0xb5, 0xf9, 0x66, 0x79, 0x37, 0xc6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x36, 0x72, 0x27, 0x4d,
  0xa7, 0x29, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x46, 0x61, 0x5c, 0x83, 0xcd, 0xb4, 0xcb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x5b, 0xb6, 0xb5, 0x5d, 0x75, 0xd3, 0xbf,
  0x00, 0x00, 0x70, 0xd9, 0x7b, 0x75, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x84, 0x73, 0x10, 0x6c, 0x54, 0x78, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0x86, 0x01, 0xff,
  0xec, 0x80, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf0, 0x86, 0xd5, 0x0e, 0x73, 0x8f, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcd, 0x18, 0xc6, 0x99, 0x35, 0xa4, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc6, 0x49, 0x1f, 0x55,
  0xaa, 0xbf, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xde, 0x86, 0xf5, 0xf0, 0x75, 0xe2, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa7, 0x9c, 0xdc, 0xa8, 0x78, 0x0d, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0x41, 0x07, 0x3c,
  0xe1, 0x41, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x69, 0x41, 0x39, 0xe7, 0x49, 0x81, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0x41, 0xe2, 0xbf, 0xe5, 0xcd, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfc, 0x67, 0x80, 0x38,
  0xca, 0x2a, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0x2a, 0x49, 0xda, 0x6b, 0x9c, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0x52, 0xf7, 0x92, 0x7e, 0x29, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0x52, 0x58, 0x8a,
  0xa8, 0xdc, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3e, 0xc7, 0xfd, 0x1d, 0x25, 0xc8, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x06, 0x1f, 0xfb, 0x09, 0xb4, 0x0e, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0xd9, 0x2b, 0x22,
  0x8c, 0xfe, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x31, 0x98, 0x26, 0xb7, 0x84, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0xa4, 0x8f, 0x42, 0x7c, 0x54, 0xd3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x71, 0xec, 0x87, 0x5c,
  0x7b, 0x40, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa4, 0xc0, 0x80, 0x3e, 0xd5, 0x45, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa9, 0x45, 0x1b, 0xaa, 0xa3, 0x50, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7f, 0x38, 0x89, 0x82,
  0x1d, 0x61, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf5, 0x9c, 0x8e, 0x3f, 0x99, 0x77, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0x54, 0xa6, 0x78, 0x92, 0x94, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x33, 0xe0, 0x00, 0x63,
  0xb2, 0xb8, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x47, 0x6b, 0x42, 0x85, 0xdc, 0xe4, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x64, 0xc8, 0x6a, 0xbc, 0x41, 0x1a, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x91, 0x8e, 0xb9, 0x29,
  0x7d, 0x5a, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0x73, 0x0f, 0x61, 0xc1, 0xa7, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe0, 0x54, 0xe8, 0x8e, 0x21, 0x05, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0x08, 0x8f, 0x7e,
  0x0d, 0x77, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x24, 0x3a, 0x5b, 0x93, 0x30, 0x04, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x50, 0x90, 0x3e, 0xf8, 0x21, 0xb7, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xde, 0x03, 0x9a, 0xdb,
  0x01, 0xa2, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xec, 0x13, 0xe2, 0x5a, 0x5a, 0xe7, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0x4d, 0x04, 0x0c, 0xe7, 0xd4, 0xc7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa6, 0x7e, 0x3e, 0x14,
  0x37, 0x56, 0xcb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xab, 0xb2, 0x0d, 0x79, 0xa9, 0x34, 0xd3, 0xbf, 0x00, 0x00, 0x9a, 0x8d,
  0x25, 0x0c, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2f, 0x9b, 0x74, 0x69, 0xa7, 0x0e, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2a, 0x83, 0x89, 0xce, 0x38, 0x16, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd5, 0x93, 0x50, 0xda,
  0xfd, 0x22, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x35, 0x79, 0x4d, 0x04, 0x35, 0x35, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x93, 0xaa, 0x47, 0xcf, 0x3a, 0x4d, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x54, 0xa0, 0xbb, 0x92,
  0x8f, 0x6b, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x52, 0x54, 0x37, 0x22, 0xe0, 0x90, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x52, 0xbc, 0xe3, 0x97, 0x12, 0xbe, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0xef, 0x7a, 0x5d,
  0x59, 0xf4, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4a, 0xcc, 0x2e, 0x08, 0x50, 0x35, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x72, 0xdb, 0x56, 0x28, 0x83, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0xae, 0xbc, 0xf8,
  0xf2, 0xe0, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9d, 0xe3, 0xb4, 0xe2, 0x1a, 0x53, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6c, 0xf2, 0x01, 0xfc, 0x42, 0xe0, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x91, 0x19, 0x88, 0xba,
  0xf3, 0x92, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0xcf, 0x0f, 0xca, 0x32, 0x7d, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2a, 0x8d, 0xb6, 0x28, 0x56, 0xc1, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0x59, 0x86, 0xd1,
  0xa1, 0xac, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3a, 0x5c, 0x3f, 0xc8, 0x35, 0x29, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0x85, 0x53, 0x13, 0xd6, 0x15, 0xd3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x16, 0xb3, 0xd8, 0x1f,
  0xe4, 0xb5, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc0, 0x08, 0xfe, 0xd5, 0x58, 0xbf, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x50, 0x80, 0xd4, 0xe1, 0x6c, 0xd2, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe4, 0x20, 0x19, 0xca,
  0x77, 0xef, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0x05, 0x22, 0x66, 0x81, 0x0b, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x44, 0x68, 0x4f, 0x60, 0xe8, 0x24, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x42, 0x0c, 0xf0, 0x03,
  0x75, 0x44, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9d, 0xde, 0xf5, 0x09, 0xd7, 0x6a, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x44, 0x1b, 0x43, 0x8c, 0xf6, 0x98, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3c, 0xff, 0x49, 0x0c,
  0x07, 0xd0, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x02, 0xef, 0xb3, 0x38, 0xa4, 0x11, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0x5c, 0x1f, 0xb9, 0xfe, 0x5f, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0b, 0x6c, 0x7f, 0x95,
  0x24, 0xbe, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x75, 0x38, 0x6b, 0xdd, 0x7b, 0x30, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8d, 0x9d, 0x50, 0x10, 0x9f, 0xbd, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x61, 0x8e, 0x38,
  0x08, 0x70, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0xdc, 0x4f, 0x27, 0xa3, 0x59, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3a, 0x2c, 0xff, 0x29, 0x93, 0x9c, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf0, 0x21, 0x2b, 0x15,
  0xa8, 0x85, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x21, 0x13, 0x39, 0xa9, 0x9d, 0xfd, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0xff, 0x66, 0x02, 0xf4, 0xf7, 0xd2, 0xbf,
  0x00, 0x00, 0x82, 0xd7, 0xaa, 0x54, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x53, 0xd1, 0xe0, 0xb6, 0x1c, 0x59, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0x13, 0xa0, 0x58,
  0x85, 0x66, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x33, 0x73, 0x09, 0xbe, 0x1e, 0x7d, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x1c, 0xc6, 0xe2, 0x4c, 0x9d, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x45, 0x5c, 0x3a, 0x11,
  0xa3, 0xc7, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x29, 0x8e, 0x6f, 0x26, 0xec, 0xfc, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x13, 0x9b, 0xce, 0x60, 0x1b, 0x1f, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x01, 0x5b, 0x7a,
  0x73, 0x46, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb6, 0x37, 0xb8, 0x01, 0x68, 0x75, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdb, 0x23, 0x39, 0x31, 0x2d, 0xad, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd6, 0xf0, 0x06, 0x88,
  0x5e, 0xef, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0xc4, 0x01, 0x62, 0x2b, 0x3e, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xad, 0xd7, 0x49, 0x00, 0x9f, 0x9c, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x67, 0xf5, 0xd1, 0x85,
  0x1a, 0x0f, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x99, 0x91, 0xff, 0x22, 0x30, 0x9c, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0x4f, 0xf5, 0xc0, 0x4b, 0x4e, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x52, 0x4d, 0xf9,
  0x3f, 0x37, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf3, 0x04, 0x75, 0xc7, 0xfe, 0x78, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0xe3, 0x5c, 0x22, 0xe7, 0x5f, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x62, 0xc7, 0x72, 0xd5,
  0x5a, 0xd3, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x1a, 0xa3, 0x4e, 0xf6, 0xda, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x58, 0x56, 0xdc, 0xe3, 0xff, 0xf8, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf5, 0x7d, 0x71, 0x44,
  0x67, 0x01, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8c, 0xdd, 0x4d, 0x77, 0x58, 0x12, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xe3, 0x33, 0x0c, 0x1a, 0x2c, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0xd6, 0x74, 0x34,
  0x1a, 0x4f, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x27, 0x5e, 0x66, 0x7a, 0xf4, 0x7b, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7c, 0x2b, 0x53, 0x4c, 0x7a, 0xb3, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x85, 0x76, 0x97, 0x5b,
  0xbf, 0xf6, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb7, 0x36, 0xb4, 0xb3, 0x95, 0x23, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9b, 0x6b, 0x25, 0x00, 0x4a, 0x53, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1d, 0xfe, 0x1e, 0x39,
  0xb1, 0x8b, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3a, 0xf2, 0x50, 0x73, 0x66, 0xce, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x36, 0x58, 0x95, 0x97, 0x1d, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcb, 0xc9, 0x56, 0x02,
  0x4d, 0x7c, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x82, 0xaa, 0x2d, 0xef, 0xe2, 0xee, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x80, 0xc7, 0x52, 0x59, 0xe3, 0x7b, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5b, 0x9e, 0xfc, 0x52,
  0xac, 0x2d, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x66, 0xd0, 0x22, 0xdc, 0xf7, 0x15, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x68, 0xea, 0xbb, 0xed, 0x87, 0x56, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x7a, 0x47, 0xc1,
  0x4d, 0x3b, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x98, 0xbe, 0x3c, 0xf6, 0x5a, 0xaa, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc5, 0x47, 0x07, 0xfc, 0xd0, 0xbe, 0xd2, 0xbf,
  0x00, 0x80, 0x10, 0x24, 0x61, 0x9e, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x24, 0x45, 0x38, 0x5b, 0x57, 0xa2, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1c, 0x3d, 0xfd, 0x73,
  0x49, 0xae, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x63, 0x9f, 0xa3, 0x7e, 0x66, 0xc2, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1f, 0x47, 0xb1, 0x5c, 0xff, 0xde, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0x31, 0x9d, 0xa9,
  0x8a, 0x04, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8f, 0x67, 0x9e, 0xbc, 0xaa, 0x33, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x52, 0xda, 0x3e, 0x68, 0x36, 0x6d, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa8, 0xc9, 0x53, 0x7b,
  0x45, 0xb2, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd2, 0xee, 0xe7, 0x4d, 0x21, 0x02, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0c, 0xe9, 0x9e, 0x83, 0x82, 0x32, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x98, 0x68, 0x69, 0x31,
  0x7b, 0x6b, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x18, 0x31, 0xc6, 0xd1, 0xa5, 0xae, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe7, 0x2a, 0x60, 0xb5, 0x2e, 0xfe, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x84, 0x02, 0xe3, 0x50,
  0x1b, 0x5d, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0xf6, 0x55, 0xee, 0xc2, 0xcf, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc2, 0x2f, 0xbf, 0x76, 0xa7, 0x5c, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x83, 0xd0, 0x33, 0x6f,
  0x19, 0x0e, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1f, 0xe8, 0xc7, 0xd6, 0xba, 0xf5, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x65, 0x88, 0x0c, 0xe5, 0x1e, 0x35, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xea, 0x2c, 0x33, 0x10,
  0xcc, 0x17, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x36, 0x89, 0xc7, 0x18, 0x8d, 0x82, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0x0c, 0xd7, 0xf1, 0x78, 0xa3, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0x9e, 0x29, 0x27,
  0xb6, 0x48, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x34, 0x18, 0x60, 0x38, 0x50, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7f, 0x26, 0xf3, 0xec, 0x58, 0x5f, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0x80, 0x9b, 0x42,
  0x51, 0x76, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x77, 0x5d, 0xa0, 0xca, 0x7a, 0x95, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0x5b, 0x73, 0x18, 0x53, 0xbd, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x15, 0xeb, 0x2e, 0x23,
  0x82, 0xee, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x57, 0x03, 0x2c, 0xe3, 0x29, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x40, 0x50, 0xb3, 0x56, 0x91, 0x70, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x24, 0x46, 0xbe, 0x8c,
  0xf9, 0xc3, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf0, 0xca, 0xa6, 0x1a, 0xfa, 0x12, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb1, 0xd2, 0xb9, 0x73, 0x75, 0x4c, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0xec, 0x46, 0x8b,
  0x08, 0x90, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0x49, 0x7c, 0x02, 0xde, 0xdf, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3a, 0xb2, 0x77, 0x54, 0xf8, 0x3e, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x31, 0x66, 0x42, 0xe7,
  0xa9, 0xb1, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0x22, 0xa2, 0xaf, 0x6c, 0x3e, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7f, 0x68, 0x68, 0xee, 0x83, 0xef, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbd, 0x22, 0x56, 0x35,
  0x7a, 0xd6, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd6, 0x23, 0xed, 0x2d, 0xb5, 0x14, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0xde, 0x9a, 0x61, 0x53, 0xf5, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa9, 0xc6, 0xaa, 0x8b,
  0xe1, 0x5b, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0xbc, 0x13, 0xe5, 0xe3, 0x88, 0xd2, 0xbf, 0x00, 0xc0, 0xee, 0xda,
  0xfa, 0xf3, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x27, 0x09, 0x4b, 0x71, 0x87, 0xf7, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x55, 0x2c, 0xf9, 0xdf, 0x39, 0x02, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0x56, 0x8f, 0xb2,
  0x38, 0x14, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1d, 0xbc, 0xcd, 0xfa, 0xc5, 0x2d, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0x6c, 0x56, 0x39, 0x42, 0x4f, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0x48, 0x0f, 0xcd,
  0x30, 0x79, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0xa5, 0x13, 0x57, 0x3e, 0xac, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1d, 0x44, 0x8f, 0xbd, 0x49, 0xe9, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0x16, 0xe3, 0xd3,
  0x70, 0x31, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0xdb, 0x4e, 0x40, 0x22, 0x86, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc8, 0x9a, 0x20, 0x27, 0x37, 0xe9, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0xff, 0x35, 0x5e,
  0x8c, 0x2e, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x85, 0x37, 0xbd, 0x59, 0x7c, 0x72, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x78, 0xfb, 0x17, 0x64, 0x94, 0xc2, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf8, 0x72, 0x11, 0xf8,
  0xd3, 0x21, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x29, 0x91, 0x67, 0xa1, 0x88, 0x94, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfc, 0x2f, 0xef, 0x81, 0x24, 0x21, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0x93, 0xda, 0xdd,
  0xdd, 0xd1, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x49, 0x09, 0x09, 0x68, 0x28, 0xb8, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x02, 0x46, 0x3c, 0x62, 0x3d, 0xf5, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6c, 0x36, 0x51, 0x1e,
  0xd6, 0xd3, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfa, 0x6e, 0x74, 0xc0, 0x49, 0x36, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x78, 0xce, 0x6c, 0x45, 0x08, 0x6f, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4d, 0xb9, 0xf8, 0x48,
  0xaf, 0xa3, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8b, 0xba, 0x5d, 0x23, 0x6d, 0xaa, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc8, 0x32, 0x30, 0xfb, 0xff, 0xb7, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x05, 0xf7, 0xfe, 0x06,
  0x97, 0xcc, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa9, 0x99, 0xdd, 0x85, 0x7b, 0xe8, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8d, 0x55, 0xc1, 0xe3, 0x13, 0x0c, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6b, 0x30, 0x48, 0x55,
  0xe8, 0x37, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xca, 0x4a, 0x61, 0x5b, 0xa9, 0x6c, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd5, 0xfa, 0xa2, 0xda, 0x38, 0xab, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x68, 0xb9, 0x14, 0xcd,
  0xb6, 0xf4, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0xea, 0xe1, 0x25, 0x93, 0x4a, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xad, 0xdd, 0xa5, 0x6c, 0xa7, 0xae, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0x7b, 0x56, 0x16,
  0xae, 0x11, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xae, 0xc1, 0x65, 0x93, 0xf0, 0x55, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5e, 0xb7, 0x2e, 0x39, 0x42, 0xa6, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xef, 0x21, 0xe0, 0x7e,
  0x9f, 0x05, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x58, 0x18, 0xd3, 0x21, 0x51, 0x78, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x69, 0xe7, 0xea, 0x92, 0xc1, 0x04, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0xb9, 0xee, 0x5f,
  0x1a, 0xb5, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2a, 0xad, 0x48, 0xe6, 0xb8, 0x9a, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd9, 0xc6, 0xef, 0x19, 0xab, 0xd6, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0xec, 0x23, 0xab,
  0x47, 0xb3, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7a, 0xf4, 0xb3, 0x30, 0xb8, 0x11, 0xca, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xae, 0xc6, 0x52, 0x2c, 0xdd, 0x55, 0xd2, 0xbf,
  0x00, 0x1c, 0x5f, 0xf6, 0x3a, 0x54, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x75, 0xaf, 0xcf, 0xb4, 0x6c, 0x57, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0xce, 0x84, 0x6a,
  0x0c, 0x61, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfd, 0x92, 0x88, 0xee, 0x39, 0x71, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0xd8, 0x64, 0xb4, 0x2b, 0x88, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3f, 0x6e, 0xbd, 0xfd,
  0x30, 0xa6, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6b, 0x63, 0x92, 0x2c, 0xb5, 0xcb, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0xcb, 0xf6, 0x80, 0x44, 0xf9, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x69, 0x8f, 0x71, 0xb4,
  0x92, 0x2f, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe3, 0x57, 0xb3, 0x1f, 0x84, 0x6f, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x44, 0x9d, 0x65, 0x71, 0x3a, 0xba, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0xd0, 0x7c, 0x8c,
  0x26, 0x11, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x72, 0x7d, 0x45, 0x11, 0x22, 0x76, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x43, 0x2d, 0xd7, 0xa8, 0x94, 0xeb, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb8, 0xdc, 0x8a, 0xfc,
  0x55, 0x3a, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf7, 0x97, 0x3c, 0x2f, 0xd9, 0x8a, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x19, 0xde, 0x96, 0x5f, 0x4d, 0xea, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4c, 0x8e, 0x25, 0x8a,
  0xf6, 0x5c, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc6, 0x9a, 0x31, 0x91, 0x37, 0xe9, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0x75, 0xb4, 0x90, 0x2d, 0x99, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfd, 0x4e, 0x2b, 0x15,
  0x20, 0x7e, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0x1e, 0x04, 0xd3, 0xf2, 0xb8, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x76, 0x83, 0x51, 0x9c, 0x93, 0xc6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb1, 0x52, 0x0a, 0x46,
  0x20, 0xee, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x84, 0x46, 0xe5, 0x4d, 0x5a, 0x3d, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd0, 0x0e, 0x6e, 0xd0, 0xc4, 0x08, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0x49, 0xb4, 0x49,
  0xd9, 0x0e, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0x4a, 0xd7, 0x6f, 0x15, 0x1b, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa4, 0x62, 0x8a, 0x61, 0xa0, 0x2d, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0xca, 0xb0, 0xa5,
  0xb6, 0x46, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0xb0, 0xdf, 0x8b, 0xac, 0x66, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x72, 0x40, 0x14, 0xa2, 0xf1, 0x8d, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3b, 0xbc, 0x57, 0x8c,
  0x15, 0xbd, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0x40, 0xb0, 0xb1, 0xce, 0xf4, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x7f, 0x7d, 0x6b, 0x03, 0x36, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0xc7, 0xb9, 0xbd,
  0xd6, 0x81, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x71, 0x3e, 0x4e, 0x2d, 0xba, 0xd9, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc9, 0x63, 0x20, 0x35, 0x87, 0x3f, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x6d, 0xd1, 0x6c,
  0xa4, 0xb5, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4a, 0x3a, 0x7f, 0x9f, 0x9e, 0x1f, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x22, 0xf9, 0x96, 0x1e, 0x4c, 0x70, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0x66, 0x72, 0x24,
  0xd1, 0xcf, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0x59, 0xb0, 0xfb, 0x6c, 0x42, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0xc0, 0x69, 0x1a, 0x7b, 0xce, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8c, 0x24, 0xb7, 0x6d,
  0x0c, 0x7e, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xad, 0x94, 0xf2, 0x30, 0x53, 0x62, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0xc9, 0x2c, 0xdc, 0x09, 0x9c, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x77, 0x12, 0xc8, 0x2a,
  0xc9, 0x74, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x21, 0xda, 0x44, 0x76, 0xcb, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x10, 0x8e, 0x7f, 0xeb, 0x77, 0x25, 0xd2, 0xbf,
  0x00, 0x5e, 0xb9, 0xd2, 0x10, 0xbe, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0xa7, 0x35, 0xf3, 0xf3, 0xc0, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3b, 0x8d, 0x1f, 0x10,
  0xa6, 0xc9, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x84, 0xa5, 0x9b, 0xab, 0x41, 0xd8, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa1, 0x03, 0x9f, 0x03, 0xf4, 0xec, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0x1d, 0x96, 0xbe,
  0xfe, 0x07, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x89, 0xfc, 0x63, 0x70, 0xba, 0x29, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x78, 0x3c, 0x8a, 0x2b, 0x9a, 0x52, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x65, 0xb5, 0x8b, 0x6c,
  0x30, 0x83, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0xb6, 0xa5, 0xd3, 0x35, 0xbc, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4d, 0x39, 0x27, 0x5a, 0x92, 0xfe, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xeb, 0x0c, 0x5e, 0x09,
  0x6a, 0x4b, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x38, 0xaa, 0xec, 0xc6, 0x2e, 0xa4, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0f, 0x4a, 0x8e, 0xb4, 0xb9, 0x0a, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x52, 0x95, 0x31,
  0x70, 0x81, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x11, 0xa5, 0xdd, 0xa9, 0xbd, 0x05, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x94, 0x76, 0x59, 0xeb, 0x8e, 0x56, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x30, 0xc6, 0x41, 0x4f,
  0x1f, 0xb6, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0x05, 0x1d, 0x7e, 0xa9, 0x28, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x80, 0x18, 0x1c, 0xa4, 0x81, 0xb4, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xff, 0xd4, 0xa2, 0xc0,
  0xac, 0x63, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa9, 0x46, 0x1c, 0x39, 0x48, 0x47, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x76, 0xb4, 0xe7, 0x41, 0xe6, 0x7f, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0xd2, 0xbc, 0x0d,
  0xc4, 0x56, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x25, 0xbe, 0x41, 0x39, 0xaf, 0xa9, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x02, 0x78, 0xaf, 0xc7, 0x2e, 0x0e, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x62, 0x1f, 0x77, 0xbc,
  0xf8, 0x76, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb1, 0xb8, 0xde, 0x3a, 0x7a, 0x7c, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7d, 0x02, 0xae, 0x45, 0x8d, 0x87, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x77, 0x81, 0x7a, 0x86,
  0x52, 0x98, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbf, 0x50, 0x93, 0x67, 0xfc, 0xae, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd1, 0xf6, 0xd9, 0xe5, 0xd0, 0xcb, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0x8e, 0x40, 0x32,
  0x2c, 0xef, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xce, 0x2b, 0x33, 0x58, 0x84, 0x19, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x82, 0xda, 0xe9, 0x37, 0x6e, 0x4b, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb0, 0xe3, 0x2e, 0x49,
  0xa4, 0x85, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x34, 0x87, 0xd1, 0xd3, 0x0f, 0xc9, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5b, 0x55, 0x17, 0xa3, 0xd5, 0x16, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0x59, 0x8c, 0xc6,
  0x67, 0x70, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5f, 0xd5, 0x8f, 0xdb, 0x9e, 0xd7, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x08, 0xc7, 0x47, 0xe9, 0xde, 0x4e, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcf, 0xd8, 0x7e, 0x9c,
  0x4e, 0xd9, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0x4e, 0x38, 0x6a, 0x96, 0x3d, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0xb3, 0xdb, 0x40, 0x2d, 0x9d, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0a, 0x0e, 0x1d, 0xe9,
  0xa1, 0x0f, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf9, 0x5e, 0x41, 0x67, 0x41, 0x9b, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x55, 0xe8, 0x5a, 0x0c, 0x05, 0x4a, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x51, 0xa3, 0xae, 0xde,
  0xf5, 0x2c, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdb, 0xf7, 0xa3, 0xbd, 0x7e, 0x64, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x20, 0x2f, 0x26, 0x7e, 0x83, 0x39, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0x11, 0x16, 0xe6,
  0xc0, 0x88, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0x69, 0x6a, 0x1b, 0x78, 0xf7, 0xd1, 0xbf, 0x80, 0x08, 0xe7, 0x7f,
  0x90, 0x30, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5c, 0x9f, 0xdc, 0x32, 0x2f, 0x33, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4b, 0xd1, 0x06, 0xa0, 0x12, 0x3b, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb6, 0xfa, 0x27, 0x02,
  0x51, 0x48, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0xa3, 0x58, 0x38, 0x10, 0x5b, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x32, 0xd7, 0x10, 0x87, 0x73, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x0d, 0x1a, 0x38,
  0xff, 0x91, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2f, 0x4a, 0x9d, 0xf0, 0xd7, 0xb6, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0xdf, 0xba, 0xc9, 0x89, 0xe2, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0xd8, 0x27, 0xa5,
  0xab, 0x15, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x36, 0x3d, 0xd9, 0x7f, 0xf9, 0x50, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x9f, 0x51, 0xab, 0x5d, 0x95, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0xfa, 0xe8, 0x7b,
  0xfd, 0xe3, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xec, 0x0d, 0xee, 0xfc, 0x4a, 0x3e, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x1e, 0x55, 0x23, 0x1e, 0xa6, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbb, 0x67, 0x0a, 0x84,
  0xd9, 0x1d, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf9, 0xe5, 0x7d, 0x53, 0xa1, 0xa8, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xc3, 0xa6, 0x48, 0x58, 0x25, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7c, 0xba, 0x83, 0x23,
  0xf1, 0x84, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7a, 0xf3, 0xb5, 0xd0, 0x4c, 0xf7, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x37, 0x05, 0x27, 0x4e, 0xb1, 0x82, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xab, 0xf1, 0x2e, 0x7c,
  0x0c, 0x31, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x27, 0xa9, 0x75, 0x74, 0x53, 0x13, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0xe0, 0xb7, 0xa6, 0xca, 0x49, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x91, 0x95, 0x04, 0x9e,
  0xfe, 0x1c, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0x05, 0x9f, 0xb5, 0xa1, 0x68, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x33, 0xe8, 0x59, 0x8c, 0x4d, 0xe1, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaa, 0xa6, 0x10, 0xa2,
  0x6e, 0xed, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf2, 0xa6, 0x22, 0xe0, 0x6f, 0xf2, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0x9b, 0x6a, 0xe0, 0x7f, 0xfc, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc3, 0x83, 0x84, 0x19,
  0xba, 0x0b, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x03, 0xc7, 0x5c, 0xd8, 0x48, 0x20, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xad, 0x9c, 0xb9, 0xa8, 0x66, 0x3a, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x19, 0x1d, 0x5a, 0x5b,
  0x60, 0x5a, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x94, 0x52, 0x40, 0xcf, 0x97, 0x80, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x99, 0x93, 0x2f, 0xb5, 0x87, 0xad, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x02, 0x38, 0x5d, 0x9d,
  0xc8, 0xe1, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbc, 0xe6, 0x23, 0xc4, 0x17, 0x1e, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x74, 0x03, 0x66, 0x4a, 0x60, 0x63, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x07, 0xc4, 0x5d, 0xdd,
  0xc7, 0xb2, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfe, 0x08, 0x30, 0x5d, 0xc0, 0x0d, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x21, 0x12, 0x4e, 0xf8, 0x20, 0x76, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x75, 0x38, 0xbc,
  0x4a, 0xee, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x42, 0x51, 0x71, 0x59, 0x5f, 0x79, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6d, 0x1a, 0xd8, 0xf7, 0xca, 0x0d, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x95, 0x7c, 0xd6, 0xd7,
  0x61, 0x6d, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc9, 0x93, 0xce, 0x73, 0xa1, 0xdf, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1c, 0x1a, 0x5b, 0xe4, 0xc8, 0x6a, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa9, 0x0c, 0xe7, 0xd4,
  0xba, 0x18, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x32, 0xca, 0xf1, 0xe0, 0x58, 0xfa, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3f, 0x45, 0xec, 0xe4, 0xc1, 0x2f, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0x5a, 0x5c, 0x20,
  0x2d, 0x01, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x69, 0xdf, 0xab, 0x48, 0x49, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0xc3, 0x1e, 0x24, 0xa9, 0xcb, 0xd1, 0xbf,
  0xc0, 0xb7, 0x75, 0xa3, 0xec, 0xaa, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3a, 0x69, 0x33, 0x76, 0x4f, 0xad, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcf, 0x3c, 0xa3, 0x1f,
  0x7e, 0xb4, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x09, 0x7b, 0xe7, 0x63, 0x8b, 0xc0, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x77, 0xaa, 0x8e, 0x2e, 0x97, 0xd1, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0xd9, 0x7c, 0x94,
  0xcf, 0xe7, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0xb2, 0x06, 0x54, 0x72, 0x03, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x42, 0xb6, 0x4b, 0xed, 0xce, 0x24, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x50, 0x41, 0x32, 0x79,
  0x49, 0x4c, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x81, 0x16, 0x8f, 0x76, 0x5e, 0x7a, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0xb3, 0xaf, 0xdd, 0xa7, 0xaf, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x36, 0x9e, 0x06, 0xef,
  0xe3, 0xec, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfc, 0xa7, 0x3c, 0x69, 0xfe, 0x32, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x37, 0x94, 0x85, 0x29, 0x1d, 0x83, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xac, 0x6c, 0xfe, 0xc3,
  0xb1, 0xde, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0e, 0x61, 0x7e, 0x87, 0x92, 0x47, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0b, 0x6f, 0xfa, 0xe8, 0x1e, 0xc0, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1e, 0x45, 0xa8, 0x0c,
  0x76, 0x4b, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf7, 0xe8, 0x6a, 0x34, 0xcb, 0xed, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xff, 0xe0, 0xe4, 0xe3, 0x76, 0x56, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0xcb, 0xb0, 0xac,
  0x97, 0xc8, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb1, 0x94, 0x5b, 0x48, 0x80, 0x53, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x77, 0x5f, 0x6b, 0x67, 0x08, 0x01, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x28, 0xb8, 0xc1, 0x91,
  0xfe, 0xe1, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0x4f, 0x6b, 0xe4, 0x5c, 0x16, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x38, 0x2c, 0x54, 0x3d, 0x07, 0xe6, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2c, 0x9e, 0x39, 0x5a,
  0xad, 0x2a, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x26, 0x3c, 0x6e, 0x48, 0x85, 0xb6, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1b, 0x3d, 0x75, 0x2b, 0x66, 0x6b, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x5e, 0xa9, 0xed,
  0xf6, 0x6f, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0x60, 0xb3, 0xe5, 0x23, 0x79, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xec, 0x11, 0x9d, 0x51, 0x04, 0x87, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x39, 0x8f, 0xa3, 0xec,
  0xbb, 0x99, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9a, 0xa3, 0x0e, 0x09, 0x7c, 0xb1, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x17, 0x61, 0x0e, 0x23, 0x85, 0xce, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf0, 0x26, 0x86, 0x07,
  0x29, 0xf1, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb4, 0x08, 0xbb, 0xb5, 0xcd, 0x19, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0xd8, 0xc4, 0x33, 0xf1, 0x48, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcd, 0xec, 0x12, 0xa6,
  0x2e, 0x7f, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x30, 0x18, 0x9c, 0x1e, 0x45, 0xbd, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3b, 0x11, 0x84, 0xcf, 0x20, 0x04, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xe1, 0x2b, 0xa3,
  0xe7, 0x54, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x18, 0xe3, 0xc5, 0x0a, 0xb1, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0xf1, 0x05, 0x92, 0x5f, 0x1a, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x61, 0x26, 0x49, 0xd6,
  0x43, 0x93, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0x45, 0xe4, 0x24, 0xd4, 0x1e, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0xb1, 0xe5, 0xe5, 0x3f, 0xc1, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x72, 0xa7, 0x33, 0x64,
  0x28, 0x40, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf9, 0x10, 0x3e, 0xe3, 0x27, 0xb2, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0x49, 0xcf, 0x1e, 0xd0, 0x3c, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x34, 0x41, 0xd3, 0x04,
  0xee, 0xe9, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0xb6, 0x58, 0x70, 0x3d, 0xca, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x14, 0xf5, 0xe7, 0x8a, 0x94, 0xfd, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0x87, 0x81, 0xa7,
  0x85, 0xcb, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf1, 0x78, 0x48, 0xd4, 0xc7, 0x0c, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa8, 0x52, 0xf0, 0xb3, 0xdc, 0xa1, 0xd1, 0xbf,
  0x78, 0x54, 0x41, 0x8e, 0x71, 0x2c, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0x2e, 0x6f, 0xba, 0x9f, 0x2e, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0xe2, 0x75, 0x82,
  0x2f, 0x35, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2c, 0xdf, 0x20, 0xd7, 0x30, 0x40, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x34, 0xd1, 0xbe, 0xcb, 0xbe, 0x4f, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x68, 0x4e, 0x1a, 0x61,
  0x00, 0x64, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0x9d, 0x73, 0xb2, 0x29, 0x7d, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0xc6, 0x57, 0x97, 0x7d, 0x9b, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x37, 0xf7, 0xdb, 0xd5,
  0x4f, 0xbf, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x10, 0x66, 0x9b, 0x0c, 0x08, 0xe9, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd1, 0x94, 0x8c, 0x8c, 0x25, 0x19, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x83, 0x59, 0x01, 0x73,
  0x44, 0x50, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0xd7, 0x30, 0x78, 0x24, 0x8f, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xae, 0xd3, 0x91, 0x1d, 0xb2, 0xd6, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0xc6, 0x0c, 0x3d,
  0x13, 0x28, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x63, 0x27, 0xab, 0x83, 0xb8, 0x84, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1e, 0x80, 0xfb, 0x45, 0x76, 0xee, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdc, 0x88, 0x9e, 0xa1,
  0xa8, 0x67, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0x16, 0x58, 0x93, 0x69, 0xf3, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0xf5, 0xf5, 0xae, 0xe4, 0x95, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0x24, 0x60, 0xfe,
  0x6e, 0x2a, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x62, 0x9f, 0x00, 0x4b, 0x9c, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0x33, 0x17, 0x87, 0xb1, 0x26, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xec, 0xd5, 0xaf, 0xf3,
  0x64, 0xd3, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9f, 0x61, 0xd9, 0xd7, 0x0e, 0xb3, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4b, 0x19, 0xd9, 0x2d, 0x62, 0xe5, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7c, 0x23, 0x40, 0x82,
  0xa1, 0xb1, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x70, 0x5b, 0xc9, 0xa5, 0x90, 0xef, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb7, 0x9e, 0xc9, 0x6f, 0xaa, 0x8d, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x9f, 0x93, 0xa7,
  0x36, 0xf0, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdd, 0x75, 0xdd, 0x49, 0x64, 0xf4, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x29, 0x8c, 0x02, 0x51, 0xc9, 0xfc, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0xa5, 0xfc, 0x86,
  0x79, 0x09, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2d, 0x76, 0xba, 0x4a, 0x93, 0x1a, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0x10, 0x7e, 0x6e, 0x40, 0x30, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7e, 0x2f, 0x32, 0x74,
  0xb7, 0x4a, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x46, 0xac, 0x3a, 0x3b, 0x3d, 0x6a, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1f, 0xe6, 0xbb, 0x3b, 0x27, 0x8f, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x94, 0x30, 0xff, 0x76,
  0xde, 0xb9, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x78, 0xdb, 0x26, 0x55, 0xe3, 0xea, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb8, 0x09, 0x76, 0xc0, 0xd2, 0x22, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0xd0, 0x46, 0xf2,
  0x6c, 0x62, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7e, 0x97, 0x69, 0x9c, 0x9e, 0xaa, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0xa5, 0x03, 0x6f, 0x8d, 0xfc, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa7, 0x2d, 0x04, 0x84,
  0xa9, 0x59, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0xb6, 0xdb, 0x1b, 0xc6, 0xc3, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd4, 0xe4, 0xb0, 0x9a, 0x3d, 0x3d, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4b, 0x4e, 0x3c, 0x66,
  0x27, 0xc9, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8d, 0x9b, 0xe8, 0x44, 0xab, 0x6b, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5d, 0x4c, 0x34, 0xd5, 0x43, 0x15, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcc, 0x09, 0x41, 0x64,
  0xfa, 0x86, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x37, 0xc8, 0x0d, 0x11, 0x1e, 0x11, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x1d, 0x6c, 0xe6, 0x66, 0xbd, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdc, 0x59, 0xf2, 0x8b,
  0x6c, 0x9c, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x22, 0x6b, 0xa8, 0x89, 0xbf, 0xcd, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xab, 0xed, 0xf5, 0x58, 0x54, 0x98, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0xde, 0x78, 0xc9,
  0x00, 0xd3, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7a, 0xdb, 0xbd, 0xcd, 0xe9, 0x79, 0xd1, 0xbf, 0x0c, 0x9e, 0xc4, 0x40,
  0x81, 0xb4, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9f, 0x48, 0xa5, 0xea, 0x80, 0xb6, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd7, 0x3a, 0x35, 0x68, 0x84, 0xbc, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4d, 0xe3, 0xc9, 0x57,
  0x99, 0xc6, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x66, 0x63, 0x69, 0xd3, 0xd6, 0xd4, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x7a, 0xeb, 0x11, 0x5e, 0xe7, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0x8e, 0xf9, 0x54,
  0x5b, 0xfe, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbb, 0x97, 0xc0, 0x31, 0x07, 0x1a, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x42, 0x56, 0x56, 0x48, 0xa8, 0x3a, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0a, 0xcb, 0x21, 0x86,
  0x95, 0x60, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9f, 0xdf, 0x1c, 0x1b, 0x39, 0x8c, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0x5c, 0x2d, 0x5a, 0x14, 0xbe, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0x0e, 0xbd, 0xd4,
  0xc4, 0xf6, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0xd8, 0x5d, 0x25, 0x0b, 0x37, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb1, 0xf8, 0xa3, 0x13, 0xd4, 0x7f, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x74, 0x59, 0x10,
  0x45, 0xd2, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe4, 0x26, 0x97, 0x91, 0xcd, 0x2f, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x37, 0xfc, 0xec, 0xb7, 0x3f, 0x9a, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0xc0, 0xae, 0x27,
  0xf4, 0x13, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6a, 0xc0, 0x81, 0xaf, 0xff, 0x9f, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb6, 0x13, 0x56, 0x50, 0x86, 0x42, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc6, 0xfd, 0xfb, 0x7d,
  0xa0, 0x00, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4e, 0x66, 0xf1, 0xd9, 0x2f, 0x72, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x28, 0xe9, 0xcf, 0xb3, 0x0f, 0xfc, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x29, 0xac, 0xa1, 0xf2,
  0xed, 0xa7, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xed, 0xe5, 0x9e, 0xb0, 0x50, 0x86, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf2, 0x32, 0xb9, 0xb9, 0xa6, 0xb6, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1d, 0x21, 0x29, 0x17,
  0x98, 0x7f, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0x73, 0xc7, 0xa0, 0x11, 0xb7, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0xa6, 0xda, 0x62, 0x96, 0x66, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x33, 0x4b, 0xb5, 0x6d,
  0x4b, 0x7b, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbe, 0xc1, 0xd9, 0x52, 0x21, 0x7f, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0x9b, 0x5b, 0x7a, 0xd5, 0x86, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe9, 0xa7, 0xb9, 0xd5,
  0x78, 0x92, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xab, 0x61, 0xb5, 0x5b, 0x25, 0xa2, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x24, 0x47, 0xb9, 0xfe, 0xb5, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x04, 0xba, 0x42, 0x4c,
  0x33, 0xce, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaf, 0xb9, 0x01, 0x76, 0xfd, 0xea, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x30, 0xbc, 0x71, 0x5a, 0xa5, 0x0c, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x4c, 0x12, 0x28,
  0x83, 0x33, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x39, 0xda, 0xd5, 0x10, 0x02, 0x60, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0xbc, 0x21, 0x2c, 0xa4, 0x92, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe5, 0xfa, 0xee, 0x91,
  0x07, 0xcc, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb7, 0x3f, 0x84, 0x22, 0xed, 0x0c, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa8, 0x07, 0x5f, 0xa4, 0x41, 0x56, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0x0e, 0x7c, 0x36,
  0x2a, 0xa9, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbf, 0x73, 0x04, 0x9d, 0x15, 0x07, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xee, 0xf9, 0x10, 0xcf, 0xd4, 0x71, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa7, 0x34, 0x86, 0xac,
  0xbe, 0xeb, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0xbd, 0x3b, 0x6e, 0xe5, 0x77, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0xd5, 0x66, 0x58, 0x69, 0x1a, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf1, 0x40, 0xe8, 0xed,
  0xfd, 0xd8, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x52, 0xb1, 0xff, 0x90, 0xe5, 0x5d, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0x18, 0x70, 0xc5, 0x80, 0xe7, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa1, 0xa2, 0x45, 0x89,
  0xf4, 0x92, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdd, 0x96, 0xb1, 0xc2, 0xb5, 0x70, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x06, 0xed, 0x2e, 0x31, 0x12, 0xa0, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0x5f, 0x51, 0x01,
  0x67, 0x67, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x38, 0x9e, 0x4e, 0xec, 0xbc, 0x9b, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x00, 0x9c, 0x02, 0xac, 0x53, 0xd1, 0xbf,
  0xbf, 0xf0, 0x5a, 0x2a, 0x90, 0x42, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa9, 0x27, 0x00, 0x92, 0x66, 0x44, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0xfd, 0xe8, 0xa6,
  0xed, 0x49, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6a, 0xda, 0x88, 0x1b, 0x31, 0x53, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x89, 0xc3, 0xa1, 0xc1, 0x44, 0x60, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x18, 0x09, 0x37, 0x0b,
  0x45, 0x71, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xce, 0xda, 0x59, 0xc8, 0x57, 0x86, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2a, 0x36, 0x0f, 0x2c, 0xad, 0x9f, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0xf8, 0x06, 0x27,
  0x81, 0xbd, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x40, 0xc6, 0x2c, 0x1d, 0xe0, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x64, 0xfa, 0x7f, 0xda, 0x07, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8a, 0x20, 0xf7, 0x2d,
  0x25, 0x35, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0xa8, 0x8f, 0xf1, 0x7f, 0x68, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbe, 0xaa, 0x1e, 0x4d, 0x89, 0xa2, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0xbb, 0xdc, 0x4e,
  0x02, 0xe4, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x92, 0xca, 0x84, 0xa8, 0xd7, 0x2d, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0xa0, 0x84, 0x17, 0x2e, 0x81, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x32, 0x7b, 0x3c, 0xa2,
  0x73, 0xdf, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc1, 0x2f, 0x91, 0x0e, 0x78, 0x4a, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x75, 0x19, 0xd4, 0x74, 0x90, 0xc4, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0xf1, 0x6a, 0x7a,
  0xcc, 0x50, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8d, 0x95, 0x3b, 0xb0, 0x48, 0xf3, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5d, 0x2f, 0x63, 0x3d, 0xb3, 0xb1, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x7b, 0x3c, 0x14,
  0x16, 0x4a, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0xb9, 0x78, 0xf3, 0x6b, 0xd3, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x24, 0x51, 0x95, 0x6f, 0x75, 0x7e, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2c, 0x54, 0x12, 0x91,
  0x96, 0x5b, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc2, 0x9b, 0x5e, 0xb4, 0xfc, 0x89, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7c, 0x9a, 0x4f, 0xae, 0xbb, 0x4f, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x43, 0x63, 0xf2, 0xc4,
  0xfc, 0x80, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa5, 0xce, 0x7d, 0xba, 0x26, 0x41, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0x76, 0x0b, 0xe8, 0x20, 0x0c, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0xd4, 0xf3, 0xd1,
  0xa8, 0x0f, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb7, 0x38, 0x32, 0xda, 0xbf, 0x16, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x24, 0x86, 0xfc, 0x95, 0x74, 0x21, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x8a, 0x32, 0x56,
  0xdd, 0x2f, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0x18, 0x4e, 0xb5, 0x18, 0x42, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0x44, 0xa6, 0x5f, 0x4e, 0x58, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0x7f, 0xab, 0x20,
  0xb0, 0x72, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0x1a, 0x1e, 0x44, 0x7b, 0x91, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8f, 0xf0, 0x12, 0x60, 0xfa, 0xb4, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x50, 0xa9, 0x96, 0xa4,
  0x87, 0xdd, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcd, 0xe5, 0xf6, 0xd8, 0x8f, 0x0b, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0d, 0xbf, 0xcc, 0x3e, 0x96, 0x3f, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9e, 0x83, 0x69, 0xaa,
  0x39, 0x7a, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x49, 0xd8, 0x68, 0x43, 0x3b, 0xbc, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x14, 0x84, 0xd0, 0x95, 0x87, 0x06, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4a, 0x42, 0x0b, 0xf0,
  0x42, 0x5a, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1f, 0x94, 0xc4, 0x90, 0xda, 0xb8, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb1, 0x14, 0x85, 0x06, 0x1d, 0x24, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x54, 0xd7, 0x25, 0xa0,
  0x5d, 0x9e, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0x21, 0xde, 0x72, 0xa9, 0x2a, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0x30, 0x37, 0x66, 0x19, 0xcd, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0x86, 0xc5, 0x58,
  0x56, 0x8b, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5b, 0xaf, 0xc1, 0x42, 0xbc, 0x36, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa8, 0xcd, 0x25, 0x3c, 0xcc, 0xbf, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2b, 0x08, 0xad, 0xb8,
  0x6b, 0x6a, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0x19, 0x9c, 0x36, 0xee, 0x46, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc9, 0x61, 0xd8, 0x52, 0x61, 0x74, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x32, 0x1b, 0x7b, 0x01,
  0x91, 0x38, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x54, 0xe4, 0x9c, 0x95, 0xcb, 0x66, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x42, 0xef, 0xcd, 0x02, 0x2f, 0xd1, 0xbf,
  0x0e, 0xb3, 0x40, 0x7c, 0x22, 0xd6, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xad, 0xb0, 0xc1, 0x24, 0xd4, 0xd7, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0x96, 0x45, 0x75,
  0xec, 0xdc, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc1, 0xca, 0xa6, 0x86, 0x75, 0xe5, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x27, 0x00, 0x10, 0x70, 0x80, 0xf1, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe7, 0x49, 0xf5, 0xae,
  0x25, 0x01, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0xa6, 0xa1, 0xbf, 0x85, 0x14, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf7, 0x9c, 0x06, 0xee, 0xc9, 0x2b, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa4, 0x57, 0xc1, 0x69,
  0x25, 0x47, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0x08, 0x8e, 0xac, 0xd6, 0x66, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x96, 0x7f, 0x20, 0x48, 0x29, 0x8b, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd9, 0xab, 0x42, 0x38,
  0x78, 0xb4, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdc, 0xf8, 0x3c, 0xe1, 0x30, 0xe3, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0x86, 0x89, 0xf2, 0xd6, 0x17, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x12, 0x3c, 0x7d,
  0x09, 0x53, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0x19, 0x83, 0xb0, 0x89, 0x95, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8d, 0xe7, 0x12, 0xe4, 0x43, 0xe0, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0d, 0x58, 0xd9, 0xeb,
  0x5b, 0x34, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb3, 0x85, 0x88, 0x36, 0x3e, 0x93, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x82, 0x50, 0x7e, 0x16, 0xb8, 0xfe, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0xca, 0x44, 0x10,
  0x1b, 0x79, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x68, 0xe8, 0xac, 0x71, 0x05, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x15, 0x68, 0xf1, 0x34, 0xd1, 0xa7, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x45, 0x66, 0xa4, 0x51,
  0xdd, 0x65, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd7, 0x67, 0x6b, 0x49, 0xd3, 0x23, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcd, 0xa7, 0x41, 0xe8, 0x9c, 0xac, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0x6a, 0xb6, 0xbf,
  0xd2, 0x56, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0x24, 0x89, 0x14, 0xb8, 0x32, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa1, 0x39, 0xf9, 0x61, 0x3b, 0x5f, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x82, 0x10, 0x34, 0x25,
  0xe2, 0x21, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa8, 0x5c, 0x84, 0x15, 0x24, 0x4d, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd2, 0x26, 0x9e, 0xb2, 0x3c, 0x1d, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x75, 0xa5, 0x22,
  0x42, 0xa2, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x06, 0x88, 0x01, 0x79, 0x84, 0xa5, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe7, 0x50, 0x25, 0x62, 0x0f, 0xac, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0x88, 0xe4, 0x7a,
  0xef, 0xb5, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd2, 0xde, 0x1a, 0x0a, 0x38, 0xc3, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x99, 0x69, 0x5e, 0x73, 0x03, 0xd4, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x35, 0x79, 0x41, 0xd8,
  0x73, 0xe8, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0xf4, 0x21, 0xf0, 0xb3, 0x00, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6f, 0xb4, 0xb4, 0x21, 0xf8, 0x1c, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0x79, 0xae, 0xed,
  0x7f, 0x3d, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfe, 0x9f, 0x99, 0xbf, 0x97, 0x62, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0x42, 0xc1, 0x41, 0x9b, 0x8c, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb7, 0xdc, 0x2b, 0x5c,
  0xf8, 0xbb, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0xa5, 0x87, 0x16, 0x33, 0xf1, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x25, 0x55, 0x38, 0xac, 0xea, 0x2c, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x54, 0xeb, 0x8a, 0x44,
  0xe0, 0x6f, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf7, 0xbf, 0x48, 0xf6, 0xff, 0xba, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa3, 0xc7, 0x1c, 0x11, 0x6d, 0x0f, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd5, 0xd6, 0xe6, 0x2c,
  0x93, 0x6e, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe3, 0x8e, 0x33, 0x5c, 0x3e, 0xda, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0x63, 0x4c, 0x59, 0xbe, 0x54, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0x84, 0xb5, 0x25,
  0x1b, 0xe1, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbb, 0x19, 0xa1, 0x75, 0x66, 0x83, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1c, 0x14, 0x29, 0xd0, 0x3e, 0x41, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0xc6, 0xed, 0x9c,
  0x56, 0x11, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xac, 0xa6, 0x92, 0x85, 0xd9, 0x99, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x76, 0xe3, 0x9d, 0x22, 0xa6, 0x43, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa1, 0x79, 0x5e, 0xcd,
  0xef, 0x1e, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5d, 0x95, 0xf6, 0x77, 0x86, 0x4a, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfe, 0xf4, 0xed, 0x85, 0xaa, 0x0b, 0xc5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xba, 0x81, 0xed, 0x42,
  0x01, 0x34, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0x6f, 0x11, 0x0d, 0xd1, 0x0b, 0xd1, 0xbf, 0x42, 0xb0, 0x4f, 0xf2,
  0xc9, 0x6e, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcc, 0xc2, 0x46, 0xc1, 0x5a, 0x70, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x84, 0xbb, 0x08, 0x14, 0x10, 0x75, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe4, 0x62, 0x54, 0xac,
  0xf2, 0x7c, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0x68, 0xfb, 0x58, 0x11, 0x88, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x51, 0x4f, 0x4a, 0x81, 0x96, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x29, 0x76, 0xa5, 0x8d,
  0x5e, 0xa8, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa3, 0x4f, 0xc1, 0xb5, 0xcc, 0xbd, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x44, 0xf7, 0x60, 0xb8, 0xf7, 0xd6, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4b, 0x12, 0x47, 0x0c,
  0x15, 0xf4, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0x7b, 0x41, 0x17, 0x65, 0x15, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xee, 0x91, 0x4b, 0x01, 0x35, 0x3b, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5a, 0x3d, 0xb6, 0x09,
  0xe1, 0x65, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0x1a, 0x41, 0x86, 0xd7, 0x95, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaf, 0xc8, 0xe4, 0xc3, 0x9c, 0xcb, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0xc3, 0x41, 0x18,
  0xd0, 0x07, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0xa8, 0x57, 0x95, 0x32, 0x4b, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0xa5, 0x27, 0x06, 0xb0, 0x96, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x95, 0xb5, 0xcb, 0x2d,
  0x6b, 0xeb, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfb, 0xcb, 0xb1, 0xc7, 0xce, 0x4a, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x66, 0xec, 0xa3, 0xa5, 0xb6, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa5, 0xc9, 0x54, 0xb3,
  0x3d, 0x31, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0x1e, 0x0c, 0x75, 0x9c, 0xbd, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0x34, 0xd3, 0x13, 0xd0, 0x5f, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcc, 0xd9, 0x9c, 0x07,
  0x72, 0x1d, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x24, 0xed, 0xe8, 0x83, 0xfe, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0x56, 0xca, 0xe1, 0x7d, 0x87, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x22, 0xe3, 0x40, 0xbd,
  0xe1, 0x30, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5a, 0x6e, 0x49, 0x40, 0x91, 0x0b, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0x62, 0x57, 0x67, 0x3e, 0x36, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x96, 0xad, 0xa5, 0xcd,
  0xe5, 0xf5, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0xea, 0x5d, 0x5e, 0x5e, 0x1b, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x38, 0x8b, 0xad, 0xbc, 0xfa, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6c, 0x13, 0x4c, 0xc4,
  0x46, 0x3d, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0x04, 0x7b, 0xcd, 0x4a, 0x40, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0x9c, 0xd7, 0x4b, 0x58, 0x46, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8e, 0xca, 0xc2, 0x34,
  0x7a, 0x4f, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x82, 0x18, 0x0b, 0x43, 0xc1, 0x5b, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xac, 0x60, 0x40, 0x54, 0x44, 0x6b, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x72, 0x7b, 0x7e, 0xeb,
  0x20, 0x7e, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0xe0, 0xbd, 0xdf, 0x7b, 0x94, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x82, 0x90, 0x15, 0x3e, 0x82, 0xae, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6f, 0x21, 0x6b, 0x6b,
  0x6a, 0xcc, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x87, 0x64, 0x25, 0x95, 0x75, 0xee, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0xad, 0x09, 0x86, 0xf1, 0x14, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x40, 0x1f, 0x2a, 0xfc,
  0x3a, 0x40, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x80, 0x1e, 0xbe, 0xa7, 0xc0, 0x70, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5d, 0x06, 0x80, 0x0a, 0x07, 0xa7, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x69, 0xd8, 0x45, 0x86,
  0xad, 0xe3, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfa, 0xc5, 0x17, 0x0c, 0x75, 0x27, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0xcf, 0xd1, 0x11, 0x49, 0x73, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xed, 0xe9, 0xf3, 0xc6,
  0x4b, 0xc8, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x58, 0xc0, 0xe8, 0x05, 0xe7, 0x27, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7c, 0x3d, 0x79, 0x5a, 0xe4, 0x93, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0x14, 0x83, 0xed,
  0x8f, 0x0e, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x61, 0x54, 0xc1, 0xec, 0x9a, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x20, 0x34, 0x49, 0x82, 0x05, 0x3d, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0x8b, 0x03, 0xac,
  0x6e, 0xfa, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0x10, 0x97, 0x89, 0x22, 0xdb, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x74, 0x34, 0xe8, 0x05, 0x86, 0x75, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc3, 0x4e, 0x08, 0xa5,
  0x81, 0x1e, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x08, 0x86, 0xe3, 0x84, 0x98, 0xf8, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1f, 0x63, 0xcf, 0x3a, 0x5f, 0x22, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x16, 0xad, 0xb8, 0xdf,
  0x8f, 0xe0, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x05, 0x88, 0x33, 0xe6, 0x36, 0x03, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x69, 0x5e, 0x2b, 0x8d, 0xfc, 0xe9, 0xd0, 0xbf,
  0x3a, 0xb9, 0x46, 0xfa, 0x23, 0x0c, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb4, 0xf9, 0x49, 0x51, 0x97, 0x0d, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0xdf, 0xd2, 0xdc,
  0xf3, 0x11, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0xb0, 0x9c, 0x3d, 0x41, 0x19, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xef, 0x8a, 0xe5, 0x56, 0x8c, 0x23, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x16, 0xa4, 0x6f, 0x93,
  0xe7, 0x30, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa6, 0xfa, 0x31, 0x4a, 0x6b, 0x41, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0x38, 0x28, 0x47, 0x36, 0x55, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0x26, 0x82, 0x7e,
  0x6e, 0x6c, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0x53, 0xc2, 0xf2, 0x41, 0x87, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x62, 0xdd, 0x61, 0xd9, 0xe7, 0xa5, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbe, 0x28, 0x9c, 0x0d,
  0xa2, 0xc8, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0x98, 0x8e, 0xe6, 0xbe, 0xef, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8d, 0x0a, 0x8b, 0x8d, 0x9b, 0x1b, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x85, 0x04, 0x61, 0xfc,
  0xa6, 0x4c, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x80, 0xf5, 0x11, 0xdb, 0x65, 0x83, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x31, 0x98, 0x67, 0x8b, 0x77, 0xc0, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x67, 0x4e, 0xd3,
  0x9c, 0x04, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8a, 0x46, 0x6d, 0xcb, 0xc0, 0x50, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x33, 0xa1, 0xba, 0x09, 0x05, 0xa6, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9c, 0xcc, 0xf5, 0x83,
  0xd2, 0x05, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x59, 0x3d, 0x89, 0x80, 0xf1, 0x71, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x21, 0x5c, 0x56, 0x62, 0xac, 0xec, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe3, 0x99, 0xbe, 0xb4,
  0x03, 0x79, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9a, 0xa0, 0xde, 0xb0, 0xfe, 0x1a, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd4, 0x7d, 0xa7, 0xe8, 0x2c, 0xd8, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x48, 0x28, 0xb0, 0x77,
  0x81, 0xb8, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x70, 0x0a, 0x04, 0x32, 0xee, 0x63, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc5, 0xff, 0xe3, 0x24, 0x82, 0x0c, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x76, 0x4e, 0x52, 0xe7,
  0x01, 0xe6, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x28, 0x1c, 0x73, 0x31, 0xe5, 0x0e, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x9d, 0x13, 0xd5, 0xa4, 0xcb, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0c, 0x70, 0x97, 0x92,
  0x86, 0xeb, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0x86, 0x4c, 0xcb, 0x8d, 0xd9, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x96, 0x6d, 0xaf, 0x5c, 0xd1, 0xdc, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x32, 0x37, 0xec, 0x6b,
  0x9d, 0xdf, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0xf9, 0x4a, 0x46, 0x3a, 0xe5, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x2e, 0xbc, 0x7b, 0xb1, 0xed, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc8, 0x87, 0x82, 0xa1,
  0x11, 0xf9, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x04, 0x6e, 0xa1, 0x9e, 0x6e, 0x07, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3b, 0xff, 0xa9, 0x16, 0xe2, 0x18, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0b, 0x0b, 0x89, 0xf7,
  0x8b, 0x2d, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xed, 0xb5, 0xbc, 0x30, 0x93, 0x45, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0x24, 0x9d, 0x9c, 0x26, 0x61, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8c, 0x3e, 0x60, 0x27,
  0x7e, 0x80, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xff, 0xae, 0x84, 0x43, 0xdc, 0xa3, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5f, 0xf4, 0xcf, 0xc0, 0x8f, 0xcb, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0xb9, 0xb3, 0x22,
  0xf6, 0xf7, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0xf9, 0xc6, 0x9d, 0x7e, 0x29, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0x30, 0x9f, 0xf3, 0xad, 0x60, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x74, 0x70, 0x41, 0x7b,
  0x23, 0x9e, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x63, 0xbd, 0xac, 0xc6, 0x9f, 0xe2, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0c, 0x43, 0x64, 0x8a, 0x0d, 0x2f, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xad, 0xab, 0xd9, 0xbd,
  0x8d, 0x84, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0xae, 0x42, 0x6f, 0x88, 0xe4, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe9, 0x72, 0x36, 0x9f, 0xc4, 0x50, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x35, 0x0e, 0xed,
  0x8a, 0xcb, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0x39, 0x6a, 0x73, 0xd9, 0x57, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaf, 0x37, 0x59, 0x03, 0xb4, 0xf9, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9d, 0x4b, 0x7d, 0x57,
  0xa5, 0xb6, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfc, 0xbb, 0x3d, 0x79, 0x99, 0x96, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0x35, 0x75, 0xd9, 0xb2, 0x52, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x89, 0x9d, 0xb9,
  0xdf, 0xfa, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0x13, 0xba, 0xe4, 0xc9, 0xd3, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa4, 0xa3, 0x3b, 0xbb, 0xcc, 0xfb, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x61, 0x23, 0xb0, 0xf8,
  0x20, 0xb7, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfa, 0x53, 0xc3, 0x51, 0x49, 0xd4, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4c, 0x27, 0x16, 0xab, 0x6d, 0xc9, 0xd0, 0xbf,
  0xbc, 0x72, 0x89, 0x27, 0xd8, 0xad, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5c, 0xba, 0xe8, 0xf8, 0x30, 0xaf, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x38, 0xb9, 0xa2,
  0x3d, 0xb3, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0x5b, 0xfd, 0xd0, 0x04, 0xba, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0x63, 0x34, 0xc7, 0x91, 0xc3, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1f, 0x32, 0x1a, 0x99,
  0xf4, 0xcf, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0x38, 0x43, 0x7d, 0x42, 0xdf, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x12, 0x34, 0xff, 0x3c, 0x96, 0xf1, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa5, 0xdc, 0x4c, 0xc6,
  0x10, 0x07, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4e, 0xdc, 0x62, 0xe6, 0xd9, 0x1f, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3b, 0x51, 0x8e, 0x35, 0x21, 0x3c, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0xdf, 0x1b, 0x40,
  0x1f, 0x5c, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfb, 0x89, 0xfc, 0xfb, 0x16, 0x80, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0xd6, 0x4e, 0xa0, 0x57, 0xa8, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x15, 0x7c, 0x93, 0xfb,
  0x3e, 0xd5, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9e, 0x0c, 0x21, 0x70, 0x3c, 0x07, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x67, 0xc2, 0xf9, 0xcd, 0xd4, 0x3e, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0xd9, 0xfb, 0x57,
  0xa7, 0x7c, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2d, 0xd7, 0x8d, 0x64, 0x74, 0xc1, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0x6f, 0x1c, 0x3e, 0x26, 0x0e, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x9e, 0x6d, 0x39,
  0xdd, 0x63, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5c, 0xdb, 0xfd, 0x7a, 0x00, 0xc4, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0x6c, 0xa5, 0xbd, 0x55, 0x30, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0xaa, 0x0b, 0xe0,
  0x23, 0xab, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe3, 0x85, 0x71, 0x92, 0x66, 0x37, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe2, 0xc9, 0x0a, 0x49, 0x1e, 0xd9, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1a, 0xe0, 0x48, 0xf9,
  0xd0, 0x95, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x36, 0xcd, 0x09, 0xb7, 0x63, 0x75, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xec, 0x7f, 0x4d, 0x9f, 0xd0, 0x41, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0x94, 0x79, 0x0e,
  0x97, 0xe9, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa9, 0x4d, 0xfb, 0x27, 0xed, 0xc1, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x06, 0xa7, 0xd2, 0x75, 0x12, 0xe9, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf3, 0x31, 0x5a, 0xc4,
  0x00, 0xa3, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc2, 0xe5, 0x91, 0x44, 0x7b, 0xbd, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x58, 0xa8, 0x3e, 0x91, 0x99, 0xb9, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x4c, 0xcf, 0xf7,
  0x8d, 0x80, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x65, 0x37, 0xe6, 0x92, 0x27, 0x83, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcd, 0xaa, 0x6f, 0xef, 0x5e, 0x88, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7a, 0x36, 0x18, 0x6e,
  0x3c, 0x90, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1d, 0x4f, 0x8b, 0xd2, 0xcc, 0x9a, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfe, 0x21, 0x6d, 0x82, 0x21, 0xa8, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0x07, 0x1e, 0xdd,
  0x50, 0xb8, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x43, 0xf4, 0xda, 0xaf, 0x76, 0xcb, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf2, 0x0f, 0x24, 0xcb, 0xb4, 0xe1, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xec, 0xa0, 0x04, 0xc0,
  0x33, 0xfb, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x07, 0x2a, 0x0c, 0xce, 0x23, 0x18, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x65, 0x7b, 0xb6, 0x0d, 0xbe, 0x38, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0xbf, 0xf5, 0xe6,
  0x45, 0x5d, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd8, 0x39, 0x01, 0xe9, 0x0a, 0x86, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb4, 0x29, 0x21, 0x20, 0x6b, 0xb3, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0xe8, 0xf0, 0x10,
  0xd6, 0xe5, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x94, 0xbb, 0x10, 0x90, 0xd0, 0x1d, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x64, 0x38, 0x00, 0xc4, 0xf9, 0x5b, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7e, 0x75, 0xe3, 0xc0,
  0x11, 0xa1, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcf, 0x92, 0xf9, 0x61, 0x02, 0xee, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x70, 0xb2, 0xee, 0x55, 0xeb, 0x43, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x52, 0xaf, 0xed, 0xd5,
  0x32, 0xa4, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3d, 0x0c, 0x9a, 0x57, 0x9d, 0x10, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7d, 0x9f, 0x11, 0xfc, 0x6f, 0x8b, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xab, 0xb9, 0xc1, 0x0f,
  0xa4, 0x17, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc9, 0xee, 0x2e, 0xb5, 0x36, 0xb9, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0xf1, 0x6f, 0x2e, 0xa9, 0x75, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9c, 0x4b, 0xda, 0xb5,
  0xd9, 0x54, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0x35, 0x1f, 0x53, 0x44, 0x31, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x27, 0x20, 0xfa, 0xa4, 0xd8, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5d, 0xa0, 0xb3, 0x86,
  0x68, 0xb0, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x75, 0xc9, 0x9f, 0x29, 0xb3, 0xd6, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb8, 0x4c, 0xb6, 0xdd, 0x40, 0x8f, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0a, 0x47, 0x53, 0xbb,
  0x18, 0xa7, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x81, 0x46, 0xf9, 0x01, 0x0f, 0xaa, 0xd0, 0xbf, 0xe6, 0xbd, 0x24, 0xe5,
  0x96, 0x53, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfc, 0x09, 0xe9, 0xc4, 0xd7, 0x54, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x31, 0x3e, 0x1e, 0x55, 0x9c, 0x58, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd9, 0xdd, 0x89, 0x71,
  0xea, 0x5e, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdb, 0x19, 0x4a, 0xfc, 0xcb, 0x67, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe4, 0xcf, 0xc6, 0x0c, 0x4f, 0x73, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x2d, 0xe0, 0x33,
  0x86, 0x81, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x67, 0x12, 0x02, 0xd8, 0x88, 0x92, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0xa0, 0xcf, 0xac, 0x73, 0xa6, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x47, 0x53, 0x68, 0x4b,
  0x69, 0xbd, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x43, 0x5a, 0xf3, 0xf1, 0x92, 0xd7, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0x69, 0x4c, 0x73, 0x21, 0xf5, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6a, 0x38, 0x95, 0x62,
  0x4e, 0x16, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x52, 0xe8, 0x5d, 0x8a, 0x5d, 0x3b, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x12, 0x56, 0x7f, 0xc4, 0x9e, 0x64, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xae, 0x74, 0x4f, 0x4f,
  0x70, 0x92, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0xa5, 0x8d, 0xc7, 0x41, 0xc5, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x98, 0x4c, 0xd6, 0xfd, 0x97, 0xfd, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0x45, 0x17, 0xf5,
  0x11, 0x3c, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2d, 0x0a, 0x69, 0x79, 0x6f, 0x81, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb4, 0xdf, 0x85, 0xf2, 0x99, 0xce, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9f, 0xe6, 0x32, 0x66,
  0xb0, 0x24, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x80, 0x17, 0x34, 0x21, 0x18, 0x85, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x23, 0x18, 0xe7, 0x54, 0x94, 0xf1, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd9, 0xef, 0x4c, 0x68,
  0x68, 0x6c, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x19, 0x30, 0xaa, 0x4a, 0x8b, 0xf8, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfc, 0x44, 0xf1, 0xd7, 0xf6, 0x99, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0x67, 0x68, 0xb0,
  0x27, 0x56, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbb, 0x58, 0x39, 0x50, 0xf5, 0x34, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x22, 0x1d, 0x07, 0xee, 0x0a, 0x21, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0e, 0xf8, 0xc4, 0x7b,
  0x06, 0xc8, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x93, 0xf1, 0x7b, 0xfe, 0x38, 0x9f, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x97, 0x40, 0x11, 0xc7, 0xab, 0xc4, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3f, 0xaf, 0x82, 0x13,
  0xde, 0x7b, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfb, 0x54, 0xdf, 0x32, 0x1e, 0x91, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2c, 0xc8, 0x0b, 0x9f, 0xcb, 0x9a, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa1, 0x6e, 0xed, 0xe9,
  0x30, 0x28, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x13, 0x78, 0x38, 0xe8, 0x9c, 0x2a, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x93, 0x94, 0x8b, 0x78, 0x2f, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb5, 0x9b, 0x23, 0x32,
  0xcb, 0x36, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x73, 0x0a, 0x28, 0x13, 0xa0, 0x40, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0x91, 0x34, 0x73, 0x06, 0x4d, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0x80, 0xb8, 0xec,
  0x11, 0x5c, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x73, 0xd0, 0xb0, 0xcf, 0xda, 0x6d, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0x80, 0x4a, 0x9c, 0x7e, 0x82, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf1, 0x8f, 0x8a, 0x9d,
  0x20, 0x9a, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf7, 0x7b, 0xb5, 0xaa, 0xea, 0xb4, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xac, 0x95, 0x59, 0x18, 0x0e, 0xd3, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0x1d, 0xc2, 0xe4,
  0xc4, 0xf4, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc9, 0x9f, 0x82, 0x2f, 0x53, 0x1a, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4b, 0x38, 0x2c, 0x11, 0x09, 0x44, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x61, 0x91, 0xc3, 0xef,
  0x44, 0x72, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x35, 0xaa, 0x39, 0x77, 0x76, 0xa5, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdc, 0x4b, 0x8c, 0x6c, 0x22, 0xde, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0xd2, 0xc8, 0xa8,
  0xe7, 0x1c, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x41, 0xc1, 0xf7, 0xaa, 0x85, 0x62, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc2, 0x18, 0x9f, 0x63, 0xe5, 0xaf, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0x41, 0x5c, 0x2d,
  0x25, 0x06, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0xb1, 0xe8, 0x67, 0xa9, 0x66, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb2, 0x48, 0xa1, 0x01, 0x34, 0xd3, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0x6b, 0x0f, 0xab,
  0x06, 0x4e, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x58, 0xde, 0x0f, 0xfd, 0x15, 0xda, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7e, 0x37, 0x0b, 0x98, 0x58, 0x7b, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0x26, 0xb3, 0x8b,
  0x46, 0x37, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x60, 0xc0, 0xb0, 0xb0, 0x15, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0xcc, 0xf3, 0x8f, 0x21, 0x11, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x12, 0xc3, 0x89, 0xb8,
  0xb8, 0xb7, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x16, 0xf2, 0x5d, 0xb2, 0x5b, 0x8e, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x19, 0x3b, 0x1a, 0x64, 0xf9, 0xb2, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0x0a, 0x0e, 0x5b,
  0xd5, 0x68, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x77, 0x48, 0xe0, 0x51, 0x88, 0x7b, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe9, 0x84, 0x08, 0x26, 0xcd, 0x8b, 0xd0, 0xbf,
  0x98, 0x90, 0xd9, 0x5a, 0x18, 0xfd, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0x19, 0xc8, 0x8c, 0x43, 0xfe, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdc, 0x15, 0xa6, 0xd8,
  0xc6, 0x01, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa9, 0x3f, 0x35, 0x68, 0xa7, 0x07, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x61, 0xde, 0xc9, 0xef, 0xed, 0x0f, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0x41, 0x55, 0xd5,
  0xa6, 0x1a, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa3, 0x7d, 0xfd, 0x68, 0xe2, 0x27, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa1, 0xa7, 0x55, 0x31, 0xb5, 0x37, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0x74, 0x18, 0x4e,
  0x38, 0x4a, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0xbf, 0x45, 0xf5, 0x89, 0x5f, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xe9, 0xc5, 0x0f, 0xce, 0x77, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0xec, 0x56, 0xfc,
  0x2e, 0x93, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5a, 0xb8, 0xab, 0x81, 0xde, 0xb1, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x47, 0x8e, 0x84, 0xfb, 0x16, 0xd4, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0x5e, 0x6b, 0xd2,
  0x1c, 0xfa, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x47, 0x1b, 0x53, 0x40, 0x24, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x67, 0xec, 0x17, 0x02, 0xe0, 0x52, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x50, 0x4a, 0x9a, 0x92,
  0x6b, 0x86, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0x99, 0x4d, 0xb7, 0x67, 0xbf, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x01, 0x49, 0xd8, 0x19, 0x73, 0xfe, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0x3d, 0xdb, 0xe7,
  0x4c, 0x44, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf4, 0xd5, 0x8b, 0x97, 0xdd, 0x91, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1d, 0xb1, 0x99, 0xd6, 0x42, 0xe8, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0xa3, 0x72, 0x17,
  0xe0, 0x48, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x25, 0x74, 0x01, 0x07, 0x76, 0xb5, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa9, 0x51, 0x2b, 0xa3, 0x44, 0x30, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc2, 0x79, 0x34, 0x35,
  0x3e, 0xbc, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb5, 0x38, 0xea, 0x2c, 0x56, 0x5d, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0x8c, 0x55, 0x1a, 0x00, 0x19, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x68, 0xd9, 0x4c,
  0x06, 0xf7, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x35, 0x7d, 0x24, 0x7d, 0x85, 0x01, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x40, 0x34, 0x15, 0xf9, 0xb8, 0xa7, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc9, 0xf3, 0x7b, 0xe8,
  0xcd, 0x7d, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x50, 0x2f, 0xe2, 0x39, 0x99, 0xa1, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0x09, 0xdf, 0xcd, 0x23, 0x56, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0xb2, 0x50, 0xe6,
  0x53, 0x66, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc9, 0x95, 0xa9, 0x6e, 0x11, 0x7d, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x64, 0x90, 0xf5, 0xc9, 0x75, 0xd3, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x35, 0x61, 0xf8, 0x6d,
  0xb8, 0xd5, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x9c, 0x6c, 0xef, 0x40, 0xda, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2a, 0xdf, 0x09, 0xcf, 0x15, 0xe1, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xeb, 0x9b, 0xfe, 0xf0,
  0x40, 0xea, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0x68, 0x6a, 0xc8, 0xcf, 0xf5, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8f, 0x62, 0xac, 0x93, 0xd3, 0x03, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4a, 0x70, 0xb3, 0xab,
  0x61, 0x14, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0xe3, 0x46, 0xe9, 0x93, 0x27, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5d, 0xa7, 0x37, 0x24, 0x89, 0x3d, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7c, 0x32, 0xa8, 0xd1,
  0x65, 0x56, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa8, 0x41, 0x36, 0xc8, 0x54, 0x72, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd5, 0x34, 0xf2, 0x32, 0x88, 0x91, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x07, 0xbe, 0xe9, 0xbe,
  0x3a, 0xb4, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x75, 0x2f, 0xeb, 0x12, 0xb1, 0xda, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x84, 0x1a, 0x7d, 0xa6, 0x3b, 0x05, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0x1f, 0x7c, 0x14,
  0x39, 0x34, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb5, 0x05, 0x68, 0x10, 0x19, 0x68, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5c, 0x46, 0xb0, 0x34, 0x60, 0xa1, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x74, 0x15, 0xbe, 0xf6,
  0xac, 0xe0, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0xd2, 0x0a, 0x2f, 0xbe, 0x26, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa9, 0xdf, 0xdf, 0xd6, 0x7b, 0x74, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf1, 0x28, 0xa4, 0xed,
  0x02, 0xcb, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0x29, 0x8e, 0xf8, 0xb5, 0x2b, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf5, 0xd7, 0xe3, 0x64, 0x54, 0x98, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc6, 0x15, 0xdf, 0x81,
  0x1c, 0x13, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x61, 0x9f, 0x02, 0x50, 0xfe, 0x9e, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc2, 0x18, 0x51, 0x19, 0xea, 0x3f, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x69, 0xc5, 0xfe,
  0x4e, 0xfb, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2f, 0x6a, 0xeb, 0xdf, 0xf0, 0xd8, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x41, 0x72, 0xb4, 0x37, 0x68, 0xe4, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x69, 0x88, 0x59, 0xa7,
  0x04, 0x98, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd8, 0x7f, 0xe6, 0x07, 0x8d, 0x6d, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1b, 0xb2, 0xa0, 0xa2, 0x88, 0x90, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb2, 0x51, 0x88, 0xa7,
  0xc6, 0x43, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0x60, 0x28, 0xe3, 0x7d, 0x51, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa4, 0x56, 0x4a, 0x69, 0x96, 0x6e, 0xd0, 0xbf,
  0x57, 0x7d, 0x37, 0x7c, 0x1b, 0xaa, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x88, 0x50, 0x6f, 0xff, 0x32, 0xab, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x51, 0x03, 0x9f, 0x0c,
  0x7b, 0xae, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7c, 0x2a, 0xb0, 0x34, 0xf8, 0xb3, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc1, 0xfa, 0x15, 0x29, 0xb2, 0xbb, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0x83, 0x70, 0xdc,
  0xb3, 0xc5, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x21, 0xc9, 0xc5, 0xb1, 0x0b, 0xd2, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd0, 0x52, 0xf3, 0xbb, 0xcb, 0xe0, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x0f, 0x9b, 0x0f,
  0x0a, 0xf2, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa0, 0x7f, 0x92, 0x2a, 0xe1, 0x05, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf7, 0x98, 0xd0, 0x74, 0x70, 0x1c, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0x1a, 0x11, 0xe0,
  0xdc, 0x35, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x24, 0x6b, 0xfd, 0xac, 0x51, 0x52, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0x5d, 0xc8, 0x5e, 0x01, 0x72, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6d, 0x2b, 0x00, 0xe9,
  0x26, 0x95, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc9, 0x41, 0x35, 0x27, 0x07, 0xbc, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0x5e, 0x65, 0xb3, 0xf2, 0xe6, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0b, 0xa1, 0x89, 0x37,
  0x48, 0x16, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0a, 0xd8, 0x33, 0x61, 0x77, 0x4a, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x19, 0x61, 0xad, 0x04, 0x84, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3b, 0x2b, 0x02, 0x59,
  0x8e, 0xc3, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xab, 0x8f, 0x2e, 0xe4, 0xd2, 0x09, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0xa1, 0x19, 0xc9, 0xb9, 0x57, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x31, 0x61, 0xe4, 0x57,
  0x5f, 0xae, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5a, 0x2e, 0xec, 0x28, 0x25, 0x0f, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xda, 0xa2, 0xd4, 0x6b, 0xc9, 0x7b, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0x18, 0x43, 0xc5,
  0x88, 0xf6, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x09, 0xf9, 0xd1, 0xf3, 0x50, 0x82, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf3, 0x9a, 0x68, 0x26, 0x0f, 0x23, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x72, 0x8b, 0x3c, 0x1f,
  0x2e, 0xde, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0xa1, 0xe7, 0x66, 0x6b, 0xbb, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3d, 0x7a, 0x6d, 0xe4, 0x55, 0xc6, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x41, 0x97, 0x86, 0x4c,
  0x99, 0x88, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd5, 0x94, 0x9b, 0x96, 0x96, 0x5d, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb6, 0xe8, 0xa1, 0x17, 0xc5, 0x7f, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0x21, 0xa5, 0x43,
  0xbb, 0x31, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x55, 0x18, 0x34, 0x5e, 0x03, 0x3d, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb6, 0xa7, 0x7c, 0x1d, 0x5a, 0x60, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf0, 0x9d, 0x4b, 0x92,
  0x1e, 0x82, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x44, 0x82, 0xfb, 0x9e, 0x3b, 0x84, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0x56, 0xaf, 0x93, 0x78, 0x88, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x37, 0xe2, 0xaf, 0x32,
  0xdb, 0x8e, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x32, 0x37, 0xdc, 0x3c, 0x6c, 0x97, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe4, 0xd3, 0x11, 0x96, 0x37, 0xa2, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0x67, 0x91, 0x77,
  0x4c, 0xaf, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x50, 0x59, 0x18, 0xb2, 0xbd, 0xbe, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0xfa, 0x02, 0x02, 0xa2, 0xd0, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0x39, 0x8b, 0x78,
  0x14, 0xe5, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x03, 0xde, 0x29, 0xfe, 0x34, 0xfc, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc5, 0x74, 0x57, 0xf3, 0x28, 0x16, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe4, 0x39, 0x80, 0xf6,
  0x1b, 0x33, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8f, 0x87, 0x18, 0xd8, 0x40, 0x53, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x88, 0xba, 0x91, 0xc8, 0xd2, 0x76, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbe, 0x90, 0xc6, 0xcf,
  0x16, 0x9e, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xec, 0xc5, 0xc1, 0xa2, 0x5d, 0xc9, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x02, 0x03, 0x2a, 0xf4, 0x05, 0xf9, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2b, 0x96, 0x22, 0x66,
  0x7f, 0x2d, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf8, 0x09, 0x9d, 0x53, 0x4e, 0x67, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x98, 0x53, 0x5f, 0xbd, 0x10, 0xa7, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0x7a, 0x5a, 0xc8,
  0x84, 0xed, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x11, 0x62, 0xe5, 0x6d, 0x91, 0x3b, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf2, 0xdc, 0x2f, 0x4e, 0x52, 0x92, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb2, 0x70, 0x5c, 0x15,
  0x28, 0xf3, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaa, 0xb4, 0x9b, 0xb7, 0xcf, 0x5f, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0c, 0x9c, 0x2c, 0x33, 0x84, 0xda, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3f, 0xd0, 0x97, 0x0b,
  0x31, 0x66, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x42, 0xbc, 0x34, 0x5f, 0xc0, 0x06, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x65, 0x3e, 0x6a, 0xa1, 0x98, 0xc1, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x53, 0xfa, 0x2e, 0x1c,
  0x71, 0x9e, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf2, 0xca, 0x89, 0x48, 0xcf, 0xa8, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0x61, 0x23, 0x8f, 0x74, 0x79, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x72, 0xe0, 0xab, 0x37,
  0xe8, 0x4d, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x84, 0x0d, 0x70, 0x2f, 0x4c, 0x6f, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd9, 0x0b, 0xfb, 0x1b, 0xff, 0x1f, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0xa0, 0x14, 0x8e,
  0xe1, 0x28, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8d, 0x9e, 0xb7, 0xa8, 0x5a, 0x52, 0xd0, 0xbf, 0x45, 0x13, 0x95, 0x3a,
  0x65, 0x5a, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x45, 0x2a, 0x3d, 0xd3, 0x6a, 0x5b, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe4, 0x35, 0x26, 0xf5, 0x7c, 0x5e, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xea, 0x28, 0x73, 0xad,
  0x9f, 0x63, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x23, 0xb3, 0x95, 0xce, 0xd9, 0x6a, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x93, 0x24, 0xb9, 0x0b, 0x35, 0x74, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4a, 0xab, 0x5c, 0x20,
  0xbe, 0x7f, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0xe0, 0x68, 0x05, 0x85, 0x8d, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x21, 0x17, 0x8a, 0x35, 0x9d, 0x9d, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xba, 0xdf, 0x30, 0x03,
  0x1e, 0xb0, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1e, 0xe2, 0x56, 0x03, 0x23, 0xc5, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0x73, 0x15, 0x91, 0xcc, 0xdc, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0xa5, 0x4f, 0x6f,
  0x40, 0xf7, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xee, 0x09, 0x45, 0x8f, 0xaa, 0x14, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4f, 0xb7, 0xf9, 0x04, 0x3e, 0x35, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8c, 0x32, 0x2f, 0x35,
  0x36, 0x59, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x37, 0x1d, 0x7d, 0x4c, 0xd8, 0x80, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x72, 0x3c, 0x5f, 0x14, 0x75, 0xac, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0x29, 0x70, 0x42,
  0x6b, 0xdc, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x50, 0x83, 0x68, 0x2a, 0x11, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x30, 0xb2, 0x70, 0xbb, 0x36, 0x4b, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6e, 0xf8, 0x99, 0xfc,
  0x2d, 0x8b, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7b, 0xef, 0x6c, 0xf3, 0xcd, 0xd1, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x3d, 0xf5, 0x16, 0xfd, 0x1f, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x71, 0xf5, 0x0d, 0x57,
  0xd6, 0x76, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb4, 0x5c, 0x74, 0x74, 0xb9, 0xd7, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0x21, 0x3b, 0x2a, 0x62, 0x44, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xac, 0xa3, 0x7a, 0xd4,
  0x09, 0xbf, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0xc5, 0x79, 0xc2, 0x99, 0x4a, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0x41, 0x65, 0x0c, 0xf9, 0xea, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xed, 0x12, 0x7a, 0xe6,
  0x89, 0xa5, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0x8f, 0xc7, 0x73, 0xfd, 0x81, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x19, 0xe4, 0x4d, 0xe4, 0xcf, 0x8b, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x68, 0xa8, 0x4b, 0x31,
  0x94, 0x6a, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0xa7, 0x82, 0xa9, 0x7f, 0x3e, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdf, 0xd9, 0x1e, 0x9c, 0x1b, 0x5f, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0xb5, 0xbd, 0xc6,
  0x8f, 0x0e, 0xc4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xec, 0xb4, 0x61, 0xc8, 0x15, 0x15, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0x8d, 0x1d, 0x3d, 0x96, 0x44, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0xdd, 0x82, 0xe1,
  0xf2, 0x33, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x44, 0x5d, 0x0d, 0xac, 0xed, 0x35, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0x12, 0x26, 0xcb, 0xe5, 0x39, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaa, 0x6d, 0xa2, 0x5c,
  0xe0, 0x3f, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x92, 0x9c, 0x12, 0x26, 0xe5, 0x47, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbe, 0x5e, 0x63, 0xb3, 0xfe, 0x51, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0xcd, 0x2f, 0x81,
  0x3a, 0x5e, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0f, 0xa7, 0x20, 0x34, 0xa9, 0x6c, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8c, 0x8f, 0x30, 0xdf, 0x5e, 0x7d, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8c, 0x7b, 0x41, 0x5b,
  0x73, 0x90, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x26, 0x94, 0x29, 0xb3, 0x02, 0xa6, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x76, 0x81, 0x4a, 0xa8, 0x2d, 0xbe, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x10, 0xf8, 0x54,
  0x1a, 0xd9, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5d, 0x3c, 0x84, 0xf3, 0xf4, 0xf6, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb5, 0x2c, 0xdb, 0xd2, 0xf0, 0x17, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2c, 0xfb, 0x65, 0x84,
  0x49, 0x3c, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8d, 0x57, 0xba, 0x52, 0x44, 0x64, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x2f, 0xdf, 0x15, 0x32, 0x90, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5c, 0xc4, 0x49, 0x81,
  0x71, 0xc0, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x09, 0x12, 0x29, 0x12, 0x72, 0xf5, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0c, 0xc2, 0xa8, 0xd3, 0xb7, 0x2f, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x50, 0xad, 0xf7, 0x44,
  0xe0, 0x6f, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x64, 0x6d, 0xff, 0xcd, 0xa8, 0xb6, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd2, 0xd6, 0x5e, 0x62, 0xf7, 0x04, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0x62, 0x77, 0x41,
  0xe6, 0x5b, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xef, 0x72, 0xa6, 0x41, 0xd4, 0xbc, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x68, 0x55, 0xe7, 0x7b, 0x29, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf0, 0xbc, 0xc2, 0xf0,
  0x14, 0xa4, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x79, 0x80, 0xb9, 0x7f, 0x86, 0x2f, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x28, 0x27, 0x79, 0xb0, 0xb4, 0xcf, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0x2d, 0x68, 0x87,
  0xfd, 0x89, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x18, 0x12, 0xdb, 0x17, 0x0c, 0x66, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf9, 0x93, 0xce, 0x6c, 0x53, 0x6f, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0x69, 0x0e, 0x0f,
  0xf6, 0x5b, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa1, 0x60, 0x4d, 0xc4, 0x5a, 0x2f, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc5, 0xf6, 0xb5, 0x29, 0x31, 0x4f, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x86, 0xb7, 0xf1, 0xf4,
  0x6a, 0xfd, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x28, 0x01, 0xee, 0x7f, 0x9d, 0x01, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0x7e, 0x57, 0x20, 0x0b, 0x37, 0xd0, 0xbf,
  0x34, 0x72, 0x16, 0xd4, 0xbf, 0x0d, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x20, 0x25, 0x79, 0x13, 0xb5, 0x0e, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf1, 0x57, 0xd3, 0x03,
  0x96, 0x11, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2a, 0x6f, 0x39, 0x40, 0x66, 0x16, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x69, 0xa0, 0x3e, 0xda, 0x2b, 0x1d, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfa, 0x6d, 0x18, 0x71,
  0xef, 0x25, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0x2c, 0xfd, 0x52, 0xbc, 0x30, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x69, 0x82, 0xc6, 0xa9, 0xa0, 0x3d, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0xc2, 0x43, 0xb4,
  0xad, 0x4c, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3a, 0xb9, 0x1e, 0x0e, 0xf8, 0x5d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x23, 0xdf, 0xc7, 0x08, 0x98, 0x71, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0x7e, 0x96, 0x18,
  0xaa, 0x87, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x73, 0xe8, 0x33, 0x5a, 0x4f, 0xa0, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x03, 0xc1, 0x98, 0x35, 0xae, 0xbb, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x87, 0x31, 0x72, 0x25,
  0xf3, 0xd9, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0x0c, 0xd7, 0xab, 0x51, 0xfb, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x30, 0x21, 0xfe, 0x7f, 0x05, 0x20, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0xd9, 0x72, 0x04,
  0x54, 0x48, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0x7e, 0x82, 0x1a, 0x8e, 0x74, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe4, 0xaf, 0xf1, 0x6e, 0x12, 0xa5, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4f, 0x41, 0x73, 0x66,
  0x50, 0xda, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x81, 0xea, 0x60, 0xdf, 0xcb, 0x14, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1d, 0xf6, 0x46, 0x14, 0x22, 0x55, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x08, 0x00, 0xdb, 0x0b,
  0x10, 0x9c, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0x7a, 0x71, 0x35, 0x7b, 0xea, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x47, 0x04, 0x20, 0x7d, 0x41, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0x5f, 0xbf, 0xb8,
  0x73, 0xa2, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x89, 0x8c, 0xf1, 0x4f, 0x18, 0x0f, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x34, 0xb0, 0x54, 0x0a, 0xa1, 0x89, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x42, 0x25, 0xf1, 0xe2,
  0xf2, 0x14, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x50, 0x68, 0x2d, 0x04, 0xef, 0xb4, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x87, 0x2e, 0x9c, 0x51, 0xef, 0x6e, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x16, 0xb2, 0x77, 0xe5,
  0x98, 0x4a, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x96, 0x7e, 0xd1, 0xc8, 0x55, 0x53, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4f, 0x72, 0xea, 0x1c, 0x98, 0x4d, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x59, 0x80, 0x78,
  0x77, 0x20, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x72, 0xdd, 0xb7, 0xbc, 0x8a, 0x3f, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0x13, 0xec, 0x70, 0x8e, 0xec, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x16, 0x71, 0x29, 0x43,
  0x76, 0xee, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0x62, 0x84, 0xaa, 0xb7, 0x29, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0xa4, 0xbc, 0x55, 0xbf, 0xe8, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0x18, 0x73, 0xd4,
  0x9a, 0xea, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4d, 0x4a, 0x5c, 0x15, 0x54, 0xee, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x71, 0x9e, 0xbe, 0xa7, 0xef, 0xf3, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9d, 0x12, 0x84, 0x77,
  0x74, 0xfb, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x85, 0x47, 0x1e, 0xe7, 0xeb, 0x04, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0x24, 0x3b, 0xf3, 0x61, 0x10, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x88, 0x61, 0x61,
  0xe5, 0x1d, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x97, 0x64, 0xed, 0xfa, 0x87, 0x2d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa7, 0xfa, 0x56, 0xd6, 0x5e, 0x3f, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6b, 0xfe, 0x40, 0xb1,
  0x82, 0x53, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x0b, 0x7f, 0x5e, 0x10, 0x6a, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x92, 0x2e, 0x4c, 0x29, 0x83, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x56, 0x2a, 0x27,
  0xf4, 0x9e, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcd, 0x6b, 0xad, 0xa2, 0x9d, 0xbd, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x50, 0x8c, 0x0a, 0x6d, 0x59, 0xdf, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x12, 0x23, 0x5d,
  0x63, 0x04, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x46, 0x58, 0x11, 0xe8, 0x00, 0x2d, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8c, 0x04, 0xb3, 0xf3, 0x82, 0x59, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x65, 0xc5, 0x0e, 0x22,
  0x48, 0x8a, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x78, 0x64, 0xf2, 0xbb, 0xbf, 0xbf, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x85, 0x04, 0x21, 0x70, 0x6d, 0xfa, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2a, 0xb9, 0x68, 0x32,
  0xee, 0x3a, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x33, 0xe3, 0xa6, 0xfe, 0x81, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa9, 0xe7, 0xf8, 0xb7, 0x83, 0xd0, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x13, 0x7e, 0x44,
  0x96, 0x27, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb9, 0x1a, 0xbf, 0x51, 0x93, 0x88, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcd, 0x3d, 0x94, 0xfe, 0x32, 0xf5, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbd, 0x1e, 0x8d, 0xda,
  0xa9, 0x6f, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9e, 0x3e, 0x99, 0xc0, 0xda, 0xfa, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xef, 0x67, 0x30, 0xf3, 0xa3, 0x9a, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x42, 0x82, 0xc4, 0x43,
  0x5b, 0x54, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb1, 0xb9, 0x8d, 0xe9, 0x9f, 0x2f, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x52, 0x3d, 0xe7, 0x0d, 0xd3, 0x37, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x78, 0x77, 0x66, 0x66,
  0x78, 0x3f, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7d, 0xf0, 0x75, 0xcd, 0xd3, 0x11, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x19, 0xd0, 0xc2, 0x50, 0x26, 0x30, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x49, 0xf3, 0xeb, 0x1c,
  0xf8, 0xdb, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfe, 0x60, 0x9f, 0xba, 0x9d, 0xdb, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x01, 0x6b, 0x3a, 0x45, 0x9a, 0x1c, 0xd0, 0xbf,
  0x94, 0x5d, 0x09, 0x3b, 0xfa, 0xc3, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf1, 0xd9, 0x66, 0x86, 0xe0, 0xc4, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbd, 0xe7, 0xe3, 0x79,
  0x94, 0xc7, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x89, 0x95, 0x7e, 0x4d, 0x19, 0xcc, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x97, 0xda, 0x5a, 0x6b, 0x74, 0xd2, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0x7b, 0x5f, 0x83,
  0xad, 0xda, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x50, 0x74, 0xa7, 0xce, 0xe4, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0xae, 0x36, 0x71, 0xe4, 0xf0, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x09, 0x1c, 0x47, 0x32,
  0xfe, 0xfe, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0x1e, 0xb1, 0x30, 0x2e, 0x0f, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3e, 0x09, 0x60, 0xf1, 0x89, 0x21, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0x05, 0x22, 0x93,
  0x2a, 0x36, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0x7a, 0x6e, 0x3d, 0x2d, 0x4d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x56, 0x01, 0x0c, 0xa7, 0xb3, 0x66, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4d, 0x4f, 0xde, 0xb9,
  0xe4, 0x82, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0x94, 0xaf, 0x5a, 0xed, 0xa1, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb1, 0x63, 0xd6, 0x5d, 0x01, 0xc4, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x44, 0x5d, 0xb4,
  0x5c, 0xe9, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0x09, 0x16, 0xe1, 0x44, 0x12, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf1, 0x7e, 0x37, 0xca, 0x0a, 0x3f, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x08, 0x18, 0x6d, 0x03,
  0x0d, 0x70, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x3e, 0x99, 0xb6, 0xba, 0xa5, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x12, 0x7a, 0x60, 0x97, 0xe0, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x39, 0x79, 0x4e, 0xac,
  0x3f, 0x21, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x61, 0xf5, 0x6b, 0xda, 0x6f, 0x68, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5e, 0x43, 0xe2, 0x4f, 0x0c, 0xb7, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x85, 0xd3, 0xcb, 0x3b,
  0x2d, 0x0e, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9d, 0x7f, 0x05, 0xbd, 0x2e, 0x6f, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x02, 0x4d, 0xa6, 0xc3, 0xc7, 0xdb, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0xe2, 0x6f, 0x4e,
  0x2b, 0x56, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdc, 0x86, 0xd1, 0x1e, 0x3a, 0xe1, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0xe6, 0x13, 0x99, 0xcf, 0x80, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0x6e, 0xec, 0x8a,
  0x3d, 0x3a, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0xa9, 0x24, 0x5e, 0x1d, 0x15, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb0, 0x37, 0xba, 0x7d, 0xc7, 0x1c, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x45, 0x6d, 0xc2, 0x0c,
  0x95, 0x31, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe3, 0x38, 0x26, 0xe0, 0x6d, 0x03, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc8, 0xcb, 0x49, 0xf7, 0x01, 0x21, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0b, 0x86, 0xcc, 0xf1,
  0xa5, 0xcb, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaa, 0x7d, 0x8e, 0xa7, 0x11, 0xc9, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdc, 0x25, 0x99, 0x6a, 0xb1, 0x0f, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0x8c, 0x66, 0xfe,
  0x54, 0xa0, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x39, 0xeb, 0x52, 0xd5, 0x13, 0xa2, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0xd4, 0x42, 0x89, 0x93, 0xa5, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x88, 0x74, 0x2d,
  0xd8, 0xaa, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2a, 0x2f, 0x9f, 0xf0, 0xe7, 0xb1, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9f, 0x1e, 0xed, 0x32, 0xcb, 0xba, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x83, 0x34, 0x3e, 0xa4,
  0x8c, 0xc5, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x02, 0x00, 0x93, 0x6b, 0x39, 0xd2, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x20, 0x7d, 0xcd, 0x58, 0xe1, 0xe0, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0xb7, 0x4f, 0x22,
  0x97, 0xf1, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x1d, 0x71, 0xb0, 0x70, 0x04, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1e, 0xf5, 0x4f, 0x79, 0x87, 0x19, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0xd0, 0x36, 0xf0,
  0xf8, 0x30, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x64, 0x84, 0xb3, 0x0c, 0xe7, 0x4a, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0xb2, 0xa7, 0xee, 0x78, 0x67, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x43, 0x6c, 0x24, 0xa6,
  0xdb, 0x86, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0xf5, 0xed, 0x27, 0x43, 0xa9, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf3, 0x3b, 0x46, 0x7a, 0xeb, 0xce, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x67, 0x5e, 0x29,
  0x1a, 0xf8, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc7, 0x0a, 0x00, 0x18, 0x20, 0x25, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x26, 0xc5, 0x41, 0xc8, 0x5b, 0x56, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x69, 0x12, 0x6c, 0x42,
  0x3c, 0x8c, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaf, 0x69, 0x16, 0xcf, 0x44, 0xc7, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdd, 0xe9, 0x61, 0xcf, 0x11, 0x08, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x45, 0x1f, 0xf0, 0x1e,
  0x5f, 0x4f, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x03, 0xf0, 0x39, 0x9d, 0x10, 0x9e, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa8, 0x64, 0x30, 0xca, 0x3d, 0xf5, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf4, 0x9d, 0xca, 0xdf,
  0x41, 0x56, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x38, 0x59, 0x21, 0xa2, 0xd2, 0xc2, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0xc5, 0x83, 0x83, 0x21, 0x3d, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4b, 0xac, 0x66, 0x32,
  0x0d, 0xc8, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3e, 0x1a, 0x78, 0x3e, 0x6e, 0x67, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0xe4, 0xc7, 0x7f, 0x92, 0x20, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0c, 0x24, 0xc3, 0xa7,
  0x0d, 0xfb, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x79, 0xce, 0x8d, 0x83, 0x2f, 0x02, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd6, 0x04, 0xc0, 0x45, 0xec, 0x23, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0x0e, 0xf5, 0xe1,
  0x43, 0xf5, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc4, 0x86, 0x63, 0xd6, 0x1b, 0x12, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0x22, 0xcd, 0xfd, 0x95, 0xbb, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd1, 0x4f, 0x98, 0xe2,
  0xcf, 0xb6, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0x01, 0x6b, 0xa4, 0xfb, 0x02, 0xd0, 0xbf, 0xda, 0x33, 0xbb, 0x91,
  0xe7, 0x7c, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0xb3, 0x0d, 0x28, 0xc0, 0x7d, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0x3b, 0xce, 0xdf, 0x4a, 0x80, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0x01, 0x98, 0x9a,
  0x8a, 0x84, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcf, 0x04, 0xaf, 0x30, 0x84, 0x8a, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0x8e, 0xb1, 0x81, 0x3e, 0x92, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xff, 0xdf, 0x99, 0x8c,
  0xc2, 0x9b, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe2, 0xca, 0xbb, 0x8f, 0x1b, 0xa7, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3d, 0xb1, 0xa8, 0x31, 0x57, 0xb4, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcd, 0x7c, 0x2e, 0xb4,
  0x85, 0xc3, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x71, 0x08, 0x00, 0x33, 0xba, 0xd4, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x33, 0x6a, 0x04, 0xf0, 0x0a, 0xe8, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd5, 0xd1, 0xd5, 0xaf,
  0x91, 0xfd, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x31, 0xdc, 0xa9, 0x29, 0x6c, 0x15, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0x6c, 0xc1, 0x8e, 0xbc, 0x2f, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x33, 0x6b, 0xa7, 0x2e,
  0xaa, 0x4c, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x06, 0x66, 0x0d, 0x3f, 0x62, 0x6c, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x27, 0xe2, 0x1e, 0xd0, 0x18, 0x8f, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x39, 0x1f, 0xe3, 0xf8,
  0x09, 0xb5, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaa, 0xd7, 0x03, 0x4b, 0x7b, 0xde, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4f, 0x89, 0x7b, 0xa2, 0xbd, 0x0b, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x08, 0x58, 0xeb, 0x6c,
  0x2f, 0x3d, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0x8d, 0xa1, 0x8e, 0x3f, 0x73, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf9, 0xb6, 0x31, 0x1a, 0x71, 0xae, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf3, 0xb7, 0x4b, 0x25,
  0x60, 0xef, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaa, 0x6f, 0x1f, 0x26, 0xc8, 0x36, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6b, 0xef, 0x79, 0x76, 0x8c, 0x85, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0x15, 0xd3, 0xe7,
  0xc3, 0xdc, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x52, 0xf3, 0xdb, 0xd0, 0xc8, 0x3d, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x10, 0x76, 0x7c, 0xcc, 0x4f, 0xaa, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x34, 0xcb, 0xe9, 0xc4,
  0x88, 0x24, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe1, 0xc2, 0x0f, 0x5c, 0x50, 0xaf, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc5, 0xfc, 0x6a, 0x56, 0x7c, 0x4e, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x78, 0x81, 0x30, 0xa4,
  0x56, 0x07, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0x65, 0x05, 0x53, 0x6d, 0xe1, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5a, 0xde, 0xe9, 0xb1, 0x07, 0xe8, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0x70, 0x80, 0x5a,
  0x7c, 0x16, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x74, 0xc3, 0x94, 0x17, 0x54, 0xe7, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0xbc, 0xad, 0x27, 0x72, 0x03, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0xe5, 0x6d, 0x63,
  0xc6, 0xab, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe6, 0x9e, 0x86, 0x5a, 0xd6, 0xa4, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x86, 0x33, 0xaa, 0x16, 0xef, 0xec, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6f, 0x62, 0xd6, 0xe0,
  0x88, 0x5a, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x33, 0x0c, 0x63, 0x6c, 0x2d, 0x5c, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x45, 0x0c, 0xf3, 0x53, 0x78, 0x5f, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5a, 0x58, 0x7b, 0x3e,
  0x6d, 0x64, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9f, 0x1a, 0xa7, 0xb5, 0x11, 0x6b, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x17, 0x20, 0x93, 0x38, 0x6d, 0x73, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x40, 0x8e, 0x55,
  0x89, 0x7d, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0x6d, 0x94, 0xcb, 0x71, 0x89, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0xcb, 0x76, 0xb4, 0x34, 0x97, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0xe3, 0xeb, 0xb8,
  0xe2, 0xa6, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9c, 0x37, 0x1b, 0x50, 0x8f, 0xb8, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0x77, 0xa5, 0x0c, 0x51, 0xcc, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x44, 0x70, 0xb4, 0xf9,
  0x41, 0xe2, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x30, 0xf2, 0x4d, 0x0b, 0x80, 0xfa, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0xd7, 0x07, 0xa6, 0x2d, 0x15, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf5, 0x53, 0x63, 0x43,
  0x72, 0x32, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbc, 0xcc, 0x9b, 0x39, 0x7b, 0x52, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x58, 0x74, 0xbd, 0xaf, 0x7c, 0x75, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8c, 0x81, 0x94, 0xc9,
  0xb2, 0x9b, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0x9e, 0xc1, 0x1a, 0x63, 0xc5, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x1b, 0x68, 0x75, 0xde, 0xf2, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe7, 0x5e, 0x22, 0x30,
  0x83, 0x24, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0a, 0x27, 0x2a, 0x09, 0xc0, 0x5a, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xac, 0xea, 0x6e, 0xdb, 0x17, 0x96, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0x7d, 0x10, 0x70,
  0x26, 0xd7, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x63, 0xd4, 0x3b, 0xd7, 0xa6, 0x1e, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0x6b, 0x21, 0xe5, 0x7b, 0x6d, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x28, 0xe6, 0x8b, 0xbd,
  0xbb, 0xc4, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xec, 0x5a, 0x98, 0xd5, 0xbf, 0x25, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x87, 0x24, 0xd3, 0xa1, 0x3b, 0x92, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x96, 0xe2, 0xaa, 0x88,
  0x5d, 0x0c, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc5, 0x9c, 0xde, 0x25, 0x00, 0x97, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x06, 0x6c, 0xf7, 0x7b, 0xf6, 0x35, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xad, 0xa4, 0xcf, 0xa0,
  0x86, 0xee, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8a, 0x7d, 0x5e, 0x12, 0x39, 0xc8, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfd, 0xfe, 0x6e, 0xc0, 0x4c, 0xce, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x88, 0xba, 0x75, 0xa6,
  0x43, 0x09, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0xd4, 0xfb, 0xd7, 0x9c, 0xd9, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x41, 0x2e, 0x43, 0x37, 0x03, 0xf5, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x78, 0x3a, 0x5f, 0x58,
  0x35, 0x9c, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0x00, 0x25, 0x13, 0x23, 0x93, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0x71, 0x28, 0x8c, 0x47, 0xd4, 0xcf, 0xbf,
  0x9d, 0x8b, 0x9d, 0xb7, 0x5e, 0x38, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4e, 0x6a, 0x7e, 0xb6, 0x2a, 0x39, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0xd7, 0xe1, 0x8e,
  0x8f, 0x3b, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf1, 0x2c, 0xd2, 0xd6, 0x8f, 0x3f, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3e, 0x4a, 0x0d, 0xe7, 0x2f, 0x45, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb7, 0x4a, 0x48, 0xe9,
  0x75, 0x4c, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1c, 0x64, 0xac, 0xec, 0x69, 0x55, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x93, 0x60, 0x18, 0x01, 0x16, 0x60, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xef, 0x7e, 0xe4, 0x59,
  0x86, 0x6c, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x65, 0xb2, 0x21, 0x79, 0xc9, 0x7a, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x6a, 0x94, 0x64, 0xf0, 0x8a, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0x48, 0x02, 0xe6,
  0x0e, 0x9d, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd5, 0xc5, 0xd6, 0xd8, 0x3b, 0xb1, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0xcb, 0xab, 0x87, 0x91, 0xc7, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x87, 0x3b, 0xf2, 0x1c,
  0x2e, 0xe0, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x53, 0x43, 0xd8, 0x2a, 0x34, 0xfb, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd6, 0x0c, 0xb2, 0x4f, 0xcb, 0x18, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0x18, 0xae, 0xfd,
  0x20, 0x39, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf3, 0xa4, 0xa4, 0x6e, 0x69, 0x5c, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x95, 0x07, 0x8c, 0xcf, 0xe0, 0x82, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaa, 0x8b, 0xd4, 0xb2,
  0xcc, 0xac, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x62, 0x76, 0x12, 0xde, 0x7d, 0xda, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xce, 0x36, 0x8f, 0x8e, 0x52, 0x0c, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4d, 0x2c, 0x94, 0x5a,
  0xb9, 0x42, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0x15, 0x03, 0xe4, 0x34, 0x7e, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa2, 0xd5, 0x7b, 0xa6, 0x60, 0xbf, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0xaf, 0xbe, 0x4b,
  0xf7, 0x06, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb3, 0xbe, 0x8e, 0x22, 0xdb, 0x55, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x21, 0x65, 0xed, 0xa1, 0x21, 0xad, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa6, 0x2e, 0x25, 0x5f,
  0x23, 0x0e, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x16, 0x8c, 0x41, 0xab, 0x92, 0x7a, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7c, 0x50, 0x37, 0x6d, 0x9c, 0xf4, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4b, 0xbb, 0xde, 0x40,
  0x19, 0x7f, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x30, 0x18, 0xe0, 0x6f, 0xd9, 0x1d, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa7, 0xe5, 0xf1, 0x42, 0x1f, 0xd6, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0xc0, 0x00, 0xbc,
  0x6d, 0xaf, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb7, 0x39, 0xd0, 0x89, 0xfb, 0xb4, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3f, 0x38, 0xcc, 0x2c, 0x81, 0xf8, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x31, 0x13, 0x6c, 0x8b,
  0x1c, 0xcc, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe7, 0xec, 0xc2, 0x62, 0xcd, 0xe6, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0xdc, 0x82, 0x24, 0xe1, 0x8c, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x59, 0x0e, 0x2d, 0x24,
  0xb4, 0x81, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9c, 0x09, 0x8c, 0x11, 0xfe, 0xbb, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0x88, 0xe0, 0x8c, 0x33, 0x17, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x29, 0xe8, 0xea,
  0xbf, 0x18, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0x80, 0x6f, 0x48, 0xda, 0x1b, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb7, 0xaa, 0x91, 0xed, 0x85, 0x20, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0f, 0xe2, 0x83, 0xd3,
  0xc7, 0x26, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1f, 0xb5, 0x9c, 0xb4, 0xa6, 0x2e, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x37, 0xcc, 0x54, 0x22, 0x2b, 0x38, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0xf2, 0xd4, 0xa1,
  0x5f, 0x43, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd2, 0xd7, 0xd5, 0xcf, 0x50, 0x50, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb2, 0xe9, 0xcf, 0x8c, 0x0d, 0x5f, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x26, 0x99, 0xbf, 0x32,
  0xa7, 0x6f, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x79, 0xae, 0x18, 0xd6, 0x31, 0x82, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0xdf, 0xee, 0x93, 0xc4, 0x96, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbe, 0xfa, 0xe1, 0xef,
  0x79, 0xad, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0xfe, 0x09, 0x45, 0x70, 0xc6, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x07, 0x3f, 0x00, 0x4e, 0xca, 0xe1, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0x69, 0x48, 0xc9,
  0xaf, 0xff, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf7, 0x65, 0xdf, 0x40, 0x4e, 0x20, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8c, 0x9d, 0xba, 0xfd, 0xd9, 0x43, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0x66, 0xba, 0x32,
  0x8f, 0x6a, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0x33, 0x48, 0x6e, 0xb3, 0x94, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x66, 0x38, 0xf9, 0x66, 0x97, 0xc2, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1a, 0x4e, 0xbb, 0x3e,
  0x99, 0xf4, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x55, 0x9b, 0x43, 0x62, 0x27, 0x2b, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0x4e, 0x2d, 0x39, 0xc4, 0x66, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc2, 0x57, 0xd2, 0xf0,
  0x0a, 0xa8, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0a, 0x94, 0x3f, 0xcc, 0xb5, 0xef, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0x0d, 0x16, 0x95, 0xa6, 0x3e, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0xae, 0x86, 0x16,
  0xf2, 0x95, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb9, 0x9f, 0xd7, 0x07, 0xf0, 0xf6, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x18, 0x63, 0x71, 0x99, 0x51, 0x63, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0xa1, 0x13, 0x37,
  0x42, 0xdd, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0xf4, 0xde, 0x82, 0x98, 0x67, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0xa7, 0x82, 0x16, 0x22, 0x06, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0x8b, 0x80, 0x7a,
  0x1d, 0xbe, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9c, 0x5c, 0xea, 0x47, 0x08, 0x97, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0x3f, 0xef, 0x09, 0x11, 0x9c, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0xe9, 0xff, 0x4e,
  0xe3, 0xde, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x44, 0x01, 0x8a, 0xaa, 0xd1, 0xbe, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3a, 0x8f, 0x67, 0x18, 0xcf, 0xd8, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xea, 0x02, 0xfd, 0x20,
  0xc8, 0x7d, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xac, 0xe0, 0x43, 0xb8, 0x87, 0x70, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0x7b, 0x28, 0x10, 0xa4, 0xcf, 0xbf,
  0xa4, 0xb6, 0x1b, 0xe5, 0x39, 0xf6, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa2, 0x74, 0xef, 0x4c, 0xfa, 0xf6, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcf, 0x66, 0x32, 0x4a,
  0x3c, 0xf9, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x42, 0x08, 0x9f, 0x30, 0x02, 0xfd, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x40, 0x88, 0x1b, 0xe9, 0x4f, 0x02, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4a, 0xe7, 0xf5, 0xfd,
  0x2a, 0x09, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1f, 0x45, 0x71, 0xac, 0x9a, 0x11, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xae, 0x29, 0x16, 0xfc, 0xa7, 0x1b, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6b, 0x3f, 0x60, 0xdc,
  0x5d, 0x27, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1c, 0x7a, 0x93, 0x49, 0xc9, 0x34, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x77, 0x67, 0xbb, 0x79, 0xf9, 0x43, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0x75, 0x1c, 0x13,
  0x00, 0x55, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x28, 0x4f, 0xb4, 0x6d, 0xf1, 0x67, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbd, 0x30, 0xd1, 0xe1, 0xe4, 0x7c, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf5, 0x6d, 0x4f, 0x26,
  0xf5, 0x93, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0x68, 0xb9, 0xc1, 0x40, 0xad, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x26, 0x36, 0x66, 0x92, 0xea, 0xc8, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0x9b, 0xd7, 0x72,
  0x1a, 0xe7, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4c, 0x13, 0x1a, 0x01, 0xfe, 0x07, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xaf, 0x4e, 0xec, 0x91, 0xc9, 0x2b, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0xc6, 0x29, 0x5b,
  0xb9, 0x52, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe3, 0x08, 0xa7, 0xe4, 0x12, 0x7d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x68, 0x9c, 0xca, 0xd3, 0x26, 0xab, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x18, 0x30, 0x55, 0x2d,
  0x53, 0xdd, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5d, 0x03, 0xf6, 0x32, 0x06, 0x14, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xef, 0x87, 0xf4, 0x10, 0xc2, 0x4f, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb6, 0x16, 0xc4, 0xa5,
  0x21, 0x91, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x88, 0x97, 0x96, 0xcd, 0xde, 0xd8, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdf, 0x15, 0x4f, 0xcd, 0xda, 0x27, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd5, 0xb8, 0x58, 0xc5,
  0x29, 0x7f, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x97, 0xcc, 0xcd, 0x90, 0x22, 0xe0, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfd, 0x67, 0x53, 0x42, 0x75, 0x4c, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xed, 0x56, 0xaf, 0xce,
  0x4b, 0xc6, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x49, 0x62, 0xe4, 0x7a, 0x50, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf4, 0xcb, 0xdf, 0x75, 0xcd, 0xee, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x96, 0xfb, 0x1d, 0x58,
  0x7e, 0xa6, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7d, 0x27, 0x13, 0xce, 0x05, 0x7f, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xed, 0x6c, 0x18, 0x5c, 0x8a, 0x83, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x63, 0x20, 0xfa, 0xcc,
  0xaa, 0xc5, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6d, 0x10, 0x83, 0xbd, 0xba, 0xb1, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0b, 0x2c, 0x2d, 0xd6, 0x06, 0xcb, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x52, 0x79, 0x54, 0xb7,
  0xe8, 0x6e, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0x84, 0x07, 0x0c, 0x9c, 0x5f, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0x27, 0xc4, 0x6a, 0x7b, 0x8c, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2a, 0x3c, 0x05, 0xbf,
  0x30, 0xd6, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe1, 0x8a, 0x8f, 0xd6, 0xa6, 0xd7, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc4, 0xd5, 0xcc, 0x7d, 0x94, 0xda, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8b, 0x56, 0x80, 0xa9,
  0xfc, 0xde, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0xdc, 0x06, 0xd4, 0xe3, 0xe4, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x60, 0xaf, 0x1a, 0x0b, 0x50, 0xec, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x59, 0xb4, 0xb2, 0x02,
  0x49, 0xf5, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x96, 0x6e, 0x75, 0x2d, 0xd8, 0xff, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xff, 0xfb, 0x5f, 0xdb, 0x08, 0x0c, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x52, 0x8a, 0x6f, 0x5f,
  0xe8, 0x19, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x43, 0x9e, 0x53, 0x3d, 0x86, 0x29, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2c, 0xbb, 0x73, 0x60, 0xf4, 0x3a, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0x84, 0xe7, 0x5d,
  0x47, 0x4e, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9a, 0x80, 0x6a, 0xc3, 0x96, 0x63, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x54, 0x1f, 0xdb, 0x75, 0xfd, 0x7a, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x65, 0x06, 0x81, 0x22,
  0x9a, 0x94, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x9a, 0x35, 0xc7, 0x8f, 0xb0, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0x37, 0xad, 0x56, 0x06, 0xcf, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3e, 0xa0, 0x7f,
  0x2b, 0xf0, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4c, 0x46, 0x94, 0x9f, 0x33, 0x14, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x99, 0xea, 0xb9, 0xec, 0x5a, 0x3b, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9e, 0xc9, 0x03, 0xe6,
  0xe6, 0x65, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0xf8, 0xb3, 0x1d, 0x28, 0x94, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe2, 0x9c, 0xbf, 0x79, 0x7c, 0xc6, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0x65, 0x8b, 0x0f,
  0x52, 0xfd, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf2, 0xf5, 0x24, 0xcf, 0x2a, 0x39, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd7, 0xd2, 0x99, 0x47, 0xa1, 0x7a, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x03, 0x35, 0xee,
  0x6e, 0xc2, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x20, 0x65, 0x95, 0x83, 0x74, 0x11, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xab, 0x7b, 0x7a, 0x7e, 0xc5, 0x68, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x09, 0x8a, 0xb3, 0xdf,
  0xb7, 0xc9, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0xb2, 0x01, 0x9f, 0xfa, 0x35, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa1, 0xd7, 0x61, 0x3e, 0xb6, 0xaf, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x91, 0xbb, 0xb4, 0x7e,
  0xbd, 0x39, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x88, 0x4c, 0xc5, 0xb3, 0xd8, 0xd7, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x48, 0x53, 0x62, 0x0b, 0x3f, 0x8f, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1f, 0x12, 0xb9, 0x84,
  0x63, 0x67, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0x21, 0x5c, 0xb9, 0x64, 0x6b, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x94, 0x2b, 0xa8, 0xdd, 0xd4, 0xac, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0xb0, 0x41, 0x5b,
  0xd6, 0xa4, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1c, 0xf8, 0x04, 0x29, 0x73, 0xbd, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9c, 0x98, 0xa0, 0x60, 0x41, 0x60, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x26, 0x49, 0x2b, 0x6d,
  0xef, 0x4e, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0c, 0x56, 0x30, 0x89, 0x3d, 0x75, 0xcf, 0xbf, 0x91, 0x94, 0xf5, 0x53,
  0x56, 0xb6, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7e, 0x94, 0x7d, 0x0b, 0x0c, 0xb7, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x15, 0xb0, 0x84, 0xe4, 0x2d, 0xb9, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf3, 0x04, 0x67, 0xf8,
  0xbd, 0xbc, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4e, 0x64, 0xa6, 0xcd, 0xbf, 0xc1, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xac, 0x62, 0x72, 0x62, 0x38, 0xc8, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6f, 0xdc, 0xbf, 0x3b,
  0x2e, 0xd0, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc0, 0x3b, 0x4d, 0x79, 0xa9, 0xd9, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x21, 0xd8, 0x11, 0xef, 0xb3, 0xe4, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x08, 0x27, 0xbd, 0x44,
  0x59, 0xf1, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf5, 0xfe, 0x17, 0x1c, 0xa7, 0xff, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x58, 0x34, 0x51, 0x3f, 0xad, 0x0f, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9c, 0x55, 0x82, 0xd8,
  0x7d, 0x21, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7f, 0x27, 0x0d, 0xb4, 0x2d, 0x35, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2b, 0xe4, 0xdb, 0x8f, 0xd4, 0x4a, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa1, 0x0f, 0x14, 0x7a,
  0x8d, 0x62, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0x4a, 0x77, 0x42, 0x77, 0x7c, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd3, 0xb9, 0x8b, 0x02, 0xb5, 0x98, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0x03, 0xc8, 0xc1,
  0x6e, 0xb7, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0x6e, 0x7e, 0x3c, 0xd2, 0xd8, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7c, 0x47, 0x42, 0xd6, 0x13, 0xfd, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0xb4, 0x34, 0xc3,
  0x6f, 0x24, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0xc9, 0x53, 0x77, 0x2b, 0x4f, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd1, 0x61, 0xfb, 0x6f, 0x97, 0x7d, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0xc4, 0xe4, 0x72,
  0x11, 0xb0, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2c, 0xd1, 0x0d, 0x68, 0x07, 0xe7, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x59, 0x62, 0x87, 0x02, 0xfb, 0x22, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xce, 0xb8, 0x97, 0x81,
  0x86, 0x64, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd2, 0xa0, 0xaf, 0xf3, 0x62, 0xac, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0xac, 0xb6, 0x95, 0x70, 0xfb, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x52, 0x07, 0xe8, 0x35,
  0xc2, 0x52, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xba, 0x39, 0xaf, 0xfc, 0xac, 0xb3, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x72, 0x82, 0xc7, 0xc9, 0xde, 0x1f, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0c, 0x95, 0x8a, 0xb0,
  0x7e, 0x99, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe2, 0x40, 0x21, 0x8a, 0x5d, 0x23, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0x5d, 0x17, 0x14, 0x41, 0xc1, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0xb3, 0x35, 0xe1,
  0x5c, 0x78, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xba, 0xe2, 0xc8, 0xbe, 0x1e, 0x50, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x71, 0x36, 0x03, 0x77, 0x9d, 0x53, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x96, 0x19, 0xee, 0xd3,
  0x5e, 0x94, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbc, 0x21, 0xae, 0x28, 0x23, 0x98, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc6, 0x88, 0x15, 0xac, 0x12, 0xb0, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x79, 0x12, 0xc4, 0xa4,
  0xd0, 0x51, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x71, 0xca, 0xa1, 0x39, 0x80, 0x3e, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7b, 0x21, 0x66, 0x4a, 0x54, 0x5e, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0x29, 0x38, 0x0e,
  0x5f, 0x97, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0x80, 0x1b, 0x96, 0xc0, 0x98, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0d, 0x10, 0x9f, 0xf9, 0x84, 0x9b, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0xac, 0x12, 0xe4,
  0xae, 0x9f, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0xb6, 0x1b, 0x60, 0x42, 0xa5, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x2c, 0x92, 0xe3, 0x44, 0xac, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6a, 0x3c, 0xbf, 0x5f,
  0xbd, 0xb4, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x5b, 0x60, 0x56, 0xb4, 0xbe, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6c, 0x08, 0xf2, 0xf3, 0x33, 0xca, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1c, 0xb4, 0xea, 0x2f,
  0x48, 0xd7, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0x33, 0xbb, 0xf3, 0xfe, 0xe5, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7d, 0x5d, 0xa0, 0x49, 0x68, 0xf6, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4b, 0x65, 0x94, 0x94,
  0x96, 0x08, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x51, 0xad, 0x01, 0xd3, 0x9e, 0x1c, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x03, 0xad, 0x41, 0xee, 0x98, 0x32, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xce, 0x9f, 0x77, 0x19,
  0xa0, 0x4a, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf0, 0xa1, 0x01, 0x43, 0xd3, 0x64, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x20, 0x3c, 0x98, 0x9c, 0x55, 0x81, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb6, 0xdc, 0x55, 0x3f,
  0x4f, 0xa0, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x74, 0x0d, 0x5e, 0xf2, 0xed, 0xc1, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x35, 0x51, 0xda, 0x1c, 0x66, 0xe6, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7b, 0xa5, 0xb2, 0xee,
  0xf3, 0x0d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0x8a, 0x12, 0xcf, 0xdc, 0x38, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0xa5, 0xdc, 0x24, 0x71, 0x67, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdc, 0x76, 0x47, 0x94,
  0x0e, 0x9a, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x85, 0x29, 0xf2, 0xd6, 0x22, 0xd1, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x41, 0x45, 0x4d, 0x62, 0x2f, 0x0d, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0x02, 0x91, 0x25,
  0xce, 0x4e, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x96, 0x61, 0x76, 0xc8, 0xb7, 0x96, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0x42, 0xcb, 0x04, 0xcc, 0xe5, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0xeb, 0x78, 0x01,
  0x1d, 0x3d, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x82, 0x61, 0x73, 0x10, 0xff, 0x9d, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6f, 0x77, 0x4b, 0xfc, 0x1e, 0x0a, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6f, 0x84, 0xd1, 0x6d,
  0xa2, 0x83, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x96, 0x33, 0x46, 0x5c, 0x58, 0x0d, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x39, 0xc9, 0x36, 0xf7, 0x03, 0xab, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0xe7, 0x45, 0x42,
  0xd5, 0x61, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x30, 0x0c, 0x61, 0xea, 0x34, 0x39, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0x7f, 0x1c, 0x05, 0x32, 0x3c, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x22, 0xfb, 0x3b, 0x1d,
  0x46, 0x7c, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9d, 0x17, 0xfb, 0xd7, 0x9f, 0x8b, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x89, 0xcf, 0x06, 0x08, 0xe4, 0xa2, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x84, 0xa9, 0xb3, 0x19,
  0x95, 0x43, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaf, 0xca, 0xd3, 0xde, 0x4c, 0x2e, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x52, 0x15, 0xde, 0x89, 0xbd, 0x47, 0xcf, 0xbf,
  0xe5, 0xb7, 0x50, 0xf2, 0x93, 0x78, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0xe4, 0xbb, 0xc9, 0x3f, 0x79, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfa, 0x69, 0x57, 0xf1,
  0x43, 0x7b, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0xb8, 0xf8, 0x4e, 0xa2, 0x7e, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbf, 0x47, 0x51, 0x12, 0x5e, 0x83, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x79, 0x3b, 0x07, 0xbe,
  0x7b, 0x89, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfd, 0xf6, 0xba, 0x34, 0x01, 0x91, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa1, 0x80, 0x46, 0xca, 0xf5, 0x99, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe3, 0x86, 0x9e, 0x59,
  0x62, 0xa4, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x96, 0x08, 0xdc, 0x5f, 0x51, 0xb0, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0x5f, 0x1a, 0x1d, 0xcf, 0xbd, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0x86, 0x01, 0xbc,
  0xe9, 0xcc, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x87, 0x41, 0x0a, 0x81, 0xb1, 0xdd, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf8, 0xf7, 0xcb, 0x02, 0x39, 0xf0, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0xfc, 0xf6, 0x6c,
  0x95, 0x04, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x82, 0x06, 0x06, 0xd0, 0xde, 0x1a, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x52, 0x36, 0x80, 0x30, 0x33, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcc, 0x1e, 0x00, 0x87,
  0xa9, 0x4d, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x80, 0xce, 0x25, 0x2b, 0x6d, 0x6a, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x72, 0x87, 0x90, 0x94, 0xa3, 0x89, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x61, 0xae, 0x92,
  0x7a, 0xab, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x59, 0xc8, 0x02, 0x8e, 0x26, 0xd0, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdd, 0xda, 0x47, 0xb0, 0xe3, 0xf7, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf9, 0xdd, 0x27, 0x52,
  0xf7, 0x22, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x70, 0x74, 0xa3, 0xc2, 0xb1, 0x51, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xec, 0xbb, 0x4c, 0x83, 0x70, 0x84, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf3, 0xf8, 0x8c, 0x1e,
  0xa1, 0xbb, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xfc, 0x13, 0xad, 0xcb, 0xc4, 0xf7, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0x4a, 0xa8, 0x29, 0x75, 0x39, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0c, 0x93, 0xb5, 0x79,
  0x6a, 0x81, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa4, 0x4d, 0x35, 0xf3, 0x83, 0xd0, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x50, 0xb9, 0xfa, 0x16, 0xd3, 0x27, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8a, 0x06, 0x72, 0x62,
  0xab, 0x88, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0x7c, 0xd9, 0x8d, 0xb8, 0xf4, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0x64, 0x85, 0xdb, 0x1e, 0x6e, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd7, 0xdc, 0x85, 0x66,
  0xab, 0xf7, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x24, 0xb4, 0x81, 0xd8, 0x1e, 0x95, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x94, 0x58, 0x95, 0xb1, 0xa5, 0x4b, 0xbc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd7, 0xaa, 0x6c, 0x8f,
  0xa3, 0x22, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0x80, 0x21, 0xed, 0x1f, 0x25, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x47, 0x95, 0x39, 0x40, 0x88, 0x64, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x56, 0xfd, 0x27,
  0x4b, 0x7f, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x92, 0xf6, 0x58, 0xf2, 0xe5, 0x95, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe2, 0xfa, 0xc7, 0x62, 0x8d, 0x35, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0xe9, 0xe2, 0xd8,
  0x53, 0x1e, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0xab, 0xe6, 0x36, 0x77, 0x31, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0xc1, 0x99, 0xa3, 0x9f, 0x5a, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0x3b, 0x2f, 0x28,
  0xee, 0x5b, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x91, 0x81, 0xe3, 0x64, 0x8c, 0x5e, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd4, 0x92, 0x1b, 0xc4, 0x7c, 0x62, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6c, 0x71, 0xcf, 0xed,
  0xc2, 0x67, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0x70, 0xcc, 0xd1, 0x63, 0x6e, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x93, 0x2b, 0xbd, 0xb5, 0x65, 0x76, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x04, 0xde, 0x48, 0x47,
  0xd0, 0x7f, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x05, 0xe8, 0xb5, 0xb2, 0xac, 0x8a, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8f, 0xcc, 0x99, 0xbe, 0x05, 0x97, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0x06, 0x45, 0xed,
  0xe7, 0xa4, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x99, 0xa2, 0xc4, 0xa4, 0x61, 0xb4, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9a, 0xcd, 0x88, 0x5e, 0x83, 0xc5, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0x41, 0x01, 0xe0,
  0x5f, 0xd8, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x11, 0xd0, 0xd2, 0x7d, 0x0c, 0xed, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf9, 0xeb, 0xb0, 0x6b, 0xa1, 0x03, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0x2d, 0x6a, 0x1b,
  0x3a, 0x1c, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc1, 0x66, 0x60, 0xae, 0xf5, 0x36, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0xc6, 0x80, 0x7d, 0xf7, 0x53, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5a, 0x2c, 0xf0, 0xbc,
  0x67, 0x73, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa3, 0xec, 0x1b, 0x42, 0x74, 0x95, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x94, 0x5f, 0xda, 0x74, 0x51, 0xba, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbd, 0xe0, 0xf2, 0x76,
  0x3b, 0xe2, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xba, 0x90, 0x0a, 0x91, 0x77, 0x0d, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x09, 0x4e, 0xfd, 0xf8, 0x55, 0x3c, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfd, 0xdd, 0xb8, 0x0c,
  0x34, 0x6f, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x26, 0xdc, 0xb6, 0x26, 0x7f, 0xa6, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd4, 0xa0, 0xaa, 0x3f, 0xb8, 0xe2, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5f, 0xc6, 0x38, 0xa6,
  0x78, 0x24, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdb, 0x1d, 0x5d, 0x35, 0x78, 0x6c, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x71, 0x6e, 0xc3, 0xa2, 0x95, 0xbb, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x12, 0xa8, 0x6c, 0xca,
  0xe1, 0x12, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0x16, 0x2f, 0x57, 0xaf, 0x73, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0xd5, 0xc9, 0xf1, 0xa8, 0xdf, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf9, 0x74, 0x15, 0x7a,
  0xf1, 0x58, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0xed, 0x90, 0x34, 0x54, 0xe2, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0xf5, 0xec, 0x4c, 0x8f, 0x7f, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x87, 0x5d, 0x21, 0xcb,
  0xcb, 0x35, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x13, 0xda, 0x54, 0x4e, 0x68, 0x0c, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0x9a, 0xb0, 0xd0, 0x64, 0x0e, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x92, 0xe1, 0x86, 0xdb,
  0x22, 0x4d, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x65, 0x7d, 0x8d, 0xe3, 0x23, 0x73, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2d, 0x58, 0xc5, 0x2c, 0x17, 0x89, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6a, 0x92, 0x19, 0x30,
  0xb8, 0x27, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x32, 0x69, 0xf7, 0xb1, 0x93, 0x0e, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x70, 0xd2, 0xb6, 0x53, 0x7f, 0x1b, 0xcf, 0xbf,
  0xda, 0x5c, 0xfc, 0x1e, 0xd5, 0x3c, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x28, 0x4f, 0x8b, 0xd2, 0x77, 0x3d, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa3, 0x0e, 0x72, 0x7f,
  0x60, 0x3f, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8b, 0x62, 0xe9, 0xdd, 0x90, 0x42, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0x8e, 0xd2, 0xd0, 0x0b, 0x47, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x29, 0x2b, 0x99, 0x6d,
  0xd5, 0x4c, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x11, 0x11, 0x79, 0x07, 0xf3, 0x53, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb8, 0xe4, 0x67, 0x3e, 0x6b, 0x5c, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7a, 0x06, 0xf8, 0x11,
  0x46, 0x66, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x64, 0x0c, 0xa4, 0xf8, 0x8c, 0x71, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x01, 0xc4, 0x0f, 0xfc, 0x4a, 0x7e, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd9, 0x4b, 0xef, 0xda,
  0x8c, 0x8c, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0xe3, 0x6f, 0x31, 0x61, 0x9c, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0xd8, 0x32, 0xa9, 0xd8, 0xad, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x4d, 0x2c, 0x32,
  0x06, 0xc1, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x35, 0x6b, 0x09, 0x46, 0xff, 0xd5, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfb, 0xcd, 0x28, 0x38, 0xdc, 0xec, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x78, 0x78, 0xb3, 0x94,
  0xb8, 0x05, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6c, 0xbe, 0x0d, 0x92, 0xb3, 0x20, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x78, 0xb0, 0xb2, 0x98, 0xf0, 0x3d, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7d, 0x70, 0xab, 0xe6,
  0x97, 0x5d, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x25, 0xc8, 0x4e, 0x55, 0xd7, 0x7f, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf9, 0x21, 0xef, 0x49, 0xe3, 0xa4, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5e, 0x5d, 0xc7, 0xdc,
  0xf7, 0xcc, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdd, 0x29, 0x1a, 0x45, 0x5a, 0xf8, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfc, 0x3c, 0x7e, 0x9e, 0x5a, 0x27, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x84, 0x69, 0x5b, 0x22,
  0x56, 0x5a, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2e, 0x66, 0x9c, 0xfa, 0xb9, 0x91, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc6, 0xd1, 0x07, 0xe1, 0x06, 0xce, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0d, 0x03, 0xe5, 0xd3,
  0xd5, 0x0f, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb8, 0xb3, 0x4a, 0x48, 0xde, 0x57, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x39, 0x03, 0xf4, 0x72, 0xfe, 0xa6, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x85, 0xbf, 0x59, 0x8c,
  0x46, 0xfe, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x33, 0x69, 0xaf, 0x6e, 0x08, 0x5f, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf8, 0x11, 0x03, 0xb6, 0xed, 0xca, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x75, 0x8a, 0xa4, 0xe3,
  0x17, 0x44, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf3, 0xeb, 0x08, 0x6b, 0x50, 0xcd, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x28, 0xb4, 0x01, 0x53, 0x6a, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x94, 0x34, 0x9e, 0x42,
  0x45, 0x20, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x73, 0xbd, 0xc6, 0xde, 0x80, 0xf6, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x97, 0x24, 0x5b, 0x68, 0xfe, 0xf7, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2d, 0xdd, 0x8f, 0xa4,
  0x13, 0x36, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x3f, 0xf3, 0xe0, 0x28, 0x67, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0xdb, 0xa8, 0x84, 0x76, 0x7c, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0x92, 0xe6, 0x3d,
  0x14, 0x1a, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3e, 0x45, 0x98, 0x01, 0x0b, 0xff, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x74, 0xff, 0x8d, 0xf4, 0xd3, 0x05, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xef, 0x2d, 0xbe, 0xfa,
  0xd5, 0x1f, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3b, 0xd9, 0xcd, 0xe2, 0x12, 0x21, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xee, 0x4d, 0xea, 0xc9, 0x8d, 0x23, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x98, 0x66, 0xf0, 0xe0,
  0x48, 0x27, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0x76, 0x71, 0x78, 0x47, 0x2c, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe0, 0xb0, 0x99, 0x09, 0x8e, 0x32, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0xf1, 0x58, 0x42,
  0x22, 0x3a, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc8, 0x94, 0x11, 0x15, 0x0b, 0x43, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7f, 0x7c, 0x26, 0xcc, 0x50, 0x4d, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbf, 0x30, 0xda, 0x21,
  0xfd, 0x58, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x05, 0x63, 0x0e, 0x5d, 0x1b, 0x66, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0x2b, 0x96, 0x73, 0xb8, 0x74, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0xfd, 0xf7, 0x32,
  0xe3, 0x84, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x83, 0xb5, 0xb0, 0x70, 0xac, 0x96, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0x08, 0x4a, 0x43, 0x27, 0xaa, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6f, 0x19, 0xe8, 0x45,
  0x69, 0xbf, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0xb3, 0x58, 0xe8, 0x8a, 0xd6, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x65, 0xc7, 0x31, 0xce, 0xa7, 0xef, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x54, 0x3f, 0x35, 0x40,
  0xdf, 0x0a, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1e, 0xbe, 0x0a, 0xb4, 0x54, 0x28, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0xe1, 0x7d, 0x6f, 0x30, 0x48, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5f, 0x7f, 0xe9, 0x4d,
  0xa0, 0x6a, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1b, 0xb7, 0x70, 0xb0, 0xd8, 0x8f, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x3c, 0x4f, 0xa4, 0x15, 0xb8, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0xea, 0x2a, 0x4e,
  0x9c, 0xe3, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc3, 0xfa, 0x53, 0xae, 0xbc, 0x12, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7e, 0x1d, 0xe6, 0xd8, 0xd3, 0x45, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1c, 0xd3, 0xb5, 0xc6,
  0x4e, 0x7d, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0x50, 0x5a, 0xf2, 0xad, 0xb9, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfa, 0x07, 0xc8, 0x09, 0x8a, 0xfb, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0x12, 0x94, 0x1c,
  0x9a, 0x43, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0x64, 0x56, 0xdf, 0xbb, 0x92, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x54, 0x11, 0x4f, 0xe8, 0xfe, 0xe9, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc7, 0x1c, 0x02, 0x43,
  0xb4, 0x4a, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x06, 0xcc, 0x94, 0x81, 0x84, 0xb6, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x45, 0x80, 0xb3, 0xca, 0x8f, 0x2f, 0xba, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xc3, 0x38, 0xc6,
  0x9d, 0xb8, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x89, 0xc0, 0x1e, 0xbb, 0x67, 0x55, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb9, 0x02, 0x47, 0xe2, 0x0f, 0x0b, 0xbc, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x92, 0xbb, 0x8c, 0x0e,
  0xeb, 0xe0, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0x07, 0x86, 0x82, 0xea, 0xe1, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3a, 0x47, 0x72, 0x66, 0x58, 0x1f, 0xbf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9f, 0x6e, 0x59, 0x01,
  0x59, 0x5b, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x24, 0x0d, 0x77, 0xd2, 0x02, 0x70, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x67, 0x44, 0x01, 0x54, 0xa0, 0x0c, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xd9, 0x0c, 0x6c,
  0xb8, 0xef, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0xf0, 0xe0, 0x3e, 0x73, 0xf0, 0xce, 0xbf, 0x70, 0x87, 0xa2, 0x6d,
  0xfe, 0x02, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd1, 0x1b, 0xf0, 0xa7, 0x98, 0x03, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7f, 0x3f, 0xa5, 0xdb, 0x67, 0x05, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x01, 0xda, 0x7e, 0x98,
  0x6d, 0x08, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x90, 0x7b, 0x38, 0x7d, 0xac, 0x0c, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf5, 0x5a, 0x66, 0x3e, 0x28, 0x12, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe9, 0xa0, 0x3f, 0xb0,
  0xe5, 0x18, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0xd5, 0x8d, 0xd3, 0xea, 0x20, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x47, 0x89, 0x08, 0xe6, 0x3e, 0x2a, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0x26, 0x79, 0x76,
  0xea, 0x34, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb5, 0x40, 0x1b, 0x7d, 0xf7, 0x40, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x85, 0x71, 0xca, 0x78, 0x71, 0x4e, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf1, 0xa9, 0xb1, 0x91,
  0x65, 0x5d, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x17, 0x03, 0x5a, 0xc2, 0xe2, 0x6d, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd0, 0x2d, 0x2b, 0x08, 0xfa, 0x7f, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0f, 0x36, 0xb0, 0x9c,
  0xbe, 0x93, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0x52, 0x44, 0x39, 0x46, 0xa9, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbc, 0xe7, 0x31, 0x67, 0xa9, 0xc0, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe1, 0x77, 0xd0, 0xde,
  0x03, 0xda, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x49, 0x3a, 0xd6, 0xf8, 0x74, 0xf5, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x07, 0xdf, 0xeb, 0x35, 0x20, 0x13, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x3e, 0xae, 0xe1,
  0x2d, 0x33, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x24, 0x8a, 0xc2, 0xd7, 0xcb, 0x55, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x92, 0x94, 0x98, 0x73, 0x2e, 0x7b, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x93, 0x8b, 0x1d, 0xb6,
  0x91, 0xa3, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6b, 0xae, 0x3f, 0xb0, 0x3a, 0xcf, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x84, 0x7f, 0x23, 0x46, 0x79, 0xfe, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8e, 0x29, 0xeb, 0x65,
  0xaa, 0x31, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3f, 0x36, 0xe3, 0xd6, 0x3a, 0x69, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2e, 0x25, 0x43, 0xd4, 0xaa, 0xa5, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbe, 0x16, 0xc6, 0xbb,
  0x92, 0xe7, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x99, 0xcc, 0xee, 0x37, 0xa9, 0x2f, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x64, 0xc0, 0x07, 0x7e, 0xcb, 0x7e, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0xd6, 0x6b, 0x83,
  0x08, 0xd6, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd0, 0x44, 0xe2, 0x86, 0xb0, 0x36, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd9, 0x4d, 0x69, 0x13, 0x6b, 0xa2, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0x53, 0xe1, 0xf8,
  0x56, 0x1b, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0xd7, 0xe1, 0x18, 0x3a, 0xa4, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x99, 0x9e, 0x58, 0x53, 0xcb, 0x40, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x6b, 0xc0, 0x89,
  0x29, 0xf6, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x48, 0x89, 0x79, 0xc0, 0xa4, 0xcb, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x32, 0x7d, 0x5b, 0x02, 0x27, 0xcc, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9f, 0x0b, 0xf4, 0x00,
  0xef, 0x08, 0xbf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x67, 0x2c, 0x4a, 0x30, 0xb3, 0x4f, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x53, 0x60, 0x35, 0xf9, 0xba, 0x63, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa7, 0xfd, 0x46, 0x45,
  0x5b, 0xff, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x2d, 0x84, 0xc7, 0xa1, 0x9a, 0xe0, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x3a, 0x92, 0x68, 0x5b, 0xdb, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8d, 0x2a, 0x56, 0xa9,
  0xe7, 0xe6, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb7, 0x36, 0x5a, 0x3a, 0x14, 0xe8, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x52, 0xae, 0xff, 0x59, 0x6e, 0xea, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa0, 0xcd, 0x04, 0x06,
  0xf8, 0xed, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x99, 0x99, 0x5c, 0x41, 0xb4, 0xf2, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xee, 0x8a, 0xed, 0x1b, 0xa7, 0xf8, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0x90, 0x23, 0xbd,
  0xd5, 0xff, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x37, 0xb5, 0x8d, 0x71, 0x46, 0x08, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0x58, 0xd1, 0xbb, 0x00, 0x12, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x65, 0x5d, 0x51, 0x69,
  0x0d, 0x1d, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9e, 0x7b, 0xff, 0xaa, 0x76, 0x29, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfb, 0x6c, 0xea, 0x32, 0x48, 0x37, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0xfd, 0x3d, 0x57,
  0x8f, 0x46, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe4, 0xf6, 0x93, 0x3b, 0x5b, 0x57, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x14, 0x8d, 0xa8, 0x01, 0xbd, 0x69, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x44, 0x3c, 0xc5, 0x02,
  0xc8, 0x7d, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdd, 0xb1, 0x85, 0x13, 0x92, 0x93, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x65, 0x00, 0xd4, 0x33, 0xab, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4c, 0xb1, 0xde, 0x0e,
  0xc9, 0xc4, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdf, 0xa7, 0x97, 0x2a, 0x71, 0xe0, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xce, 0x1f, 0xda, 0xb0, 0x4f, 0xfe, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0xcf, 0x4e, 0xf1,
  0x8c, 0x1e, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x40, 0x2a, 0x53, 0xc6, 0x56, 0x41, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x62, 0x5b, 0x43, 0x84, 0xe1, 0x66, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3c, 0xb5, 0x8e, 0x1e,
  0x69, 0x8f, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x47, 0xb6, 0x6d, 0x91, 0x32, 0xbb, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7a, 0x67, 0x0d, 0xa4, 0x8d, 0xea, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3c, 0x72, 0xff, 0x1d,
  0xd7, 0x1d, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x72, 0x22, 0xaa, 0x94, 0x7b, 0x55, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5e, 0x82, 0xc5, 0x03, 0xfb, 0x91, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc3, 0x7d, 0xfa, 0x78,
  0xed, 0xd3, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x10, 0x37, 0x33, 0x3a, 0x09, 0x1c, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4f, 0x63, 0x49, 0xfe, 0x2a, 0x6b, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x31, 0x6d, 0x09, 0x1b,
  0x61, 0xc2, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4f, 0x0f, 0x6f, 0x04, 0xfb, 0x22, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0x68, 0x0c, 0x41, 0x9f, 0x8e, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x43, 0x42, 0xbf, 0x4d,
  0x6b, 0x07, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x56, 0x0e, 0x1c, 0x4b, 0x23, 0x90, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0xb1, 0x5c, 0xb9, 0x7b, 0x2c, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x48, 0x66, 0x0c, 0x2d,
  0x90, 0xe1, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0xc0, 0x63, 0xeb, 0xab, 0xb6, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x79, 0xc8, 0xcc, 0xde, 0xb1, 0xb6, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0x31, 0x89, 0x67,
  0xd5, 0xf2, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x76, 0xbc, 0x32, 0x63, 0x36, 0x44, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc9, 0xff, 0xfd, 0xe5, 0x9d, 0x57, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x36, 0xbe, 0x1e, 0xef,
  0x43, 0xf2, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8f, 0x9b, 0xd8, 0x5e, 0xb0, 0xd1, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0xe0, 0x35, 0xb7, 0x8a, 0xc6, 0xce, 0xbf,
  0xb1, 0x80, 0xd3, 0x71, 0xf6, 0xca, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0xe5, 0xcf, 0xcd, 0x88, 0xcb, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa3, 0x0e, 0x9e, 0x5a,
  0x40, 0xcd, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0xd4, 0xf4, 0x83, 0x1e, 0xd0, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0x87, 0xf2, 0xab, 0x25, 0xd4, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x76, 0x1f, 0x16, 0x31,
  0x59, 0xd9, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xac, 0x75, 0xc6, 0x76, 0xbd, 0xdf, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe5, 0x9f, 0x93, 0xf0, 0x57, 0xe7, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x19, 0x98, 0x6d, 0x30,
  0x2f, 0xf0, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x28, 0x99, 0x1c, 0xf8, 0x4a, 0xfa, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x26, 0x84, 0x5b, 0x4e, 0xb4, 0x05, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xec, 0x28, 0x0c, 0x98,
  0x75, 0x12, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc4, 0x6c, 0x19, 0xb6, 0x9a, 0x20, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4d, 0x54, 0xbd, 0x28, 0x31, 0x30, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x02, 0x97, 0x0a, 0x39,
  0x48, 0x41, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x61, 0xc6, 0xcc, 0x29, 0xf1, 0x53, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1c, 0x10, 0x12, 0x71, 0x3f, 0x68, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0xf9, 0x01, 0xfc,
  0x48, 0x7e, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xea, 0x21, 0x0a, 0x7f, 0x26, 0x96, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0xd9, 0xeb, 0xd4, 0xf3, 0xaf, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x34, 0x4b, 0xdc, 0x6f,
  0xd0, 0xcb, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xde, 0x8d, 0xc1, 0xe0, 0xdf, 0xe9, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7e, 0x9c, 0xb2, 0x79, 0x4a, 0x0a, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0xf6, 0x56, 0x12,
  0x3e, 0x2d, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc2, 0x1a, 0xb7, 0xf6, 0xee, 0x52, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0x37, 0xb2, 0x0b, 0x99, 0x7b, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9b, 0xde, 0xe6, 0x37,
  0x81, 0xa7, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0xef, 0xd5, 0x24, 0xf7, 0xd6, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x88, 0xe3, 0xfd, 0x72, 0x57, 0x0a, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xee, 0x13, 0x92, 0x85,
  0x0e, 0x42, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa6, 0x33, 0xba, 0x18, 0x9c, 0x7e, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x2f, 0x40, 0xea, 0x97, 0xc0, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x02, 0x6c, 0xf8, 0xdb,
  0xb7, 0x08, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf2, 0x81, 0x2e, 0x27, 0xd8, 0x57, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe6, 0x67, 0x79, 0x83, 0x06, 0xaf, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xec, 0xae, 0xf8, 0x9b,
  0x91, 0x0f, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8e, 0xe1, 0x85, 0xf5, 0x1e, 0x7b, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6c, 0x76, 0xb7, 0xbd, 0xca, 0xf3, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdc, 0x7a, 0x47, 0x59,
  0x57, 0x7c, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbc, 0x58, 0xf0, 0xef, 0x76, 0x18, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x1c, 0x8e, 0xd3, 0x41, 0xcd, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfa, 0xda, 0x30, 0x99,
  0xfe, 0xa1, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x35, 0xcc, 0xa2, 0x21, 0x89, 0xa1, 0xbd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbe, 0x3b, 0x68, 0xa0, 0x09, 0xdd, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xad, 0x6d, 0xee, 0x98,
  0xe1, 0x38, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0xb6, 0x89, 0x8f, 0xaa, 0x4b, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0x10, 0xff, 0x38, 0x59, 0xe5, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x23, 0x38, 0x69, 0x6a,
  0xf8, 0xc2, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x91, 0x3d, 0x5f, 0x7f, 0xff, 0xb1, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x28, 0x3c, 0x3c, 0x2d, 0xbc, 0xaf, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdf, 0xca, 0x14, 0x8f,
  0xd9, 0xb0, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x21, 0x5b, 0xc7, 0x39, 0x15, 0xb3, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x79, 0x0c, 0x89, 0xfd, 0x70, 0xb6, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb8, 0xf6, 0x31, 0x98,
  0xef, 0xba, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd2, 0x90, 0xff, 0xbb, 0x94, 0xc0, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xf6, 0x27, 0xcc, 0x18, 0x65, 0xc7, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x62, 0x68, 0xea, 0x67,
  0x66, 0xcf, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x9d, 0xe2, 0x7a, 0x9f, 0xd8, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0x17, 0x60, 0x4d, 0x18, 0xe3, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8d, 0xba, 0xb0, 0x1a,
  0xda, 0xee, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7b, 0xe7, 0x4f, 0x77, 0xef, 0xfb, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xee, 0xd3, 0x11, 0x6f, 0x64, 0x0a, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x32, 0x14, 0xa6, 0xa8,
  0x46, 0x1a, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x97, 0x8a, 0x51, 0x8f, 0xa5, 0x2b, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe3, 0x04, 0xf3, 0x83, 0x92, 0x3e, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcd, 0x89, 0xa5, 0x16,
  0x21, 0x53, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x69, 0x61, 0xa3, 0x4a, 0x67, 0x69, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcc, 0x3b, 0x72, 0xe6, 0x7d, 0x81, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa6, 0x32, 0xe2, 0xd2,
  0x80, 0x9b, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x78, 0xd6, 0x0f, 0x8c, 0x8f, 0xb7, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x13, 0x7c, 0x71, 0xa8, 0xcd, 0xd5, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe3, 0xd8, 0x12, 0x7b,
  0x63, 0xf6, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7c, 0xd6, 0x97, 0xd7, 0x7e, 0x19, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x9e, 0x92, 0x00, 0x54, 0x3f, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0x50, 0x5a, 0xcb,
  0x1e, 0x68, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x77, 0xff, 0x26, 0x08, 0x24, 0x94, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb0, 0x9c, 0x2d, 0x42, 0xb3, 0xc3, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x21, 0x69, 0xf2,
  0x28, 0xf7, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x8a, 0x23, 0x9d, 0x49, 0xf1, 0x2e, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x71, 0x77, 0x5d, 0xc4, 0x8b, 0x6b, 0xb7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcd, 0x08, 0xd3, 0xd0,
  0x8f, 0xad, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xee, 0x62, 0x47, 0xed, 0xb2, 0xf5, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9d, 0xae, 0x5f, 0xd6, 0xd0, 0x44, 0xb8, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xaf, 0xfe, 0xd7, 0xa6,
  0xf6, 0x9b, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe1, 0x7d, 0xe0, 0x42, 0x72, 0xfc, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x0e, 0x46, 0x30, 0xe8, 0x67, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x79, 0xe5, 0x04, 0x51,
  0x73, 0xe0, 0xb9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xce, 0x58, 0x0e, 0x53, 0xd4, 0x68, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0x5f, 0xae, 0x0c, 0xbb, 0x04, 0xbb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfb, 0xa9, 0x1c, 0x97,
  0x3c, 0xb9, 0xbb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x6e, 0x78, 0xee, 0xe5, 0x9a, 0x8d, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3b, 0x72, 0x9c, 0xe6, 0xaa, 0x8c, 0xbd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4c, 0x01, 0xac, 0xc3,
  0x89, 0xc7, 0xbe, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4a, 0x22, 0x58, 0xd9, 0xb3, 0x2d, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3e, 0x73, 0xc0, 0xf5, 0xdf, 0x3f, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcf, 0xa8, 0xfa, 0x13,
  0x9a, 0xd8, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9e, 0x45, 0x3d, 0x96, 0x71, 0xb4, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0x94, 0xf8, 0x23, 0xb8, 0x9d, 0xce, 0xbf,
  0x28, 0xfa, 0x02, 0x90, 0xa5, 0x94, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0xd2, 0xac, 0x9a, 0x30, 0x95, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa0, 0xd4, 0xd9, 0x28,
  0xd2, 0x96, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x15, 0xd1, 0x1e, 0x86, 0x8b, 0x99, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xab, 0x29, 0x8e, 0xde, 0x5e, 0x9d, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0xd0, 0xf0, 0x43,
  0x4f, 0xa2, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x01, 0xa0, 0x39, 0xb5, 0x60, 0xa8, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x72, 0xf3, 0x57, 0x28, 0x98, 0xaf, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0xf8, 0x9a, 0x96,
  0xfb, 0xb7, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0x77, 0xe5, 0x0b, 0x92, 0xc1, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe1, 0x30, 0x02, 0xb9, 0x63, 0xcc, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6e, 0x46, 0x7c, 0x09,
  0x7a, 0xd8, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5a, 0xfa, 0x75, 0xbd, 0xdf, 0xe5, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x71, 0xb6, 0x13, 0x08, 0xa1, 0xf4, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd5, 0xc5, 0x32, 0xb3,
  0xcb, 0x04, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb3, 0x50, 0x4c, 0x49, 0x6f, 0x16, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x08, 0x09, 0x98, 0x46, 0x9d, 0x29, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x88, 0x6b, 0xc1, 0x52,
  0x69, 0x3e, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x58, 0x38, 0xd2, 0x84, 0xe9, 0x54, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfa, 0xcb, 0x59, 0xb3, 0x36, 0x6d, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x27, 0xf8, 0x59, 0xd3,
  0x6c, 0x87, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xea, 0xf7, 0x27, 0x69, 0xab, 0xa3, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9b, 0x89, 0x47, 0x0f, 0x16, 0xc2, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x67, 0x54, 0x60, 0x18,
  0xd5, 0xe2, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xed, 0xa2, 0xe2, 0x52, 0x16, 0x06, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbe, 0x4f, 0xe2, 0xf6, 0x0d, 0x2c, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xde, 0x7e, 0x4e, 0xc9,
  0xf7, 0x54, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x59, 0x98, 0x41, 0x83, 0x18, 0x81, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x51, 0xe0, 0x17, 0x91, 0xbf, 0xb0, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x5c, 0x29, 0xe9, 0x43,
  0x49, 0xe4, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb9, 0xc5, 0xda, 0x99, 0x21, 0x1c, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd8, 0x2a, 0xf5, 0xcf, 0xc7, 0x58, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x28, 0xd6, 0x07, 0x05,
  0xd3, 0x9a, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3c, 0x64, 0x63, 0x54, 0xf8, 0xe2, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcf, 0x5d, 0xf2, 0xfe, 0x12, 0x32, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x62, 0xf1, 0x83,
  0x2f, 0x89, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4e, 0xef, 0x8a, 0x02, 0x9b, 0xe9, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcb, 0x3f, 0x23, 0x04, 0xf9, 0x54, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x13, 0x25, 0xbb, 0x22,
  0x63, 0xcd, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x94, 0x38, 0x76, 0x5a, 0x98, 0x55, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x17, 0x6a, 0x20, 0x37, 0x46, 0xf1, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x48, 0xb7, 0x23, 0xa3,
  0x7e, 0xa5, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5d, 0xff, 0xf8, 0xfe, 0x7e, 0x79, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa5, 0xf8, 0x99, 0x5a, 0x15, 0x78, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1d, 0x13, 0x82, 0xfa,
  0x53, 0xb2, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x89, 0x05, 0xe2, 0x34, 0xac, 0x22, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfa, 0xf2, 0x4f, 0x21, 0x3d, 0x34, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbd, 0x57, 0x53, 0x7a,
  0x05, 0xcc, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xeb, 0x68, 0x3c, 0xbe, 0x1a, 0xa6, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x39, 0xab, 0xa3, 0x15, 0xb3, 0x89, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0x59, 0x0f, 0xc0,
  0x3c, 0x7a, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf9, 0x3d, 0x3c, 0x00, 0x4c, 0x7b, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0xfb, 0x65, 0x53, 0x6b, 0x7d, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0x10, 0x19, 0x61,
  0x9c, 0x80, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x03, 0xcd, 0x80, 0xa9, 0xe1, 0x84, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x66, 0xcc, 0x51, 0x8b, 0x3e, 0x8a, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0x33, 0xd9, 0x4b,
  0xb7, 0x90, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa4, 0x07, 0x58, 0x21, 0x51, 0x98, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0x45, 0xde, 0x3f, 0x12, 0xa1, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa5, 0x1e, 0xe7, 0xe8,
  0x01, 0xab, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x92, 0x0a, 0x08, 0x7e, 0x28, 0xb6, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x14, 0x33, 0x17, 0x97, 0x8f, 0xc2, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0x8e, 0x44, 0x1c,
  0x42, 0xd0, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x14, 0x3d, 0xbc, 0x64, 0x4c, 0xdf, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1d, 0x1e, 0x8a, 0x5a, 0xbc, 0xef, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2c, 0x63, 0x9f, 0xa4,
  0xa1, 0x01, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xde, 0xa7, 0x0d, 0xd8, 0x0d, 0x15, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb1, 0x36, 0xca, 0xb1, 0x14, 0x2a, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0xa8, 0x9b, 0x5a,
  0xcc, 0x40, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x77, 0xc0, 0x38, 0xb7, 0x4d, 0x59, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xbb, 0xf6, 0x1f, 0xc7, 0xb4, 0x73, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x57, 0xbb, 0x54, 0x15,
  0x21, 0x90, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe1, 0x43, 0x06, 0x3f, 0xb6, 0xae, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x55, 0x27, 0x3d, 0x95, 0x9c, 0xcf, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9f, 0xf4, 0x20, 0xe0,
  0x01, 0xf3, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1d, 0x86, 0x57, 0x4c, 0x1a, 0x19, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6a, 0xe5, 0x9d, 0x8d, 0x21, 0x42, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0e, 0x25, 0x4d, 0x45,
  0x5c, 0x6e, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1c, 0x5b, 0x6d, 0xc0, 0x19, 0x9e, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x36, 0xa5, 0xe2, 0x27, 0xb6, 0xd1, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6d, 0x8b, 0x12, 0x47,
  0x9d, 0x09, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x01, 0x69, 0x8d, 0x1b, 0x4e, 0x46, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x39, 0x68, 0x19, 0x75, 0x5f, 0x88, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdd, 0x38, 0xa6, 0x0c,
  0x86, 0xd0, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x66, 0xf9, 0x52, 0xa8, 0x9c, 0x1f, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x63, 0x8d, 0x38, 0x2d, 0xaf, 0x76, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x03, 0x62, 0xf7,
  0x09, 0xd7, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb2, 0xd1, 0x66, 0x96, 0x4f, 0x42, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdf, 0x13, 0xdd, 0x5f, 0x98, 0xba, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd6, 0x45, 0xff, 0xa2,
  0xa1, 0x42, 0xba, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0xdc, 0xe5, 0xa7, 0x16, 0xde, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe7, 0x01, 0xd1, 0x33, 0x06, 0x92, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x05, 0xa5, 0x2e, 0x22,
  0xa9, 0x65, 0xbc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb9, 0x44, 0xd4, 0xba, 0xc6, 0x63, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd7, 0xdb, 0x64, 0x7e, 0x66, 0x9d, 0xbe, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb0, 0x06, 0x33, 0xc4,
  0xc9, 0x17, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x29, 0x36, 0x48, 0x23, 0xc1, 0x28, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xec, 0xe3, 0x12, 0x6f, 0x9a, 0xbf, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4c, 0x49, 0x01, 0xc8,
  0xf2, 0x97, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe0, 0xd6, 0x22, 0xd2, 0xee, 0x75, 0xce, 0xbf, 0x04, 0x07, 0xb1, 0xd3,
  0xf5, 0x5f, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0x58, 0x96, 0x0d, 0x7a, 0x60, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1f, 0xee, 0xec, 0x1f, 0x07, 0x62, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0xe3, 0x8e, 0x39,
  0x9e, 0x64, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x03, 0xb8, 0x40, 0x56, 0x41, 0x68, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x11, 0x77, 0x45, 0x43, 0xf3, 0x6c, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf5, 0xb3, 0xe5, 0xa5,
  0xb7, 0x72, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3f, 0x4e, 0x08, 0x04, 0x93, 0x79, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0x8d, 0x06, 0xcf, 0x8a, 0x81, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xef, 0xf0, 0x70,
  0xa5, 0x8a, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x98, 0x87, 0x5c, 0xea, 0x94, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd7, 0x42, 0x39, 0x20, 0x62, 0xa0, 0xb4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x21, 0x34, 0x8e, 0x7c,
  0x16, 0xad, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa9, 0x54, 0x7b, 0x7e, 0x12, 0xbb, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x57, 0x8a, 0x34, 0x9e, 0x62, 0xca, 0xb4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb0, 0xa8, 0x36, 0xe3,
  0x14, 0xdb, 0xb4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x90, 0xf1, 0x69, 0x0e, 0x39, 0xed, 0xb4, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0x96, 0x70, 0xcb, 0xe0, 0x00, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb5, 0xa8, 0x73, 0xea,
  0x1f, 0x16, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcb, 0x13, 0x10, 0xa4, 0x0c, 0x2d, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8a, 0xbe, 0x69, 0xe9, 0xbf, 0x45, 0xb5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x0b, 0xeb, 0xc2,
  0x55, 0x60, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0x22, 0xdc, 0xc0, 0xed, 0x7c, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x24, 0xa6, 0xd3, 0x81, 0xab, 0x9b, 0xb5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf6, 0x35, 0x1b, 0x54,
  0xb7, 0xbc, 0xb5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe9, 0x0c, 0x95, 0xf8, 0x3e, 0xe0, 0xb5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x71, 0x9f, 0x8f, 0x76, 0x06, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbe, 0x11, 0x0f, 0xbb,
  0x99, 0x2f, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x95, 0xba, 0xe9, 0x03, 0xed, 0x5b, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x88, 0x84, 0x77, 0x97, 0xbf, 0x8b, 0xb6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x50, 0xfb, 0x25, 0x76,
  0x6d, 0xbf, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x02, 0x0a, 0x85, 0x38, 0x62, 0xf7, 0xb6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xde, 0xe6, 0xc9, 0x9c, 0x1c, 0x34, 0xb7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0x14, 0x09, 0x24,
  0x33, 0x76, 0xb7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf5, 0x9d, 0x6e, 0x25, 0x5a, 0xbe, 0xb7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb8, 0x24, 0x40, 0xed, 0x6b, 0x0d, 0xb8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x85, 0x45, 0xce, 0xc7,
  0x73, 0x64, 0xb8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x80, 0x0c, 0xe7, 0x4f, 0xbd, 0xc4, 0xb8, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xdd, 0xbd, 0xe8, 0x1d, 0xea, 0x2f, 0xb9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xed, 0x4a, 0x81, 0x46,
  0x11, 0xa8, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbd, 0xae, 0xd0, 0x70, 0xee, 0x2f, 0xba, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1c, 0x50, 0xe7, 0xa7, 0x2a, 0xcb, 0xba, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0xe6, 0x4d, 0x95,
  0xd1, 0x7e, 0xbb, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5e, 0x0d, 0x2e, 0x9d, 0x17, 0x52, 0xbc, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xe9, 0x6e, 0x1f, 0x54, 0xbd, 0x4f, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x59, 0xb2, 0x60, 0x98,
  0xbf, 0x88, 0xbe, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x26, 0xb9, 0xc9, 0xa7, 0x0b, 0x0d, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6e, 0x56, 0xbd, 0x14, 0x6b, 0x1d, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0x6d, 0xa9, 0xfd,
  0x57, 0xb3, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xaf, 0xd5, 0x6e, 0xa2, 0xf8, 0x89, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x04, 0xfe, 0xc9, 0xe3, 0x69, 0x62, 0xce, 0x3f
};
unsigned int WignerD0_bin_len = 41208;


==> anc/smp-v8.10.23/src/barry/work/WignerD1.h <==
unsigned char WignerD1_bin[] = {
  0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xe6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xe0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xe0, 0x3f, 0xaa, 0x4c, 0x58, 0xe8, 0x7a, 0xb6, 0xdb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x3f, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xd9, 0xbf, 0xda, 0x4e, 0x4f, 0xb1, 0xde, 0xfb, 0xde, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xd8, 0xbf, 0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xc6, 0xbf,
  0xea, 0xf8, 0xd2, 0xa9, 0x7f, 0x2a, 0xd5, 0x3f, 0x49, 0x3f, 0x68, 0x11,
  0xea, 0xee, 0xdd, 0x3f, 0x8f, 0xa5, 0x36, 0xd2, 0xad, 0xe8, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb0, 0xbf, 0xea, 0xf8, 0xd2, 0xa9,
  0x7f, 0x2a, 0xd5, 0x3f, 0x64, 0x12, 0x26, 0x4a, 0x47, 0xec, 0xc9, 0x3f,
  0x85, 0x1e, 0x15, 0xb9, 0x8e, 0x54, 0xd2, 0xbf, 0x0c, 0xcc, 0x9d, 0xbb,
  0x95, 0xfb, 0xdc, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0x3f, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xb9, 0x3f, 0x7e, 0xc4, 0x23, 0x2c, 0x42, 0xf9, 0xd2, 0xbf,
  0xaa, 0x4c, 0x58, 0xe8, 0x7a, 0xb6, 0xcb, 0xbf, 0x0c, 0xb8, 0x36, 0xf6,
  0x81, 0x3f, 0xd0, 0x3f, 0xfa, 0x81, 0xfe, 0x85, 0x7a, 0x24, 0xdc, 0x3f,
  0x8e, 0x27, 0xe1, 0x4a, 0x52, 0xb5, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xa4, 0x3f, 0x1b, 0x8f, 0xc8, 0x32, 0x05, 0x5f, 0xd2, 0xbf,
  0x3f, 0x56, 0x63, 0x45, 0x4a, 0x2d, 0xbf, 0xbf, 0xb4, 0x1c, 0x0a, 0xf9,
  0xd2, 0x3b, 0xd1, 0x3f, 0x2c, 0x85, 0xbb, 0x49, 0x0a, 0xb9, 0xcc, 0x3f,
  0x2f, 0xaf, 0x79, 0xb9, 0xa8, 0x4a, 0xcd, 0xbf, 0x48, 0xa2, 0xda, 0x70,
  0x5a, 0x66, 0xdb, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xd1, 0xbf, 0xdb, 0xaf, 0xac, 0x07,
  0xb3, 0xbb, 0xb0, 0xbf, 0x3d, 0x70, 0x6d, 0x03, 0x1e, 0xfe, 0xd0, 0x3f,
  0xe3, 0xd3, 0xd6, 0x21, 0xc8, 0x8c, 0xc1, 0x3f, 0xa2, 0xbc, 0x5b, 0x3e,
  0x7a, 0xa3, 0xcf, 0xbf, 0x2f, 0xaf, 0x79, 0xb9, 0xa8, 0x4a, 0xcd, 0xbf,
  0x41, 0x96, 0x5b, 0xd1, 0x4e, 0xbd, 0xca, 0x3f, 0x41, 0x96, 0x5b, 0xd1,
  0x4e, 0xbd, 0xda, 0x3f, 0xee, 0x4b, 0x9f, 0xe6, 0x19, 0x9a, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9c, 0xbf, 0xd2, 0xcb, 0x29, 0xce,
  0x9c, 0x6a, 0xd0, 0x3f, 0x8d, 0xbe, 0xda, 0xec, 0x82, 0x7e, 0xb5, 0x3f,
  0xa2, 0xbc, 0x5b, 0x3e, 0x7a, 0xa3, 0xcf, 0xbf, 0x74, 0xa7, 0x60, 0x16,
  0x5d, 0xe8, 0xc2, 0xbf, 0x2f, 0xaf, 0x79, 0xb9, 0xa8, 0x4a, 0xcd, 0x3f,
  0x0d, 0xc0, 0x56, 0x12, 0x5e, 0x98, 0xcd, 0x3f, 0x59, 0xcf, 0x79, 0xe1,
  0x0f, 0xa7, 0xc8, 0xbf, 0xe7, 0x18, 0x60, 0x63, 0xe4, 0x25, 0xda, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x80, 0xcf, 0x3f, 0x15, 0x43, 0x4d, 0x8b, 0xab, 0x3f, 0xa8, 0x3f,
  0xc7, 0x65, 0x00, 0xfb, 0x41, 0xe9, 0xce, 0xbf, 0x8a, 0xd3, 0x5a, 0xc1,
  0xe0, 0xfa, 0xb8, 0xbf, 0xb2, 0x22, 0x10, 0x73, 0x64, 0x9f, 0xcd, 0x3f,
  0x24, 0xaf, 0x5b, 0x21, 0x18, 0xdf, 0xc3, 0x3f, 0x4e, 0xf6, 0x6c, 0xd5,
  0x8a, 0x4f, 0xcb, 0xbf, 0x2f, 0xa4, 0xe3, 0x5c, 0x6d, 0xbb, 0xcd, 0xbf,
  0xf2, 0x30, 0x05, 0xa1, 0xff, 0xe8, 0xc6, 0x3f, 0xe4, 0xfc, 0x89, 0x89,
  0x44, 0x9d, 0xd9, 0x3f, 0x3b, 0xb2, 0xd1, 0x33, 0xb1, 0x28, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x95, 0x3f, 0xd4, 0xb8, 0x59, 0x96,
  0xfa, 0xed, 0xcd, 0xbf, 0xff, 0xdf, 0xff, 0xfb, 0xff, 0xfe, 0xaf, 0xbf,
  0x9e, 0x35, 0xb9, 0x62, 0x53, 0x35, 0xcd, 0x3f, 0x96, 0xc8, 0x1b, 0xa0,
  0x68, 0x99, 0xbb, 0x3f, 0xec, 0x69, 0x15, 0x87, 0xb6, 0xdf, 0xcb, 0xbf,
  0xbf, 0x92, 0x9c, 0xfc, 0x30, 0x91, 0xc4, 0xbf, 0xe4, 0xfc, 0x89, 0x89,
  0x44, 0x9d, 0xc9, 0x3f, 0x7c, 0xd6, 0x9a, 0x4a, 0xdb, 0xc2, 0xcd, 0x3f,
  0xc9, 0xfe, 0x6d, 0x2b, 0x34, 0x6e, 0xc5, 0xbf, 0x2b, 0xf9, 0xc5, 0xe8,
  0x24, 0x21, 0xd9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0xcc, 0xbf, 0x81, 0x58, 0xdf, 0x8e,
  0x50, 0x9d, 0xa2, 0xbf, 0x55, 0xe9, 0x0c, 0x4f, 0x5e, 0x7f, 0xcc, 0x3f,
  0x39, 0x46, 0xb3, 0x34, 0x94, 0xff, 0xb2, 0x3f, 0x00, 0xf4, 0x8d, 0xdd,
  0xd2, 0xb1, 0xcb, 0xbf, 0xfc, 0x41, 0x91, 0x20, 0x57, 0x9b, 0xbd, 0xbf,
  0x6e, 0x48, 0x6c, 0x7a, 0xc4, 0x57, 0xca, 0x3f, 0x25, 0x6d, 0x23, 0x95,
  0x03, 0x13, 0xc5, 0x3f, 0xf5, 0x4a, 0x1e, 0xd7, 0xc3, 0x24, 0xc8, 0xbf,
  0x08, 0x5a, 0x59, 0xec, 0xfe, 0xb7, 0xcd, 0xbf, 0xe5, 0x2f, 0x93, 0x69,
  0xfe, 0x27, 0xc4, 0x3f, 0x71, 0x26, 0x79, 0x0a, 0xad, 0xaf, 0xd8, 0x3f,
  0x2f, 0x90, 0xd3, 0x03, 0x1c, 0xd3, 0xcb, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x80, 0x90, 0xbf, 0x74, 0x0e, 0xaf, 0x04, 0xdd, 0xab, 0xcb, 0x3f,
  0x8e, 0x2e, 0x38, 0x72, 0x98, 0x07, 0xa9, 0x3f, 0xc6, 0xa7, 0x93, 0x93,
  0x11, 0x32, 0xcb, 0xbf, 0x27, 0xe5, 0x83, 0xf0, 0xea, 0x5d, 0xb5, 0xbf,
  0x6e, 0x48, 0x6c, 0x7a, 0xc4, 0x57, 0xca, 0x3f, 0xaf, 0x17, 0x82, 0x53,
  0x55, 0x2b, 0xbf, 0x3f, 0x90, 0xff, 0x1a, 0x18, 0xb3, 0xfd, 0xc8, 0xbf,
  0x84, 0x47, 0x25, 0x72, 0xf8, 0x71, 0xc5, 0xbf, 0xd0, 0x38, 0xf6, 0x0c,
  0xe2, 0xda, 0xc6, 0x3f, 0x32, 0x6b, 0x06, 0x6c, 0xdd, 0xa0, 0xcd, 0x3f,
  0xae, 0x84, 0x22, 0x60, 0xbc, 0x0b, 0xc3, 0xbf, 0x60, 0x73, 0x8a, 0x38,
  0x5e, 0x47, 0xd8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xca, 0x3f, 0xc3, 0x64, 0x84, 0x9e,
  0xec, 0xbe, 0x9d, 0x3f, 0xa2, 0xc8, 0x88, 0xfa, 0xad, 0x8d, 0xca, 0xbf,
  0x77, 0x81, 0x2a, 0xdc, 0x70, 0x31, 0xae, 0xbf, 0x4e, 0xb8, 0x89, 0xd5,
  0xef, 0x02, 0xca, 0x3f, 0xd0, 0xeb, 0xa8, 0x26, 0xef, 0x43, 0xb7, 0x3f,
  0x2b, 0xf9, 0xc5, 0xe8, 0x24, 0x21, 0xc9, 0xbf, 0xfd, 0x9c, 0xa8, 0x24,
  0x2e, 0x33, 0xc0, 0xbf, 0xaf, 0x0e, 0x07, 0xc8, 0xca, 0xc9, 0xc7, 0x3f,
  0xbc, 0x00, 0x30, 0xb6, 0x31, 0xb7, 0xc5, 0x3f, 0xbc, 0x00, 0x30, 0xb6,
  0x31, 0xb7, 0xc5, 0xbf, 0xb0, 0x6c, 0xd5, 0x1d, 0x75, 0x81, 0xcd, 0xbf,
  0xe4, 0x76, 0xf5, 0x76, 0x87, 0x11, 0xc2, 0x3f, 0xa2, 0x16, 0xa5, 0xfa,
  0xff, 0xe6, 0xd7, 0x3f, 0x92, 0xf3, 0x90, 0x17, 0x0a, 0xf6, 0xc9, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0x8a, 0x3f, 0xe2, 0x64, 0x0a, 0x27,
  0x4a, 0xda, 0xc9, 0xbf, 0xb4, 0x4f, 0x34, 0x45, 0xd0, 0x47, 0xa4, 0xbf,
  0xd3, 0xa1, 0x07, 0x88, 0xe3, 0x84, 0xc9, 0x3f, 0x6a, 0x7d, 0x9d, 0x04,
  0x79, 0x34, 0xb1, 0x3f, 0xa0, 0xf4, 0x27, 0xf7, 0xaf, 0xee, 0xc8, 0xbf,
  0x63, 0x30, 0x22, 0xa8, 0x5e, 0xce, 0xb8, 0xbf, 0xc2, 0x92, 0x2b, 0x84,
  0xe6, 0x08, 0xc8, 0x3f, 0x53, 0x3a, 0x81, 0xf3, 0x5b, 0xb0, 0xc0, 0x3f,
  0xc2, 0xfd, 0x17, 0xc7, 0xf1, 0xb5, 0xc6, 0xbf, 0x14, 0xaa, 0x6c, 0x50,
  0x15, 0xe9, 0xc5, 0xbf, 0xfb, 0x75, 0x99, 0x99, 0x35, 0xb3, 0xc4, 0x3f,
  0x32, 0xe1, 0x4e, 0x21, 0x7c, 0x5c, 0xcd, 0x3f, 0xfc, 0xfa, 0xd1, 0x60,
  0x5f, 0x33, 0xc1, 0xbf, 0x36, 0xc8, 0x83, 0xf3, 0x90, 0x8d, 0xd7, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x23, 0xc9, 0xbf, 0xf6, 0x0c, 0xd9, 0x30, 0xf2, 0x79, 0x98, 0xbf,
  0x73, 0x76, 0xe4, 0xcc, 0x27, 0xf3, 0xc8, 0x3f, 0x29, 0xa5, 0xf4, 0x43,
  0xd5, 0xc1, 0xa8, 0x3f, 0x25, 0x8f, 0xc0, 0xb1, 0x1f, 0x90, 0xc8, 0xbf,
  0xc1, 0x07, 0xb0, 0x44, 0x97, 0xf2, 0xb2, 0xbf, 0xae, 0xe8, 0xde, 0xdd,
  0x3c, 0xf2, 0xc7, 0x3f, 0x7d, 0xe4, 0x99, 0xef, 0xc1, 0x11, 0xba, 0x3f,
  0xad, 0x06, 0xfb, 0xf3, 0xd2, 0x0a, 0xc7, 0xbf, 0xea, 0x6b, 0x29, 0xd1,
  0x7f, 0x14, 0xc1, 0xbf, 0xb5, 0xf1, 0x73, 0x73, 0x48, 0xbd, 0xc5, 0x3f,
  0x15, 0x15, 0xcd, 0x25, 0x3a, 0x0c, 0xc6, 0x3f, 0xa1, 0x1c, 0x02, 0x51,
  0xd9, 0xc9, 0xc3, 0xbf, 0xbc, 0x26, 0x33, 0xb2, 0xd2, 0x33, 0xcd, 0xbf,
  0xfe, 0x5d, 0x65, 0xe4, 0x9e, 0x6c, 0xc0, 0x3f, 0xd3, 0x76, 0xcf, 0x48,
  0x3b, 0x3a, 0xd7, 0x3f, 0xc2, 0xc5, 0xf9, 0x26, 0xb2, 0x6d, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0x86, 0xbf, 0xe3, 0x12, 0xaa, 0xb9,
  0x39, 0x59, 0xc8, 0x3f, 0xd4, 0x7d, 0x24, 0x5b, 0x81, 0xde, 0xa0, 0x3f,
  0xf5, 0x79, 0x22, 0x13, 0x94, 0x1a, 0xc8, 0xbf, 0xfd, 0x96, 0xd7, 0xa0,
  0x7a, 0x81, 0xac, 0xbf, 0x98, 0x32, 0x10, 0xc8, 0xbd, 0xad, 0xc7, 0x3f,
  0x62, 0x34, 0x8a, 0x9c, 0x0a, 0x67, 0xb4, 0x3f, 0xad, 0x06, 0xfb, 0xf3,
  0xd2, 0x0a, 0xc7, 0xbf, 0xb7, 0x3d, 0x41, 0x9f, 0x20, 0x1d, 0xbb, 0xbf,
  0x92, 0x32, 0xfd, 0x24, 0x68, 0x23, 0xc6, 0x3f, 0xbc, 0xa7, 0x34, 0x66,
  0xf6, 0x64, 0xc1, 0x3f, 0xcf, 0x64, 0xdb, 0xa3, 0xdf, 0xdb, 0xc4, 0xbf,
  0x0d, 0xa0, 0xf8, 0x2e, 0xfc, 0x23, 0xc6, 0xbf, 0x7d, 0x2b, 0xb4, 0xe7,
  0x13, 0xf7, 0xc2, 0x3f, 0x87, 0x54, 0x03, 0x1b, 0xca, 0x08, 0xcd, 0x3f,
  0x9c, 0x82, 0x8e, 0x51, 0x3c, 0x73, 0xbf, 0xbf, 0x9f, 0x70, 0x4e, 0xc3,
  0x4b, 0xec, 0xd6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x80, 0xbd, 0xc7, 0x3f, 0x10, 0x14, 0x7f, 0x55,
  0x94, 0x99, 0x94, 0x3f, 0x7e, 0x3c, 0x3f, 0xec, 0xa4, 0x99, 0xc7, 0xbf,
  0x2e, 0x2c, 0x3c, 0x1b, 0x4e, 0xc9, 0xa4, 0xbf, 0xc3, 0x36, 0xa6, 0x7f,
  0xf6, 0x4f, 0xc7, 0x3f, 0xae, 0xd3, 0x23, 0x62, 0xdd, 0xac, 0xaf, 0x3f,
  0xaf, 0x94, 0x21, 0xaf, 0x11, 0xdc, 0xc6, 0xbf, 0x7e, 0x62, 0xac, 0x3e,
  0xa4, 0xa0, 0xb5, 0xbf, 0x22, 0xe7, 0xab, 0xdf, 0x04, 0x36, 0xc6, 0x3f,
  0xdd, 0x46, 0xe4, 0xeb, 0xb5, 0xfb, 0xbb, 0x3f, 0x1c, 0x05, 0x93, 0x2f,
  0xb8, 0x4f, 0xc5, 0xbf, 0xf9, 0x05, 0xb9, 0xd2, 0xc3, 0xa5, 0xc1, 0xbf,
  0xc4, 0x28, 0xde, 0x1c, 0x82, 0x0e, 0xc4, 0x3f, 0x47, 0x86, 0x7f, 0xf8,
  0xdb, 0x32, 0xc6, 0x3f, 0xb4, 0x2b, 0x74, 0x12, 0xa6, 0x37, 0xc2, 0xbf,
  0x47, 0xa2, 0x20, 0x0d, 0x52, 0xdc, 0xcc, 0xbf, 0x19, 0xe4, 0xc7, 0xfa,
  0xe3, 0x2e, 0xbe, 0x3f, 0x13, 0xeb, 0x15, 0xfc, 0x2a, 0xa3, 0xd6, 0x3f,
  0xbc, 0xff, 0x57, 0x40, 0x9d, 0x23, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0xfe, 0x82, 0x3f, 0xcf, 0xf4, 0x5a, 0x57, 0x01, 0x14, 0xc7, 0xbf,
  0xc2, 0xbb, 0x55, 0x72, 0xe5, 0xa3, 0x9c, 0xbf, 0xde, 0xb6, 0xc4, 0x57,
  0x6c, 0xe4, 0xc6, 0x3f, 0xaf, 0x11, 0x33, 0xb0, 0x6d, 0x21, 0xa8, 0x3f,
  0xf2, 0x3a, 0x0f, 0x89, 0x74, 0x92, 0xc6, 0xbf, 0x15, 0xb7, 0xf7, 0x98,
  0x4a, 0x30, 0xb1, 0xbf, 0x3f, 0xa2, 0x87, 0x7b, 0x84, 0x19, 0xc6, 0x3f,
  0xb8, 0xf1, 0x4f, 0x09, 0x9b, 0xaa, 0xb6, 0x3f, 0xdf, 0x28, 0x42, 0x3a,
  0xb6, 0x71, 0xc5, 0xbf, 0x47, 0x80, 0x4d, 0x07, 0x0d, 0xb6, 0xbc, 0xbf,
  0xd0, 0xb9, 0xf2, 0x29, 0x4e, 0x8d, 0xc4, 0x3f, 0x44, 0x28, 0xfd, 0xf8,
  0xf6, 0xd9, 0xc1, 0x3f, 0x66, 0xe5, 0x3e, 0xe4, 0x8b, 0x52, 0xc3, 0xbf,
  0xd5, 0x3b, 0x35, 0xee, 0xbd, 0x3a, 0xc6, 0xbf, 0x68, 0x24, 0x52, 0xf2,
  0xea, 0x88, 0xc1, 0x3f, 0xe3, 0x6a, 0x81, 0x5a, 0x16, 0xaf, 0xcc, 0x3f,
  0xe9, 0x3b, 0xb1, 0x40, 0x7c, 0x07, 0xbd, 0xbf, 0xb9, 0x4c, 0xe6, 0x13,
  0x58, 0x5e, 0xd6, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xa0, 0x8d, 0xc6, 0xbf, 0x25, 0x86, 0x79, 0x0d,
  0x5b, 0xa6, 0x91, 0xbf, 0xe3, 0x8f, 0xf9, 0xff, 0xee, 0x71, 0xc6, 0x3f,
  0x71, 0x0a, 0xd3, 0x26, 0x75, 0xc7, 0xa1, 0x3f, 0x0d, 0xcd, 0x87, 0x70,
  0x52, 0x39, 0xc6, 0xbf, 0xca, 0xe4, 0x89, 0x14, 0x29, 0x02, 0xab, 0xbf,
  0x5c, 0x7a, 0x63, 0x32, 0x1c, 0xe1, 0xc5, 0x3f, 0x48, 0x5a, 0xb9, 0x3f,
  0x3f, 0x59, 0xb2, 0x3f, 0x05, 0x26, 0xe1, 0x1f, 0xa0, 0x64, 0xc5, 0xbf,
  0x36, 0xc8, 0x83, 0xf3, 0x90, 0x8d, 0xb7, 0xbf, 0x58, 0xc9, 0xb8, 0xca,
  0x12, 0xbc, 0xc4, 0x3f, 0xb8, 0xb8, 0xb6, 0xd8, 0xbf, 0x52, 0xbd, 0x3f,
  0xc6, 0x3b, 0x02, 0xe7, 0x17, 0xda, 0xc3, 0xbf, 0xce, 0xdf, 0x78, 0xb1,
  0xec, 0x03, 0xc2, 0xbf, 0xae, 0xc8, 0x48, 0xa4, 0xcb, 0xa5, 0xc2, 0x3f,
  0x69, 0xf1, 0x5f, 0x53, 0x15, 0x3d, 0xc6, 0x3f, 0xdd, 0x2f, 0xc5, 0x8f,
  0xb5, 0xe8, 0xc0, 0xbf, 0x7a, 0xf8, 0xb7, 0xe1, 0x92, 0x81, 0xcc, 0xbf,
  0xa0, 0xb8, 0x2b, 0x92, 0x28, 0xf9, 0xbb, 0x3f, 0xce, 0x5c, 0x2f, 0x93,
  0x64, 0x1d, 0xd6, 0x3f, 0xb8, 0x7e, 0xaf, 0x57, 0xe1, 0x08, 0xc6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x67, 0x80, 0xbf, 0xfe, 0xad, 0x14, 0x45,
  0xa8, 0xfc, 0xc5, 0x3f, 0xd8, 0xa6, 0x12, 0x8f, 0x10, 0xb6, 0x98, 0x3f,
  0xe4, 0xa9, 0x10, 0x09, 0x81, 0xd7, 0xc5, 0xbf, 0xe7, 0xf7, 0xe9, 0xe9,
  0x36, 0xc7, 0xa4, 0xbf, 0x4a, 0x27, 0x78, 0xce, 0xe3, 0x97, 0xc5, 0x3f,
  0xde, 0x31, 0x7c, 0x0e, 0x89, 0x80, 0xad, 0x3f, 0x49, 0x4b, 0x0e, 0x40,
  0xfa, 0x3a, 0xc5, 0xbf, 0x5c, 0x3a, 0xec, 0x4c, 0xcb, 0x59, 0xb3, 0xbf,
  0x58, 0xc9, 0xb8, 0xca, 0x12, 0xbc, 0xc4, 0x3f, 0x20, 0x50, 0xd5, 0x8d,
  0x44, 0x50, 0xb8, 0x3f, 0xe7, 0x5f, 0x19, 0x1d, 0x85, 0x13, 0xc4, 0xbf,
  0xdf, 0x60, 0xe0, 0x11, 0xfa, 0xd6, 0xbd, 0xbf, 0xf2, 0x95, 0xf5, 0xff,
  0x53, 0x34, 0xc3, 0x3f, 0xd5, 0x14, 0xe2, 0x50, 0x7e, 0x25, 0xc2, 0x3f,
  0x82, 0x4a, 0xdd, 0x66, 0x6b, 0x06, 0xc2, 0xbf, 0xf3, 0x8a, 0x56, 0x0e,
  0x02, 0x3b, 0xc6, 0xbf, 0xd6, 0xb2, 0x89, 0x3a, 0x37, 0x55, 0xc0, 0x3f,
  0xea, 0xe8, 0xdc, 0x2a, 0x21, 0x54, 0xcc, 0x3f, 0x32, 0x29, 0xff, 0xf2,
  0xb7, 0x00, 0xbb, 0xbf, 0xe6, 0x5e, 0xa1, 0x2a, 0xf1, 0xdf, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x30, 0x87, 0xc5, 0x3f, 0x60, 0x4e, 0x38, 0x14, 0x9c, 0xaf, 0x8e, 0x3f,
  0x69, 0x9d, 0x39, 0x2e, 0x46, 0x71, 0xc5, 0xbf, 0xef, 0x15, 0x28, 0xfd,
  0x2b, 0xdf, 0x9e, 0xbf, 0x38, 0x02, 0x07, 0x29, 0xa5, 0x44, 0xc5, 0x3f,
  0x2f, 0xb1, 0xca, 0x50, 0x51, 0x65, 0xa7, 0x3f, 0x9f, 0x36, 0x7b, 0xbc,
  0x93, 0xff, 0xc4, 0xbf, 0x10, 0x0a, 0xca, 0x3e, 0x07, 0xad, 0xaf, 0xbf,
  0x89, 0x5d, 0xd7, 0x77, 0x25, 0x9f, 0xc4, 0x3f, 0xa5, 0x12, 0xe5, 0xff,
  0xa0, 0x38, 0xb4, 0x3f, 0xb4, 0xa0, 0x1a, 0x44, 0xae, 0x1e, 0xc4, 0xbf,
  0x53, 0x04, 0x7e, 0x73, 0x0c, 0xf8, 0xb8, 0xbf, 0x38, 0xc9, 0x41, 0xa7,
  0xad, 0x76, 0xc3, 0x3f, 0x1e, 0x00, 0x11, 0x3d, 0xd5, 0x46, 0xbe, 0x3f,
  0x73, 0x4f, 0xcf, 0x67, 0x83, 0x9a, 0xc2, 0xbf, 0x6e, 0x1e, 0x61, 0x83,
  0x22, 0x40, 0xc2, 0xbf, 0x2a, 0x9b, 0x89, 0xb7, 0xde, 0x72, 0xc1, 0x3f,
  0x32, 0x11, 0xe3, 0xb5, 0x65, 0x35, 0xc6, 0x3f, 0x76, 0x64, 0x9a, 0x7a,
  0xd8, 0x99, 0xbf, 0xbf, 0xd4, 0x32, 0xdd, 0xdd, 0x01, 0x27, 0xcc, 0xbf,
  0xd1, 0xf0, 0xb1, 0xec, 0x80, 0x1b, 0xba, 0x3f, 0x90, 0xef, 0xf6, 0x1e,
  0xab, 0xa5, 0xd5, 0x3f, 0x25, 0xd1, 0xea, 0x45, 0x26, 0x13, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x40, 0xb4, 0x7c, 0x3f, 0x1b, 0x37, 0x7f, 0xe7,
  0x5d, 0x09, 0xc5, 0xbf, 0xb9, 0x68, 0xbe, 0x91, 0x56, 0x9b, 0x95, 0xbf,
  0x5c, 0x06, 0x0b, 0xf5, 0xb1, 0xeb, 0xc4, 0x3f, 0x08, 0xfc, 0x02, 0x06,
  0xfa, 0x23, 0xa2, 0x3f, 0x98, 0xfb, 0xbc, 0xf1, 0x1e, 0xb9, 0xc4, 0xbf,
  0x1d, 0x2b, 0x6c, 0x93, 0x9c, 0xb1, 0xa9, 0xbf, 0x1f, 0x0a, 0x1d, 0x7e,
  0xcc, 0x6f, 0xc4, 0x3f, 0xa1, 0x65, 0xff, 0x7f, 0x5c, 0xca, 0xb0, 0x3f,
  0x57, 0x1e, 0x28, 0xe8, 0xc3, 0x0c, 0xc4, 0xbf, 0x4d, 0x8e, 0x44, 0xaf,
  0x18, 0xfb, 0xb4, 0xbf, 0xb5, 0xa3, 0xc7, 0x7b, 0x65, 0x8b, 0xc3, 0x3f,
  0x9c, 0x76, 0x92, 0xf2, 0x2e, 0x89, 0xb9, 0x3f, 0x89, 0xc8, 0x42, 0xe9,
  0x5a, 0xe4, 0xc2, 0xbf, 0x97, 0x80, 0x5d, 0xa0, 0x9a, 0xa5, 0xbe, 0xbf,
  0xe6, 0x75, 0x27, 0xd7, 0x5d, 0x0b, 0xc2, 0x3f, 0x91, 0x4e, 0x2b, 0xeb,
  0x04, 0x55, 0xc2, 0x3f, 0x81, 0x3e, 0xc5, 0xc8, 0xd4, 0xe9, 0xc0, 0xbf,
  0xaa, 0x79, 0xb0, 0xb1, 0xf2, 0x2c, 0xc6, 0xbf, 0x53, 0x47, 0x6f, 0x48,
  0x1a, 0x9d, 0xbe, 0x3f, 0x5d, 0xb7, 0xd0, 0x6f, 0x63, 0xfa, 0xcb, 0x3f,
  0xe7, 0xa4, 0x9e, 0x48, 0x46, 0x47, 0xb9, 0xbf, 0x64, 0x87, 0x5b, 0x38,
  0x4a, 0x6e, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x8e, 0xa1, 0xc4, 0xbf, 0x0d, 0xe7, 0x57, 0x98,
  0x52, 0xff, 0x8a, 0xbf, 0xb3, 0xb1, 0xa8, 0x69, 0xdc, 0x8f, 0xc4, 0x3f,
  0xc9, 0x8a, 0xa3, 0xb7, 0x7e, 0x22, 0x9b, 0x3f, 0x1a, 0xde, 0xc4, 0x05,
  0xee, 0x6b, 0xc4, 0xbf, 0x65, 0xfd, 0xbd, 0x87, 0x5f, 0x87, 0xa4, 0xbf,
  0x0d, 0xa7, 0x98, 0x30, 0x9b, 0x34, 0xc4, 0x3f, 0xad, 0x59, 0x0e, 0xd6,
  0xc1, 0xb8, 0xab, 0x3f, 0xa4, 0xa7, 0x6b, 0x84, 0xf8, 0xe7, 0xc3, 0xbf,
  0x2e, 0x3b, 0x50, 0x4c, 0x11, 0xa1, 0xb1, 0xbf, 0x04, 0x37, 0x49, 0xeb,
  0x0c, 0x83, 0xc3, 0x3f, 0x73, 0xc7, 0x61, 0xcd, 0x82, 0xa5, 0xb5, 0x3f,
  0xc0, 0xa1, 0x41, 0x66, 0x49, 0x01, 0xc3, 0xbf, 0x10, 0xf2, 0x93, 0x72,
  0x21, 0x07, 0xba, 0xbf, 0x29, 0xb1, 0xec, 0x9f, 0x82, 0x5b, 0xc2, 0x3f,
  0xec, 0x81, 0x75, 0x34, 0xf3, 0xf5, 0xbe, 0x3f, 0x3a, 0x54, 0xeb, 0x7a,
  0xc8, 0x85, 0xc1, 0xbf, 0xa4, 0xb8, 0xf7, 0x60, 0x17, 0x65, 0xc2, 0xbf,
  0x75, 0xa7, 0x83, 0x9b, 0x2d, 0x6a, 0xc0, 0x3f, 0x48, 0x1d, 0x13, 0x43,
  0x37, 0x22, 0xc6, 0x3f, 0xa6, 0xf0, 0x6b, 0xbc, 0x06, 0xb2, 0xbd, 0xbf,
  0xfe, 0x4e, 0x7b, 0xe9, 0x66, 0xce, 0xcb, 0xbf, 0x02, 0xb6, 0xfe, 0x29,
  0x22, 0x82, 0xb8, 0x3f, 0x9f, 0x1a, 0xd3, 0x17, 0x8f, 0x39, 0xd5, 0x3f,
  0x66, 0x46, 0x0f, 0x8f, 0xfd, 0x3a, 0xc4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x60, 0x64, 0x79, 0xbf, 0xca, 0xc4, 0x0c, 0x43, 0x04, 0x33, 0xc4, 0x3f,
  0xc9, 0x0e, 0xff, 0xff, 0x65, 0x1a, 0x93, 0x3f, 0xf7, 0x73, 0x2a, 0x27,
  0xdf, 0x1a, 0xc4, 0xbf, 0xe0, 0xe2, 0xb1, 0x22, 0x20, 0x05, 0xa0, 0xbf,
  0xcb, 0x5c, 0x09, 0x30, 0xdc, 0xf1, 0xc3, 0x3f, 0xe0, 0xaa, 0xcc, 0x8c,
  0xf5, 0xa5, 0xa6, 0x3f, 0x5b, 0xc3, 0xe6, 0xb1, 0xbb, 0xb6, 0xc3, 0xbf,
  0x18, 0x85, 0x3e, 0xca, 0xfd, 0x84, 0xad, 0xbf, 0x25, 0xeb, 0x49, 0x81,
  0x87, 0x67, 0xc3, 0x3f, 0xc4, 0x12, 0x0e, 0xc6, 0xe7, 0x5e, 0xb2, 0x3f,
  0xc0, 0xa1, 0x41, 0x66, 0x49, 0x01, 0xc3, 0xbf, 0xae, 0xae, 0xb3, 0xb9,
  0x63, 0x3b, 0xb6, 0xbf, 0x3c, 0xe5, 0xdf, 0xb8, 0x85, 0x7f, 0xc2, 0x3f,
  0xa4, 0xfd, 0x1f, 0x11, 0xb7, 0x74, 0xba, 0x3f, 0x53, 0x85, 0x8e, 0xfa,
  0x3b, 0xdb, 0xc1, 0xbf, 0x99, 0x25, 0xe5, 0x17, 0x0b, 0x3a, 0xbf, 0xbf,
  0xad, 0x11, 0x92, 0x6d, 0xce, 0x08, 0xc1, 0x3f, 0xd7, 0x84, 0x65, 0xbc,
  0x1e, 0x71, 0xc2, 0x3f, 0x12, 0x8b, 0x3a, 0xdc, 0xe2, 0xe5, 0xbf, 0xbf,
  0x55, 0x29, 0xe9, 0xad, 0xa5, 0x15, 0xc6, 0xbf, 0x2d, 0x14, 0x27, 0xb9,
  0xc0, 0xd6, 0xbc, 0x3f, 0xab, 0xc8, 0x1a, 0x5c, 0x23, 0xa3, 0xcb, 0x3f,
  0xf2, 0x49, 0x8f, 0xd9, 0x75, 0xca, 0xb7, 0xbf, 0x61, 0x29, 0x57, 0xdc,
  0x41, 0x07, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x6b, 0xd6, 0xc3, 0x3f, 0x2e, 0x29, 0x50, 0xeb,
  0x46, 0xfe, 0x87, 0x3f, 0x71, 0xba, 0xa8, 0x2d, 0xe3, 0xc7, 0xc3, 0xbf,
  0x0b, 0xe8, 0x1c, 0xbe, 0xec, 0x18, 0x98, 0xbf, 0x2a, 0xae, 0x6f, 0x2a,
  0x72, 0xaa, 0xc3, 0x3f, 0x60, 0x16, 0x48, 0xc3, 0xfd, 0x34, 0xa2, 0x3f,
  0x39, 0x82, 0x63, 0x06, 0x4b, 0x7d, 0xc3, 0xbf, 0x1b, 0xae, 0xc9, 0xb1,
  0xa2, 0x89, 0xa8, 0xbf, 0x85, 0x93, 0x22, 0x67, 0x1e, 0x3f, 0xc3, 0x3f,
  0x8c, 0x7c, 0x7f, 0xc9, 0xad, 0x1e, 0xaf, 0x3f, 0x90, 0xd9, 0x4e, 0x0a,
  0xf1, 0xed, 0xc2, 0xbf, 0x32, 0x9c, 0x69, 0x37, 0x61, 0x07, 0xb3, 0xbf,
  0xe6, 0x66, 0xc0, 0x1a, 0xd3, 0x86, 0xc2, 0x3f, 0x93, 0x07, 0x23, 0x15,
  0xa0, 0xbf, 0xb6, 0x3f, 0xdb, 0x6e, 0xb3, 0xca, 0x5d, 0x05, 0xc2, 0xbf,
  0xd5, 0x7c, 0x34, 0x68, 0x43, 0xd4, 0xba, 0xbf, 0x2a, 0xf6, 0xe3, 0xb6,
  0xba, 0x62, 0xc1, 0x3f, 0x25, 0x9b, 0x1d, 0x1f, 0xac, 0x73, 0xbf, 0x3f,
  0x8f, 0x6c, 0x5c, 0x9b, 0x9a, 0x93, 0xc0, 0xbf, 0x52, 0x26, 0x6d, 0x6c,
  0xbc, 0x79, 0xc2, 0xbf, 0xf7, 0x13, 0x54, 0xd2, 0x93, 0x06, 0xbf, 0x3f,
  0xf7, 0x12, 0x8c, 0x54, 0x9a, 0x07, 0xc6, 0x3f, 0x81, 0x8c, 0xc9, 0x25,
  0xad, 0x09, 0xbc, 0xbf, 0xf5, 0x13, 0x9c, 0x68, 0xa8, 0x78, 0xcb, 0xbf,
  0xb5, 0x89, 0xdf, 0x11, 0xdd, 0x1e, 0xb7, 0x3f, 0xb6, 0x39, 0xbd, 0x06,
  0x31, 0xd7, 0xd4, 0x3f, 0x87, 0x71, 0x71, 0x4e, 0xe8, 0x7a, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0xe8, 0xab, 0x76, 0x3f, 0xda, 0xde, 0xf5, 0x7f,
  0x4e, 0x74, 0xc3, 0xbf, 0x03, 0x5d, 0xfd, 0xa5, 0x85, 0x0c, 0x91, 0xbf,
  0x14, 0x38, 0xd8, 0x6c, 0x58, 0x60, 0xc3, 0x3f, 0x1d, 0x2d, 0xb8, 0x5b,
  0xa1, 0x91, 0x9c, 0x3f, 0xde, 0x70, 0xef, 0x3b, 0x88, 0x3e, 0xc3, 0xbf,
  0x2c, 0x1f, 0x9b, 0x20, 0x62, 0x2a, 0xa4, 0xbf, 0x21, 0x76, 0x4f, 0x64,
  0xfe, 0x0d, 0xc3, 0x3f, 0x41, 0x2d, 0x05, 0xf3, 0x87, 0x3a, 0xaa, 0x3f,
  0x6e, 0x25, 0x96, 0xb5, 0x61, 0xcd, 0xc2, 0xbf, 0xbf, 0x3c, 0x73, 0xfc,
  0x5b, 0x46, 0xb0, 0xbf, 0x34, 0x36, 0xf0, 0xc9, 0xb5, 0x7a, 0xc2, 0x3f,
  0x9c, 0x82, 0x1f, 0x27, 0x64, 0x9d, 0xb3, 0x3f, 0x2b, 0x7e, 0xc5, 0x85,
  0x13, 0x13, 0xc2, 0xbf, 0x67, 0x47, 0xd3, 0x14, 0x9e, 0x34, 0xb7, 0xbf,
  0x81, 0xa7, 0xe1, 0xb8, 0x29, 0x92, 0xc1, 0x3f, 0xf6, 0x5f, 0xe8, 0xd7,
  0xb4, 0x27, 0xbb, 0x3f, 0x2b, 0x99, 0x03, 0x03, 0x4b, 0xf1, 0xc0, 0xbf,
  0x24, 0x00, 0x69, 0xfb, 0x51, 0xa4, 0xbf, 0xbf, 0x2f, 0xd2, 0xbd, 0xc6,
  0x72, 0x25, 0xc0, 0x3f, 0xe7, 0xe3, 0x49, 0xc1, 0x75, 0x7f, 0xc2, 0x3f,
  0x5f, 0xec, 0xc3, 0x48, 0xf9, 0x34, 0xbe, 0xbf, 0x01, 0x63, 0x0a, 0x58,
  0x60, 0xf8, 0xc5, 0xbf, 0xb0, 0xe3, 0xfe, 0xc8, 0x67, 0x49, 0xbb, 0x3f,
  0x16, 0x47, 0x7d, 0x1d, 0x00, 0x4f, 0xcb, 0x3f, 0xc5, 0xd9, 0xfb, 0xf0,
  0x23, 0x7e, 0xb6, 0xbf, 0x55, 0x6e, 0x74, 0x8f, 0x30, 0xa9, 0xd4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0,
  0x0b, 0x21, 0xc3, 0xbf, 0x93, 0x23, 0xed, 0xa4, 0x11, 0x82, 0x85, 0xbf,
  0xfe, 0x12, 0x9b, 0x80, 0xf0, 0x14, 0xc3, 0x3f, 0xa6, 0xc7, 0xb2, 0x98,
  0xad, 0x96, 0x95, 0x3f, 0x31, 0x03, 0xc4, 0x11, 0x74, 0xfc, 0xc2, 0xbf,
  0x37, 0x8c, 0x48, 0x50, 0x6d, 0x4b, 0xa0, 0xbf, 0x2e, 0xbd, 0x1d, 0x49,
  0x04, 0xd7, 0xc2, 0x3f, 0x7a, 0x3a, 0x78, 0x60, 0x2a, 0xed, 0xa5, 0x3f,
  0x3f, 0x33, 0x3d, 0xe3, 0xb4, 0xa3, 0xc2, 0xbf, 0x79, 0xe7, 0xfc, 0x98,
  0x61, 0xbf, 0xab, 0xbf, 0xb7, 0xa5, 0x64, 0xff, 0x26, 0x61, 0xc2, 0x3f,
  0xcf, 0xb6, 0xf3, 0xad, 0x6c, 0xea, 0xb0, 0x3f, 0xc9, 0x8e, 0x2b, 0xd7,
  0x5f, 0x0d, 0xc2, 0xbf, 0xf2, 0x8b, 0xd4, 0xe3, 0x5b, 0x23, 0xb4, 0xbf,
  0x2c, 0x99, 0xa1, 0x8f, 0x82, 0xa5, 0xc1, 0x3f, 0xf9, 0x54, 0xda, 0xe1,
  0x5e, 0x9c, 0xb7, 0x3f, 0x12, 0x6e, 0xb6, 0xd8, 0x53, 0x25, 0xc1, 0xbf,
  0x92, 0xce, 0x18, 0xa3, 0xa8, 0x70, 0xbb, 0xbf, 0x2c, 0xc6, 0xb5, 0x06,
  0x4e, 0x86, 0xc0, 0x3f, 0xc7, 0x42, 0x74, 0xb1, 0x39, 0xcd, 0xbf, 0x3f,
  0xb0, 0xb9, 0xad, 0xe4, 0x66, 0x7b, 0xbf, 0xbf, 0x3c, 0x90, 0x43, 0x85,
  0xb9, 0x82, 0xc2, 0xbf, 0xf7, 0xcd, 0x68, 0x6e, 0xcd, 0x6f, 0xbd, 0x3f,
  0x46, 0x65, 0x2c, 0x22, 0x35, 0xe8, 0xc5, 0x3f, 0xf6, 0x78, 0x2f, 0x56,
  0xba, 0x94, 0xba, 0xbf, 0x0b, 0x13, 0x9b, 0x5a, 0x30, 0x26, 0xcb, 0xbf,
  0xbb, 0x48, 0x98, 0xef, 0x3e, 0xe7, 0xb5, 0x3f, 0xdd, 0x6a, 0x1e, 0x24,
  0x19, 0x7d, 0xd4, 0x3f, 0xb7, 0xa4, 0x40, 0x9b, 0xbc, 0xce, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x84, 0x67, 0x74, 0xbf, 0x2e, 0x34, 0x8a, 0x0a,
  0x33, 0xc9, 0xc2, 0x3f, 0xd7, 0x45, 0x6f, 0xc3, 0x63, 0xad, 0x8e, 0x3f,
  0x51, 0x67, 0xf2, 0xbf, 0x78, 0xb8, 0xc2, 0xbf, 0x09, 0x56, 0xa2, 0x86,
  0x37, 0xaf, 0x99, 0xbf, 0x87, 0x8f, 0xd2, 0x7f, 0x32, 0x9c, 0xc2, 0x3f,
  0x94, 0xef, 0x42, 0x68, 0xe2, 0x1b, 0xa2, 0x3f, 0xe4, 0x42, 0x56, 0x9f,
  0xbf, 0x73, 0xc2, 0xbf, 0x85, 0xef, 0xd7, 0x3e, 0xe1, 0x83, 0xa7, 0xbf,
  0x57, 0x9d, 0x81, 0x57, 0x2b, 0x3e, 0xc2, 0x3f, 0x7a, 0xa3, 0x96, 0x2e,
  0xd0, 0x1d, 0xad, 0x3f, 0x47, 0x35, 0xd0, 0x0f, 0x14, 0xfa, 0xc1, 0xbf,
  0xb2, 0x0d, 0x76, 0x97, 0xf0, 0x7d, 0xb1, 0xbf, 0x2c, 0x99, 0xa1, 0x8f,
  0x82, 0xa5, 0xc1, 0x3f, 0x97, 0xc8, 0xd8, 0xad, 0x50, 0x9b, 0xb4, 0x3f,
  0x77, 0xa8, 0x67, 0x33, 0xa5, 0x3d, 0xc1, 0xbf, 0x04, 0xbf, 0x4e, 0x25,
  0x92, 0xf8, 0xb7, 0xbf, 0x36, 0x54, 0x54, 0x77, 0x56, 0xbe, 0xc0, 0x3f,
  0x19, 0xf2, 0xbe, 0x7d, 0x7a, 0xb0, 0xbb, 0x3f, 0xa5, 0x68, 0x07, 0xf9,
  0x36, 0x21, 0xc0, 0xbf, 0xeb, 0xe0, 0x73, 0x96, 0x6d, 0xef, 0xbf, 0xbf,
  0x00, 0xc8, 0x47, 0x05, 0x99, 0xb7, 0xbe, 0x3f, 0xb0, 0x17, 0xe3, 0x53,
  0xe4, 0x83, 0xc2, 0x3f, 0x2d, 0xee, 0xdc, 0x36, 0xf2, 0xb5, 0xbc, 0xbf,
  0x9f, 0xa0, 0x3b, 0x21, 0x4b, 0xd7, 0xc5, 0xbf, 0xec, 0x5e, 0x68, 0x2f,
  0x95, 0xea, 0xb9, 0x3f, 0x66, 0xc3, 0x0a, 0xdc, 0x3b, 0xfe, 0xca, 0x3f,
  0xde, 0xbf, 0xb8, 0x67, 0x44, 0x59, 0xb5, 0xbf, 0x07, 0x59, 0x41, 0x85,
  0xc7, 0x52, 0xd4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0xa0, 0xcf, 0x7d, 0xc2, 0x3f, 0x41, 0x9c, 0x9a, 0x83,
  0xa3, 0x6c, 0x83, 0x3f, 0x6e, 0x47, 0xf5, 0x0b, 0x99, 0x73, 0xc2, 0xbf,
  0xa2, 0xae, 0xcc, 0xda, 0xdc, 0x7c, 0x93, 0xbf, 0xce, 0x4f, 0x2e, 0x7e,
  0xf8, 0x5e, 0xc2, 0x3f, 0xe4, 0xb2, 0xe3, 0xc9, 0xc0, 0x64, 0x9d, 0x3f,
  0x62, 0x62, 0xb2, 0x27, 0x83, 0x3f, 0xc2, 0xbf, 0x58, 0x4a, 0xd7, 0x36,
  0x85, 0xc0, 0xa3, 0xbf, 0x64, 0x6b, 0xf9, 0x12, 0x8e, 0x14, 0xc2, 0x3f,
  0xfd, 0x56, 0x21, 0x44, 0x03, 0xf4, 0xa8, 0x3f, 0x6b, 0xf8, 0xba, 0x05,
  0x1f, 0xdd, 0xc1, 0xbf, 0xc9, 0x2b, 0x07, 0x33, 0x90, 0x5a, 0xae, 0xbf,
  0xaf, 0x50, 0x57, 0xd4, 0xd3, 0x97, 0xc1, 0x3f, 0x03, 0x11, 0xfb, 0x4b,
  0xef, 0x02, 0xb2, 0x3f, 0x21, 0xda, 0x0e, 0x2c, 0xba, 0x42, 0xc1, 0xbf,
  0x1f, 0x73, 0xde, 0x6f, 0xfa, 0x06, 0xb5, 0xbf, 0x42, 0x8f, 0x48, 0x32,
  0x0c, 0xdb, 0xc0, 0x3f, 0x80, 0x32, 0x54, 0x40, 0xa5, 0x4a, 0xb8, 0x3f,
  0x71, 0xaa, 0xf8, 0xe1, 0xb9, 0x5c, 0xc0, 0xbf, 0x92, 0x0a, 0x1f, 0xb4,
  0x50, 0xe8, 0xbb, 0xbf, 0x8d, 0x53, 0x93, 0x55, 0x11, 0x83, 0xbf, 0x3f,
  0xa3, 0x75, 0x45, 0x59, 0xe7, 0x05, 0xc0, 0x3f, 0x97, 0x0b, 0xc7, 0xe6,
  0x7c, 0xfe, 0xbd, 0xbf, 0x64, 0xd9, 0xaf, 0xff, 0x43, 0x83, 0xc2, 0xbf,
  0x72, 0x94, 0xfe, 0x6b, 0x6b, 0x06, 0xbc, 0x3f, 0x3f, 0x0b, 0x3e, 0xe9,
  0xcb, 0xc5, 0xc5, 0x3f, 0x49, 0x41, 0x79, 0x7d, 0x09, 0x4a, 0xb9, 0xbf,
  0xbe, 0x9c, 0x84, 0x03, 0x23, 0xd7, 0xca, 0xbf, 0x7c, 0xf4, 0xb8, 0x52,
  0x67, 0xd3, 0xb4, 0x3f, 0x8f, 0xfe, 0xff, 0xfd, 0x1b, 0x2a, 0xd4, 0x3f,
  0xcb, 0x23, 0x78, 0x17, 0x42, 0x33, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0xa0,
  0xcf, 0x7d, 0x72, 0x3f, 0x05, 0x76, 0x87, 0x18, 0x8f, 0x2e, 0xc2, 0xbf,
  0xb4, 0x49, 0x9d, 0xe4, 0x1a, 0xcb, 0x8b, 0xbf, 0x46, 0x95, 0x1a, 0x1b,
  0x60, 0x20, 0xc2, 0x3f, 0xe4, 0x84, 0x05, 0xbc, 0x9a, 0x41, 0x97, 0x3f,
  0x35, 0x71, 0x68, 0x86, 0x71, 0x08, 0xc2, 0xbf, 0x20, 0x9f, 0xe4, 0xfe,
  0xc2, 0x61, 0xa0, 0xbf, 0x43, 0x62, 0x46, 0x22, 0x4d, 0xe6, 0xc1, 0x3f,
  0xc0, 0x1a, 0x49, 0xfc, 0xa9, 0x3e, 0xa5, 0x3f, 0x98, 0x5d, 0x48, 0xc5,
  0x40, 0xb9, 0xc1, 0xbf, 0x68, 0x56, 0x5a, 0x02, 0x33, 0x42, 0xaa, 0xbf,
  0x30, 0x06, 0x83, 0x01, 0x4f, 0x80, 0xc1, 0x3f, 0x76, 0x5a, 0xe3, 0x25,
  0xa5, 0x79, 0xaf, 0x3f, 0x7b, 0xb4, 0x8c, 0xa5, 0x16, 0x3a, 0xc1, 0xbf,
  0x2f, 0x83, 0x52, 0x1c, 0x22, 0x7b, 0xb2, 0xbf, 0xaf, 0x38, 0x2e, 0x31,
  0xab, 0xe4, 0xc0, 0x3f, 0x50, 0x67, 0x1e, 0x67, 0xcf, 0x67, 0xb5, 0x3f,
  0xf0, 0xe4, 0x19, 0xdd, 0x52, 0x7d, 0xc0, 0xbf, 0xae, 0x81, 0x17, 0x43,
  0xcf, 0x93, 0xb8, 0xbf, 0x7a, 0x7c, 0xbd, 0xaf, 0x12, 0x00, 0xc0, 0x3f,
  0x72, 0xe3, 0xdb, 0xbf, 0x25, 0x19, 0xbc, 0x3f, 0xed, 0x75, 0xc4, 0xe4,
  0xa6, 0xcd, 0xbe, 0xbf, 0x33, 0x23, 0xf8, 0x14, 0x8e, 0x11, 0xc0, 0xbf,
  0x10, 0xd4, 0xbf, 0x08, 0x30, 0x4f, 0xbd, 0x3f, 0x2f, 0xfc, 0xb9, 0x40,
  0x1a, 0x81, 0xc2, 0x3f, 0x1b, 0x57, 0x29, 0xc8, 0x59, 0x60, 0xbb, 0xbf,
  0xd7, 0x1b, 0x38, 0xe0, 0xd9, 0xb3, 0xc5, 0xbf, 0xfa, 0x90, 0x85, 0x56,
  0x44, 0xb2, 0xb8, 0x3f, 0x48, 0x3d, 0x3f, 0x71, 0xe4, 0xb0, 0xca, 0x3f,
  0xe1, 0x9a, 0x32, 0xfc, 0xf2, 0x54, 0xb4, 0xbf, 0x70, 0x98, 0x0d, 0xf1,
  0xf9, 0x02, 0xd4, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x23, 0xe1, 0xe9, 0xc1, 0xbf, 0xee, 0x68, 0x76, 0xf5,
  0x24, 0xa8, 0x81, 0xbf, 0xf2, 0x4b, 0xe7, 0x57, 0x2b, 0xe1, 0xc1, 0x3f,
  0x6b, 0x07, 0xd1, 0x5b, 0x1d, 0xb5, 0x91, 0x3f, 0xc9, 0xc8, 0xc3, 0x39,
  0x99, 0xcf, 0xc1, 0xbf, 0x96, 0xda, 0x56, 0x7d, 0xba, 0xb0, 0x9a, 0xbf,
  0x83, 0xed, 0x49, 0x15, 0xdb, 0xb4, 0xc1, 0x3f, 0x48, 0x2d, 0x51, 0x74,
  0xed, 0xea, 0xa1, 0x3f, 0x6d, 0x2d, 0x7c, 0x5c, 0x72, 0x90, 0xc1, 0xbf,
  0x8f, 0x50, 0x02, 0x03, 0xd5, 0x9a, 0xa6, 0xbf, 0xaf, 0x45, 0xe3, 0xfc,
  0xa7, 0x61, 0xc1, 0x3f, 0x08, 0x83, 0x70, 0x97, 0x61, 0x72, 0xab, 0x3f,
  0xe5, 0x51, 0xa6, 0xfe, 0x7c, 0x27, 0xc1, 0xbf, 0xb8, 0x9b, 0x52, 0x96,
  0x3d, 0x3f, 0xb0, 0xbf, 0x14, 0x44, 0x6b, 0x4a, 0x92, 0xe0, 0xc0, 0x3f,
  0x2a, 0x3c, 0x2b, 0x14, 0x02, 0xe8, 0xb2, 0x3f, 0xa5, 0xd4, 0xa5, 0xd1,
  0x01, 0x8b, 0xc0, 0xbf, 0x97, 0xf9, 0xdc, 0xb8, 0x0f, 0xbf, 0xb5, 0xbf,
  0x28, 0xd3, 0x65, 0xf8, 0x1d, 0x24, 0xc0, 0x3f, 0xdc, 0x44, 0x75, 0x6a,
  0x1a, 0xd5, 0xb8, 0x3f, 0xd6, 0x17, 0x7c, 0x8a, 0x00, 0x50, 0xbf, 0xbf,
  0x70, 0x18, 0xa6, 0xe6, 0xcf, 0x43, 0xbc, 0xbf, 0x3c, 0x76, 0x34, 0xd1,
  0x66, 0x21, 0xbe, 0x3f, 0x3c, 0x4a, 0xad, 0x91, 0xfc, 0x1a, 0xc0, 0x3f,
  0xfb, 0x16, 0x67, 0x8e, 0xe8, 0xa8, 0xbc, 0xbf, 0xc4, 0x38, 0xcf, 0xd6,
  0x9e, 0x7d, 0xc2, 0xbf, 0xff, 0x75, 0xcc, 0xe4, 0xf6, 0xc2, 0xba, 0x3f,
  0x2c, 0xdd, 0x13, 0x91, 0x91, 0xa1, 0xc5, 0x3f, 0x03, 0x0e, 0x03, 0xbc,
  0x8a, 0x22, 0xb8, 0xbf, 0x9e, 0xf7, 0x78, 0x78, 0x7d, 0x8b, 0xca, 0xbf,
  0xa3, 0xc7, 0x0f, 0x77, 0x47, 0xdd, 0xb3, 0x3f, 0xa3, 0xc7, 0x0f, 0x77,
  0x47, 0xdd, 0xd3, 0x3f, 0x7c, 0x05, 0x83, 0xcd, 0xef, 0xa5, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x30, 0x1f, 0xdc, 0x70, 0xbf, 0x43, 0x2e, 0x34, 0x83,
  0xe8, 0xa1, 0xc1, 0x3f, 0xaf, 0xcd, 0xdf, 0x5b, 0xc6, 0x55, 0x89, 0x3f,
  0xad, 0x38, 0x08, 0xfb, 0xc1, 0x95, 0xc1, 0xbf, 0x51, 0x6d, 0x36, 0x24,
  0x65, 0x30, 0x95, 0xbf, 0xe4, 0xa9, 0x89, 0x29, 0x49, 0x81, 0xc1, 0x3f,
  0x59, 0x76, 0x6f, 0xef, 0x39, 0xd4, 0x9d, 0x3f, 0x66, 0x20, 0xff, 0x4a,
  0x25, 0x64, 0xc1, 0xbf, 0xf5, 0xf1, 0x6c, 0x5d, 0x43, 0x52, 0xa3, 0xbf,
  0x92, 0x0d, 0x3e, 0xc8, 0xd1, 0x3d, 0xc1, 0x3f, 0xb1, 0xb7, 0xfd, 0xc0,
  0xe0, 0xd8, 0xa7, 0x3f, 0x32, 0x5e, 0x56, 0x5d, 0x94, 0x0d, 0xc1, 0xbf,
  0x97, 0x87, 0x84, 0x71, 0xee, 0x87, 0xac, 0xbf, 0x9c, 0x17, 0xf7, 0xc4,
  0x6d, 0xd2, 0xc0, 0x3f, 0xd3, 0x69, 0xf2, 0xd1, 0x00, 0xb6, 0xb0, 0x3f,
  0xa5, 0xd4, 0xa5, 0xd1, 0x01, 0x8b, 0xc0, 0xbf, 0xf5, 0x07, 0x1e, 0x15,
  0xd3, 0x4a, 0xb3, 0xbf, 0x71, 0xef, 0x4f, 0x4d, 0x71, 0x35, 0xc0, 0x3f,
  0xa9, 0x59, 0xc1, 0xae, 0xce, 0x0d, 0xb6, 0x3f, 0x40, 0x1b, 0x18, 0x78,
  0x35, 0x9e, 0xbf, 0xbf, 0xbe, 0xae, 0x33, 0xb7, 0x6b, 0x0f, 0xb9, 0xbf,
  0xc2, 0x20, 0x83, 0x15, 0x57, 0xa8, 0xbe, 0x3f, 0x3d, 0x93, 0xad, 0x55,
  0x07, 0x69, 0xbc, 0x3f, 0x65, 0xc0, 0xd5, 0xd1, 0x9d, 0x7d, 0xbd, 0xbf,
  0x08, 0x3e, 0xd6, 0xc1, 0x78, 0x22, 0xc0, 0xbf, 0x40, 0x12, 0x7b, 0xf8,
  0xf1, 0x0a, 0xbc, 0x3f, 0x12, 0x7c, 0x39, 0x3f, 0x01, 0x79, 0xc2, 0x3f,
  0xcc, 0xab, 0x85, 0xd4, 0x91, 0x2d, 0xba, 0xbf, 0xe1, 0x5b, 0xaf, 0xb9,
  0x0a, 0x8f, 0xc5, 0xbf, 0xd6, 0x81, 0x96, 0x45, 0x36, 0x9a, 0xb7, 0x3f,
  0x94, 0x6d, 0xa4, 0x78, 0xea, 0x66, 0xca, 0x3f, 0x2d, 0xc4, 0xc8, 0xad,
  0xd6, 0x6b, 0xb3, 0xbf, 0xdf, 0x53, 0x64, 0x0b, 0xed, 0xb8, 0xd3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0x29,
  0x00, 0x63, 0xc1, 0x3f, 0xd3, 0x02, 0xcd, 0x3d, 0x5f, 0x24, 0x80, 0x3f,
  0x2c, 0xca, 0xaf, 0x44, 0x80, 0x5b, 0xc1, 0xbf, 0x05, 0x79, 0x01, 0xee,
  0xe1, 0x2e, 0x90, 0xbf, 0xc2, 0xbe, 0x0b, 0x16, 0x63, 0x4c, 0xc1, 0x3f,
  0xca, 0x38, 0x49, 0x5d, 0x0d, 0x61, 0x98, 0x3f, 0x58, 0xff, 0x01, 0x0c,
  0x6c, 0x35, 0xc1, 0xbf, 0x8e, 0x1b, 0xdd, 0x57, 0x4e, 0x5a, 0xa0, 0xbf,
  0x47, 0x7c, 0x39, 0x9b, 0x3b, 0x16, 0xc1, 0x3f, 0x46, 0xf3, 0xcb, 0xf6,
  0x85, 0x9b, 0xa4, 0x3f, 0x48, 0xcf, 0x0b, 0xe0, 0x48, 0xee, 0xc0, 0xbf,
  0x88, 0x21, 0x22, 0xd3, 0x1b, 0xfc, 0xa8, 0xbf, 0x4f, 0xc3, 0xcd, 0xb0,
  0xd7, 0xbc, 0xc0, 0x3f, 0x61, 0xc1, 0x1c, 0x79, 0xc0, 0x85, 0xad, 0x3f,
  0x40, 0x3a, 0xa2, 0x66, 0xe9, 0x80, 0xc0, 0xbf, 0x7b, 0x42, 0xbf, 0x25,
  0x60, 0x22, 0xb1, 0xbf, 0x4d, 0x31, 0xaf, 0x52, 0x25, 0x39, 0xc0, 0x3f,
  0x6b, 0xf2, 0x3a, 0xbb, 0xac, 0xa4, 0xb3, 0x3f, 0x71, 0xf1, 0x0e, 0xaa,
  0x66, 0xc7, 0xbf, 0xbf, 0x31, 0x06, 0x19, 0x23, 0xfa, 0x54, 0xb6, 0xbf,
  0xf8, 0x3c, 0x4f, 0xdb, 0xfb, 0xfb, 0xbe, 0x3f, 0xe3, 0xeb, 0x1b, 0x0c,
  0x89, 0x43, 0xb9, 0x3f, 0x77, 0xac, 0x54, 0x9c, 0x8b, 0x08, 0xbe, 0xbf,
  0xde, 0x1b, 0xe8, 0x0f, 0x6b, 0x89, 0xbc, 0xbf, 0xd4, 0x28, 0x47, 0x94,
  0xaa, 0xe1, 0xbc, 0x3f, 0xc5, 0xd1, 0x6c, 0xe0, 0x3e, 0x28, 0xc0, 0x3f,
  0xec, 0x3f, 0x21, 0x61, 0xaa, 0x74, 0xbb, 0xbf, 0xde, 0xb6, 0xf6, 0x15,
  0x6a, 0x73, 0xc2, 0xbf, 0x05, 0xc7, 0xa2, 0x48, 0x8c, 0x9f, 0xb9, 0x3f,
  0x39, 0xda, 0x72, 0x23, 0x59, 0x7c, 0xc5, 0x3f, 0x41, 0x38, 0x9e, 0x57,
  0xb2, 0x18, 0xb7, 0xbf, 0xde, 0xb2, 0xd5, 0x21, 0x27, 0x43, 0xca, 0xbf,
  0xae, 0xf0, 0x88, 0xef, 0x21, 0x00, 0xb3, 0x3f, 0xea, 0xda, 0xd8, 0x44,
  0xd5, 0x95, 0xd3, 0x3f, 0x21, 0xe8, 0x69, 0xed, 0xbe, 0x24, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0xd8, 0xe3, 0xe8, 0x6e, 0x3f, 0x97, 0xf7, 0x3e, 0xe4,
  0x42, 0x21, 0xc1, 0xbf, 0xf3, 0x4e, 0x1f, 0x0a, 0x20, 0x38, 0x87, 0xbf,
  0x26, 0x98, 0x06, 0xf6, 0xc1, 0x16, 0xc1, 0x3f, 0x73, 0x2b, 0x85, 0x09,
  0x64, 0x69, 0x93, 0x3f, 0xba, 0xc4, 0xcf, 0xf0, 0x14, 0x05, 0xc1, 0xbf,
  0x10, 0x9e, 0x77, 0xb1, 0x55, 0x4f, 0x9b, 0xbf, 0xa7, 0xe3, 0x7c, 0xfe,
  0xf7, 0xeb, 0xc0, 0x3f, 0x73, 0x8b, 0x4e, 0x01, 0x98, 0xac, 0xa1, 0x3f,
  0x78, 0x21, 0x89, 0x88, 0x06, 0xcb, 0xc0, 0xbf, 0x5f, 0xde, 0x57, 0x72,
  0xf0, 0xc9, 0xa5, 0xbf, 0x74, 0x86, 0xbc, 0xb1, 0xb4, 0xa1, 0xc0, 0x3f,
  0x23, 0x25, 0xe9, 0xcd, 0x60, 0x07, 0xaa, 0x3f, 0x0a, 0x15, 0x80, 0x66,
  0x45, 0x6f, 0xc0, 0xbf, 0xa6, 0x3c, 0xb4, 0x2f, 0x5a, 0x6e, 0xae, 0xbf,
  0x38, 0x25, 0x5a, 0x4e, 0xbb, 0x32, 0xc0, 0x3f, 0x90, 0xad, 0x6c, 0x25,
  0x74, 0x85, 0xb1, 0x3f, 0x5c, 0x01, 0xce, 0x43, 0x83, 0xd5, 0xbf, 0xbf,
  0x4d, 0x9b, 0x6d, 0x8a, 0x81, 0xf6, 0xb3, 0xbf, 0x83, 0x00, 0xd2, 0xed,
  0x0e, 0x2b, 0xbf, 0x3f, 0x97, 0x96, 0x89, 0x83, 0x60, 0x95, 0xb6, 0x3f,
  0x1b, 0x9a, 0xf9, 0x27, 0x06, 0x61, 0xbe, 0xbf, 0xe0, 0xca, 0x20, 0x25,
  0x1e, 0x72, 0xb9, 0xbf, 0x98, 0x4e, 0x47, 0x95, 0x0f, 0x70, 0xbd, 0x3f,
  0x10, 0x14, 0x29, 0xf0, 0x84, 0xa5, 0xbc, 0x3f, 0xc1, 0x81, 0x73, 0x8c,
  0xfb, 0x4c, 0xbc, 0xbf, 0xae, 0x06, 0xfb, 0xfe, 0x82, 0x2c, 0xc0, 0xbf,
  0xba, 0x7f, 0xee, 0x22, 0x80, 0xe5, 0xba, 0x3f, 0x5c, 0xdc, 0x8d, 0x34,
  0xfc, 0x6c, 0xc2, 0x3f, 0xe4, 0x1c, 0x9d, 0x28, 0x58, 0x18, 0xb9, 0xbf,
  0x92, 0x8c, 0x10, 0x52, 0x8d, 0x69, 0xc5, 0xbf, 0x9f, 0x47, 0x55, 0xcb,
  0x79, 0x9d, 0xb6, 0x3f, 0xef, 0x4a, 0x5c, 0xa9, 0x2e, 0x20, 0xca, 0x3f,
  0x1a, 0xf9, 0x8c, 0xe2, 0xb7, 0x99, 0xb2, 0xbf, 0x9e, 0x00, 0x5a, 0x98,
  0xec, 0x73, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x20, 0x9a, 0x5c, 0xe7, 0xc0, 0xbf, 0xe4, 0x75, 0x17, 0x43,
  0x1e, 0xaa, 0x7d, 0xbf, 0xc1, 0x31, 0xde, 0x79, 0xd9, 0xe0, 0xc0, 0x3f,
  0x4b, 0xb9, 0x0a, 0xa6, 0x5b, 0xbb, 0x8d, 0x3f, 0xa3, 0x37, 0x3e, 0x73,
  0xbc, 0xd3, 0xc0, 0xbf, 0x8d, 0xf9, 0x1f, 0x10, 0x66, 0x62, 0x96, 0xbf,
  0xc2, 0x82, 0xb1, 0xbf, 0xd6, 0xbf, 0xc0, 0x3f, 0x16, 0x71, 0x8d, 0x16,
  0x55, 0x02, 0x9e, 0x3f, 0x61, 0x5c, 0x75, 0xfd, 0xde, 0xa4, 0xc0, 0xbf,
  0x4e, 0x9d, 0x21, 0x31, 0x20, 0xe4, 0xa2, 0xbf, 0xad, 0x95, 0xe5, 0xdf,
  0x6c, 0x82, 0xc0, 0x3f, 0x5b, 0x28, 0x02, 0x82, 0x4e, 0xe0, 0xa6, 0x3f,
  0x2a, 0x92, 0x6b, 0x94, 0xf2, 0x57, 0xc0, 0xbf, 0x78, 0xe4, 0xd3, 0x54,
  0x29, 0xfd, 0xaa, 0xbf, 0x0e, 0x01, 0x6d, 0xdd, 0xb2, 0x24, 0xc0, 0x3f,
  0xa4, 0x9f, 0x6d, 0xe8, 0xe9, 0x43, 0xaf, 0x3f, 0xc9, 0xbb, 0x5c, 0x67,
  0x64, 0xcf, 0xbf, 0xbf, 0x9b, 0xcb, 0xc2, 0xfc, 0x30, 0xe0, 0xb1, 0xbf,
  0x5f, 0x5e, 0x77, 0xfe, 0x3f, 0x3f, 0xbf, 0x3f, 0x1b, 0x65, 0x4f, 0xc4,
  0x24, 0x41, 0xb4, 0x3f, 0x2a, 0xbb, 0xf5, 0x29, 0x65, 0x95, 0xbe, 0xbf,
  0x1b, 0x60, 0xa3, 0xb7, 0xb5, 0xcf, 0xb6, 0xbf, 0xc3, 0xd8, 0x8e, 0x82,
  0xd7, 0xcc, 0xbd, 0x3f, 0xf7, 0xb4, 0xf7, 0xa5, 0xc0, 0x9b, 0xb9, 0x3f,
  0xa1, 0x7b, 0x92, 0xa1, 0x61, 0xde, 0xbc, 0xbf, 0xdf, 0x94, 0x8f, 0xf0,
  0xcc, 0xbd, 0xbc, 0xbf, 0x62, 0x21, 0x5c, 0x13, 0x0d, 0xbf, 0xbb, 0x3f,
  0x79, 0x13, 0x4b, 0x4b, 0x72, 0x2f, 0xc0, 0x3f, 0xda, 0x45, 0xb9, 0xd8,
  0xef, 0x5c, 0xba, 0xbf, 0x86, 0x4e, 0x5f, 0x9c, 0xd5, 0x65, 0xc2, 0xbf,
  0x42, 0x23, 0x4c, 0x87, 0x75, 0x97, 0xb8, 0x3f, 0x37, 0x4c, 0x4d, 0x11,
  0xb5, 0x56, 0xc5, 0x3f, 0x5c, 0x86, 0xea, 0xf3, 0x14, 0x28, 0xb6, 0xbf,
  0x2c, 0x0d, 0x3b, 0xf2, 0xfb, 0xfd, 0xc9, 0xbf, 0x03, 0x14, 0x10, 0xc9,
  0x32, 0x38, 0xb2, 0x3f, 0xc9, 0x0a, 0xfe, 0x23, 0x21, 0x53, 0xd3, 0x3f,
  0x00, 0xee, 0xa8, 0x0b, 0x0b, 0xae, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0x2c,
  0x30, 0x78, 0x6c, 0xbf, 0x93, 0xfb, 0x02, 0x4b, 0x01, 0xab, 0xc0, 0x3f,
  0x28, 0x40, 0xbb, 0xbf, 0xf1, 0x61, 0x85, 0x3f, 0xe8, 0x1b, 0xca, 0x05,
  0xda, 0xa1, 0xc0, 0xbf, 0xc4, 0xdf, 0x9a, 0x24, 0xc4, 0xde, 0x91, 0xbf,
  0xfb, 0xc2, 0x67, 0xb0, 0x76, 0x92, 0xc0, 0x3f, 0x1c, 0xa0, 0xed, 0xb4,
  0xc8, 0x20, 0x99, 0x3f, 0x54, 0xb5, 0xfe, 0xa2, 0xa2, 0x7c, 0xc0, 0xbf,
  0xc3, 0x67, 0x74, 0x45, 0x16, 0x40, 0xa0, 0xbf, 0x99, 0xb3, 0x28, 0x44,
  0x10, 0x60, 0xc0, 0x3f, 0x9e, 0xa2, 0x6a, 0x1a, 0xa2, 0x03, 0xa4, 0x3f,
  0x1a, 0xf5, 0x01, 0x99, 0x54, 0x3c, 0xc0, 0xbf, 0x24, 0x33, 0x4c, 0x74,
  0x0e, 0xe1, 0xa7, 0xbf, 0x26, 0xf4, 0x88, 0xa2, 0xe0, 0x10, 0xc0, 0x3f,
  0x66, 0x4e, 0x8f, 0x89, 0x9d, 0xdf, 0xab, 0x3f, 0x7d, 0x34, 0x68, 0x17,
  0xef, 0xb9, 0xbf, 0xbf, 0x3a, 0xcd, 0x1c, 0x7b, 0x2b, 0x04, 0xb0, 0xbf,
  0x5f, 0x5e, 0x77, 0xfe, 0x3f, 0x3f, 0xbf, 0x3f, 0x6e, 0x4d, 0x0d, 0x0f,
  0x6c, 0x33, 0xb2, 0x3f, 0xd3, 0x13, 0xc0, 0x87, 0x1b, 0xaf, 0xbe, 0xbf,
  0x7c, 0x24, 0xe9, 0x2e, 0x4f, 0x85, 0xb4, 0xbf, 0x1b, 0x59, 0xed, 0xcd,
  0xfc, 0x05, 0xbe, 0x3f, 0xb7, 0x2a, 0x69, 0x26, 0x97, 0x04, 0xb7, 0x3f,
  0xda, 0x99, 0x47, 0xe4, 0xfd, 0x3e, 0xbd, 0xbf, 0x11, 0x2a, 0xf2, 0x6f,
  0xf3, 0xc0, 0xb9, 0xbf, 0xa1, 0xf0, 0x70, 0x15, 0x0c, 0x53, 0xbc, 0x3f,
  0x57, 0x57, 0x5b, 0xdd, 0xab, 0xd2, 0xbc, 0x3f, 0x06, 0x4e, 0x88, 0xc8,
  0x67, 0x37, 0xbb, 0xbf, 0xee, 0xf8, 0x70, 0x1b, 0x34, 0x31, 0xc0, 0xbf,
  0x69, 0xcb, 0x52, 0xa7, 0x82, 0xda, 0xb9, 0x3f, 0x84, 0xcd, 0x20, 0x37,
  0x10, 0x5e, 0xc2, 0x3f, 0x41, 0x6a, 0x90, 0xe5, 0x70, 0x1c, 0xb8, 0xbf,
  0x8d, 0x79, 0xa4, 0xe8, 0xdb, 0x43, 0xc5, 0xbf, 0x39, 0x23, 0x17, 0xf0,
  0x17, 0xb8, 0xb5, 0x3f, 0x6d, 0x6c, 0x47, 0xac, 0x89, 0xdc, 0xc9, 0x3f,
  0x7f, 0xc9, 0xf6, 0x09, 0x37, 0xdb, 0xb1, 0xbf, 0xca, 0xc4, 0x19, 0x81,
  0x62, 0x33, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x70, 0xd9, 0x7b, 0x75, 0xc0, 0x3f, 0x0b, 0x62, 0xdc, 0x0f,
  0x8e, 0x61, 0x7b, 0x3f, 0xad, 0xdb, 0xba, 0x39, 0xc9, 0x6f, 0xc0, 0xbf,
  0x9c, 0xd4, 0xae, 0x77, 0xd8, 0x6f, 0x8b, 0xbf, 0x7a, 0x98, 0xb1, 0x16,
  0x52, 0x64, 0xc0, 0x3f, 0x28, 0x45, 0x4c, 0x3f, 0xfe, 0xa5, 0x94, 0x3f,
  0xd1, 0xdb, 0xbe, 0xcb, 0xf1, 0x52, 0xc0, 0xbf, 0xf0, 0x6a, 0x01, 0xf9,
  0x80, 0xaa, 0x9b, 0xbf, 0x2f, 0x26, 0xab, 0x20, 0x6f, 0x3b, 0xc0, 0x3f,
  0x12, 0x91, 0x67, 0xcd, 0x17, 0x67, 0xa1, 0x3f, 0x23, 0x1b, 0xf6, 0x4c,
  0x79, 0x1d, 0xc0, 0xbf, 0x5a, 0x07, 0xf1, 0x16, 0x7f, 0x0d, 0xa5, 0xbf,
  0x0c, 0x83, 0x2d, 0xea, 0x46, 0xf1, 0xbf, 0x3f, 0x5f, 0xde, 0x07, 0xe1,
  0x4f, 0xce, 0xa8, 0x3f, 0x68, 0x13, 0x10, 0x13, 0xbc, 0x98, 0xbf, 0xbf,
  0xe1, 0x32, 0xda, 0x9e, 0xa0, 0xb0, 0xac, 0xbf, 0x40, 0xdd, 0x97, 0x1b,
  0xda, 0x2f, 0xbf, 0x3f, 0xd0, 0x56, 0x83, 0x3a, 0xa6, 0x5e, 0xb0, 0x3f,
  0x21, 0xcd, 0x77, 0x4a, 0xb3, 0xb4, 0xbe, 0xbf, 0xc2, 0x95, 0x5a, 0x95,
  0xe0, 0x7f, 0xb2, 0xbf, 0x68, 0x4e, 0xdc, 0x23, 0xb8, 0x24, 0xbe, 0x3f,
  0x36, 0xd6, 0xea, 0x03, 0xa3, 0xc3, 0xb4, 0x3f, 0xde, 0xbd, 0x64, 0x0e,
  0x72, 0x7c, 0xbd, 0xbf, 0xa8, 0xaa, 0x45, 0x08, 0x8f, 0x34, 0xb7, 0xbf,
  0x28, 0xbb, 0xb2, 0xfd, 0x10, 0xb7, 0xbc, 0x3f, 0xd8, 0x0e, 0x08, 0x64,
  0x29, 0xe2, 0xb9, 0x3f, 0x19, 0x22, 0x3f, 0xb0, 0xa3, 0xcd, 0xbb, 0xbf,
  0xb0, 0x5c, 0xa7, 0x90, 0x7d, 0xe4, 0xbc, 0xbf, 0xca, 0x35, 0xbb, 0x2b,
  0x9f, 0xb5, 0xba, 0x3f, 0xbc, 0x5f, 0x95, 0xcb, 0xea, 0x31, 0xc0, 0x3f,
  0xad, 0x04, 0x09, 0xc5, 0xcc, 0x5d, 0xb9, 0xbf, 0xa0, 0x93, 0xd1, 0x75,
  0xc2, 0x55, 0xc2, 0xbf, 0x5b, 0xa9, 0x5c, 0xb5, 0xe1, 0xa6, 0xb7, 0x3f,
  0xc0, 0x61, 0x0f, 0x7a, 0x0b, 0x31, 0xc5, 0x3f, 0xbd, 0x65, 0x02, 0x3b,
  0x21, 0x4d, 0xb5, 0xbf, 0x1a, 0x35, 0x0e, 0x6c, 0xd2, 0xbb, 0xc9, 0xbf,
  0x09, 0x4f, 0x5f, 0xf1, 0x71, 0x82, 0xb1, 0x3f, 0x57, 0x68, 0x4a, 0x9c,
  0xa1, 0x14, 0xd3, 0x3f, 0x71, 0xec, 0x87, 0x5c, 0x7b, 0x40, 0xc0, 0x3f,
  0x00, 0x00, 0x80, 0xf5, 0x92, 0x55, 0x6a, 0x3f, 0xd2, 0x72, 0x90, 0x65,
  0xd0, 0x3d, 0xc0, 0xbf, 0x3f, 0x5f, 0x2c, 0x05, 0xaf, 0xc6, 0x83, 0xbf,
  0x1a, 0x9d, 0x1b, 0x95, 0xc7, 0x35, 0xc0, 0x3f, 0x8a, 0xa4, 0xa5, 0xd8,
  0xd8, 0x85, 0x90, 0x3f, 0x89, 0x15, 0x24, 0xcc, 0x48, 0x28, 0xc0, 0xbf,
  0xe7, 0x6b, 0xe6, 0x64, 0x25, 0x39, 0x97, 0xbf, 0x85, 0xa5, 0xb9, 0x99,
  0x2a, 0x15, 0xc0, 0x3f, 0x36, 0xe0, 0x4e, 0xad, 0xbe, 0x04, 0x9e, 0x3f,
  0xff, 0x8b, 0x18, 0x79, 0x60, 0xf8, 0xbf, 0xbf, 0x52, 0xd5, 0x63, 0x85,
  0x82, 0x78, 0xa2, 0xbf, 0xe3, 0xc9, 0xd7, 0x18, 0x0d, 0xba, 0xbf, 0x3f,
  0x95, 0x94, 0x91, 0x9b, 0xcc, 0x03, 0xa6, 0x3f, 0x10, 0xf6, 0x9d, 0xdc,
  0x7e, 0x6e, 0xbf, 0xbf, 0xd1, 0xed, 0xc8, 0xa4, 0xef, 0xa9, 0xa9, 0xbf,
  0x81, 0x0f, 0x07, 0x77, 0x96, 0x14, 0xbf, 0x3f, 0xe9, 0xf8, 0x8b, 0x29,
  0xdb, 0x71, 0xad, 0x3f, 0x1b, 0x54, 0xec, 0x4a, 0xde, 0xaa, 0xbe, 0xbf,
  0x7a, 0xdf, 0x26, 0x16, 0x21, 0xb2, 0xb0, 0xbf, 0xe6, 0xe2, 0xb3, 0xf5,
  0x6d, 0x2f, 0xbe, 0x3f, 0xca, 0x90, 0x8b, 0x6f, 0x33, 0xc6, 0xb2, 0x3f,
  0x4c, 0xd3, 0x4e, 0x0f, 0xbf, 0x9f, 0xbd, 0xbf, 0xc6, 0xa3, 0x3f, 0x33,
  0xaf, 0xfc, 0xb4, 0xbf, 0x77, 0x9b, 0x74, 0x14, 0x69, 0xf8, 0xbc, 0x3f,
  0x24, 0x26, 0xb9, 0x28, 0x17, 0x60, 0xb7, 0x3f, 0xda, 0xb4, 0xe2, 0x39,
  0xb1, 0x34, 0xbc, 0xbf, 0x51, 0x93, 0xd7, 0xad, 0xc7, 0xff, 0xb9, 0xbf,
  0xc2, 0x6a, 0xdf, 0x7d, 0xc6, 0x4d, 0xbb, 0x3f, 0x6b, 0x20, 0x12, 0xce,
  0x92, 0xf3, 0xbc, 0x3f, 0x84, 0x6c, 0x55, 0x66, 0x50, 0x39, 0xba, 0xbf,
  0x3d, 0xf3, 0x6c, 0x76, 0xb4, 0x31, 0xc0, 0xbf, 0xdc, 0x45, 0x08, 0x35,
  0x6c, 0xe6, 0xb8, 0x3f, 0x9e, 0x47, 0xa4, 0xd4, 0xff, 0x4c, 0xc2, 0x3f,
  0xbc, 0x35, 0x7c, 0x12, 0x69, 0x36, 0xb7, 0xbf, 0x56, 0xae, 0x0e, 0xd0,
  0x4b, 0x1e, 0xc5, 0xbf, 0x8f, 0x31, 0xcc, 0x71, 0xd8, 0xe6, 0xb4, 0x3f,
  0xe7, 0xff, 0x1b, 0xbd, 0xd0, 0x9b, 0xc9, 0x3f, 0xc2, 0xd0, 0x90, 0x9f,
  0x98, 0x2d, 0xb1, 0xbf, 0xe7, 0x66, 0x8f, 0x92, 0xd0, 0xf6, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x9a, 0x8d,
  0x25, 0x0c, 0xc0, 0xbf, 0xf6, 0x0e, 0x62, 0xe3, 0x57, 0x60, 0x79, 0xbf,
  0x7f, 0x41, 0xac, 0xa8, 0x20, 0x07, 0xc0, 0x3f, 0x49, 0xd2, 0x0c, 0xaf,
  0x4d, 0x6c, 0x89, 0x3f, 0x85, 0x40, 0x79, 0x49, 0x11, 0xfa, 0xbf, 0xbf,
  0x44, 0x1b, 0xa8, 0xfb, 0x5c, 0x20, 0x93, 0xbf, 0x6d, 0x34, 0xd8, 0xdd,
  0x80, 0xdb, 0xbf, 0x3f, 0xe5, 0xa0, 0x53, 0x7d, 0x45, 0x9d, 0x99, 0x3f,
  0xea, 0x29, 0x51, 0x9d, 0x35, 0xb2, 0xbf, 0xbf, 0xac, 0x1e, 0x6f, 0xc3,
  0x05, 0x1a, 0xa0, 0xbf, 0xcc, 0xde, 0xd0, 0x91, 0xb0, 0x7d, 0xbf, 0x3f,
  0x4e, 0xd6, 0x3c, 0xb3, 0x60, 0x76, 0xa3, 0x3f, 0xe5, 0xaf, 0x07, 0xf3,
  0x47, 0x3d, 0xbf, 0xbf, 0x43, 0x88, 0xb4, 0xa2, 0x5f, 0xe8, 0xa6, 0xbf,
  0xd4, 0xd4, 0xad, 0x09, 0x1e, 0xf0, 0xbe, 0x3f, 0x6a, 0x31, 0x4e, 0xbb,
  0x91, 0x75, 0xaa, 0x3f, 0x26, 0x3e, 0x38, 0x17, 0x14, 0x95, 0xbe, 0xbf,
  0x85, 0xa6, 0xbc, 0xa5, 0xc3, 0x24, 0xae, 0xbf, 0x7d, 0x92, 0xe0, 0x5b,
  0xb7, 0x2a, 0xbe, 0x3f, 0x83, 0x2b, 0x24, 0xf6, 0x41, 0xff, 0xb0, 0x3f,
  0x80, 0x0e, 0x75, 0x12, 0x25, 0xaf, 0xbd, 0xbf, 0xb9, 0x31, 0x82, 0x50,
  0xf6, 0x06, 0xb3, 0xbf, 0x2a, 0x7c, 0x7c, 0xee, 0xdf, 0x1f, 0xbd, 0x3f,
  0xeb, 0x5d, 0x69, 0x1a, 0xf2, 0x30, 0xb5, 0x3f, 0x06, 0x87, 0xe5, 0x40,
  0x8d, 0x79, 0xbc, 0xbf, 0x8f, 0x9c, 0x59, 0x33, 0x9b, 0x87, 0xb7, 0xbf,
  0xf5, 0x3c, 0x63, 0xde, 0x86, 0xb7, 0xbb, 0x3f, 0xdd, 0x2e, 0x2d, 0xae,
  0x27, 0x1a, 0xba, 0x3f, 0x3f, 0xa3, 0xa8, 0xdb, 0x1a, 0xd3, 0xba, 0xbf,
  0x31, 0xae, 0x6f, 0xd0, 0x32, 0x00, 0xbd, 0xbf, 0xf3, 0x81, 0x38, 0x3d,
  0x21, 0xc2, 0xb9, 0x3f, 0xf3, 0x05, 0x62, 0x8f, 0xab, 0x30, 0xc0, 0x3f,
  0x87, 0x41, 0x78, 0xae, 0x07, 0x74, 0xb8, 0xbf, 0x0b, 0x14, 0xfb, 0x48,
  0xd9, 0x43, 0xc2, 0xbf, 0x80, 0x55, 0x6c, 0xa8, 0xb0, 0xca, 0xb6, 0x3f,
  0xbb, 0x85, 0x31, 0x9e, 0xa3, 0x0b, 0xc5, 0x3f, 0xd1, 0x6e, 0x19, 0x45,
  0xed, 0x84, 0xb4, 0xbf, 0x2c, 0x99, 0xe7, 0x2f, 0x7f, 0x7c, 0xc9, 0xbf,
  0x33, 0x71, 0x94, 0x1e, 0x67, 0xdc, 0xb0, 0x3f, 0x93, 0xce, 0xb5, 0x92,
  0xe2, 0xd9, 0xd2, 0x3f, 0x16, 0xb3, 0xd8, 0x1f, 0xe4, 0xb5, 0xbf, 0xbf,
  0x00, 0x00, 0x40, 0x76, 0x08, 0x74, 0x68, 0xbf, 0xcc, 0x82, 0xcd, 0xee,
  0x2c, 0xb1, 0xbf, 0x3f, 0x5e, 0x55, 0xaa, 0x60, 0x7e, 0x5c, 0x82, 0x3f,
  0x60, 0x16, 0x83, 0xae, 0xfa, 0xa2, 0xbf, 0xbf, 0x39, 0x3b, 0x9e, 0xd1,
  0x8b, 0xac, 0x8e, 0xbf, 0x20, 0x6f, 0xc7, 0xd1, 0x26, 0x8b, 0xbf, 0x3f,
  0x41, 0xb0, 0xd5, 0xf5, 0x60, 0x8c, 0x95, 0x3f, 0xac, 0xd0, 0xee, 0x4d,
  0x6f, 0x69, 0xbf, 0xbf, 0x2f, 0x5b, 0xa1, 0xb4, 0xca, 0xd6, 0x9b, 0xbf,
  0xfe, 0x42, 0xc6, 0xbe, 0x73, 0x3d, 0xbf, 0x3f, 0x8c, 0x7a, 0xc8, 0x35,
  0x32, 0x1e, 0xa1, 0x3f, 0xf8, 0x74, 0xd7, 0x03, 0xb1, 0x06, 0xbf, 0xbf,
  0xad, 0x84, 0xbd, 0x61, 0x7e, 0x62, 0xa4, 0xbf, 0xf9, 0x2c, 0xd2, 0xe0,
  0x7a, 0xc4, 0xbe, 0x3f, 0xf5, 0x9f, 0x18, 0x14, 0xd6, 0xbc, 0xa7, 0x3f,
  0xd3, 0xbe, 0xd2, 0xe5, 0xf2, 0x75, 0xbe, 0xbf, 0xb0, 0x76, 0x55, 0x67,
  0xa9, 0x32, 0xab, 0xbf, 0xf3, 0x08, 0xae, 0x76, 0xfb, 0x19, 0xbe, 0x3f,
  0xfc, 0x46, 0x21, 0x8b, 0xa5, 0xca, 0xae, 0x3f, 0x80, 0x0e, 0x75, 0x12,
  0x25, 0xaf, 0xbd, 0xbf, 0x89, 0x18, 0xb6, 0xd8, 0x9b, 0x46, 0xb1, 0xbf,
  0x6e, 0x9c, 0x54, 0xc0, 0x92, 0x33, 0xbd, 0x3f, 0xe5, 0x4a, 0xed, 0x64,
  0xaa, 0x42, 0xb3, 0x3f, 0xed, 0x7d, 0x2e, 0x47, 0xd0, 0xa4, 0xbc, 0xbf,
  0x17, 0x3b, 0xdf, 0xca, 0xdb, 0x60, 0xb5, 0xbf, 0xdb, 0x88, 0xf7, 0x81,
  0x90, 0xff, 0xbb, 0x3f, 0x1c, 0xc7, 0xe4, 0xa1, 0x7a, 0xab, 0xb7, 0x3f,
  0x80, 0x6d, 0x89, 0x44, 0x41, 0x3f, 0xbb, 0xbf, 0xe5, 0x36, 0xe9, 0x96,
  0x98, 0x31, 0xba, 0xbf, 0xbe, 0x5d, 0xfb, 0x9b, 0x4e, 0x5d, 0xba, 0x3f,
  0xf8, 0x15, 0xdc, 0x97, 0x9c, 0x0a, 0xbd, 0x3f, 0xa3, 0x6c, 0x32, 0x25,
  0xbf, 0x4f, 0xb9, 0xbf, 0x49, 0x54, 0x01, 0x64, 0xe7, 0x2e, 0xc0, 0xbf,
  0x16, 0x77, 0x9c, 0xa8, 0x4d, 0x06, 0xb8, 0x3f, 0x84, 0x85, 0x82, 0x9d,
  0x5d, 0x3a, 0xc2, 0x3f, 0x9c, 0x19, 0x2e, 0xbe, 0x69, 0x63, 0xb6, 0xbf,
  0x48, 0xf0, 0xa7, 0x76, 0x18, 0xf9, 0xc4, 0xbf, 0x8f, 0x74, 0x94, 0x8f,
  0x16, 0x27, 0xb4, 0x3f, 0x94, 0x10, 0x54, 0x64, 0xd8, 0x5d, 0xc9, 0x3f,
  0x90, 0x55, 0x32, 0x98, 0x9f, 0x8e, 0xb0, 0xbf, 0x3c, 0x96, 0x76, 0xc2,
  0xcb, 0xbd, 0xd2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x82, 0xd7, 0xaa, 0x54, 0xbf, 0x3f, 0x01, 0x38, 0xa0, 0x08,
  0xdb, 0x9a, 0x77, 0x3f, 0x38, 0xa7, 0xf2, 0x33, 0xc5, 0x4b, 0xbf, 0xbf,
  0xbd, 0xb8, 0x4c, 0xc8, 0xf3, 0xa4, 0x87, 0xbf, 0xe8, 0x1b, 0xf1, 0x0a,
  0xe3, 0x39, 0xbf, 0x3f, 0xd8, 0xb0, 0x33, 0x1c, 0x7a, 0xc8, 0x91, 0x3f,
  0x7a, 0x75, 0x5a, 0xb1, 0xd5, 0x1e, 0xbf, 0xbf, 0xb7, 0x2e, 0xe5, 0x69,
  0x33, 0xce, 0x97, 0xbf, 0xc9, 0x26, 0xa6, 0xcf, 0x54, 0xfa, 0xbe, 0x3f,
  0x61, 0x12, 0x4c, 0x9d, 0x99, 0xe9, 0x9d, 0x3f, 0xc0, 0x2a, 0xe8, 0x56,
  0xfb, 0xcb, 0xbe, 0xbf, 0xb3, 0x54, 0xfe, 0x19, 0xa7, 0x10, 0xa2, 0xbf,
  0x7b, 0x41, 0x04, 0x03, 0x43, 0x93, 0xbe, 0x3f, 0xe3, 0xa7, 0x3f, 0x5b,
  0x72, 0x3e, 0xa5, 0x3f, 0xa0, 0x17, 0xff, 0xf2, 0x7d, 0x4f, 0xbe, 0xbf,
  0xc0, 0x4b, 0x99, 0x91, 0x9e, 0x82, 0xa8, 0xbf, 0x0a, 0xae, 0x4c, 0x9d,
  0xcd, 0xff, 0xbd, 0x3f, 0xb7, 0xf5, 0x3a, 0xfd, 0x7f, 0xe2, 0xab, 0x3f,
  0x97, 0x35, 0xfa, 0xfa, 0x15, 0xa3, 0xbd, 0xbf, 0xc4, 0x89, 0x87, 0x37,
  0xa7, 0x64, 0xaf, 0xbf, 0x86, 0x92, 0x4d, 0x12, 0xeb, 0x37, 0xbd, 0x3f,
  0x36, 0x1a, 0xb4, 0x64, 0xb1, 0x88, 0xb1, 0x3f, 0xfd, 0x68, 0x66, 0xd3,
  0x75, 0xbc, 0xbc, 0xbf, 0xed, 0x67, 0x7e, 0x8d, 0xc2, 0x79, 0xb3, 0xbf,
  0x64, 0xd8, 0x3b, 0x04, 0x4b, 0x2e, 0xbc, 0x3f, 0x97, 0xc3, 0x2d, 0xf4,
  0xcf, 0x8c, 0xb5, 0x3f, 0x3b, 0xd0, 0x12, 0xba, 0x2a, 0x8a, 0xbb, 0xbf,
  0x61, 0x56, 0xa4, 0x5c, 0x0a, 0xcc, 0xb7, 0xbf, 0xc7, 0x5f, 0x11, 0x29,
  0x96, 0xcb, 0xba, 0x3f, 0x49, 0xec, 0x71, 0xc6, 0x60, 0x46, 0xba, 0x3f,
  0x7c, 0x05, 0x52, 0x44, 0x16, 0xec, 0xb9, 0xbf, 0x83, 0x7f, 0x9a, 0x03,
  0x08, 0x13, 0xbd, 0xbf, 0x00, 0xbb, 0xef, 0x74, 0xde, 0xe1, 0xb8, 0x3f,
  0x38, 0x17, 0x1a, 0x89, 0x7c, 0x2c, 0xc0, 0x3f, 0xce, 0xd0, 0x66, 0x86,
  0xf3, 0x9c, 0xb7, 0xbf, 0x10, 0x7d, 0xa5, 0xbf, 0x99, 0x30, 0xc2, 0xbf,
  0x07, 0x2b, 0x37, 0x62, 0x4c, 0x00, 0xb6, 0x3f, 0x14, 0x9c, 0xe7, 0xf6,
  0xae, 0xe6, 0xc4, 0x3f, 0x20, 0x0d, 0x98, 0x8b, 0x11, 0xcd, 0xb3, 0xbf,
  0xea, 0xfb, 0x88, 0x11, 0xd7, 0x3f, 0xc9, 0xbf, 0xcb, 0x24, 0x31, 0xa7,
  0x09, 0x44, 0xb0, 0x3f, 0x2b, 0xdf, 0xc2, 0x26, 0x81, 0xa2, 0xd2, 0x3f,
  0x58, 0x56, 0xdc, 0xe3, 0xff, 0xf8, 0xbe, 0x3f, 0x00, 0x00, 0x30, 0x6e,
  0x36, 0xc9, 0x66, 0x3f, 0x33, 0xe2, 0xc3, 0xc2, 0xce, 0xf4, 0xbe, 0xbf,
  0xc9, 0x99, 0x35, 0xde, 0x8b, 0x1b, 0x81, 0xbf, 0xbb, 0x17, 0xfc, 0x1e,
  0x31, 0xe8, 0xbe, 0x3f, 0x25, 0xf1, 0x56, 0xf0, 0xd2, 0x92, 0x8c, 0x3f,
  0x61, 0xaa, 0xbb, 0xd4, 0x07, 0xd3, 0xbe, 0xbf, 0x21, 0x62, 0xcf, 0xe1,
  0xf4, 0x10, 0x94, 0xbf, 0x57, 0x61, 0xd0, 0xad, 0x1d, 0xb5, 0xbe, 0x3f,
  0x58, 0xf7, 0xe7, 0x5a, 0xa0, 0xe9, 0x99, 0x3f, 0xe3, 0x5e, 0xdc, 0x4b,
  0x25, 0x8e, 0xbe, 0xbf, 0x3a, 0x04, 0x9f, 0x02, 0x23, 0xd9, 0x9f, 0xbf,
  0x65, 0x41, 0x86, 0xfc, 0xb5, 0x5d, 0xbe, 0x3f, 0xed, 0x57, 0x41, 0x69,
  0xf3, 0xf2, 0xa2, 0x3f, 0x2b, 0x7d, 0xfb, 0x2a, 0x47, 0x23, 0xbe, 0xbf,
  0xe5, 0xf1, 0x01, 0x9f, 0xa5, 0x0b, 0xa6, 0xbf, 0xb1, 0x04, 0x9b, 0xf7,
  0x29, 0xde, 0xbd, 0x3f, 0xfe, 0x8d, 0x26, 0xf9, 0xfe, 0x3a, 0xa9, 0x3f,
  0x70, 0x7f, 0x50, 0x3d, 0x80, 0x8d, 0xbd, 0xbf, 0x91, 0x3d, 0xfb, 0x92,
  0x3a, 0x86, 0xac, 0xbf, 0x07, 0x68, 0x72, 0xe3, 0x2f, 0x30, 0xbd, 0x3f,
  0x99, 0xe3, 0x1d, 0xe7, 0xce, 0xf3, 0xaf, 0x3f, 0x17, 0x4b, 0x21, 0xac,
  0xd0, 0xc4, 0xbc, 0xbf, 0x51, 0xed, 0x32, 0x14, 0xf7, 0xc5, 0xb1, 0xbf,
  0xb0, 0xde, 0xc4, 0x7e, 0x91, 0x49, 0xbc, 0x3f, 0xda, 0x68, 0x34, 0x40,
  0xa5, 0xac, 0xb3, 0x3f, 0x24, 0x11, 0x2c, 0x03, 0x10, 0xbc, 0xbb, 0xbf,
  0xb0, 0xa0, 0x5a, 0x82, 0x27, 0xb5, 0xb5, 0xbf, 0xd3, 0x76, 0xcc, 0x35,
  0x19, 0x19, 0xbb, 0x3f, 0xa9, 0x5f, 0xea, 0x1a, 0x96, 0xe9, 0xb7, 0x3f,
  0x1a, 0x40, 0x57, 0x0f, 0x41, 0x5c, 0xba, 0xbf, 0xa3, 0x6c, 0x0b, 0xee,
  0xbe, 0x58, 0xba, 0xbf, 0xae, 0x9a, 0x3c, 0x62, 0x2c, 0x7f, 0xb9, 0x3f,
  0xc5, 0x90, 0xe8, 0xc0, 0xa6, 0x19, 0xbd, 0x3f, 0x32, 0xd8, 0x40, 0xb0,
  0x39, 0x78, 0xb8, 0xbf, 0x96, 0xb5, 0x20, 0x37, 0x7d, 0x29, 0xc0, 0xbf,
  0xc1, 0x82, 0xda, 0xdc, 0xb4, 0x37, 0xb7, 0x3f, 0x4e, 0x99, 0xf0, 0x00,
  0x99, 0x26, 0xc2, 0x3f, 0xd6, 0x6a, 0xaa, 0xb1, 0x16, 0xa1, 0xb5, 0xbf,
  0x29, 0x8e, 0x01, 0xed, 0x6a, 0xd4, 0xc4, 0xbf, 0x88, 0xda, 0x3f, 0x23,
  0xa1, 0x76, 0xb3, 0x3f, 0xe8, 0x4a, 0xb5, 0x0b, 0x76, 0x22, 0xc9, 0x3f,
  0x16, 0xa9, 0x3f, 0x7f, 0xe3, 0xf8, 0xaf, 0xbf, 0x11, 0x59, 0xce, 0x8e,
  0xf8, 0x87, 0xd2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x80, 0x10, 0x24, 0x61, 0x9e, 0xbe, 0xbf, 0x90, 0x98, 0x3f, 0xdb,
  0xca, 0x07, 0x76, 0xbf, 0xf5, 0x0e, 0xaa, 0x2b, 0x73, 0x96, 0xbe, 0x3f,
  0x9a, 0xe2, 0x79, 0x13, 0x62, 0x10, 0x86, 0x3f, 0xb7, 0x04, 0x1d, 0xa4,
  0x84, 0x86, 0xbe, 0xbf, 0x5a, 0xa2, 0x5a, 0xbe, 0x22, 0x97, 0x90, 0xbf,
  0x4d, 0xc8, 0xc2, 0xb4, 0x6f, 0x6e, 0xbe, 0x3f, 0x41, 0x7c, 0x8a, 0xc4,
  0x69, 0x33, 0x96, 0x3f, 0x2d, 0x9b, 0x05, 0xdf, 0xf9, 0x4d, 0xbe, 0xbf,
  0xab, 0x1e, 0x54, 0x20, 0x04, 0xe2, 0x9b, 0xbf, 0x96, 0x30, 0x05, 0xc4,
  0xd1, 0x24, 0xbe, 0x3f, 0x22, 0x4e, 0x4d, 0x27, 0x3a, 0xd4, 0xa0, 0x3f,
  0x6f, 0xa7, 0x61, 0xe2, 0x8b, 0xf2, 0xbd, 0xbf, 0x61, 0x15, 0xee, 0xcb,
  0x79, 0xc6, 0xa3, 0xbf, 0x4b, 0x28, 0xb7, 0xfe, 0x9d, 0xb6, 0xbd, 0x3f,
  0xe6, 0x28, 0xcb, 0x9c, 0x59, 0xcb, 0xa6, 0x3f, 0x19, 0x3a, 0x15, 0xc0,
  0x58, 0x70, 0xbd, 0xbf, 0xfd, 0x1b, 0x92, 0xda, 0x19, 0xe7, 0xa9, 0xbf,
  0xd8, 0xae, 0xf5, 0xc9, 0xde, 0x1e, 0xbd, 0x3f, 0xd8, 0xae, 0xf5, 0xc9,
  0xde, 0x1e, 0xad, 0x3f, 0x2b, 0x93, 0x99, 0x36, 0x18, 0xc1, 0xbc, 0xbf,
  0xbf, 0x06, 0x4a, 0x73, 0x83, 0x3c, 0xb0, 0xbf, 0xa7, 0xcb, 0x17, 0xa9,
  0xa0, 0x55, 0xbc, 0x3f, 0x8a, 0x55, 0xde, 0x09, 0xd5, 0xfe, 0xb1, 0x3f,
  0x76, 0x62, 0x6c, 0x03, 0xad, 0xda, 0xbb, 0xbf, 0x78, 0x60, 0x6e, 0x20,
  0xae, 0xdb, 0xb3, 0xbf, 0xfb, 0x9f, 0x67, 0xab, 0xe3, 0x4d, 0xbb, 0x3f,
  0x5e, 0x26, 0xc6, 0xfd, 0x31, 0xda, 0xb5, 0x3f, 0x30, 0xce, 0xbd, 0x2f,
  0x1e, 0xac, 0xba, 0xbf, 0xd9, 0x1c, 0xb6, 0x8e, 0x61, 0x04, 0xb8, 0xbf,
  0x7d, 0x3e, 0xcd, 0xb5, 0x02, 0xf1, 0xb9, 0x3f, 0x69, 0x0f, 0x38, 0x0c,
  0xeb, 0x68, 0xba, 0x3f, 0x54, 0x84, 0x3d, 0xf4, 0x50, 0x16, 0xb9, 0xbf,
  0xe4, 0x34, 0x27, 0x16, 0xa5, 0x1e, 0xbd, 0xbf, 0xbb, 0x5f, 0x28, 0xe9,
  0x90, 0x12, 0xb8, 0x3f, 0xdb, 0x0b, 0xb3, 0x98, 0xf9, 0x25, 0xc0, 0x3f,
  0xa1, 0x73, 0x60, 0xd0, 0x52, 0xd6, 0xb6, 0xbf, 0xb5, 0xee, 0x7a, 0x4e,
  0x65, 0x1c, 0xc2, 0xbf, 0xe5, 0x90, 0xd2, 0x36, 0x8c, 0x45, 0xb5, 0x3f,
  0x91, 0x89, 0xf5, 0x76, 0x4f, 0xc2, 0xc4, 0x3f, 0x22, 0xa3, 0xea, 0x56,
  0x8d, 0x23, 0xb3, 0xbf, 0x3b, 0x9f, 0x30, 0x48, 0xb0, 0x05, 0xc9, 0xbf,
  0xf4, 0x90, 0x5a, 0x55, 0x51, 0x6f, 0xaf, 0x3f, 0x4b, 0x5a, 0x79, 0x81,
  0x28, 0x6e, 0xd2, 0x3f, 0xaf, 0x9e, 0x29, 0x27, 0xb6, 0x48, 0xbe, 0xbf,
  0x00, 0x00, 0x38, 0x24, 0xc9, 0x4c, 0x65, 0xbf, 0x36, 0x91, 0xbf, 0x21,
  0xf7, 0x44, 0xbe, 0x3f, 0x02, 0xf6, 0x75, 0xac, 0x19, 0xfb, 0x7f, 0x3f,
  0x85, 0xb1, 0x87, 0xb2, 0xb1, 0x39, 0xbe, 0xbf, 0x5d, 0x0f, 0x41, 0x0a,
  0xe2, 0xb3, 0x8a, 0xbf, 0x2a, 0x14, 0x4b, 0x73, 0xcc, 0x26, 0xbe, 0x3f,
  0x7b, 0xe5, 0x2e, 0x1d, 0x41, 0xbf, 0x92, 0x3f, 0x26, 0x65, 0x24, 0x15,
  0x1c, 0x0c, 0xbe, 0xbf, 0x20, 0x58, 0x40, 0x90, 0x20, 0x33, 0x98, 0xbf,
  0x3c, 0x14, 0x6a, 0xd5, 0x61, 0xe9, 0xbd, 0x3f, 0xa3, 0xa8, 0xa4, 0x17,
  0x5b, 0xba, 0x9d, 0x3f, 0x7e, 0x63, 0x1f, 0x29, 0x49, 0xbe, 0xbd, 0xbf,
  0x67, 0xa9, 0xef, 0x98, 0x22, 0xad, 0xa1, 0xbf, 0xd3, 0xcb, 0x1c, 0x6c,
  0x64, 0x8a, 0xbd, 0x3f, 0x51, 0xc9, 0xec, 0x91, 0x76, 0x8c, 0xa4, 0x3f,
  0x5e, 0xca, 0x35, 0x46, 0x28, 0x4d, 0xbd, 0xbf, 0x8f, 0x9e, 0xe8, 0x71,
  0xad, 0x7e, 0xa7, 0xbf, 0xce, 0xb4, 0x79, 0x50, 0xe5, 0x05, 0xbd, 0x3f,
  0x49, 0xe6, 0x84, 0x12, 0xf3, 0x87, 0xaa, 0x3f, 0xc7, 0x8b, 0x42, 0x46,
  0xbf, 0xb3, 0xbc, 0xbf, 0x48, 0x64, 0xef, 0xdb, 0x56, 0xad, 0xad, 0xbf,
  0xa7, 0xcb, 0x17, 0xa9, 0xa0, 0x55, 0xbc, 0x3f, 0x10, 0xf3, 0x15, 0x91,
  0x90, 0x7a, 0xb0, 0x3f, 0x46, 0xfc, 0xdb, 0x15, 0x29, 0xea, 0xbb, 0xbf,
  0x8b, 0xad, 0xec, 0x9f, 0xa8, 0x33, 0xb2, 0xbf, 0x33, 0x13, 0xe4, 0x63,
  0x93, 0x6f, 0xbb, 0x3f, 0x71, 0xe2, 0x63, 0x5a, 0x2f, 0x07, 0xb4, 0x3f,
  0xfb, 0x9d, 0x67, 0x8e, 0x8e, 0xe3, 0xba, 0xbf, 0x01, 0x14, 0x33, 0xb7,
  0x36, 0xfc, 0xb5, 0xbf, 0x2f, 0x42, 0xc7, 0x60, 0x00, 0x43, 0xba, 0x3f,
  0x53, 0xe3, 0x70, 0x64, 0xa9, 0x1c, 0xb8, 0x3f, 0xd7, 0xb9, 0x9a, 0x99,
  0xa0, 0x89, 0xb9, 0xbf, 0xce, 0xd8, 0x85, 0x42, 0x17, 0x77, 0xba, 0xbf,
  0xd8, 0x74, 0xed, 0xe3, 0x48, 0xb1, 0xb8, 0x3f, 0x17, 0x8c, 0x53, 0x90,
  0x2a, 0x22, 0xbd, 0x3f, 0x53, 0x12, 0xb5, 0x33, 0xa9, 0xb0, 0xb7, 0xbf,
  0xe1, 0x24, 0x92, 0x0d, 0x00, 0x22, 0xc0, 0xbf, 0x4b, 0x62, 0xce, 0x85,
  0x93, 0x78, 0xb6, 0x3f, 0xda, 0x80, 0x04, 0x60, 0x07, 0x12, 0xc2, 0x3f,
  0x05, 0x46, 0x83, 0x5b, 0x75, 0xed, 0xb4, 0xbf, 0x86, 0xa0, 0x0f, 0x1d,
  0x5f, 0xb0, 0xc4, 0xbf, 0x4b, 0x0a, 0xe5, 0xb6, 0xa2, 0xd3, 0xb2, 0x3f,
  0x1c, 0x12, 0x56, 0xe0, 0x80, 0xe9, 0xc8, 0x3f, 0x2b, 0xe0, 0x51, 0x26,
  0x06, 0xeb, 0xae, 0xbf, 0x96, 0xa1, 0xca, 0x2c, 0x08, 0x55, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0xee, 0xda,
  0xfa, 0xf3, 0xbd, 0x3f, 0x22, 0x85, 0x61, 0x16, 0xa3, 0x9f, 0x74, 0x3f,
  0x5a, 0x09, 0xef, 0x6a, 0xe0, 0xec, 0xbd, 0xbf, 0x45, 0x6a, 0x7e, 0xb5,
  0xff, 0xa6, 0x84, 0xbf, 0x80, 0xe8, 0x51, 0x4d, 0x9c, 0xde, 0xbd, 0x3f,
  0x85, 0x30, 0xa6, 0x44, 0x13, 0x0d, 0x8f, 0x3f, 0xb7, 0x44, 0x89, 0x86,
  0x0f, 0xc9, 0xbd, 0xbf, 0xc9, 0xf5, 0x70, 0xf7, 0xf7, 0xc4, 0x94, 0xbf,
  0x11, 0x50, 0x09, 0x53, 0x0a, 0xac, 0xbd, 0x3f, 0x7a, 0xc6, 0xac, 0x5b,
  0x04, 0x13, 0x9a, 0x3f, 0x9b, 0x01, 0x76, 0x7f, 0x4a, 0x87, 0xbd, 0xbf,
  0x64, 0xad, 0x5d, 0xb9, 0x4e, 0x75, 0x9f, 0xbf, 0xf7, 0x8d, 0xa7, 0x01,
  0x79, 0x5a, 0xbd, 0x3f, 0xf1, 0xf9, 0x6c, 0x8a, 0x81, 0x78, 0xa2, 0x3f,
  0xdf, 0xad, 0x00, 0x9f, 0x26, 0x25, 0xbd, 0xbf, 0xe4, 0x5b, 0xfc, 0xb8,
  0x04, 0x46, 0xa5, 0xbf, 0xf0, 0xc9, 0x7b, 0x52, 0xc7, 0xe6, 0xbc, 0x3f,
  0x74, 0x65, 0x14, 0x56, 0xa2, 0x26, 0xa8, 0x3f, 0x40, 0x5f, 0x9d, 0xfd,
  0xab, 0x9e, 0xbc, 0xbf, 0xba, 0x54, 0xc1, 0xb1, 0x73, 0x1e, 0xab, 0xbf,
  0xac, 0xdb, 0x4b, 0xb2, 0xf9, 0x4b, 0xbc, 0x3f, 0x29, 0xe4, 0x75, 0x0c,
  0x75, 0x32, 0xae, 0x3f, 0xf0, 0x62, 0xb0, 0x80, 0x9d, 0xed, 0xbb, 0xbf,
  0xe0, 0x33, 0xf0, 0x16, 0x6d, 0xb4, 0xb0, 0xbf, 0xf5, 0xad, 0x98, 0x0e,
  0x3b, 0x82, 0xbb, 0x3f, 0x92, 0xbf, 0xa7, 0xbc, 0xc5, 0x64, 0xb2, 0x3f,
  0xb7, 0x05, 0xe6, 0x1c, 0x13, 0x08, 0xbb, 0xbf, 0x00, 0x59, 0x34, 0xcc,
  0x72, 0x2f, 0xb4, 0xbf, 0xbc, 0x2c, 0x45, 0x10, 0xdd, 0x7c, 0xba, 0x3f,
  0xee, 0xb6, 0x97, 0xc8, 0x75, 0x1b, 0xb6, 0x3f, 0xfe, 0x7b, 0x75, 0x9b,
  0x8a, 0xdd, 0xb9, 0xbf, 0xa5, 0x94, 0x05, 0x1e, 0xa4, 0x32, 0xb8, 0xbf,
  0xb8, 0x9d, 0x93, 0x87, 0xe4, 0x25, 0xb9, 0x3f, 0xe4, 0xd9, 0xcc, 0x8c,
  0x70, 0x83, 0xba, 0x3f, 0x28, 0xb6, 0x2b, 0x8f, 0xdd, 0x4f, 0xb8, 0xbf,
  0x1e, 0xcd, 0xae, 0x97, 0x5a, 0x24, 0xbd, 0xbf, 0x7c, 0xd2, 0x1e, 0x2a,
  0x4c, 0x52, 0xb7, 0x3f, 0x05, 0xdd, 0xf6, 0x63, 0x9d, 0x1d, 0xc0, 0x3f,
  0xcc, 0x82, 0x65, 0xa4, 0x41, 0x1e, 0xb6, 0xbf, 0x97, 0x7e, 0x2a, 0xe0,
  0x86, 0x07, 0xc2, 0xbf, 0x8d, 0x73, 0x90, 0xec, 0x9e, 0x98, 0xb4, 0x3f,
  0xc6, 0x81, 0x29, 0xe8, 0x9b, 0x9e, 0xc4, 0x3f, 0x83, 0xa6, 0x7d, 0xed,
  0xb1, 0x86, 0xb2, 0xbf, 0xad, 0xe3, 0x5f, 0x13, 0xe3, 0xcd, 0xc8, 0xbf,
  0xbf, 0x7c, 0x85, 0x40, 0xb2, 0x6b, 0xae, 0x3f, 0xf3, 0xa9, 0x34, 0x57,
  0x8f, 0x3c, 0xd2, 0x3f, 0x4d, 0xb9, 0xf8, 0x48, 0xaf, 0xa3, 0xbd, 0x3f,
  0x00, 0x80, 0xf4, 0x91, 0xfc, 0xf7, 0x63, 0x3f, 0xb8, 0x48, 0x8c, 0x14,
  0x52, 0xa0, 0xbd, 0xbf, 0xac, 0xc7, 0xc8, 0xf8, 0xca, 0xfa, 0x7d, 0xbf,
  0xab, 0x29, 0x17, 0x92, 0x33, 0x96, 0xbd, 0x3f, 0x36, 0xad, 0x2a, 0x7d,
  0x17, 0x07, 0x89, 0x3f, 0x91, 0x1a, 0xb3, 0xda, 0x3e, 0x85, 0xbd, 0xbf,
  0xe2, 0x74, 0x4a, 0x28, 0x1a, 0x91, 0x91, 0xbf, 0xb0, 0x6c, 0xe3, 0x5b,
  0x50, 0x6d, 0xbd, 0x3f, 0x9f, 0xff, 0x75, 0x1a, 0x21, 0xab, 0x96, 0x3f,
  0x79, 0x42, 0x1f, 0xaf, 0x34, 0x4e, 0xbd, 0xbf, 0x6f, 0x8c, 0x2a, 0x14,
  0xb0, 0xd5, 0x9b, 0xbf, 0x70, 0xfe, 0x00, 0xdd, 0xa6, 0x27, 0xbd, 0x3f,
  0x8e, 0xe8, 0xfa, 0x48, 0xa0, 0x8a, 0xa0, 0x3f, 0xe1, 0x0d, 0xbb, 0xe9,
  0x4d, 0xf9, 0xbc, 0xbf, 0x19, 0x3b, 0xff, 0x5d, 0x6d, 0x37, 0xa3, 0xbf,
  0x19, 0x1f, 0xfd, 0x76, 0xb9, 0xc2, 0xbc, 0x3f, 0x30, 0xa8, 0xef, 0x2c,
  0x22, 0xf4, 0xa5, 0x3f, 0x4a, 0xdc, 0x11, 0x2e, 0x5d, 0x83, 0xbc, 0xbf,
  0x0f, 0x89, 0x3d, 0x5d, 0x1f, 0xc4, 0xa8, 0xbf, 0x66, 0xd1, 0x9c, 0x7e,
  0x8a, 0x3a, 0xbc, 0x3f, 0x4f, 0x20, 0xfb, 0x4f, 0x6d, 0xab, 0xab, 0x3f,
  0x27, 0xaa, 0x55, 0x02, 0x68, 0xe7, 0xbb, 0xbf, 0xf3, 0x89, 0x3e, 0x99,
  0xf6, 0xae, 0xae, 0xbf, 0xe2, 0x6e, 0xf6, 0x74, 0xe5, 0x88, 0xbb, 0x3f,
  0x8e, 0x13, 0xad, 0xee, 0x6d, 0xea, 0xb0, 0x3f, 0x63, 0x79, 0xa8, 0x8c,
  0xaa, 0x1d, 0xbb, 0xbf, 0x6a, 0xdb, 0x3f, 0xf6, 0x77, 0x92, 0xb2, 0xbf,
  0x1f, 0xd2, 0x06, 0xe3, 0xfd, 0xa3, 0xba, 0x3f, 0x25, 0x0c, 0xd6, 0x04,
  0xbb, 0x54, 0xb4, 0x3f, 0x7a, 0x76, 0x03, 0x18, 0x9f, 0x19, 0xba, 0xbf,
  0xf7, 0xee, 0xc1, 0xf1, 0x28, 0x38, 0xb6, 0xbf, 0x67, 0xaf, 0x5d, 0x71,
  0x8b, 0x7b, 0xb9, 0x3f, 0x14, 0x9a, 0x3f, 0xcf, 0x82, 0x46, 0xb8, 0x3f,
  0x5e, 0x9a, 0xf1, 0x38, 0x9c, 0xc5, 0xb8, 0xbf, 0x4c, 0x85, 0xc9, 0x5e,
  0x1f, 0x8e, 0xba, 0xbf, 0x3c, 0x05, 0x71, 0x5e, 0xdc, 0xf1, 0xb7, 0x3f,
  0x84, 0x7d, 0x91, 0xef, 0x54, 0x25, 0xbd, 0x3f, 0x32, 0x6d, 0xff, 0x7e,
  0x47, 0xf7, 0xb6, 0xbf, 0x8e, 0xd9, 0xce, 0x09, 0xdd, 0x18, 0xc0, 0xbf,
  0x4d, 0xea, 0x79, 0xe6, 0x2b, 0xc7, 0xb5, 0x3f, 0x88, 0x1b, 0xd1, 0x8e,
  0xea, 0xfc, 0xc1, 0x3f, 0xf8, 0xd8, 0xfd, 0xab, 0xd9, 0x46, 0xb4, 0xbf,
  0x25, 0x9f, 0x80, 0x74, 0x07, 0x8d, 0xc4, 0xbf, 0xf3, 0xa9, 0x34, 0x57,
  0x8f, 0x3c, 0xb2, 0x3f, 0x16, 0x6d, 0x7c, 0x47, 0xd2, 0xb2, 0xc8, 0x3f,
  0x49, 0xc3, 0x0a, 0x39, 0x0c, 0xf1, 0xad, 0xbf, 0x86, 0x70, 0x6c, 0x52,
  0xb6, 0x24, 0xd2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x1c, 0x5f, 0xf6, 0x3a, 0x54, 0xbd, 0xbf, 0xe7, 0x34, 0xe5, 0x40,
  0x41, 0x5c, 0x73, 0xbf, 0x03, 0x59, 0x13, 0x6e, 0xd6, 0x4d, 0xbd, 0x3f,
  0xa0, 0xe9, 0x5f, 0xe1, 0x9a, 0x62, 0x83, 0x3f, 0xc1, 0xb2, 0x8d, 0xc3,
  0x00, 0x41, 0xbd, 0xbf, 0x21, 0xe0, 0xa7, 0x5b, 0xeb, 0x23, 0x8d, 0xbf,
  0xa4, 0x62, 0x8a, 0x61, 0xa0, 0x2d, 0xbd, 0x3f, 0xb8, 0xfe, 0xca, 0x41,
  0x6b, 0x7c, 0x93, 0x3f, 0x01, 0xc5, 0x14, 0xee, 0x8d, 0x13, 0xbd, 0xbf,
  0x15, 0x57, 0xea, 0xc9, 0x48, 0x74, 0x98, 0xbf, 0xec, 0x78, 0x57, 0x0b,
  0x93, 0xf2, 0xbc, 0x3f, 0xda, 0x1a, 0xba, 0x05, 0x79, 0x7d, 0x9d, 0x3f,
  0xbb, 0xe0, 0xaa, 0x8b, 0x68, 0xca, 0xbc, 0xbf, 0x14, 0x86, 0x98, 0xc1,
  0x29, 0x4e, 0xa1, 0xbf, 0xa3, 0x05, 0xed, 0xf5, 0xb3, 0x9a, 0xbc, 0x3f,
  0x70, 0x50, 0x47, 0x39, 0xe0, 0xea, 0xa3, 0x3f, 0xb3, 0x36, 0x45, 0x26,
  0x04, 0x63, 0xbc, 0xbf, 0x27, 0x8e, 0xdd, 0x64, 0xb3, 0x97, 0xa6, 0xbf,
  0x43, 0xf0, 0xac, 0xbe, 0xcc, 0x22, 0xbc, 0x3f, 0x94, 0xcc, 0xc8, 0xab,
  0xf4, 0x57, 0xa9, 0x3f, 0x73, 0xb7, 0xf8, 0xf4, 0x5f, 0xd9, 0xbb, 0xbf,
  0xf7, 0x0d, 0x71, 0xe3, 0x9c, 0x2f, 0xac, 0xbf, 0x7e, 0xb0, 0x20, 0x11,
  0xe6, 0x85, 0xbb, 0x3f, 0x75, 0xe2, 0x06, 0x3f, 0x86, 0x23, 0xaf, 0x3f,
  0xd9, 0x97, 0xff, 0x8e, 0x51, 0x27, 0xbb, 0xbf, 0x75, 0x28, 0x11, 0xbf,
  0xdf, 0x1c, 0xb1, 0xbf, 0xd5, 0x3b, 0x77, 0x36, 0x4e, 0xbc, 0xba, 0x3f,
  0x0b, 0x62, 0xd1, 0x8d, 0x03, 0xbd, 0xb2, 0x3f, 0x98, 0xa1, 0x3b, 0x65,
  0x28, 0x43, 0xba, 0xbf, 0x44, 0x48, 0xa9, 0x1f, 0x44, 0x77, 0xb4, 0xbf,
  0x06, 0xe8, 0xf0, 0xc6, 0xa7, 0xb9, 0xb9, 0x3f, 0x7f, 0x3c, 0x91, 0x56,
  0x84, 0x52, 0xb6, 0x3f, 0x0f, 0x64, 0x63, 0xe1, 0xd4, 0x1c, 0xb9, 0xbf,
  0xc6, 0xfa, 0x4d, 0xc0, 0x71, 0x58, 0xb8, 0xbf, 0xf4, 0x49, 0x6c, 0xfa,
  0x98, 0x68, 0xb8, 0x3f, 0xaa, 0x44, 0x1d, 0x2c, 0x48, 0x97, 0xba, 0x3f,
  0x1b, 0xba, 0x9f, 0x66, 0x16, 0x97, 0xb7, 0xbf, 0xb3, 0xf7, 0xb0, 0x24,
  0x36, 0x25, 0xbd, 0xbf, 0x20, 0x56, 0xd1, 0x9b, 0x6c, 0x9f, 0xb6, 0x3f,
  0x10, 0x9f, 0x28, 0x37, 0xc9, 0x13, 0xc0, 0x3f, 0x8c, 0x29, 0xce, 0xb6,
  0x24, 0x73, 0xb5, 0xbf, 0xa6, 0x74, 0xaf, 0x5e, 0x38, 0xf2, 0xc1, 0xbf,
  0xf8, 0x42, 0xe7, 0xef, 0xf9, 0xf7, 0xb3, 0x3f, 0xf2, 0xf6, 0xb1, 0x01,
  0xa3, 0x7b, 0xc4, 0x3f, 0x5d, 0x69, 0x16, 0xa7, 0x12, 0xf5, 0xb1, 0xbf,
  0x45, 0xd7, 0x48, 0x0a, 0x4a, 0x98, 0xc8, 0xbf, 0x9b, 0x26, 0xb0, 0x4e,
  0xd0, 0x7a, 0xad, 0x3f, 0x1e, 0xe4, 0x9f, 0xef, 0x75, 0x0d, 0xd2, 0x3f,
  0xd0, 0x0e, 0x6e, 0xd0, 0xc4, 0x08, 0xbd, 0xbf, 0x00, 0xc0, 0xb7, 0x74,
  0x44, 0xc5, 0x62, 0xbf, 0xd1, 0x92, 0xd2, 0x01, 0xbc, 0x05, 0xbd, 0x3f,
  0x3c, 0xde, 0x99, 0x11, 0xcc, 0x2d, 0x7c, 0x3f, 0x25, 0x33, 0x48, 0xdc,
  0x9b, 0xfc, 0xbc, 0xbf, 0xd8, 0x6b, 0x9a, 0x8c, 0x62, 0x85, 0x87, 0xbf,
  0x95, 0x21, 0x60, 0x08, 0x53, 0xed, 0xbc, 0x3f, 0xef, 0xbc, 0x29, 0x76,
  0x75, 0x81, 0x90, 0x3f, 0x4f, 0x13, 0x6a, 0x0f, 0xc4, 0xd7, 0xbc, 0xbf,
  0x41, 0xc0, 0x20, 0x92, 0xfa, 0x4a, 0x95, 0xbf, 0x2a, 0xc0, 0x36, 0x7a,
  0xc4, 0xbb, 0xbc, 0x3f, 0x39, 0x85, 0x32, 0xde, 0xb7, 0x22, 0x9a, 0x3f,
  0xb6, 0x53, 0x03, 0x81, 0x1b, 0x99, 0xbc, 0xbf, 0x78, 0x4d, 0x21, 0xbf,
  0x77, 0x0c, 0x9f, 0xbf, 0x16, 0xc6, 0xdf, 0x34, 0x80, 0x6f, 0xbc, 0x3f,
  0x2f, 0x9b, 0xa4, 0xce, 0x39, 0x06, 0xa2, 0x3f, 0xfe, 0x68, 0x4e, 0xff,
  0x96, 0x3e, 0xbc, 0xbf, 0x6d, 0xb2, 0x2a, 0x7f, 0xbb, 0x93, 0xa4, 0xbf,
  0x66, 0xf1, 0x67, 0x44, 0xee, 0x05, 0xbc, 0x3f, 0x87, 0xb9, 0x4b, 0x79,
  0x86, 0x31, 0xa7, 0x3f, 0xc5, 0x6d, 0x8e, 0xdb, 0xf9, 0xc4, 0xbb, 0xbf,
  0x00, 0xc1, 0x1f, 0x35, 0xde, 0xe2, 0xa9, 0xbf, 0xed, 0x25, 0xcc, 0xed,
  0x0c, 0x7b, 0xbb, 0x3f, 0xda, 0x5e, 0xaa, 0x31, 0xad, 0xab, 0xac, 0x3f,
  0xd9, 0x97, 0xff, 0x8e, 0x51, 0x27, 0xbb, 0xbf, 0xf1, 0x77, 0x75, 0x64,
  0xbe, 0x90, 0xaf, 0xbf, 0xf5, 0x30, 0xf7, 0x08, 0xbd, 0xc8, 0xba, 0x3f,
  0xd4, 0xdf, 0x90, 0xe1, 0x07, 0x4c, 0xb1, 0x3f, 0x54, 0x48, 0xde, 0x31,
  0xff, 0x5d, 0xba, 0xbf, 0xfd, 0x4f, 0x16, 0x48, 0xa6, 0xe4, 0xb2, 0xbf,
  0x06, 0x8d, 0x09, 0x14, 0x6a, 0xe5, 0xb9, 0x3f, 0xa9, 0xfa, 0x3d, 0x82,
  0x44, 0x97, 0xb4, 0x3f, 0xb1, 0x87, 0x82, 0x36, 0xcd, 0x5c, 0xb9, 0xbf,
  0x3d, 0x91, 0x84, 0x23, 0xb7, 0x6a, 0xb6, 0xbf, 0x3a, 0xc9, 0xf5, 0x0d,
  0x3c, 0xc1, 0xb8, 0x3f, 0xf4, 0x49, 0x6c, 0xfa, 0x98, 0x68, 0xb8, 0x3f,
  0x54, 0x38, 0x7a, 0x5c, 0xaf, 0x0e, 0xb8, 0xbf, 0x2f, 0xd1, 0x0a, 0xde,
  0x0b, 0x9f, 0xba, 0xbf, 0x93, 0x3c, 0xe6, 0x14, 0x60, 0x3f, 0xb7, 0x3f,
  0x34, 0x12, 0x8c, 0xec, 0x17, 0x24, 0xbd, 0x3f, 0xb6, 0xb9, 0x22, 0x4a,
  0x90, 0x4a, 0xb6, 0xbf, 0xe4, 0xa6, 0xdc, 0x12, 0x6b, 0x0e, 0xc0, 0xbf,
  0x33, 0x5d, 0xf9, 0xd8, 0x01, 0x22, 0xb5, 0x3f, 0x31, 0x81, 0xc0, 0x8e,
  0x75, 0xe7, 0xc1, 0x3f, 0xe9, 0xd2, 0x6f, 0x4c, 0xd7, 0xab, 0xb3, 0xbf,
  0x1a, 0x56, 0x52, 0x80, 0x6f, 0x6a, 0xc4, 0xbf, 0xf7, 0xe3, 0x9c, 0x95,
  0x16, 0xb0, 0xb1, 0x3f, 0x68, 0xcc, 0xd4, 0x10, 0x46, 0x7e, 0xc8, 0x3f,
  0xe6, 0x7c, 0x32, 0xdf, 0xbf, 0x08, 0xad, 0xbf, 0x4d, 0x38, 0xe1, 0x74,
  0xc7, 0xf6, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x5e, 0xb9, 0xd2, 0x10, 0xbe, 0xbc, 0x3f, 0x12, 0x4a, 0x45, 0x48,
  0x98, 0x38, 0x72, 0x3f, 0x57, 0xe6, 0xd6, 0xb2, 0x49, 0xb8, 0xbc, 0xbf,
  0x56, 0x2e, 0x2a, 0xf5, 0x1a, 0x3e, 0x82, 0xbf, 0x81, 0x01, 0x18, 0xf3,
  0xb0, 0xac, 0xbc, 0x3f, 0x43, 0xcf, 0xca, 0x16, 0x0b, 0x6b, 0x8b, 0x3f,
  0x15, 0x5d, 0xc2, 0x48, 0x31, 0x9b, 0xbc, 0xbf, 0xdb, 0x59, 0xc8, 0x41,
  0x7a, 0x54, 0x92, 0xbf, 0xef, 0x16, 0x2e, 0x04, 0xaa, 0x83, 0xbc, 0x3f,
  0x85, 0xde, 0xd4, 0x70, 0x04, 0xff, 0x96, 0x3f, 0x2f, 0xa2, 0x6e, 0x1d,
  0xee, 0x65, 0xbc, 0xbf, 0xe6, 0x47, 0xf0, 0x50, 0x7c, 0xb8, 0x9b, 0xbf,
  0xae, 0xaa, 0xd0, 0xd7, 0xc2, 0x41, 0xbc, 0x3f, 0x63, 0xd2, 0xe2, 0xce,
  0x47, 0x42, 0xa0, 0x3f, 0xdb, 0xbe, 0x06, 0xe4, 0xdd, 0x16, 0xbc, 0xbf,
  0xd6, 0xf0, 0x84, 0x67, 0xae, 0xb3, 0xa2, 0xbf, 0xff, 0xa9, 0xa9, 0xdd,
  0xe2, 0xe4, 0xbb, 0x3f, 0x24, 0x1b, 0xc7, 0xc8, 0xca, 0x32, 0xa5, 0x3f,
  0x77, 0x69, 0xa3, 0xf0, 0x5f, 0xab, 0xbb, 0xbf, 0xdb, 0x12, 0xee, 0xc9,
  0x55, 0xc2, 0xa7, 0xbf, 0x90, 0xee, 0x54, 0x5b, 0xc9, 0x69, 0xbb, 0x3f,
  0x97, 0xaf, 0xe0, 0x17, 0x86, 0x65, 0xaa, 0x3f, 0xcd, 0x00, 0xfe, 0x5d,
  0x73, 0x1f, 0xbb, 0xbf, 0x10, 0x9d, 0xf1, 0xe9, 0x38, 0x20, 0xad, 0xbf,
  0xcd, 0x06, 0xe4, 0xee, 0x89, 0xcb, 0xba, 0x3f, 0x23, 0x07, 0x4a, 0xf9,
  0x2a, 0xf7, 0xaf, 0x3f, 0x66, 0xe7, 0x2e, 0x2e, 0x05, 0x6d, 0xba, 0xbf,
  0x5d, 0x11, 0xe3, 0x36, 0x25, 0x78, 0xb1, 0xbf, 0x39, 0x03, 0x1f, 0xf9,
  0x98, 0x02, 0xba, 0x3f, 0x12, 0xc4, 0x17, 0x29, 0x98, 0x09, 0xb3, 0x3f,
  0x00, 0x3d, 0x1d, 0xed, 0x9c, 0x8a, 0xb9, 0xbf, 0x61, 0x0b, 0xe1, 0x80,
  0xed, 0xb4, 0xb4, 0xbf, 0x84, 0x29, 0x15, 0x3c, 0xe8, 0x02, 0xb9, 0x3f,
  0xc4, 0x10, 0x87, 0x1c, 0xec, 0x80, 0xb6, 0x3f, 0xf4, 0x49, 0x6c, 0xfa,
  0x98, 0x68, 0xb8, 0xbf, 0x0c, 0x8d, 0x02, 0xc2, 0x1c, 0x77, 0xb8, 0xbf,
  0xe2, 0xd7, 0xab, 0xeb, 0xb6, 0xb7, 0xb7, 0x3f, 0x41, 0xa7, 0xb1, 0x39,
  0x88, 0xa5, 0xba, 0x3f, 0xce, 0x57, 0x7a, 0xe3, 0x90, 0xea, 0xb6, 0xbf,
  0xfc, 0x71, 0x3d, 0x78, 0x11, 0x22, 0xbd, 0xbf, 0x32, 0xa5, 0x24, 0x66,
  0x8a, 0xf8, 0xb5, 0x3f, 0xa8, 0x3c, 0x53, 0xd2, 0xca, 0x08, 0xc0, 0x3f,
  0x94, 0x86, 0x6c, 0x1b, 0x9c, 0xd3, 0xb4, 0xbf, 0xae, 0x8b, 0x3a, 0xc0,
  0xa6, 0xdc, 0xc1, 0xbf, 0x39, 0xad, 0x47, 0x47, 0x4c, 0x62, 0xb3, 0x3f,
  0xcc, 0xfb, 0x84, 0x9d, 0x6d, 0x59, 0xc4, 0x3f, 0x63, 0x1e, 0xb4, 0x98,
  0x78, 0x6d, 0xb1, 0xbf, 0xea, 0x07, 0x4b, 0x37, 0xc2, 0x64, 0xc8, 0xbf,
  0xf0, 0xca, 0x36, 0xec, 0xa0, 0x9a, 0xac, 0x3f, 0xd6, 0x3e, 0xa2, 0x93,
  0xa4, 0xe0, 0xd1, 0x3f, 0x62, 0x1f, 0x77, 0xbc, 0xf8, 0x76, 0xbc, 0x3f,
  0x00, 0xb0, 0x4a, 0x5a, 0x0a, 0xb0, 0x61, 0x3f, 0xcf, 0x71, 0x79, 0x2f,
  0x39, 0x74, 0xbc, 0xbf, 0x27, 0x26, 0x3d, 0x4b, 0x31, 0x8d, 0x7a, 0xbf,
  0x36, 0x9b, 0x6b, 0xbe, 0xf5, 0x6b, 0xbc, 0x3f, 0x75, 0x64, 0xc0, 0xd2,
  0xed, 0x28, 0x86, 0x3f, 0xc7, 0x56, 0x69, 0xea, 0x1f, 0x5e, 0xbc, 0xbf,
  0xf1, 0x75, 0x44, 0x5d, 0x56, 0x18, 0x8f, 0xbf, 0x5a, 0x57, 0xdf, 0x1b,
  0x9f, 0x4a, 0xbc, 0x3f, 0x3c, 0xdb, 0x11, 0xf7, 0x33, 0x0d, 0x94, 0x3f,
  0xb9, 0x2f, 0x74, 0xf5, 0x4f, 0x31, 0xbc, 0xbf, 0x3f, 0xbb, 0x14, 0x24,
  0x8c, 0x9a, 0x98, 0xbf, 0xe5, 0x16, 0x08, 0x53, 0x03, 0x12, 0xbc, 0x3f,
  0xd2, 0xc7, 0xed, 0x7f, 0x70, 0x37, 0x9d, 0x3f, 0x43, 0x42, 0x36, 0xe4,
  0x7c, 0xec, 0xbb, 0xbf, 0x17, 0x73, 0xb8, 0x9e, 0xba, 0xf3, 0xa0, 0xbf,
  0x44, 0x83, 0xed, 0x49, 0x71, 0xc0, 0xbb, 0x3f, 0x58, 0x5d, 0xbf, 0x4f,
  0x50, 0x57, 0xa3, 0x3f, 0xc3, 0x2f, 0xd0, 0x93, 0x83, 0x8d, 0xbb, 0xbf,
  0x7c, 0x31, 0xf4, 0x72, 0xc6, 0xc8, 0xa5, 0xbf, 0x44, 0xff, 0x55, 0xea,
  0x41, 0x53, 0xbb, 0x3f, 0xe4, 0xc8, 0x51, 0x45, 0xca, 0x4a, 0xa8, 0x3f,
  0xd4, 0x36, 0x53, 0x1b, 0x21, 0x11, 0xbb, 0xbf, 0x57, 0xf8, 0x70, 0xa7,
  0x86, 0xe0, 0xaa, 0xbf, 0xcb, 0xb6, 0xd9, 0x9a, 0x76, 0xc6, 0xba, 0x3f,
  0xd0, 0x02, 0x25, 0x77, 0xcc, 0x8d, 0xad, 0x3f, 0xd3, 0x41, 0x43, 0x52,
  0x70, 0x72, 0xba, 0xbf, 0x90, 0xfb, 0xcf, 0x8a, 0xa5, 0x2b, 0xb0, 0xbf,
  0x1f, 0x06, 0x18, 0x3c, 0x09, 0x14, 0xba, 0x3f, 0x64, 0x3a, 0x7e, 0xdf,
  0x70, 0xa1, 0xb1, 0x3f, 0xd9, 0xa8, 0x85, 0x32, 0xf9, 0xa9, 0xb9, 0xbf,
  0x05, 0x35, 0x47, 0x17, 0x0c, 0x2c, 0xb3, 0xbf, 0x1b, 0xaf, 0x03, 0x4b,
  0x9d, 0x32, 0xb9, 0x3f, 0x34, 0xa4, 0xbd, 0xed, 0x6b, 0xd0, 0xb4, 0x3f,
  0x4a, 0x76, 0x0a, 0x32, 0xd4, 0xab, 0xb8, 0xbf, 0x38, 0x81, 0x3c, 0x19,
  0x4a, 0x95, 0xb6, 0xbf, 0x04, 0x7f, 0xc1, 0x4e, 0xc6, 0x12, 0xb8, 0x3f,
  0xc2, 0xf9, 0xfd, 0x00, 0x1e, 0x84, 0xb8, 0x3f, 0xfa, 0x68, 0x33, 0xf0,
  0x89, 0x63, 0xb7, 0xbf, 0xf5, 0x31, 0x15, 0x39, 0xd8, 0xaa, 0xba, 0xbf,
  0xec, 0x3c, 0x1e, 0x16, 0x83, 0x98, 0xb6, 0x3f, 0x14, 0xe3, 0x91, 0xbc,
  0x37, 0x1f, 0xbd, 0x3f, 0x9f, 0x63, 0x6e, 0x99, 0x35, 0xa9, 0xb5, 0xbf,
  0x20, 0x6f, 0x21, 0xd5, 0xef, 0x02, 0xc0, 0xbf, 0x79, 0x66, 0xe0, 0x11,
  0xcf, 0x87, 0xb4, 0x3f, 0x59, 0x6f, 0x93, 0x09, 0xd0, 0xd1, 0xc1, 0x3f,
  0xca, 0x8d, 0x8d, 0x13, 0x36, 0x1b, 0xb3, 0xbf, 0x96, 0x94, 0xe1, 0xcc,
  0x9d, 0x48, 0xc4, 0xbf, 0xdc, 0x20, 0xb2, 0xa3, 0x18, 0x2d, 0xb1, 0x3f,
  0xd8, 0xdf, 0x54, 0x80, 0xba, 0x4b, 0xc8, 0x3f, 0x5e, 0xa5, 0xf8, 0xad,
  0x3d, 0x30, 0xac, 0xbf, 0x34, 0xea, 0x1f, 0x60, 0x07, 0xcb, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0x08, 0xe7, 0x7f,
  0x90, 0x30, 0xbc, 0xbf, 0xe3, 0x99, 0x62, 0xde, 0x76, 0x30, 0x71, 0xbf,
  0x1b, 0x8f, 0xd8, 0x5e, 0x52, 0x2b, 0xbc, 0x3f, 0x37, 0x2b, 0x21, 0xd0,
  0x45, 0x35, 0x81, 0x3f, 0xaf, 0x9f, 0xf9, 0x4c, 0xcd, 0x20, 0xbc, 0xbf,
  0x81, 0x2d, 0x9e, 0xa3, 0x04, 0xdc, 0x89, 0xbf, 0x7a, 0x7e, 0xc5, 0x70,
  0xef, 0x10, 0xbc, 0x3f, 0x5b, 0x59, 0xe4, 0xca, 0xc5, 0x48, 0x91, 0x3f,
  0x4b, 0xaa, 0xa2, 0x6f, 0x9d, 0xfb, 0xbb, 0xbf, 0xc2, 0x13, 0x28, 0x26,
  0x9b, 0xad, 0x95, 0xbf, 0x8e, 0x6c, 0x48, 0xb2, 0xb1, 0xe0, 0xbb, 0x3f,
  0xa8, 0x44, 0x00, 0xdf, 0x62, 0x1f, 0x9a, 0x3f, 0x39, 0x2b, 0x84, 0x59,
  0xfb, 0xbf, 0xbb, 0xbf, 0x0f, 0xef, 0xef, 0x5f, 0x41, 0xa1, 0x9e, 0xbf,
  0xf8, 0x4d, 0x69, 0xd2, 0x3c, 0x99, 0xbb, 0x3f, 0x54, 0x6e, 0x21, 0xfe,
  0x59, 0x9b, 0xa1, 0x3f, 0x24, 0xb7, 0x62, 0xf1, 0x29, 0x6c, 0xbb, 0xbf,
  0xdf, 0xd3, 0x08, 0x8d, 0xd5, 0xf1, 0xa3, 0xbf, 0xfa, 0xf0, 0xfa, 0x70,
  0x65, 0x38, 0xbb, 0x3f, 0x64, 0x25, 0xc2, 0xd1, 0x55, 0x56, 0xa6, 0x3f,
  0x95, 0x0c, 0xca, 0xa1, 0x7d, 0xfd, 0xba, 0xbf, 0xe4, 0x42, 0x6c, 0x61,
  0x7d, 0xcb, 0xa8, 0xbf, 0x9b, 0xc7, 0x07, 0x02, 0xe8, 0xba, 0xba, 0x3f,
  0x4d, 0x5d, 0xdd, 0x2f, 0x6c, 0x54, 0xab, 0x3f, 0xa3, 0x1f, 0x23, 0x50,
  0xfb, 0x6f, 0xba, 0xbf, 0x40, 0x72, 0x0d, 0x94, 0xe7, 0xf4, 0xad, 0xbf,
  0xeb, 0x22, 0x76, 0x74, 0xe7, 0x1b, 0xba, 0x3f, 0xcc, 0x06, 0x7d, 0x31,
  0xc9, 0x58, 0xb0, 0x3f, 0x0c, 0x83, 0x6b, 0x44, 0xaa, 0xbd, 0xb9, 0xbf,
  0x58, 0x4d, 0x38, 0xdc, 0x1e, 0xc8, 0xb1, 0xbf, 0xdd, 0x44, 0xac, 0x8a,
  0xff, 0x53, 0xb9, 0x3f, 0xf2, 0xd2, 0xa7, 0x69, 0x30, 0x4c, 0xb3, 0x3f,
  0x4d, 0xec, 0xba, 0xb8, 0x49, 0xdd, 0xb8, 0xbf, 0xeb, 0x65, 0xbb, 0x95,
  0xe8, 0xe9, 0xb4, 0xbf, 0xba, 0x72, 0xc2, 0xc5, 0x6e, 0x57, 0xb8, 0x3f,
  0xfd, 0x8e, 0x83, 0x71, 0xf4, 0xa7, 0xb6, 0x3f, 0xf5, 0xc1, 0x00, 0x21,
  0xa1, 0xbf, 0xb7, 0xbf, 0x29, 0xb2, 0xaf, 0xa3, 0xba, 0x8f, 0xb8, 0xbf,
  0x23, 0x5f, 0xca, 0x33, 0x05, 0x12, 0xb7, 0x3f, 0x85, 0x68, 0xdb, 0x58,
  0x14, 0xaf, 0xba, 0x3f, 0x48, 0x15, 0x84, 0x7d, 0x13, 0x49, 0xb6, 0xbf,
  0x21, 0x84, 0xf2, 0xb0, 0x9d, 0x1b, 0xbd, 0xbf, 0xe0, 0x15, 0xf6, 0x1c,
  0x6f, 0x5c, 0xb5, 0x3f, 0x57, 0x7d, 0x31, 0x7a, 0xc1, 0xf9, 0xbf, 0x3f,
  0xf4, 0x20, 0x21, 0xd7, 0x78, 0x3e, 0xb4, 0xbf, 0x9f, 0x98, 0x01, 0x07,
  0xf5, 0xc6, 0xc1, 0xbf, 0xd1, 0x1b, 0xff, 0x54, 0x74, 0xd6, 0xb2, 0x3f,
  0xe1, 0xba, 0xec, 0x50, 0x00, 0x38, 0xc4, 0x3f, 0x9b, 0xab, 0x3f, 0xee,
  0xd8, 0xee, 0xb0, 0xbf, 0x78, 0x4d, 0x4a, 0x14, 0x2b, 0x33, 0xc8, 0xbf,
  0x11, 0x04, 0xeb, 0x31, 0x64, 0xc9, 0xab, 0x3f, 0x40, 0x5a, 0xa2, 0x49,
  0xea, 0xb5, 0xd1, 0x3f, 0xaa, 0xa6, 0x10, 0xa2, 0x6e, 0xed, 0xbb, 0xbf,
  0x00, 0x18, 0x2a, 0x8e, 0x7b, 0xb4, 0x60, 0xbf, 0x98, 0x3a, 0xf3, 0x04,
  0xef, 0xea, 0xbb, 0x3f, 0x0b, 0xe2, 0xbd, 0xe8, 0x36, 0x13, 0x79, 0x3f,
  0xe8, 0xd2, 0xf5, 0x24, 0x6c, 0xe3, 0xbb, 0xbf, 0x46, 0xbf, 0x93, 0x7d,
  0xde, 0xec, 0x84, 0xbf, 0x1e, 0x7d, 0xb2, 0xce, 0xd9, 0xd6, 0xbb, 0x3f,
  0xa5, 0xf8, 0xad, 0x72, 0x8e, 0x5b, 0x8d, 0x3f, 0x72, 0x53, 0x3a, 0x56,
  0x23, 0xc5, 0xbb, 0xbf, 0x24, 0x50, 0xfe, 0x4c, 0x43, 0xed, 0x92, 0xbf,
  0xde, 0x84, 0xab, 0x10, 0x2b, 0xae, 0xbb, 0x3f, 0x43, 0xfa, 0xcf, 0xc6,
  0x77, 0x37, 0x97, 0x3f, 0xe4, 0xa6, 0x7c, 0x8d, 0xc9, 0x91, 0xbb, 0xbf,
  0xda, 0x26, 0xf1, 0xba, 0x2d, 0x8f, 0x9b, 0xbf, 0x6a, 0x62, 0xb3, 0x83,
  0xcc, 0x6f, 0xbb, 0x3f, 0x6b, 0xae, 0x8c, 0xcd, 0x73, 0xf7, 0x9f, 0x3f,
  0xb0, 0x36, 0xd7, 0x61, 0xf5, 0x47, 0xbb, 0xbf, 0xdd, 0x47, 0xe4, 0x5c,
  0xd9, 0x39, 0xa2, 0xbf, 0xb5, 0xaa, 0x13, 0x68, 0xf7, 0x19, 0xbb, 0x3f,
  0x6e, 0x18, 0x26, 0x87, 0xe3, 0x83, 0xa4, 0x3f, 0x39, 0x9b, 0x96, 0x29,
  0x75, 0xe5, 0xba, 0xbf, 0x2e, 0x12, 0x33, 0x18, 0x11, 0xdc, 0xa6, 0xbf,
  0x79, 0x20, 0x19, 0x43, 0xfd, 0xa9, 0xba, 0x3f, 0xbd, 0xa2, 0x57, 0xd1,
  0xfa, 0x44, 0xa9, 0x3f, 0x6c, 0x21, 0xf1, 0xfd, 0x05, 0x67, 0xba, 0xbf,
  0x07, 0x6e, 0xae, 0x7e, 0xb6, 0xc1, 0xab, 0xbf, 0xeb, 0x22, 0x76, 0x74,
  0xe7, 0x1b, 0xba, 0x3f, 0xbc, 0x05, 0x7e, 0xab, 0xfe, 0x55, 0xae, 0x3f,
  0x57, 0x2b, 0x0b, 0x96, 0xd3, 0xc7, 0xb9, 0xbf, 0x90, 0x94, 0x93, 0x2b,
  0x35, 0x83, 0xb0, 0xbf, 0xc3, 0x3c, 0xac, 0x10, 0xcb, 0x69, 0xb9, 0x3f,
  0xd3, 0xa6, 0x8b, 0x9a, 0x5e, 0xec, 0xb1, 0x3f, 0xbe, 0x0e, 0x4a, 0x91,
  0x8d, 0x00, 0xb9, 0xbf, 0xa9, 0x12, 0x15, 0x64, 0x2f, 0x6a, 0xb3, 0xbf,
  0xf1, 0x05, 0xd2, 0xc8, 0x82, 0x8a, 0xb8, 0x3f, 0x6c, 0x81, 0xbd, 0xad,
  0x88, 0x01, 0xb5, 0x3f, 0xd1, 0xe5, 0xfc, 0xc9, 0x97, 0x05, 0xb8, 0xbf,
  0x0e, 0xc4, 0x72, 0x5c, 0x0b, 0xb9, 0xb6, 0xbf, 0x96, 0x9f, 0xcd, 0xc3,
  0x08, 0x6f, 0xb7, 0x3f, 0x13, 0x1b, 0x1f, 0xea, 0x0d, 0x9a, 0xb8, 0x3f,
  0x7f, 0x73, 0x3e, 0xcd, 0x07, 0xc3, 0xb6, 0xbf, 0x44, 0x31, 0x5f, 0xdc,
  0x52, 0xb2, 0xba, 0xbf, 0x22, 0xdd, 0xc3, 0x40, 0x21, 0xfc, 0xb5, 0x3f,
  0xd2, 0x22, 0x72, 0x86, 0x54, 0x17, 0xbd, 0x3f, 0x62, 0x3a, 0x62, 0x81,
  0x16, 0x12, 0xb5, 0xbf, 0xbb, 0x26, 0x98, 0x06, 0x47, 0xed, 0xbf, 0xbf,
  0x84, 0x18, 0x52, 0xd5, 0x79, 0xf7, 0xb3, 0x3f, 0xa9, 0x8c, 0xd7, 0xe8,
  0x18, 0xbc, 0xc1, 0x3f, 0xe5, 0xf3, 0x90, 0xe9, 0xe8, 0x93, 0xb2, 0xbf,
  0x76, 0xea, 0x5a, 0x42, 0x95, 0x27, 0xc4, 0xbf, 0xfd, 0xce, 0x53, 0xc1,
  0x9d, 0xb2, 0xb0, 0x3f, 0x22, 0x57, 0x3c, 0x40, 0x10, 0x1b, 0xc8, 0x3f,
  0x13, 0x76, 0xca, 0x03, 0xe6, 0x65, 0xab, 0xbf, 0xe4, 0x70, 0x79, 0x13,
  0x48, 0xa1, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xc0, 0xb7, 0x75, 0xa3, 0xec, 0xaa, 0xbb, 0x3f, 0xdb, 0x4b, 0x9f, 0x7a,
  0x5b, 0x40, 0x70, 0x3f, 0x8a, 0x5a, 0xd7, 0x5f, 0x26, 0xa6, 0xbb, 0xbf,
  0x98, 0x90, 0x0f, 0x1b, 0x93, 0x44, 0x80, 0xbf, 0xdc, 0x8b, 0x0b, 0x67,
  0x92, 0x9c, 0xbb, 0x3f, 0xf5, 0xd4, 0x6e, 0x12, 0x7a, 0x71, 0x88, 0x3f,
  0x6f, 0xc6, 0x86, 0xa8, 0x21, 0x8e, 0xbb, 0xbf, 0x9f, 0x65, 0x7c, 0x0c,
  0xa9, 0x55, 0x90, 0xbf, 0xb1, 0xb3, 0x7e, 0x17, 0xbd, 0x7a, 0xbb, 0x3f,
  0xbd, 0xe3, 0x32, 0x75, 0x62, 0x7b, 0x94, 0x3f, 0x34, 0xa2, 0xc9, 0x18,
  0x45, 0x62, 0xbb, 0xbf, 0xa4, 0x12, 0x85, 0xfb, 0x66, 0xac, 0x98, 0xbf,
  0x20, 0xf2, 0xb8, 0xb3, 0x90, 0x44, 0xbb, 0x3f, 0x2e, 0x5f, 0xe3, 0xd7,
  0x6a, 0xeb, 0x9c, 0x3f, 0xe5, 0x50, 0xd8, 0x79, 0x6c, 0x21, 0xbb, 0xbf,
  0xc9, 0x7d, 0xa1, 0x90, 0xb4, 0x9d, 0xa0, 0xbf, 0x5e, 0xf3, 0x43, 0x14,
  0x99, 0xf8, 0xba, 0x3f, 0x71, 0xca, 0x72, 0xf8, 0xdb, 0xcf, 0xa2, 0x3f,
  0x2f, 0x0a, 0x19, 0x5e, 0xc9, 0xc9, 0xba, 0xbf, 0xea, 0xe0, 0x2f, 0xdf,
  0x10, 0x0e, 0xa5, 0xbf, 0xf8, 0xb1, 0x51, 0xe9, 0x9f, 0x94, 0xba, 0x3f,
  0x75, 0x3a, 0xe2, 0xff, 0x82, 0x5a, 0xa7, 0x3f, 0x8e, 0x99, 0x81, 0xbc,
  0xab, 0x58, 0xba, 0xbf, 0x01, 0x68, 0x60, 0x02, 0xc2, 0xb7, 0xa9, 0xbf,
  0xb9, 0x81, 0xb2, 0x01, 0x64, 0x15, 0xba, 0x3f, 0x22, 0x36, 0x83, 0x39,
  0xda, 0x28, 0xac, 0x3f, 0x04, 0xa5, 0x8f, 0x3c, 0x22, 0xca, 0xb9, 0xbf,
  0x1d, 0xeb, 0xed, 0x0b, 0x7c, 0xb1, 0xae, 0xbf, 0xba, 0xab, 0x5f, 0x68,
  0x1a, 0x76, 0xb9, 0x3f, 0xd4, 0x13, 0xdc, 0xa3, 0x19, 0xab, 0xb0, 0x3f,
  0x9b, 0x60, 0x1b, 0x07, 0x50, 0x18, 0xb9, 0xbf, 0x03, 0xf7, 0x6f, 0x6f,
  0x5b, 0x0e, 0xb2, 0xbf, 0x65, 0xce, 0x73, 0x98, 0x86, 0xaf, 0xb8, 0x3f,
  0x77, 0x53, 0x34, 0xa4, 0x2f, 0x86, 0xb3, 0x3f, 0xd0, 0xed, 0xd1, 0xef,
  0x2a, 0x3a, 0xb8, 0xbf, 0x60, 0xb1, 0x79, 0x32, 0x6e, 0x17, 0xb5, 0xbf,
  0xdf, 0x52, 0x38, 0x0d, 0x31, 0xb6, 0xb7, 0x3f, 0xed, 0x20, 0xb8, 0x43,
  0xac, 0xc8, 0xb6, 0x3f, 0xb3, 0x5b, 0x7d, 0x99, 0xde, 0x20, 0xb7, 0xbf,
  0x73, 0xe1, 0x6e, 0xaf, 0x30, 0xa3, 0xb8, 0xbf, 0x5c, 0xda, 0x06, 0xf1,
  0x72, 0x76, 0xb6, 0x3f, 0x6a, 0x86, 0x71, 0x09, 0xa8, 0xb4, 0xba, 0x3f,
  0x95, 0xae, 0x31, 0xac, 0x8d, 0xb1, 0xb5, 0xbf, 0x7c, 0x17, 0x18, 0xd8,
  0x6b, 0x12, 0xbd, 0xbf, 0xe5, 0x55, 0xf5, 0x7c, 0x0d, 0xca, 0xb4, 0x3f,
  0xd6, 0xa5, 0xef, 0x14, 0x7b, 0xe0, 0xbf, 0x3f, 0xec, 0xdc, 0xe3, 0x93,
  0xb4, 0xb2, 0xb3, 0xbf, 0x6a, 0xbc, 0x08, 0x80, 0x3e, 0xb1, 0xc1, 0xbf,
  0xe3, 0x81, 0xa7, 0xb8, 0x77, 0x53, 0xb2, 0x3f, 0xbc, 0x9c, 0x4c, 0x96,
  0x5c, 0x17, 0xc4, 0x3f, 0xd2, 0xca, 0x83, 0x49, 0x4d, 0x78, 0xb0, 0xbf,
  0x00, 0xd8, 0xe4, 0x74, 0x66, 0x03, 0xc8, 0xbf, 0xf9, 0x49, 0xd6, 0xdf,
  0x97, 0x05, 0xab, 0x3f, 0xd4, 0x02, 0xa1, 0xce, 0x1b, 0x8d, 0xd1, 0x3f,
  0x1b, 0x3d, 0x75, 0x2b, 0x66, 0x6b, 0xbb, 0x3f, 0x00, 0xd2, 0x18, 0x4d,
  0xc5, 0x9e, 0x5f, 0x3f, 0x9c, 0xfd, 0xf9, 0xa4, 0x1e, 0x69, 0xbb, 0xbf,
  0xef, 0x44, 0xcc, 0xd5, 0x06, 0xbb, 0x77, 0xbf, 0x27, 0x9c, 0x4a, 0xa6,
  0x44, 0x62, 0xbb, 0x3f, 0xc0, 0xdf, 0x18, 0xb7, 0x22, 0xcd, 0x83, 0x3f,
  0x2e, 0x47, 0xa3, 0xd9, 0xcd, 0x56, 0xbb, 0xbf, 0xa9, 0x3e, 0xa9, 0xc5,
  0xca, 0xc6, 0x8b, 0xbf, 0x0d, 0xca, 0x94, 0xc1, 0xa8, 0x46, 0xbb, 0x3f,
  0xc7, 0xf4, 0xbe, 0x67, 0x5d, 0xe7, 0x91, 0x3f, 0xe8, 0x2f, 0xa0, 0x4f,
  0xbc, 0x31, 0xbb, 0xbf, 0xb2, 0x60, 0x50, 0x67, 0xb8, 0xf4, 0x95, 0xbf,
  0x51, 0x69, 0x04, 0x49, 0xe7, 0x17, 0xbb, 0x3f, 0x7d, 0xf2, 0x1d, 0x04,
  0xe0, 0x0d, 0x9a, 0x3f, 0xbf, 0xd2, 0x3e, 0x71, 0xff, 0xf8, 0xba, 0xbf,
  0xdd, 0x30, 0xa9, 0xc7, 0x75, 0x35, 0x9e, 0xbf, 0x39, 0xfb, 0xf7, 0x6d,
  0xd0, 0xd4, 0xba, 0x3f, 0xe3, 0x9f, 0x8d, 0x92, 0x31, 0x37, 0xa1, 0x3f,
  0x85, 0x74, 0x04, 0x53, 0x1a, 0xab, 0xba, 0xbf, 0xf5, 0x36, 0x3b, 0xa3,
  0xf6, 0x5d, 0xa3, 0xbf, 0xe4, 0xed, 0x1a, 0xbe, 0x8f, 0x7b, 0xba, 0x3f,
  0xee, 0xfb, 0x61, 0x09, 0xe7, 0x90, 0xa5, 0x3f, 0xc4, 0x81, 0xde, 0x5f,
  0xd3, 0x45, 0xba, 0xbf, 0x31, 0x95, 0x42, 0x3a, 0x2a, 0xd2, 0xa7, 0xbf,
  0xee, 0x9a, 0x3d, 0xc1, 0x74, 0x09, 0xba, 0x3f, 0x21, 0x76, 0xcc, 0x68,
  0x47, 0x24, 0xaa, 0x3f, 0xc3, 0x3c, 0x45, 0xfe, 0xeb, 0xc5, 0xb9, 0xbf,
  0x31, 0x4f, 0xc9, 0x09, 0x42, 0x8a, 0xac, 0xbf, 0xc8, 0x28, 0xf6, 0x0d,
  0x94, 0x7a, 0xb9, 0x3f, 0xd8, 0xb7, 0xf8, 0xf4, 0xc0, 0x07, 0xaf, 0x3f,
  0x75, 0xa6, 0xbb, 0xf9, 0xa2, 0x26, 0xb9, 0xbf, 0xd1, 0x58, 0xd3, 0xad,
  0xa2, 0xd0, 0xb0, 0xbf, 0x70, 0xf7, 0x28, 0x11, 0x1f, 0xc9, 0xb8, 0x3f,
  0x4e, 0xf9, 0x3c, 0x03, 0x3d, 0x2e, 0xb2, 0x3f, 0x11, 0x63, 0x2d, 0x96,
  0xcf, 0x60, 0xb8, 0xbf, 0x69, 0x48, 0x37, 0x81, 0x54, 0xa0, 0xb3, 0xbf,
  0x59, 0x0a, 0xac, 0x61, 0x26, 0xec, 0xb7, 0x3f, 0xf0, 0x6d, 0xc4, 0x3c,
  0xb8, 0x2b, 0xb5, 0x3f, 0x81, 0x03, 0xae, 0x33, 0x1e, 0x69, 0xb7, 0xbf,
  0x28, 0xac, 0xf6, 0x0c, 0xf2, 0xd6, 0xb6, 0xbf, 0xf1, 0xcd, 0x49, 0xeb,
  0x05, 0xd5, 0xb6, 0x3f, 0x60, 0xf4, 0xb2, 0xa8, 0x39, 0xab, 0xb8, 0x3f,
  0xaa, 0x6e, 0x55, 0xc6, 0x29, 0x2c, 0xb6, 0xbf, 0x62, 0x5d, 0xee, 0x5c,
  0x26, 0xb6, 0xba, 0xbf, 0xd9, 0x56, 0xf9, 0x04, 0x3c, 0x69, 0xb5, 0x3f,
  0x89, 0x10, 0x57, 0xd5, 0xf1, 0x0c, 0xbd, 0x3f, 0x6e, 0x12, 0x6e, 0xbe,
  0x37, 0x84, 0xb4, 0xbf, 0x07, 0xa6, 0x53, 0x5e, 0x67, 0xd3, 0xbf, 0xbf,
  0x87, 0xb6, 0x90, 0x8a, 0x0d, 0x70, 0xb3, 0x3f, 0xc9, 0x04, 0x1a, 0x49,
  0x68, 0xa6, 0xc1, 0x3f, 0x76, 0xf3, 0x44, 0x87, 0x06, 0x15, 0xb2, 0xbf,
  0x5c, 0xae, 0xaa, 0x23, 0x56, 0x07, 0xc4, 0xbf, 0x17, 0xf0, 0x02, 0x6e,
  0xcf, 0x3f, 0xb0, 0x3f, 0x3f, 0x53, 0x84, 0x45, 0x2a, 0xec, 0xc7, 0x3f,
  0xe1, 0x4a, 0x14, 0x6d, 0x51, 0xa8, 0xaa, 0xbf, 0xac, 0x5c, 0xfa, 0xd3,
  0x60, 0x79, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x78, 0x54, 0x41, 0x8e, 0x71, 0x2c, 0xbb, 0xbf, 0x2f, 0x55, 0xcf, 0xcc,
  0xa4, 0xca, 0x6e, 0xbf, 0xca, 0xce, 0x73, 0xaf, 0x14, 0x28, 0xbb, 0x3f,
  0x6b, 0x0f, 0xbf, 0xa2, 0x13, 0xd2, 0x7e, 0x3f, 0x21, 0xc4, 0x3f, 0x9e,
  0x54, 0x1f, 0xbb, 0xbf, 0xfd, 0x2f, 0x17, 0x4e, 0xe8, 0x26, 0x87, 0xbf,
  0x4a, 0xcb, 0x8d, 0x8f, 0x24, 0x12, 0xbb, 0x3f, 0xe7, 0x0c, 0xa2, 0xc8,
  0x29, 0xf0, 0x8e, 0x3f, 0xe8, 0x3e, 0x39, 0xf7, 0x70, 0x00, 0xbb, 0xbf,
  0x8c, 0x22, 0xd5, 0x77, 0x71, 0x64, 0x93, 0xbf, 0x77, 0x9d, 0x28, 0x15,
  0x1f, 0xea, 0xba, 0x3f, 0x8a, 0x1b, 0x2b, 0x72, 0xb5, 0x5a, 0x97, 0x3f,
  0x1a, 0x0e, 0x1e, 0x53, 0x0c, 0xcf, 0xba, 0xbf, 0x14, 0x5d, 0x3b, 0x82,
  0x38, 0x5d, 0x9b, 0xbf, 0xbe, 0x65, 0x84, 0x6a, 0x0d, 0xaf, 0xba, 0x3f,
  0x86, 0xaa, 0xe9, 0x60, 0x8b, 0x6e, 0x9f, 0x3f, 0x7d, 0x03, 0xd6, 0x45,
  0xed, 0x89, 0xba, 0xbf, 0x2d, 0x28, 0x4a, 0xc2, 0xc3, 0xc8, 0xa1, 0xbf,
  0x38, 0xaf, 0x49, 0x8c, 0x6b, 0x5f, 0xba, 0x3f, 0x5f, 0xc6, 0xfc, 0x50,
  0xb1, 0xe4, 0xa3, 0x3f, 0x2e, 0xf0, 0x8e, 0xbf, 0x3a, 0x2f, 0xba, 0xbf,
  0x79, 0x68, 0xad, 0xb2, 0xe3, 0x0c, 0xa6, 0xbf, 0x32, 0x9a, 0x8c, 0xc9,
  0xfd, 0xf8, 0xb9, 0x3f, 0x55, 0x86, 0x79, 0xb3, 0x7a, 0x43, 0xa8, 0x3f,
  0x97, 0x7b, 0xaf, 0xc9, 0x44, 0xbc, 0xb9, 0xbf, 0x95, 0x79, 0x5c, 0xa3,
  0xf5, 0x8a, 0xaa, 0xbf, 0x01, 0xd7, 0xc7, 0xdb, 0x88, 0x78, 0xb9, 0x3f,
  0xdd, 0xf0, 0xb4, 0xa3, 0x4f, 0xe6, 0xac, 0x3f, 0xd7, 0xb2, 0x5a, 0x71,
  0x26, 0x2d, 0xb9, 0xbf, 0x6e, 0x63, 0x27, 0x84, 0x26, 0x59, 0xaf, 0xbf,
  0x47, 0x11, 0x19, 0xa2, 0x55, 0xd9, 0xb8, 0x3f, 0xf6, 0x5a, 0xf3, 0xaf,
  0xf8, 0xf3, 0xb0, 0x3f, 0x18, 0xa8, 0x60, 0x83, 0x1f, 0x7c, 0xb8, 0xbf,
  0x4a, 0x5f, 0xa9, 0xb0, 0x27, 0x4c, 0xb2, 0xbf, 0x0d, 0x25, 0x2a, 0x08,
  0x4f, 0x14, 0xb8, 0x3f, 0x44, 0xd9, 0x3e, 0x60, 0xbe, 0xb8, 0xb3, 0x3f,
  0x68, 0x50, 0xef, 0xf1, 0x5a, 0xa0, 0xb7, 0xbf, 0xec, 0xa9, 0xe5, 0x4b,
  0x83, 0x3e, 0xb5, 0xbf, 0x4c, 0xbb, 0x93, 0x94, 0x44, 0x1e, 0xb7, 0x3f,
  0xf4, 0xec, 0x7d, 0x5a, 0xf5, 0xe3, 0xb6, 0x3f, 0x22, 0x44, 0x32, 0xc4,
  0x63, 0x8b, 0xb6, 0xbf, 0x0b, 0x07, 0x60, 0x9c, 0x3d, 0xb2, 0xb8, 0xbf,
  0xba, 0x7c, 0x28, 0x40, 0x11, 0xe4, 0xb5, 0x3f, 0xc8, 0x8b, 0x1d, 0xb9,
  0xde, 0xb6, 0xba, 0x3f, 0x32, 0x97, 0xf7, 0x60, 0x11, 0x23, 0xb5, 0xbf,
  0xfb, 0xd7, 0x79, 0x67, 0xf3, 0x06, 0xbd, 0xbf, 0xa4, 0xa5, 0x4b, 0xc4,
  0x7a, 0x40, 0xb4, 0x3f, 0xc1, 0x64, 0xef, 0xab, 0x14, 0xc6, 0xbf, 0x3f,
  0x24, 0x09, 0xcb, 0xf8, 0x6a, 0x2f, 0xb3, 0xbf, 0x95, 0xf9, 0xb5, 0x75,
  0x98, 0x9b, 0xc1, 0xbf, 0x11, 0x9d, 0x97, 0xd0, 0x7c, 0xd8, 0xb1, 0x3f,
  0x9a, 0xed, 0xc3, 0xa7, 0x81, 0xf7, 0xc3, 0x3f, 0xa2, 0x8e, 0xc4, 0xab,
  0x0d, 0x09, 0xb0, 0xbf, 0xec, 0xa7, 0xb4, 0x66, 0x58, 0xd5, 0xc7, 0xbf,
  0x31, 0xa0, 0xa9, 0xfe, 0xec, 0x4d, 0xaa, 0x3f, 0x14, 0x1a, 0x0b, 0xbf,
  0x12, 0x66, 0xd1, 0x3f, 0xd8, 0x9f, 0x93, 0xa7, 0x36, 0xf0, 0xba, 0xbf,
  0x00, 0x9b, 0x2d, 0x5f, 0x13, 0xfc, 0x5d, 0xbf, 0x80, 0xb9, 0xd4, 0x90,
  0x20, 0xee, 0xba, 0x3f, 0x36, 0x1c, 0x73, 0x79, 0x8b, 0x80, 0x76, 0x3f,
  0x68, 0x97, 0x65, 0x62, 0xdb, 0xe7, 0xba, 0xbf, 0xd5, 0xf7, 0xd9, 0x42,
  0x4b, 0xc6, 0x82, 0xbf, 0x7f, 0xa7, 0xc5, 0x4d, 0x5e, 0xdd, 0xba, 0x3f,
  0xe7, 0x7e, 0x30, 0x5c, 0x2b, 0x55, 0x8a, 0x3f, 0x30, 0xf3, 0xa9, 0x6f,
  0x9a, 0xce, 0xba, 0xbf, 0xf4, 0x47, 0xdd, 0xd6, 0x50, 0xf8, 0x90, 0xbf,
  0x61, 0x70, 0x9c, 0x7c, 0x7a, 0xbb, 0xba, 0x3f, 0x84, 0x96, 0x7f, 0x98,
  0x4e, 0xce, 0x94, 0x3f, 0xf1, 0x0f, 0xa2, 0x46, 0xe2, 0xa3, 0xba, 0xbf,
  0x13, 0x14, 0x60, 0x2f, 0xa9, 0xae, 0x98, 0xbf, 0xb6, 0xe1, 0xb3, 0x15,
  0xae, 0x87, 0xba, 0x3f, 0x5b, 0x72, 0x55, 0x2b, 0xa8, 0x9b, 0x9c, 0x3f,
  0xce, 0xb1, 0x27, 0xca, 0xb1, 0x66, 0xba, 0xbf, 0x4f, 0x74, 0xd1, 0x88,
  0xe6, 0x4b, 0xa0, 0xbf, 0x86, 0x90, 0x98, 0xbc, 0xb7, 0x40, 0xba, 0x3f,
  0x10, 0x93, 0x9e, 0x65, 0xf1, 0x52, 0xa2, 0x3f, 0xa4, 0xab, 0x0a, 0x4a,
  0x7f, 0x15, 0xba, 0xbf, 0x0f, 0x2f, 0xee, 0x70, 0x88, 0x64, 0xa4, 0xbf,
  0x74, 0x6b, 0x43, 0xf4, 0xba, 0xe4, 0xb9, 0x3f, 0x55, 0x69, 0xb5, 0xf9,
  0x79, 0x82, 0xa6, 0x3f, 0xca, 0x78, 0xa0, 0xf4, 0x0d, 0xae, 0xb9, 0xbf,
  0x87, 0x82, 0x85, 0xad, 0xde, 0xae, 0xa8, 0xbf, 0x21, 0xf6, 0x89, 0x11,
  0x09, 0x71, 0xb9, 0x3f, 0xd1, 0xf0, 0x63, 0x7b, 0x2e, 0xec, 0xaa, 0x3f,
  0xd7, 0xb2, 0x5a, 0x71, 0x26, 0x2d, 0xb9, 0xbf, 0xca, 0x34, 0x9f, 0xad,
  0x5c, 0x3d, 0xad, 0xbf, 0x7d, 0x98, 0xf3, 0x04, 0xc4, 0xe1, 0xb8, 0x3f,
  0xed, 0xb1, 0x89, 0x85, 0xfe, 0xa5, 0xaf, 0x3f, 0xa2, 0xe7, 0xb0, 0xf0,
  0x1b, 0x8e, 0xb8, 0xbf, 0xb5, 0x83, 0x6f, 0xc1, 0x40, 0x15, 0xb1, 0xbf,
  0xb5, 0xcd, 0xcb, 0x06, 0x3a, 0x31, 0xb8, 0x3f, 0xc7, 0x32, 0xa6, 0xd8,
  0x3c, 0x68, 0xb2, 0x3f, 0x36, 0xfc, 0x98, 0xd9, 0xec, 0xc9, 0xb7, 0xbf,
  0x28, 0x0b, 0xe7, 0xfe, 0x8a, 0xcf, 0xb3, 0xbf, 0x17, 0xdf, 0x88, 0xf6,
  0xaf, 0x56, 0xb7, 0x3f, 0x9f, 0x02, 0x4c, 0x87, 0xe9, 0x4f, 0xb5, 0x3f,
  0xf2, 0x17, 0x54, 0x1a, 0x8b, 0xd5, 0xb6, 0xbf, 0xe6, 0xa1, 0x82, 0xc4,
  0xcc, 0xef, 0xb6, 0xbf, 0x8e, 0xf5, 0x2a, 0xcf, 0xde, 0x43, 0xb6, 0x3f,
  0xb0, 0x86, 0x50, 0x93, 0x4f, 0xb8, 0xb8, 0x3f, 0x6c, 0x7f, 0xf0, 0xf9,
  0x0f, 0x9e, 0xb5, 0xbf, 0xbc, 0xa1, 0xb2, 0x8e, 0xe0, 0xb6, 0xba, 0xbf,
  0x42, 0x48, 0x5a, 0x82, 0xf4, 0xde, 0xb4, 0x3f, 0x59, 0xcd, 0xb1, 0x52,
  0x7c, 0x00, 0xbd, 0x3f, 0x24, 0xb9, 0xf8, 0xb7, 0xbd, 0xfe, 0xb3, 0xbf,
  0xea, 0xa1, 0x0c, 0xf0, 0x8a, 0xb8, 0xbf, 0xbf, 0x3e, 0x29, 0x1c, 0xc1,
  0xb4, 0xf0, 0xb2, 0x3f, 0x3e, 0x8f, 0x14, 0xf5, 0xd0, 0x90, 0xc1, 0x3f,
  0xe6, 0xcc, 0x67, 0xa2, 0xc3, 0x9d, 0xb1, 0xbf, 0x9c, 0x82, 0x47, 0xca,
  0xde, 0xe7, 0xc3, 0xbf, 0x64, 0xd4, 0x89, 0xe8, 0xe5, 0xa7, 0xaf, 0x3f,
  0x88, 0x01, 0x36, 0xad, 0xed, 0xbe, 0xc7, 0x3f, 0xcd, 0x62, 0x74, 0x5b,
  0x47, 0xf6, 0xa9, 0xbf, 0xee, 0x40, 0x33, 0x69, 0x2d, 0x53, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0c, 0x9e, 0xc4, 0x40,
  0x81, 0xb4, 0xba, 0x3f, 0xf4, 0xa7, 0x55, 0x8d, 0xb6, 0x39, 0x6d, 0x3f,
  0x4a, 0x00, 0x10, 0x7a, 0x81, 0xb0, 0xba, 0xbf, 0x17, 0x99, 0xae, 0xd7,
  0x4a, 0x40, 0x7d, 0xbf, 0x0b, 0x2b, 0x41, 0x84, 0x7c, 0xa8, 0xba, 0x3f,
  0x98, 0x71, 0x73, 0xe6, 0x7d, 0xf8, 0x85, 0x3f, 0x63, 0x32, 0xf3, 0x71,
  0x67, 0x9c, 0xba, 0xbf, 0xc1, 0x38, 0x5f, 0xe6, 0xe6, 0x5a, 0x8d, 0xbf,
  0x6f, 0xec, 0x3e, 0x96, 0x31, 0x8c, 0xba, 0x3f, 0x2c, 0x46, 0xbe, 0xac,
  0x7b, 0x65, 0x92, 0x3f, 0xbb, 0x9f, 0x94, 0x29, 0xc4, 0x77, 0xba, 0xbf,
  0x90, 0x7a, 0xa9, 0x51, 0x3e, 0x26, 0x96, 0xbf, 0xca, 0x70, 0x93, 0xc9,
  0x01, 0x5f, 0xba, 0x3f, 0x83, 0xe1, 0x20, 0x16, 0xc6, 0xf1, 0x99, 0x3f,
  0xfe, 0xd0, 0x7a, 0xcd, 0xc5, 0x41, 0xba, 0xbf, 0x6c, 0x39, 0x2b, 0xff,
  0x4b, 0xca, 0x9d, 0xbf, 0x70, 0xa8, 0x39, 0x66, 0xe3, 0x1f, 0xba, 0x3f,
  0x32, 0xe5, 0x5a, 0xe2, 0x21, 0xd9, 0xa0, 0x3f, 0x04, 0x04, 0xaa, 0x7d,
  0x24, 0xf9, 0xb9, 0xbf, 0xc9, 0x11, 0x6b, 0x81, 0x35, 0xd6, 0xa2, 0xbf,
  0x99, 0xdf, 0xcb, 0x43, 0x48, 0xcd, 0xb9, 0x3f, 0x50, 0xe8, 0x07, 0x1d,
  0xee, 0xdd, 0xa4, 0x3f, 0x1d, 0x9d, 0x2c, 0x52, 0x01, 0x9c, 0xb9, 0xbf,
  0x88, 0x2e, 0x9b, 0x81, 0x13, 0xf2, 0xa6, 0xbf, 0x3c, 0x34, 0x20, 0x44,
  0xf3, 0x64, 0xb9, 0x3f, 0x5f, 0x42, 0x4a, 0xb9, 0xb7, 0x14, 0xa9, 0x3f,
  0x8e, 0x86, 0x76, 0x94, 0xaf, 0x27, 0xb9, 0xbf, 0x43, 0x6e, 0x64, 0xc6,
  0x4b, 0x48, 0xab, 0xbf, 0x6c, 0x49, 0x60, 0x7c, 0xb1, 0xe3, 0xb8, 0x3f,
  0x02, 0x4f, 0x21, 0x8c, 0xbb, 0x8f, 0xad, 0x3f, 0x34, 0x59, 0x01, 0x6f,
  0x58, 0x98, 0xb8, 0xbf, 0xd9, 0xbd, 0xf3, 0x2b, 0x94, 0xee, 0xaf, 0xbf,
  0x9d, 0xec, 0x5d, 0x9a, 0xe0, 0x44, 0xb8, 0x3f, 0x45, 0x78, 0x14, 0xfd,
  0x9c, 0x34, 0xb1, 0x3f, 0xca, 0x45, 0xbd, 0x83, 0x58, 0xe8, 0xb7, 0xbf,
  0x3b, 0xda, 0x92, 0x2c, 0x9b, 0x82, 0xb2, 0xbf, 0x45, 0x32, 0xd9, 0x4a,
  0x92, 0x81, 0xb7, 0x3f, 0xbb, 0x63, 0x49, 0xb5, 0xd5, 0xe4, 0xb3, 0x3f,
  0xc7, 0x61, 0xd9, 0x2c, 0x0e, 0x0f, 0xb7, 0xbf, 0x6f, 0x30, 0xc1, 0xf8,
  0x02, 0x60, 0xb5, 0xbf, 0x3c, 0x53, 0x76, 0x25, 0xda, 0x8e, 0xb6, 0x3f,
  0x55, 0x23, 0xd4, 0x0b, 0x8d, 0xfa, 0xb6, 0x3f, 0xb8, 0x14, 0x46, 0x38,
  0x5f, 0xfe, 0xb5, 0xbf, 0x3d, 0xac, 0x35, 0x04, 0x81, 0xbd, 0xb8, 0xbf,
  0xfa, 0xe9, 0x69, 0x17, 0x0e, 0x5a, 0xb5, 0x3f, 0x11, 0x91, 0x1f, 0x01,
  0x3a, 0xb6, 0xba, 0x3f, 0x47, 0x21, 0x9f, 0xb6, 0xcd, 0x9c, 0xb4, 0xbf,
  0x09, 0x7a, 0x59, 0x53, 0x97, 0xf9, 0xbc, 0xbf, 0xe8, 0xdf, 0x6e, 0x4c,
  0xe9, 0xbe, 0xb3, 0x3f, 0xaf, 0x7e, 0x36, 0x5c, 0xd1, 0xaa, 0xbf, 0x3f,
  0xe4, 0xd1, 0x02, 0x48, 0xd4, 0xb3, 0xb2, 0xbf, 0xe3, 0x97, 0x5e, 0x7b,
  0x13, 0x86, 0xc1, 0xbf, 0xd0, 0xc8, 0xf4, 0x7c, 0xc5, 0x64, 0xb1, 0x3f,
  0xcc, 0x95, 0xb3, 0x20, 0x6d, 0xd8, 0xc3, 0x3f, 0xce, 0xac, 0x1c, 0x1f,
  0xd7, 0x40, 0xaf, 0xbf, 0x18, 0x33, 0xba, 0x0c, 0xe7, 0xa8, 0xc7, 0xbf,
  0x09, 0x91, 0x2d, 0x8b, 0x3f, 0xa1, 0xa9, 0x3f, 0xcb, 0x42, 0x4e, 0xe5,
  0xac, 0x40, 0xd1, 0x3f, 0x33, 0x4b, 0xb5, 0x6d, 0x4b, 0x7b, 0xba, 0x3f,
  0x40, 0x53, 0x6b, 0x9a, 0x45, 0x7c, 0x5c, 0x3f, 0x3b, 0xdc, 0xee, 0x1a,
  0x61, 0x79, 0xba, 0xbf, 0x34, 0x36, 0xf0, 0x58, 0x4c, 0x60, 0x75, 0xbf,
  0x27, 0xce, 0xf0, 0xa2, 0x9f, 0x73, 0xba, 0x3f, 0x8f, 0x8d, 0xd9, 0x7c,
  0x6d, 0xd5, 0x81, 0x3f, 0x7e, 0x71, 0xff, 0x79, 0xff, 0x69, 0xba, 0xbf,
  0xd4, 0x9f, 0x7e, 0x7b, 0x8d, 0x02, 0x89, 0xbf, 0x12, 0x36, 0x8c, 0xe1,
  0x73, 0x5c, 0xba, 0x3f, 0x7a, 0x2e, 0xd4, 0x11, 0x69, 0x1d, 0x90, 0x3f,
  0x13, 0xf2, 0xb2, 0xa5, 0xea, 0x4a, 0xba, 0xbf, 0xae, 0x2e, 0xc2, 0xdd,
  0xd8, 0xc0, 0x93, 0xbf, 0x0f, 0x95, 0xee, 0xbb, 0x4b, 0x35, 0xba, 0x3f,
  0x00, 0xa5, 0x9b, 0xcc, 0x6d, 0x6d, 0x97, 0x3f, 0xa5, 0xcf, 0x70, 0xbe,
  0x78, 0x1b, 0xba, 0xbf, 0xcf, 0x7d, 0xec, 0x96, 0x24, 0x25, 0x9b, 0xbf,
  0x49, 0x35, 0x98, 0x3d, 0x4c, 0xfd, 0xb9, 0x3f, 0x28, 0x3f, 0x51, 0x15,
  0x29, 0xea, 0x9e, 0x3f, 0x3b, 0x5b, 0x7b, 0xde, 0x98, 0xda, 0xb9, 0xbf,
  0x0a, 0x27, 0x51, 0x35, 0x71, 0x5f, 0xa1, 0xbf, 0xfc, 0x73, 0x1e, 0x3a,
  0x28, 0xb3, 0xb9, 0x3f, 0x2d, 0xa2, 0x7e, 0xff, 0x00, 0x53, 0xa3, 0x3f,
  0xb0, 0xfd, 0x42, 0x6c, 0xb9, 0x86, 0xb9, 0xbf, 0xbf, 0xb5, 0x8e, 0x24,
  0x4b, 0x51, 0xa5, 0xbf, 0xf9, 0x3c, 0x37, 0x3a, 0xff, 0x54, 0xb9, 0x3f,
  0xc1, 0x06, 0xf3, 0x63, 0x11, 0x5c, 0xa7, 0x3f, 0xfb, 0x4c, 0xa6, 0xb0,
  0x9d, 0x1d, 0xb9, 0xbf, 0xbd, 0x45, 0x38, 0x92, 0x5f, 0x75, 0xa9, 0xbf,
  0x7b, 0x49, 0xa0, 0x09, 0x27, 0xe0, 0xb8, 0x3f, 0x7d, 0x76, 0x53, 0x2d,
  0xa0, 0x9f, 0xab, 0x3f, 0x43, 0xc5, 0x62, 0x97, 0x17, 0x9c, 0xb8, 0xbf,
  0xe5, 0x32, 0x98, 0x16, 0xb8, 0xdd, 0xad, 0xbf, 0xce, 0x30, 0xa0, 0x50,
  0xd0, 0x50, 0xb8, 0x3f, 0xb1, 0x13, 0x0f, 0x5a, 0x96, 0x19, 0xb0, 0x3f,
  0x42, 0x28, 0xdd, 0x68, 0x8f, 0xfd, 0xb7, 0xbf, 0x5b, 0x41, 0xba, 0xca,
  0x2c, 0x52, 0xb1, 0xbf, 0x49, 0x41, 0xf8, 0x0d, 0x66, 0xa1, 0xb7, 0x3f,
  0x58, 0x3c, 0x0d, 0xf0, 0x5e, 0x9b, 0xb2, 0x3f, 0xea, 0xe9, 0xf5, 0xda,
  0x29, 0x3b, 0xb7, 0xbf, 0xdb, 0xec, 0x91, 0xb0, 0xb7, 0xf8, 0xb3, 0xbf,
  0x6e, 0xb5, 0xec, 0xa0, 0x5f, 0xc9, 0xb6, 0x3f, 0x00, 0xd4, 0x17, 0xc0,
  0xe5, 0x6e, 0xb5, 0x3f, 0x5d, 0x1d, 0xf5, 0x71, 0x1b, 0x4a, 0xb6, 0xbf,
  0xb6, 0x2b, 0xe5, 0x46, 0x49, 0x04, 0xb7, 0xbf, 0x02, 0xda, 0x8a, 0x90,
  0xce, 0xba, 0xb5, 0x3f, 0xaf, 0x1b, 0x2c, 0xfa, 0xe1, 0xc1, 0xb8, 0x3f,
  0xb8, 0x3e, 0x56, 0x27, 0xf5, 0x17, 0xb5, 0xbf, 0x8a, 0xe2, 0xd3, 0x06,
  0xf8, 0xb4, 0xba, 0xbf, 0xde, 0x7a, 0x95, 0xb8, 0x86, 0x5c, 0xb4, 0x3f,
  0x0c, 0x6a, 0xe8, 0x37, 0x4e, 0xf2, 0xbc, 0x3f, 0xdd, 0x41, 0xf2, 0x9f,
  0xe7, 0x80, 0xb3, 0xbf, 0x2a, 0x6d, 0xd1, 0x74, 0xee, 0x9c, 0xbf, 0xbf,
  0x93, 0xa3, 0xee, 0x55, 0xb4, 0x78, 0xb2, 0x3f, 0xab, 0x91, 0x2f, 0x88,
  0x61, 0x7b, 0xc1, 0x3f, 0xc3, 0x0b, 0xdf, 0x35, 0x6e, 0x2d, 0xb1, 0xbf,
  0x04, 0x03, 0x4c, 0x31, 0x2c, 0xc9, 0xc3, 0xbf, 0x2f, 0xc6, 0x3a, 0x02,
  0xca, 0xdc, 0xae, 0x3f, 0xdd, 0xb8, 0xb1, 0x96, 0x41, 0x93, 0xc7, 0x3f,
  0xa9, 0x01, 0x73, 0xa8, 0xb6, 0x4e, 0xa9, 0xbf, 0x05, 0xfd, 0xb3, 0x7b,
  0x8d, 0x2e, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbf, 0xf0, 0x5a, 0x2a, 0x90, 0x42, 0xba, 0xbf, 0x4b, 0x67, 0xc7, 0x94,
  0xa8, 0xc9, 0x6b, 0xbf, 0xb1, 0x18, 0x43, 0xf8, 0xe2, 0x3e, 0xba, 0x3f,
  0x47, 0xda, 0x04, 0x94, 0x81, 0xcf, 0x7b, 0x3f, 0xe1, 0x84, 0x6f, 0xee,
  0x83, 0x37, 0xba, 0xbf, 0x42, 0x66, 0xba, 0xbb, 0xfa, 0xe2, 0x84, 0xbf,
  0xb9, 0xa8, 0xa1, 0xaa, 0x69, 0x2c, 0xba, 0x3f, 0x3f, 0x52, 0x19, 0xbf,
  0x23, 0xe7, 0x8b, 0x3f, 0x44, 0x37, 0x17, 0xdf, 0x85, 0x1d, 0xba, 0xbf,
  0xe4, 0x6e, 0x38, 0xfc, 0xb3, 0x7b, 0x91, 0xbf, 0x08, 0x90, 0xa4, 0x09,
  0xc5, 0x0a, 0xba, 0x3f, 0xe6, 0xf7, 0x76, 0x40, 0x90, 0x0b, 0x95, 0x3f,
  0x32, 0x89, 0x91, 0x0d, 0x0e, 0xf4, 0xb9, 0xbf, 0xd7, 0xec, 0x57, 0xd6,
  0xf0, 0xa4, 0x98, 0xbf, 0x22, 0xd4, 0x7d, 0xab, 0x41, 0xd9, 0xb9, 0x3f,
  0x55, 0xce, 0x38, 0xd2, 0xc5, 0x49, 0x9c, 0x3f, 0xa5, 0x50, 0xb3, 0xd0,
  0x39, 0xba, 0xb9, 0xbf, 0x7d, 0xd8, 0x60, 0x11, 0x2f, 0xfc, 0x9f, 0xbf,
  0x21, 0x36, 0xd8, 0xb4, 0xc8, 0x96, 0xb9, 0x3f, 0xc8, 0xdb, 0x71, 0x19,
  0x44, 0xdf, 0xa1, 0x3f, 0xbe, 0x80, 0xa3, 0xb9, 0xb7, 0x6e, 0xb9, 0xbf,
  0x9f, 0x06, 0x0d, 0xb1, 0xbb, 0xc9, 0xa3, 0xbf, 0xf4, 0x6a, 0xa4, 0xfb,
  0xc5, 0x41, 0xb9, 0x3f, 0x7d, 0xb4, 0xfe, 0xf6, 0xff, 0xbe, 0xa5, 0x3f,
  0xb8, 0x2d, 0xbd, 0x7c, 0xa6, 0x0f, 0xb9, 0xbf, 0x97, 0x0c, 0x65, 0x06,
  0xcd, 0xc0, 0xa7, 0xbf, 0xe3, 0x08, 0xae, 0xc7, 0xfd, 0xd7, 0xb8, 0x3f,
  0x55, 0xc5, 0x89, 0xe0, 0x28, 0xd1, 0xa9, 0x3f, 0x8e, 0x96, 0x73, 0xde,
  0x5e, 0x9a, 0xb8, 0xbf, 0x66, 0x65, 0x0f, 0xdd, 0x77, 0xf2, 0xab, 0xbf,
  0x99, 0x25, 0xd1, 0x30, 0x47, 0x56, 0xb8, 0x3f, 0xec, 0x16, 0x2e, 0x37,
  0x98, 0x27, 0xae, 0x3f, 0xfe, 0xc5, 0xfe, 0x38, 0x19, 0x0b, 0xb8, 0xbf,
  0xe9, 0xb2, 0xb5, 0xfa, 0x03, 0x3a, 0xb0, 0xbf, 0xa4, 0x6e, 0xee, 0x2a,
  0x15, 0xb8, 0xb7, 0x3f, 0x05, 0x7e, 0x81, 0x20, 0x0d, 0x6e, 0xb1, 0x3f,
  0x1f, 0x7e, 0x21, 0xd2, 0x4e, 0x5c, 0xb7, 0xbf, 0xe6, 0x24, 0x72, 0x33,
  0xa2, 0xb2, 0xb2, 0xbf, 0xc1, 0x7b, 0xc7, 0x32, 0x9f, 0xf6, 0xb6, 0x3f,
  0xf9, 0xba, 0x19, 0x27, 0x48, 0x0b, 0xb4, 0x3f, 0x17, 0x60, 0xa5, 0x96,
  0x8f, 0x85, 0xb6, 0xbf, 0xfa, 0xf0, 0x26, 0x41, 0xa6, 0x7c, 0xb5, 0xbf,
  0x49, 0x9f, 0xca, 0xfe, 0x39, 0x07, 0xb6, 0x3f, 0x1b, 0xf0, 0xdf, 0x09,
  0x13, 0x0d, 0xb7, 0x3f, 0x3e, 0x1b, 0x37, 0xb4, 0x17, 0x79, 0xb5, 0xbf,
  0x32, 0x4a, 0x11, 0x37, 0x81, 0xc5, 0xb8, 0xbf, 0x37, 0x71, 0xc9, 0x08,
  0xb0, 0xd7, 0xb4, 0x3f, 0xf9, 0x4b, 0xec, 0x85, 0x26, 0xb3, 0xba, 0x3f,
  0x1b, 0x4f, 0x12, 0x95, 0x0a, 0x1e, 0xb4, 0xbf, 0xb0, 0x96, 0x03, 0xf8,
  0xa9, 0xea, 0xbc, 0xbf, 0x77, 0xe7, 0x90, 0x20, 0xa4, 0x44, 0xb3, 0x3f,
  0xa0, 0x67, 0x7b, 0x22, 0xe8, 0x8e, 0xbf, 0x3f, 0x95, 0x50, 0x02, 0xfc,
  0x40, 0x3f, 0xb2, 0xbf, 0xf1, 0x42, 0x53, 0x6c, 0xbc, 0x70, 0xc1, 0xbf,
  0x40, 0x26, 0xca, 0xdd, 0xaa, 0xf7, 0xb0, 0x3f, 0xe0, 0xe9, 0xa9, 0x75,
  0x1b, 0xba, 0xc3, 0x3f, 0x2e, 0xa6, 0xa5, 0xde, 0x9b, 0x7b, 0xae, 0xbf,
  0x18, 0xdb, 0x1c, 0x79, 0xfa, 0x7d, 0xc7, 0xbf, 0xc3, 0x77, 0x2d, 0xb7,
  0x8f, 0xfe, 0xa8, 0x3f, 0x8f, 0x14, 0x90, 0xa6, 0xcb, 0x1c, 0xd1, 0x3f,
  0x95, 0x76, 0x0b, 0xe8, 0x20, 0x0c, 0xba, 0xbf, 0x20, 0x6c, 0x8f, 0x86,
  0x6b, 0x1b, 0x5b, 0xbf, 0x53, 0x17, 0xc8, 0x7c, 0x5d, 0x0a, 0xba, 0x3f,
  0x2a, 0x9f, 0x41, 0x29, 0x52, 0x57, 0x74, 0x3f, 0xe9, 0x15, 0xd7, 0x13,
  0x11, 0x05, 0xba, 0xbf, 0xe2, 0xbd, 0x9b, 0xae, 0x0b, 0xf8, 0x80, 0xbf,
  0xec, 0x31, 0x80, 0x2d, 0x35, 0xfc, 0xb9, 0x3f, 0x87, 0x1c, 0x28, 0xaa,
  0x69, 0xcb, 0x87, 0x3f, 0x82, 0xba, 0x42, 0xd2, 0xbe, 0xef, 0xb9, 0xbf,
  0xd4, 0x0d, 0x7f, 0xad, 0xaf, 0xa8, 0x8e, 0xbf, 0x66, 0x1d, 0x5e, 0x5d,
  0x9e, 0xdf, 0xb9, 0x3f, 0xd7, 0x18, 0x05, 0xba, 0x76, 0xc9, 0x92, 0x3f,
  0x14, 0x17, 0xd4, 0x2e, 0xbf, 0xcb, 0xb9, 0xbf, 0xdb, 0x24, 0x7a, 0xf4,
  0xb0, 0x46, 0x96, 0xbf, 0x38, 0x3e, 0x79, 0x41, 0x07, 0xb4, 0xb9, 0x3f,
  0x0d, 0x78, 0x76, 0x80, 0xc4, 0xcd, 0x99, 0x3f, 0xd9, 0x6b, 0x3e, 0xa0,
  0x56, 0x98, 0xb9, 0xbf, 0x99, 0xc2, 0xf5, 0xf8, 0x95, 0x60, 0x9d, 0xbf,
  0xfe, 0xdd, 0x0c, 0xb4, 0x86, 0x78, 0xb9, 0x3f, 0x9e, 0x0e, 0x57, 0x25,
  0x9d, 0x80, 0xa0, 0x3f, 0x62, 0xda, 0x28, 0x61, 0x69, 0x54, 0xb9, 0xbf,
  0x5a, 0x49, 0x93, 0x40, 0x01, 0x59, 0xa2, 0xbf, 0x53, 0xcc, 0xce, 0xe7,
  0xc7, 0x2b, 0xb9, 0x3f, 0xd7, 0x09, 0xae, 0x32, 0xc5, 0x3a, 0xa4, 0x3f,
  0x89, 0xd5, 0x3f, 0x77, 0x61, 0xfe, 0xb8, 0xbf, 0x19, 0x2f, 0xa8, 0x73,
  0x65, 0x27, 0xa6, 0xbf, 0x3f, 0x01, 0x1a, 0x5c, 0xe9, 0xcb, 0xb8, 0x3f,
  0x44, 0x7e, 0xc8, 0xd7, 0x98, 0x20, 0xa8, 0x3f, 0x21, 0x2d, 0xb5, 0xa9,
  0x04, 0x94, 0xb8, 0xbf, 0x9f, 0xff, 0x73, 0xe5, 0x5f, 0x28, 0xaa, 0xbf,
  0x99, 0x25, 0xd1, 0x30, 0x47, 0x56, 0xb8, 0x3f, 0xb3, 0x82, 0x00, 0x23,
  0x19, 0x41, 0xac, 0x3f, 0x30, 0xd5, 0xb9, 0x81, 0x2f, 0x12, 0xb8, 0xbf,
  0xdd, 0x0c, 0x11, 0x79, 0x9c, 0x6d, 0xae, 0xbf, 0x84, 0x7c, 0x0a, 0x99,
  0x21, 0xc7, 0xb7, 0x3f, 0x86, 0x96, 0x56, 0x71, 0xb0, 0x58, 0xb0, 0x3f,
  0x8c, 0x16, 0x53, 0xa5, 0x5f, 0x74, 0xb7, 0xbf, 0xcf, 0xf2, 0xe6, 0xbc,
  0x58, 0x88, 0xb1, 0xbf, 0xb7, 0x48, 0x69, 0x04, 0x00, 0x19, 0xb7, 0x3f,
  0xcd, 0x58, 0xfa, 0x07, 0x7d, 0xc8, 0xb2, 0x3f, 0x38, 0x9b, 0x9b, 0x11,
  0xdf, 0xb3, 0xb6, 0xbf, 0x81, 0x2f, 0xd7, 0x86, 0x9c, 0x1c, 0xb4, 0xbf,
  0xd4, 0x46, 0xb1, 0x74, 0x8a, 0x43, 0xb6, 0x3f, 0x80, 0x4c, 0xc9, 0x4c,
  0x57, 0x89, 0xb5, 0x3f, 0x70, 0x70, 0x7d, 0xf7, 0x21, 0xc6, 0xb5, 0xbf,
  0x8a, 0x80, 0x63, 0x8a, 0xfa, 0x14, 0xb7, 0xbf, 0x55, 0x4b, 0x2f, 0xb3,
  0x26, 0x39, 0xb5, 0x3f, 0xe9, 0xc9, 0x20, 0x52, 0x6c, 0xc8, 0xb8, 0x3f,
  0x92, 0x17, 0xc9, 0xd2, 0x2a, 0x99, 0xb4, 0xbf, 0x4e, 0xfa, 0xc3, 0x6d,
  0xd0, 0xb0, 0xba, 0xbf, 0xd5, 0x34, 0x0f, 0x92, 0x45, 0xe1, 0xb3, 0x3f,
  0x0c, 0xa0, 0x06, 0xc9, 0xb2, 0xe2, 0xbc, 0x3f, 0xe4, 0x39, 0x1b, 0x73,
  0x0b, 0x0a, 0xb3, 0xbf, 0x17, 0xe9, 0x7b, 0xc1, 0xc3, 0x80, 0xbf, 0xbf,
  0x20, 0xa9, 0x50, 0x7b, 0x67, 0x07, 0xb2, 0x3f, 0x7b, 0x69, 0xd8, 0x4e,
  0x25, 0x66, 0xc1, 0x3f, 0x9b, 0x3c, 0x6b, 0xa8, 0x69, 0xc3, 0xb0, 0xbf,
  0x70, 0x69, 0xf2, 0x5c, 0x3a, 0xab, 0xc3, 0xbf, 0xec, 0x7a, 0x58, 0x1a,
  0x2c, 0x1d, 0xae, 0x3f, 0x84, 0xd1, 0x62, 0xfd, 0x0e, 0x69, 0xc7, 0x3f,
  0x31, 0x91, 0xd8, 0x7e, 0xaf, 0xb0, 0xa8, 0xbf, 0xf3, 0x24, 0x87, 0x0e,
  0x64, 0x0b, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x0e, 0xb3, 0x40, 0x7c, 0x22, 0xd6, 0xb9, 0x3f, 0x5d, 0xb9, 0x97, 0x4b,
  0xd3, 0x76, 0x6a, 0x3f, 0x4a, 0x02, 0xe7, 0xd5, 0xbe, 0xd2, 0xb9, 0xbf,
  0x6e, 0x17, 0xc2, 0xf4, 0x0a, 0x7c, 0x7a, 0xbf, 0xc5, 0x2d, 0xd8, 0x85,
  0xf3, 0xcb, 0xb9, 0x3f, 0xa2, 0xe7, 0x24, 0x67, 0x96, 0xe3, 0x83, 0x3f,
  0xd9, 0x00, 0xcb, 0x72, 0xb8, 0xc1, 0xb9, 0xbf, 0x66, 0x7e, 0x35, 0x8a,
  0x1d, 0x91, 0x8a, 0xbf, 0x52, 0x7c, 0xa5, 0x47, 0x01, 0xb4, 0xb9, 0x3f,
  0x3d, 0x77, 0xd5, 0xe6, 0xb5, 0xa4, 0x90, 0x3f, 0x5b, 0xbd, 0xbe, 0x38,
  0xbd, 0xa2, 0xb9, 0xbf, 0x54, 0xab, 0xe4, 0xbb, 0xbb, 0x07, 0x94, 0xbf,
  0xbf, 0x16, 0xd3, 0xb1, 0xd6, 0x8d, 0xb9, 0x3f, 0xb0, 0x18, 0x9f, 0xee,
  0x33, 0x73, 0x97, 0x3f, 0x38, 0x7f, 0x20, 0xe9, 0x32, 0x75, 0xb9, 0xbf,
  0xe5, 0x11, 0xe1, 0x6e, 0xd1, 0xe8, 0x9a, 0xbf, 0x31, 0xe2, 0xc3, 0x52,
  0xb1, 0x58, 0xb9, 0x3f, 0xd4, 0x75, 0x51, 0x63, 0x6e, 0x6a, 0x9e, 0x3f,
  0x08, 0x5a, 0xab, 0xed, 0x2a, 0x38, 0xb9, 0xbf, 0xc2, 0x6c, 0x26, 0xd9,
  0x0a, 0xfd, 0xa0, 0xbf, 0xec, 0xd8, 0x17, 0x61, 0x71, 0x13, 0xb9, 0x3f,
  0x1c, 0xad, 0xe2, 0x53, 0x07, 0xcd, 0xa2, 0x3f, 0xb1, 0x30, 0x77, 0xde,
  0x4d, 0xea, 0xb8, 0xbf, 0xc9, 0xbe, 0x09, 0xb6, 0x75, 0xa6, 0xa4, 0xbf,
  0x73, 0xb5, 0xf1, 0xb6, 0x7f, 0xbc, 0xb8, 0x3f, 0xd3, 0xe8, 0xa4, 0xa1,
  0xcd, 0x8a, 0xa6, 0x3f, 0xf1, 0x67, 0xc4, 0x8d, 0xba, 0x89, 0xb8, 0xbf,
  0x8d, 0xfa, 0xf4, 0xf7, 0xc0, 0x7b, 0xa8, 0xbf, 0x08, 0x2f, 0x7c, 0x07,
  0xa4, 0x51, 0xb8, 0x3f, 0x7b, 0xe5, 0x2a, 0x14, 0x4b, 0x7b, 0xaa, 0x3f,
  0xca, 0xcc, 0xe5, 0xc8, 0xd0, 0x13, 0xb8, 0xbf, 0x62, 0xb5, 0x72, 0xf8,
  0xc4, 0x8b, 0xac, 0xbf, 0xae, 0x12, 0x9f, 0x84, 0xc0, 0xcf, 0xb7, 0x3f,
  0x0a, 0x13, 0x1b, 0x87, 0x00, 0xb0, 0xae, 0x3f, 0xdc, 0xf5, 0x9b, 0xb7,
  0xd8, 0x84, 0xb7, 0xbf, 0x4b, 0x0c, 0x77, 0xfe, 0xb6, 0x75, 0xb0, 0xbf,
  0x86, 0x0f, 0xa6, 0x84, 0x5d, 0x32, 0xb7, 0x3f, 0xa3, 0xaf, 0x92, 0x5a,
  0x28, 0xa1, 0xb1, 0x3f, 0xa7, 0x40, 0x5c, 0xd0, 0x67, 0xd7, 0xb6, 0xbf,
  0x2b, 0x60, 0x3f, 0xae, 0x05, 0xdd, 0xb2, 0xbf, 0xc5, 0xee, 0x46, 0x3b,
  0xd7, 0x72, 0xb6, 0x3f, 0x5c, 0xfc, 0xd6, 0x9e, 0xc8, 0x2c, 0xb4, 0x3f,
  0x7e, 0xae, 0x20, 0xb1, 0x3d, 0x03, 0xb6, 0xbf, 0x39, 0x7e, 0x7d, 0x45,
  0x0a, 0x95, 0xb5, 0xbf, 0x22, 0x76, 0x7f, 0x9f, 0xc0, 0x86, 0xb5, 0x3f,
  0x6d, 0x7c, 0x72, 0xbf, 0x0e, 0x1c, 0xb7, 0x3f, 0x99, 0x2d, 0x67, 0xbb,
  0xe8, 0xfa, 0xb4, 0xbf, 0x20, 0xea, 0x4d, 0xd3, 0xaf, 0xca, 0xb8, 0xbf,
  0x1d, 0x66, 0x02, 0xbe, 0x52, 0x5c, 0xb4, 0x3f, 0xcc, 0x3c, 0xc9, 0xcd,
  0xff, 0xad, 0xba, 0x3f, 0xca, 0x55, 0xf5, 0x17, 0x25, 0xa6, 0xb3, 0xbf,
  0x7a, 0x52, 0x55, 0x30, 0x70, 0xda, 0xbc, 0xbf, 0xdf, 0x1c, 0x54, 0x5c,
  0x0b, 0xd1, 0xb2, 0x3f, 0x75, 0x33, 0x81, 0x2f, 0x86, 0x72, 0xbf, 0x3f,
  0xb8, 0xd8, 0x51, 0x2e, 0x16, 0xd1, 0xb1, 0xbf, 0xb7, 0x32, 0x8e, 0x31,
  0x9d, 0x5b, 0xc1, 0xbf, 0xc5, 0x40, 0xc2, 0xd6, 0x99, 0x90, 0xb0, 0x3f,
  0x26, 0xba, 0xc0, 0x4d, 0x88, 0x9c, 0xc3, 0x3f, 0x4c, 0xee, 0x09, 0x0c,
  0x5c, 0xc1, 0xad, 0xbf, 0x0c, 0x4b, 0x30, 0x87, 0x7c, 0x54, 0xc7, 0xbf,
  0xb8, 0x6b, 0x41, 0x68, 0xfc, 0x64, 0xa8, 0x3f, 0x46, 0x30, 0xa2, 0x87,
  0x53, 0xfa, 0xd0, 0x3f, 0xdd, 0x75, 0xa5, 0x22, 0x42, 0xa2, 0xb9, 0x3f,
  0x0e, 0xb3, 0x40, 0x7c, 0x22, 0xd6, 0x59, 0x3f, 0x97, 0x61, 0xad, 0x6e,
  0xa1, 0xa0, 0xb9, 0xbf, 0x3f, 0x33, 0x53, 0x90, 0x10, 0x63, 0x73, 0xbf,
  0x32, 0x69, 0x9c, 0x75, 0xbd, 0x9b, 0xb9, 0x3f, 0x4d, 0x9f, 0x25, 0x3b,
  0x02, 0x2c, 0x80, 0x3f, 0x13, 0x63, 0xa3, 0x97, 0x90, 0x93, 0xb9, 0xbf,
  0x46, 0x6a, 0xf5, 0xb1, 0xb8, 0xac, 0x86, 0xbf, 0x4f, 0x68, 0xfb, 0x58,
  0x11, 0x88, 0xb9, 0x3f, 0x8e, 0x67, 0xe1, 0x7a, 0x46, 0x36, 0x8d, 0x3f,
  0xfc, 0x4a, 0x9b, 0x36, 0x32, 0x79, 0xb9, 0xbf, 0xac, 0xac, 0xad, 0xd6,
  0xb1, 0xe5, 0x91, 0xbf, 0xd3, 0xfd, 0x3a, 0x67, 0xe1, 0x66, 0xb9, 0x3f,
  0x1a, 0x40, 0x01, 0xd4, 0x77, 0x37, 0x95, 0x3f, 0xc5, 0xe9, 0x10, 0x86,
  0x08, 0x51, 0xb9, 0xbf, 0xd5, 0x2f, 0xc6, 0x34, 0xfe, 0x91, 0x98, 0xbf,
  0xef, 0x84, 0xa9, 0x23, 0x8c, 0x37, 0xb9, 0x3f, 0x63, 0xef, 0x5e, 0xde,
  0xed, 0xf6, 0x9b, 0x3f, 0x12, 0x77, 0xe6, 0x37, 0x4b, 0x1a, 0xb9, 0xbf,
  0xbc, 0x20, 0x1c, 0x68, 0x17, 0x68, 0x9f, 0xbf, 0x30, 0x86, 0x78, 0x6e,
  0x1e, 0xf9, 0xb8, 0x3f, 0xb7, 0x30, 0x39, 0x40, 0xbe, 0x73, 0xa1, 0x3f,
  0x28, 0x3c, 0xd9, 0x44, 0xd7, 0xd3, 0xb8, 0xbf, 0x35, 0x02, 0xbf, 0xb7,
  0xad, 0x3b, 0xa3, 0xbf, 0xe3, 0xa7, 0xa4, 0xed, 0x3e, 0xaa, 0xb8, 0x3f,
  0x12, 0x65, 0xb2, 0xb4, 0x1e, 0x0d, 0xa5, 0x3f, 0x6e, 0x1e, 0xd6, 0xe8,
  0x14, 0x7c, 0xb8, 0xbf, 0x44, 0x52, 0x3f, 0x53, 0x84, 0xe9, 0xa6, 0xbf,
  0xfd, 0xed, 0x3d, 0x3a, 0x0d, 0x49, 0xb8, 0x3f, 0xf4, 0xe2, 0x09, 0xcd,
  0x8b, 0xd2, 0xa8, 0x3f, 0x99, 0x08, 0x9f, 0x1e, 0xce, 0x10, 0xb8, 0xbf,
  0xb9, 0xa6, 0x29, 0x9a, 0x2b, 0xca, 0xaa, 0xbf, 0x1f, 0x05, 0xcd, 0x12,
  0xed, 0xd2, 0xb7, 0x3f, 0x5b, 0xf9, 0xd5, 0x7e, 0xb7, 0xd2, 0xac, 0x3f,
  0xfb, 0x14, 0x7a, 0xec, 0xea, 0x8e, 0xb7, 0xbf, 0x04, 0x1f, 0xdd, 0x9c,
  0xfb, 0xee, 0xae, 0xbf, 0xfc, 0xc1, 0x29, 0xa6, 0x2e, 0x44, 0xb7, 0x3f,
  0xc8, 0x6d, 0xfd, 0xdc, 0x30, 0x91, 0xb0, 0x3f, 0x29, 0x79, 0x06, 0x50,
  0xfe, 0xf1, 0xb6, 0xbf, 0x8c, 0xef, 0xa7, 0xde, 0x92, 0xb8, 0xb1, 0xbf,
  0xdb, 0xea, 0xc8, 0x49, 0x75, 0x97, 0xb6, 0x3f, 0xba, 0xdb, 0xd6, 0xbf,
  0x50, 0xf0, 0xb2, 0x3f, 0xc4, 0xa1, 0x84, 0x67, 0x76, 0x33, 0xb6, 0xbf,
  0x53, 0x3d, 0x58, 0xc4, 0xde, 0x3b, 0xb4, 0xbf, 0x83, 0xf3, 0x7b, 0xbf,
  0x97, 0xc4, 0xb5, 0x3f, 0x3b, 0x02, 0x2e, 0x40, 0xcf, 0x9f, 0xb5, 0x3f,
  0x98, 0x48, 0x34, 0x3f, 0x04, 0x49, 0xb5, 0xbf, 0x10, 0x95, 0x08, 0x7e,
  0x5d, 0x22, 0xb7, 0xbf, 0xdd, 0x3b, 0x13, 0x05, 0x4c, 0xbe, 0xb4, 0x3f,
  0x7d, 0x42, 0xbe, 0x4b, 0x57, 0xcc, 0xb8, 0x3f, 0x23, 0x7d, 0x62, 0x10,
  0x16, 0x21, 0xb4, 0xbf, 0x02, 0xf8, 0xe9, 0xe9, 0xbd, 0xaa, 0xba, 0xbf,
  0xe9, 0x92, 0xdc, 0x9c, 0x97, 0x6c, 0xb3, 0x3f, 0x6b, 0x24, 0xba, 0x13,
  0xe9, 0xd1, 0xbc, 0x3f, 0xa8, 0xaf, 0x1e, 0xac, 0x92, 0x99, 0xb2, 0xbf,
  0x9e, 0x03, 0xe0, 0xd7, 0x33, 0x64, 0xbf, 0xbf, 0xc2, 0x0d, 0x56, 0x74,
  0x3c, 0x9c, 0xb1, 0x3f, 0x4a, 0x2f, 0xff, 0xf4, 0x24, 0x51, 0xc1, 0x3f,
  0xc3, 0xeb, 0x43, 0xa3, 0x2b, 0x5f, 0xb0, 0xbf, 0x70, 0x12, 0xce, 0xa7,
  0x04, 0x8e, 0xc3, 0xbf, 0xe4, 0xdd, 0x50, 0xd6, 0x0e, 0x68, 0xad, 0x3f,
  0xab, 0x5a, 0x5e, 0x93, 0x40, 0x40, 0xc7, 0x3f, 0xa2, 0xea, 0x5d, 0x5e,
  0x5e, 0x1b, 0xa8, 0xbf, 0xf7, 0x94, 0x79, 0x0e, 0x97, 0xe9, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x42, 0xb0, 0x4f, 0xf2,
  0xc9, 0x6e, 0xb9, 0xbf, 0x8e, 0xae, 0xf9, 0xb7, 0x10, 0x3e, 0x69, 0xbf,
  0x3b, 0xc4, 0x52, 0x0a, 0xa8, 0x6b, 0xb9, 0x3f, 0x6c, 0x2e, 0xf9, 0xbb,
  0xbc, 0x42, 0x79, 0x3f, 0xff, 0xb6, 0x02, 0xbf, 0x60, 0x65, 0xb9, 0xbf,
  0x82, 0x2d, 0x56, 0xce, 0xeb, 0xf7, 0x82, 0xbf, 0xa3, 0x2e, 0x94, 0x0a,
  0xed, 0x5b, 0xb9, 0x3f, 0x13, 0x9a, 0xf2, 0x6e, 0x98, 0x55, 0x89, 0x3f,
  0xe9, 0x5e, 0xf7, 0x3d, 0x42, 0x4f, 0xb9, 0xbf, 0x3d, 0x53, 0x60, 0xcb,
  0xe6, 0xbc, 0x8f, 0xbf, 0xa6, 0xd6, 0x2b, 0xd1, 0x51, 0x3f, 0xb9, 0x3f,
  0x16, 0xee, 0x63, 0x56, 0x3c, 0x18, 0x93, 0x3f, 0x8c, 0x74, 0xdb, 0x20,
  0x09, 0x2c, 0xb9, 0xbf, 0x8f, 0x1c, 0xd7, 0x60, 0x8c, 0x59, 0x96, 0xbf,
  0x03, 0xfa, 0x8f, 0x16, 0x51, 0x15, 0xb9, 0x3f, 0x43, 0xe1, 0xea, 0xd4,
  0xe2, 0xa3, 0x99, 0x3f, 0x21, 0x7a, 0xd4, 0xb7, 0x0d, 0xfb, 0xb8, 0xbf,
  0x84, 0x0d, 0xee, 0x6d, 0xdf, 0xf8, 0x9c, 0xbf, 0x24, 0xd1, 0x49, 0x97,
  0x1d, 0xdd, 0xb8, 0x3f, 0x92, 0xd8, 0xc0, 0xfe, 0x24, 0x2d, 0xa0, 0x3f,
  0x80, 0x69, 0x04, 0x21, 0x59, 0xbb, 0xb8, 0xbf, 0xdf, 0x99, 0x6b, 0xd8,
  0x0d, 0xe5, 0xa1, 0xbf, 0x38, 0x6c, 0x45, 0xb9, 0x91, 0x95, 0xb8, 0x3f,
  0xa9, 0x46, 0x8d, 0x39, 0x45, 0xa5, 0xa3, 0x3f, 0xad, 0xfb, 0x88, 0xa1,
  0x90, 0x6b, 0xb8, 0xbf, 0xb0, 0x8f, 0x25, 0x8f, 0x0b, 0x6f, 0xa5, 0xbf,
  0x99, 0xe3, 0x94, 0x93, 0x15, 0x3d, 0xb8, 0x3f, 0x93, 0xa2, 0x6f, 0xb7,
  0xcf, 0x43, 0xa7, 0x3f, 0xc8, 0x9c, 0x1a, 0xfc, 0xd4, 0x09, 0xb8, 0xbf,
  0x39, 0x7f, 0x85, 0x88, 0x3a, 0x25, 0xa9, 0xbf, 0x69, 0xf3, 0xb4, 0xb5,
  0x75, 0xd1, 0xb7, 0x3f, 0x68, 0x98, 0xd8, 0xd8, 0x3d, 0x15, 0xab, 0x3f,
  0x97, 0xc4, 0x1b, 0x18, 0x8e, 0x93, 0xb7, 0xbf, 0xa1, 0x8b, 0xc4, 0x6e,
  0x28, 0x16, 0xad, 0xbf, 0xf2, 0x06, 0xfc, 0x1b, 0xa0, 0x4f, 0xb7, 0x3f,
  0x49, 0xdb, 0xb8, 0xeb, 0xc0, 0x2a, 0xaf, 0x3f, 0x69, 0xd7, 0x03, 0x36,
  0x14, 0x05, 0xb7, 0xbf, 0x9e, 0x55, 0x14, 0x70, 0x35, 0xab, 0xb0, 0xbf,
  0xac, 0x7e, 0x8c, 0x5c, 0x32, 0xb3, 0xb6, 0x3f, 0xfb, 0xb4, 0x3f, 0x82,
  0xad, 0xce, 0xb1, 0x3f, 0x5b, 0x7b, 0xa8, 0x5e, 0x18, 0x59, 0xb6, 0xbf,
  0xd4, 0x5b, 0x9b, 0x54, 0x71, 0x02, 0xb3, 0xbf, 0x79, 0x52, 0x8a, 0x32,
  0xac, 0xf5, 0xb5, 0x3f, 0x30, 0x0d, 0x11, 0xf4, 0xef, 0x49, 0xb4, 0x3f,
  0x86, 0x83, 0x37, 0x00, 0x88, 0x87, 0xb5, 0xbf, 0x81, 0x59, 0x96, 0x21,
  0xb5, 0xa9, 0xb5, 0xbf, 0xf4, 0xe6, 0x78, 0x12, 0xdc, 0x0c, 0xb5, 0x3f,
  0x0e, 0x90, 0xbc, 0x92, 0xf3, 0x27, 0xb7, 0x3f, 0x66, 0xcb, 0x77, 0xc0,
  0x3f, 0x83, 0xb4, 0xbf, 0xe0, 0x45, 0xbc, 0x6b, 0x6d, 0xcd, 0xb8, 0xbf,
  0x92, 0x51, 0x62, 0x0a, 0x64, 0xe7, 0xb3, 0x3f, 0xc6, 0xfb, 0xe0, 0x4c,
  0x13, 0xa7, 0xba, 0x3f, 0x61, 0x55, 0x8d, 0x91, 0x8c, 0x34, 0xb3, 0xbf,
  0xb5, 0x24, 0x0d, 0xc8, 0x23, 0xc9, 0xbc, 0xbf, 0xcc, 0x6d, 0x76, 0x2a,
  0x91, 0x63, 0xb2, 0x3f, 0xc2, 0xaa, 0x83, 0xbe, 0xd0, 0x55, 0xbf, 0x3f,
  0x92, 0xa1, 0xc1, 0x9e, 0xca, 0x68, 0xb1, 0xbf, 0xfa, 0xe4, 0xf9, 0x5b,
  0xbd, 0x46, 0xc1, 0xbf, 0x0b, 0x54, 0xc1, 0x2f, 0x10, 0x2f, 0xb0, 0x3f,
  0x10, 0x43, 0x60, 0xc5, 0xae, 0x7f, 0xc3, 0x3f, 0x47, 0x5c, 0x0b, 0x46,
  0x29, 0x11, 0xad, 0xbf, 0x60, 0x7b, 0xe2, 0xb6, 0x58, 0x2c, 0xc7, 0xbf,
  0x76, 0xcf, 0xe9, 0xb1, 0xbe, 0xd3, 0xa7, 0x3f, 0xdc, 0x8a, 0x99, 0xc5,
  0x2b, 0xd9, 0xd0, 0x3f, 0x6c, 0x13, 0x4c, 0xc4, 0x46, 0x3d, 0xb9, 0xbf,
  0x31, 0xc2, 0x3d, 0x02, 0x7e, 0xa9, 0x58, 0xbf, 0x7e, 0x2b, 0x61, 0x27,
  0xc5, 0x3b, 0xb9, 0x3f, 0x80, 0x26, 0x30, 0x4a, 0x54, 0x81, 0x72, 0x3f,
  0x4e, 0x12, 0xac, 0xb1, 0x3e, 0x37, 0xb9, 0xbf, 0x3b, 0xd3, 0xa5, 0x0c,
  0xf1, 0xde, 0x7e, 0xbf, 0x97, 0xe5, 0x80, 0x7f, 0xae, 0x2f, 0xb9, 0x3f,
  0x9d, 0x80, 0x39, 0x04, 0xde, 0xa3, 0x85, 0x3f, 0x3d, 0xc9, 0xd0, 0x53,
  0x0c, 0x25, 0xb9, 0xbf, 0xb3, 0xda, 0x5a, 0xcc, 0x2e, 0xe0, 0x8b, 0xbf,
  0xde, 0xe8, 0xdf, 0x74, 0x4c, 0x17, 0xb9, 0x3f, 0xd8, 0x79, 0xc1, 0xd1,
  0x6b, 0x13, 0x91, 0x3f, 0x80, 0x0c, 0x0c, 0x79, 0x5f, 0x06, 0xb9, 0xbf,
  0x26, 0x5b, 0xf8, 0x19, 0x33, 0x3d, 0x94, 0xbf, 0x92, 0x5f, 0xad, 0x01,
  0x32, 0xf2, 0xb8, 0x3f, 0xf7, 0x46, 0x7e, 0x35, 0xc9, 0x6e, 0x97, 0x3f,
  0xaf, 0x13, 0x53, 0x61, 0xac, 0xda, 0xb8, 0xbf, 0xee, 0xac, 0x0b, 0xa1,
  0xa4, 0xa9, 0x9a, 0xbf, 0x68, 0x34, 0xa3, 0x29, 0xb2, 0xbf, 0xb8, 0x3f,
  0xc8, 0x40, 0x4e, 0xb3, 0x5c, 0xef, 0x9d, 0x3f, 0xcb, 0xa9, 0xe2, 0x9b,
  0x21, 0xa1, 0xb8, 0xbf, 0x5d, 0x0f, 0x39, 0x95, 0xd8, 0xa0, 0xa0, 0xbf,
  0x10, 0xa6, 0x81, 0xf5, 0xd2, 0x7e, 0xb8, 0x3f, 0x62, 0xfb, 0x47, 0xaa,
  0x49, 0x51, 0xa2, 0x3f, 0x47, 0xd6, 0xcd, 0x8f, 0x97, 0x58, 0xb8, 0xbf,
  0x19, 0xf9, 0x61, 0xaa, 0x18, 0x0a, 0xa4, 0xbf, 0x31, 0x73, 0xde, 0xc6,
  0x38, 0x2e, 0xb8, 0x3f, 0xa8, 0xd1, 0x7d, 0x1a, 0x82, 0xcc, 0xa5, 0x3f,
  0x89, 0x9b, 0x8e, 0x97, 0x76, 0xff, 0xb7, 0xbf, 0xdd, 0xb8, 0xb0, 0xdb,
  0xf0, 0x99, 0xa7, 0xbf, 0x05, 0x62, 0x55, 0xde, 0x05, 0xcc, 0xb7, 0x3f,
  0xcd, 0x7d, 0x2f, 0x9e, 0x09, 0x74, 0xa9, 0x3f, 0x97, 0xc4, 0x1b, 0x18,
  0x8e, 0x93, 0xb7, 0xbf, 0x13, 0x47, 0x5d, 0xd2, 0xb9, 0x5c, 0xab, 0xbf,
  0x53, 0x69, 0x6a, 0x79, 0xa6, 0x55, 0xb7, 0x3f, 0x6d, 0x08, 0x6b, 0x7b,
  0x4b, 0x56, 0xad, 0x3f, 0x43, 0x70, 0x17, 0x1d, 0xd2, 0x11, 0xb7, 0xbf,
  0xaa, 0xe1, 0x79, 0xf5, 0x7f, 0x63, 0xaf, 0xbf, 0xf0, 0xdd, 0x17, 0xee,
  0x7a, 0xc7, 0xb6, 0x3f, 0xa4, 0x41, 0x51, 0x6c, 0xda, 0xc3, 0xb0, 0x3f,
  0x70, 0x5e, 0x7f, 0xc1, 0xea, 0x75, 0xb6, 0xbf, 0xec, 0x24, 0xa1, 0xf7,
  0x8b, 0xe3, 0xb1, 0xbf, 0xb1, 0xd7, 0xf9, 0xc9, 0x41, 0x1c, 0xb6, 0x3f,
  0x43, 0x69, 0x25, 0x24, 0x79, 0x13, 0xb3, 0x3f, 0x81, 0x91, 0xb8, 0x0e,
  0x69, 0xb9, 0xb5, 0xbf, 0x17, 0x2f, 0x0f, 0xf0, 0x0b, 0x57, 0xb4, 0xbf,
  0x38, 0x82, 0x68, 0xb1, 0xfe, 0x4b, 0xb5, 0x3f, 0x35, 0xbc, 0xaa, 0xb8,
  0xc9, 0xb2, 0xb5, 0x3f, 0x64, 0x43, 0x8a, 0x38, 0x38, 0xd2, 0xb4, 0xbf,
  0xf2, 0x08, 0xc7, 0xd8, 0xdc, 0x2c, 0xb7, 0xbf, 0xbf, 0x76, 0x2f, 0x05,
  0xb4, 0x49, 0xb4, 0x3f, 0xad, 0x7c, 0x6d, 0x16, 0xfc, 0xcd, 0xb8, 0x3f,
  0x3a, 0x89, 0xdc, 0xd5, 0x2c, 0xaf, 0xb3, 0xbf, 0x21, 0xb5, 0xa3, 0xd8,
  0x07, 0xa3, 0xba, 0xbf, 0x59, 0x0d, 0x19, 0x50, 0xf4, 0xfd, 0xb2, 0x3f,
  0x14, 0xf8, 0x56, 0x1e, 0x26, 0xc0, 0xbc, 0x3f, 0x90, 0x39, 0x04, 0x86,
  0xf7, 0x2e, 0xb2, 0xbf, 0x56, 0x69, 0xb6, 0x89, 0x60, 0x47, 0xbf, 0xbf,
  0x84, 0xd0, 0xe4, 0xdf, 0xb1, 0x36, 0xb1, 0x3f, 0x7c, 0xf4, 0xb4, 0x0e,
  0x67, 0x3c, 0xc1, 0x3f, 0xf0, 0xf0, 0xdf, 0x74, 0x39, 0x00, 0xb0, 0xbf,
  0x61, 0xb3, 0x86, 0xfc, 0x85, 0x71, 0xc3, 0xbf, 0xce, 0xb5, 0xb2, 0xb3,
  0x91, 0xbc, 0xac, 0x3f, 0xab, 0x1e, 0xc8, 0x9d, 0xc2, 0x18, 0xc7, 0x3f,
  0x52, 0xa0, 0x80, 0xff, 0x07, 0x8e, 0xa7, 0xbf, 0x2e, 0xce, 0x1a, 0xf3,
  0x0e, 0xc9, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x3a, 0xb9, 0x46, 0xfa, 0x23, 0x0c, 0xb9, 0x3f, 0x4f, 0xa5, 0xac, 0x32,
  0xa7, 0x1c, 0x68, 0x3f, 0xec, 0xdf, 0xb4, 0x0b, 0x3d, 0x09, 0xb9, 0xbf,
  0x3d, 0xd6, 0x49, 0xcc, 0xd9, 0x20, 0x78, 0xbf, 0xc9, 0x2c, 0xde, 0x25,
  0x6c, 0x03, 0xb9, 0x3f, 0x58, 0x0b, 0x51, 0xb6, 0xe8, 0x1d, 0x82, 0x3f,
  0x5d, 0xec, 0xf8, 0x2a, 0xab, 0xfa, 0xb8, 0xbf, 0x73, 0x4d, 0x60, 0x0e,
  0xc9, 0x31, 0x88, 0xbf, 0xf2, 0x52, 0xed, 0xce, 0xf0, 0xee, 0xb8, 0x3f,
  0x4a, 0x1c, 0xbd, 0xcd, 0x4c, 0x4e, 0x8e, 0x3f, 0x52, 0x65, 0x63, 0x70,
  0x30, 0xe0, 0xb8, 0xbf, 0xa9, 0x5e, 0x2a, 0x8d, 0xe6, 0x3a, 0x92, 0xbf,
  0x5c, 0x88, 0xa9, 0xe2, 0x59, 0xce, 0xb8, 0x3f, 0x6d, 0xd7, 0x89, 0xb3,
  0x62, 0x55, 0x95, 0x3f, 0x33, 0x9b, 0x69, 0x26, 0x59, 0xb9, 0xb8, 0xbf,
  0xae, 0x2c, 0xba, 0x48, 0xee, 0x77, 0x98, 0xbf, 0x24, 0xa8, 0x61, 0x0e,
  0x16, 0xa1, 0xb8, 0x3f, 0x11, 0x19, 0x04, 0xb8, 0xf7, 0xa3, 0x9b, 0x3f,
  0x53, 0x98, 0x61, 0xcc, 0x73, 0x85, 0xb8, 0xbf, 0xce, 0x62, 0xd2, 0xa1,
  0x0e, 0xdb, 0x9e, 0xbf, 0xc9, 0xc1, 0x93, 0x61, 0x50, 0x66, 0xb8, 0x3f,
  0x9b, 0xf8, 0x78, 0xa7, 0x75, 0x0f, 0xa1, 0x3f, 0xb4, 0xbc, 0x74, 0xeb,
  0x83, 0x43, 0xb8, 0xbf, 0xac, 0xa1, 0x6e, 0xdf, 0xbb, 0xb8, 0xa2, 0xbf,
  0x7e, 0x95, 0xac, 0xc4, 0xdf, 0x1c, 0xb8, 0x3f, 0x1f, 0xea, 0xef, 0x68,
  0x6d, 0x6a, 0xa4, 0x3f, 0xfe, 0xce, 0xf8, 0x6d, 0x2d, 0xf2, 0xb7, 0xbf,
  0x2c, 0x57, 0x00, 0x1f, 0xc3, 0x25, 0xa6, 0xbf, 0x87, 0xc7, 0x24, 0x2f,
  0x2d, 0xc3, 0xb7, 0x3f, 0x2f, 0x6c, 0x1c, 0x20, 0x24, 0xec, 0xa7, 0x3f,
  0x36, 0xe0, 0x1b, 0x5a, 0x94, 0x8f, 0xb7, 0xbf, 0x80, 0x18, 0x92, 0x2e,
  0x31, 0xbf, 0xa9, 0xbf, 0xf4, 0x00, 0x8c, 0x11, 0x0b, 0x57, 0xb7, 0x3f,
  0x3b, 0xb8, 0x21, 0x8b, 0xd3, 0xa0, 0xab, 0x3f, 0xb7, 0x06, 0xef, 0x67,
  0x29, 0x19, 0xb7, 0xbf, 0xcf, 0x4c, 0xb6, 0xab, 0x50, 0x93, 0xad, 0xbf,
  0xd8, 0x1e, 0xd9, 0x98, 0x73, 0xd5, 0xb6, 0x3f, 0x12, 0x4b, 0xad, 0xdd,
  0x64, 0x99, 0xaf, 0x3f, 0xf3, 0x76, 0x3c, 0x01, 0x55, 0x8b, 0xb6, 0xbf,
  0x0e, 0x55, 0xad, 0xfc, 0x33, 0xdb, 0xb0, 0xbf, 0x0e, 0x0c, 0x43, 0x4d,
  0x19, 0x3a, 0xb6, 0x3f, 0x6c, 0x13, 0xb7, 0x8b, 0x40, 0xf7, 0xb1, 0x3f,
  0xbc, 0x8d, 0x7e, 0x07, 0xe3, 0xe0, 0xb5, 0xbf, 0xd1, 0x2b, 0xe6, 0xa3,
  0x78, 0x23, 0xb3, 0xbf, 0xb7, 0xe9, 0x51, 0x37, 0x9e, 0x7e, 0xb5, 0x3f,
  0x58, 0x36, 0x99, 0x5a, 0x41, 0x63, 0xb4, 0x3f, 0x40, 0x24, 0x9f, 0xe0,
  0xec, 0x11, 0xb5, 0xbf, 0xe0, 0x9c, 0x5a, 0xd6, 0x19, 0xbb, 0xb5, 0xbf,
  0xe6, 0x8d, 0x2b, 0xa5, 0x09, 0x99, 0xb4, 0x3f, 0xe1, 0xb3, 0xba, 0x4e,
  0x24, 0x31, 0xb7, 0x3f, 0x96, 0x4b, 0xc6, 0xc2, 0x99, 0x11, 0xb4, 0xbf,
  0x12, 0x33, 0x8e, 0x73, 0x0c, 0xce, 0xb8, 0xbf, 0x2c, 0x19, 0x48, 0x76,
  0x61, 0x78, 0xb3, 0x3f, 0x7e, 0x77, 0x27, 0xd5, 0xa2, 0x9e, 0xba, 0x3f,
  0x68, 0x34, 0xe2, 0x0b, 0xc0, 0xc8, 0xb2, 0xbf, 0x33, 0xcd, 0x9c, 0x6f,
  0xf5, 0xb6, 0xbc, 0xbf, 0xe9, 0xef, 0x27, 0x44, 0xb7, 0xfb, 0xb1, 0x3f,
  0xa0, 0xaf, 0xe4, 0x8a, 0xe6, 0x38, 0xbf, 0x3f, 0xc9, 0x47, 0x46, 0x3b,
  0xe4, 0x05, 0xb1, 0xbf, 0xb8, 0xec, 0x9a, 0x9d, 0x22, 0x32, 0xc1, 0xbf,
  0xcd, 0x12, 0xf4, 0x65, 0x34, 0xa5, 0xaf, 0x3f, 0x8b, 0x52, 0x2c, 0xa0,
  0x89, 0x63, 0xc3, 0x3f, 0x60, 0x0e, 0x51, 0xe7, 0x2f, 0x6a, 0xac, 0xbf,
  0x9c, 0x07, 0x34, 0x0a, 0x7c, 0x05, 0xc7, 0xbf, 0x1c, 0xd5, 0xf3, 0x17,
  0x26, 0x4a, 0xa7, 0x3f, 0x99, 0xb0, 0x6a, 0xfe, 0x3d, 0xb9, 0xd0, 0x3f,
  0x96, 0x6d, 0xaf, 0x5c, 0xd1, 0xdc, 0xb8, 0x3f, 0x45, 0x9f, 0x51, 0xaf,
  0xf4, 0x92, 0x57, 0x3f, 0x2f, 0xdc, 0x9b, 0xaf, 0x6b, 0xdb, 0xb8, 0xbf,
  0xb2, 0x28, 0xb9, 0xb9, 0x34, 0xb0, 0x71, 0xbf, 0xc4, 0x7b, 0xff, 0x3d,
  0x39, 0xd7, 0xb8, 0x3f, 0x2b, 0xd3, 0xad, 0x86, 0xa9, 0x81, 0x7d, 0x3f,
  0x0b, 0xa6, 0x1c, 0xc3, 0x35, 0xd0, 0xb8, 0xbf, 0x87, 0x4f, 0x56, 0x4c,
  0x96, 0xae, 0x84, 0xbf, 0xc5, 0xe8, 0xde, 0x0e, 0x5a, 0xc6, 0xb8, 0x3f,
  0x62, 0x88, 0xf6, 0xe6, 0x75, 0xa3, 0x8a, 0x3f, 0x9c, 0x4a, 0xe8, 0xe8,
  0x9b, 0xb9, 0xb8, 0xbf, 0x81, 0x20, 0xbd, 0xa2, 0xcf, 0x50, 0x90, 0xbf,
  0x35, 0x00, 0xa3, 0xe6, 0xed, 0xa9, 0xb8, 0x3f, 0x33, 0x6a, 0xe9, 0xe7,
  0xac, 0x55, 0x93, 0x3f, 0x0c, 0xd1, 0xd5, 0x32, 0x3f, 0x97, 0xb8, 0xbf,
  0xa5, 0x96, 0x24, 0x36, 0x88, 0x61, 0x96, 0xbf, 0x76, 0x82, 0xa2, 0x44,
  0x7b, 0x81, 0xb8, 0x3f, 0x46, 0x3e, 0xa1, 0x32, 0xad, 0x75, 0x99, 0x3f,
  0xc0, 0xbd, 0x1a, 0x83, 0x89, 0x68, 0xb8, 0xbf, 0xa6, 0x55, 0x2d, 0xe2,
  0x82, 0x93, 0x9c, 0xbf, 0x6e, 0x0d, 0xaa, 0xd1, 0x4c, 0x4c, 0xb8, 0x3f,
  0xa0, 0x34, 0x77, 0xc9, 0x91, 0xbc, 0x9f, 0x3f, 0x9e, 0xf8, 0x5d, 0x00,
  0xa3, 0x2c, 0xb8, 0xbf, 0x41, 0x07, 0x4f, 0xa4, 0x45, 0x79, 0xa1, 0xbf,
  0x78, 0x89, 0x7a, 0x19, 0x64, 0x09, 0xb8, 0x3f, 0x22, 0x99, 0xd1, 0x48,
  0xa9, 0x1b, 0xa3, 0x3f, 0x3b, 0x2a, 0x9f, 0x83, 0x61, 0xe2, 0xb7, 0xbf,
  0x65, 0x8b, 0xd2, 0xdc, 0x83, 0xc6, 0xa4, 0xbf, 0x8e, 0x2a, 0xc7, 0xec,
  0x64, 0xb7, 0xb7, 0x3f, 0x0a, 0x17, 0x63, 0xc9, 0x0a, 0x7b, 0xa6, 0x3f,
  0xf7, 0x98, 0x4c, 0xee, 0x2e, 0x88, 0xb7, 0xbf, 0x0c, 0xbc, 0x79, 0x9f,
  0xa1, 0x3a, 0xa8, 0xbf, 0xc6, 0x06, 0x34, 0x54, 0x75, 0x54, 0xb7, 0x3f,
  0xf5, 0x18, 0x80, 0x66, 0xe5, 0x06, 0xaa, 0x3f, 0x7d, 0x9f, 0x8c, 0xe9,
  0xe0, 0x1b, 0xb7, 0xbf, 0x57, 0xdf, 0x69, 0x61, 0xbb, 0xe1, 0xab, 0xbf,
  0xad, 0x1a, 0x35, 0x9f, 0x0a, 0xde, 0xb6, 0x3f, 0xf7, 0x12, 0x7b, 0xaa,
  0x64, 0xcd, 0xad, 0x3f, 0x24, 0xed, 0x94, 0xcf, 0x77, 0x9a, 0xb6, 0xbf,
  0x3e, 0xfa, 0xcb, 0xb2, 0x98, 0xcc, 0xaf, 0xbf, 0x40, 0x53, 0x00, 0x45,
  0x95, 0x50, 0xb6, 0x3f, 0x48, 0x19, 0xcc, 0xe3, 0x54, 0xf1, 0xb0, 0x3f,
  0x1f, 0xab, 0xf3, 0x7a, 0xb0, 0xff, 0xb5, 0xbf, 0x5e, 0x84, 0x31, 0x44,
  0xdc, 0x09, 0xb2, 0xbf, 0x07, 0x4b, 0x4a, 0x48, 0xee, 0xa6, 0xb5, 0x3f,
  0xd6, 0x5a, 0x46, 0x22, 0x7f, 0x32, 0xb3, 0x3f, 0xee, 0x13, 0x24, 0xa4,
  0x3d, 0x45, 0xb5, 0xbf, 0x47, 0x9b, 0x67, 0xce, 0x9d, 0x6e, 0xb4, 0xbf,
  0x66, 0x32, 0xce, 0x5d, 0x44, 0xd9, 0xb4, 0x3f, 0x7a, 0xe0, 0xfa, 0x62,
  0xb1, 0xc2, 0xb5, 0x3f, 0x11, 0x29, 0xf0, 0x12, 0x42, 0x61, 0xb4, 0xbf,
  0x64, 0x0b, 0x31, 0x29, 0xd4, 0x34, 0xb7, 0xbf, 0x7e, 0xc2, 0x8a, 0xb2,
  0xe2, 0xda, 0xb3, 0x3f, 0xba, 0xfc, 0x6b, 0xff, 0xa6, 0xcd, 0xb8, 0x3f,
  0x29, 0x64, 0x36, 0xba, 0xf3, 0x42, 0xb3, 0xbf, 0xf7, 0x87, 0xae, 0xfd,
  0xea, 0x99, 0xba, 0xbf, 0xaa, 0xe8, 0xf0, 0xc2, 0xe1, 0x94, 0xb2, 0x3f,
  0x1a, 0x6d, 0x7c, 0xa7, 0x96, 0xad, 0xbc, 0x3f, 0x58, 0x9a, 0x52, 0xb2,
  0xc2, 0xc9, 0xb1, 0xbf, 0x62, 0x6f, 0x79, 0xc6, 0x65, 0x2a, 0xbf, 0xbf,
  0x25, 0x5c, 0x3c, 0x77, 0x54, 0xd6, 0xb0, 0x3f, 0x39, 0x4e, 0xc8, 0x83,
  0xf0, 0x27, 0xc1, 0x3f, 0x80, 0x22, 0x88, 0xc8, 0x4b, 0x4c, 0xaf, 0xbf,
  0x5d, 0x28, 0x04, 0x01, 0xb9, 0x55, 0xc3, 0xbf, 0x60, 0xc4, 0xd5, 0xfe,
  0xec, 0x19, 0xac, 0x3f, 0x90, 0x8d, 0x71, 0xd3, 0x82, 0xf2, 0xc6, 0x3f,
  0x53, 0x2a, 0xa4, 0xea, 0x05, 0x08, 0xa7, 0xbf, 0x87, 0x48, 0x3e, 0x6e,
  0xb6, 0xa9, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xbc, 0x72, 0x89, 0x27, 0xd8, 0xad, 0xb8, 0xbf, 0xed, 0x3e, 0x8a, 0x1f,
  0x38, 0x10, 0x67, 0xbf, 0x4e, 0x43, 0x4f, 0x4c, 0x26, 0xab, 0xb8, 0x3f,
  0xe9, 0xff, 0xda, 0xb5, 0x00, 0x14, 0x77, 0x3f, 0x31, 0xda, 0x45, 0xee,
  0xbf, 0xa5, 0xb8, 0xbf, 0x02, 0xf9, 0x4e, 0x75, 0xc0, 0x53, 0x81, 0xbf,
  0xca, 0xde, 0x0c, 0xb4, 0x9f, 0x9d, 0xb8, 0x3f, 0x3e, 0x7f, 0x59, 0x59,
  0x42, 0x23, 0x87, 0x3f, 0x7d, 0x32, 0xb5, 0x7d, 0xbd, 0x92, 0xb8, 0xbf,
  0x3e, 0x99, 0xa9, 0x2e, 0x8a, 0xfa, 0x8c, 0xbf, 0x02, 0x4b, 0xbd, 0x44,
  0x0e, 0x85, 0xb8, 0x3f, 0xc5, 0x1b, 0x89, 0x2a, 0xd9, 0x6d, 0x91, 0x3f,
  0x31, 0xaa, 0xb3, 0xef, 0x83, 0x74, 0xb8, 0xbf, 0x70, 0x3e, 0x97, 0x0d,
  0x79, 0x64, 0x94, 0xbf, 0xca, 0xc1, 0xed, 0x17, 0x0d, 0x61, 0xb8, 0x3f,
  0xce, 0x61, 0xb5, 0xa8, 0x52, 0x62, 0x97, 0x3f, 0x68, 0x13, 0x30, 0xbf,
  0x94, 0x4a, 0xb8, 0xbf, 0x9c, 0xc3, 0x75, 0x7f, 0xaa, 0x68, 0x9a, 0xbf,
  0xfa, 0x8c, 0x6e, 0xf2, 0x01, 0x31, 0xb8, 0x3f, 0x82, 0x36, 0x8f, 0xc7,
  0xe0, 0x78, 0x9d, 0x3f, 0x27, 0x55, 0xe3, 0x55, 0x37, 0x14, 0xb8, 0xbf,
  0x4b, 0x11, 0xad, 0xb9, 0x3b, 0x4a, 0xa0, 0xbf, 0x6d, 0x0a, 0x8a, 0x95,
  0x12, 0xf4, 0xb7, 0x3f, 0x6b, 0xbc, 0xf3, 0xbb, 0x8c, 0xde, 0xa1, 0x3f,
  0x87, 0xe5, 0x78, 0xb3, 0x6b, 0xd0, 0xb7, 0xbf, 0x24, 0x81, 0xc6, 0xd6,
  0x51, 0x7a, 0xa3, 0xbf, 0x75, 0x47, 0x6e, 0x2b, 0x14, 0xa9, 0xb7, 0x3f,
  0x2f, 0x6f, 0xfe, 0xe4, 0x97, 0x1e, 0xa5, 0x3f, 0x93, 0x2c, 0xfa, 0xdf,
  0xd5, 0x7d, 0xb7, 0xbf, 0x69, 0xff, 0x65, 0x10, 0x91, 0xcc, 0xa6, 0xbf,
  0x20, 0x0d, 0x93, 0xc1, 0x71, 0x4e, 0xb7, 0x3f, 0x15, 0xe1, 0xac, 0x8c,
  0x9d, 0x85, 0xa8, 0x3f, 0xb2, 0x1d, 0x17, 0x1a, 0x9e, 0x1a, 0xb7, 0xbf,
  0x9f, 0x45, 0xf2, 0xd4, 0x56, 0x4b, 0xaa, 0xbf, 0xaa, 0x83, 0xd8, 0x5e,
  0x04, 0xe2, 0xb6, 0x3f, 0x2d, 0x73, 0x20, 0x5c, 0x9e, 0x1f, 0xac, 0x3f,
  0xcc, 0x4a, 0xfc, 0x5e, 0x3e, 0xa4, 0xb6, 0xbf, 0x8b, 0x89, 0xa2, 0x0e,
  0xb1, 0x04, 0xae, 0xbf, 0x6c, 0xab, 0x68, 0x91, 0xd2, 0x60, 0xb6, 0x3f,
  0x0f, 0xd6, 0x27, 0xb0, 0x41, 0xfd, 0xaf, 0x3f, 0x2f, 0xf1, 0xf8, 0x28,
  0x2f, 0x17, 0xb6, 0xbf, 0xbb, 0x07, 0xfc, 0x99, 0x4e, 0x06, 0xb1, 0xbf,
  0xec, 0x25, 0xa5, 0x68, 0xa3, 0xc6, 0xb5, 0x3f, 0x65, 0x9e, 0xb3, 0xfa,
  0x6e, 0x1b, 0xb2, 0x3f, 0xc1, 0x3c, 0x16, 0x68, 0x56, 0x6e, 0xb5, 0xbf,
  0xa5, 0x82, 0x1f, 0xdf, 0x9a, 0x40, 0xb3, 0xbf, 0x19, 0x8e, 0x10, 0xfe,
  0x39, 0x0d, 0xb5, 0x3f, 0x86, 0x0a, 0x82, 0xf4, 0x2d, 0x79, 0xb4, 0x3f,
  0x3c, 0x58, 0x29, 0xaf, 0xf7, 0xa1, 0xb4, 0xbf, 0xac, 0xf0, 0x9a, 0x71,
  0x9b, 0xc9, 0xb5, 0xbf, 0x8d, 0xe9, 0x8f, 0xf6, 0xd3, 0x2a, 0xb4, 0x3f,
  0x6a, 0xdf, 0xa5, 0xe3, 0xf5, 0x37, 0xb7, 0x3f, 0x5a, 0xa9, 0x78, 0x4a,
  0x81, 0xa5, 0xb3, 0xbf, 0x20, 0x33, 0x51, 0x99, 0xd3, 0xcc, 0xb8, 0xbf,
  0x5b, 0x11, 0xf7, 0x2d, 0xd6, 0x0e, 0xb3, 0x3f, 0x0e, 0x03, 0xc7, 0x8c,
  0xe6, 0x94, 0xba, 0x3f, 0xbd, 0xf1, 0x74, 0x30, 0x4c, 0x62, 0xb2, 0xbf,
  0x25, 0x9b, 0xba, 0x4d, 0x0e, 0xa4, 0xbc, 0xbf, 0xc6, 0x3b, 0x91, 0xd8,
  0x0c, 0x99, 0xb1, 0x3f, 0x88, 0xd2, 0xed, 0xfa, 0xe0, 0x1b, 0xbf, 0x3f,
  0x25, 0xba, 0xb4, 0x0f, 0xf6, 0xa7, 0xb0, 0xbf, 0x81, 0xe4, 0x44, 0x29,
  0xd1, 0x1d, 0xc1, 0xbf, 0xc7, 0xd7, 0x2e, 0x60, 0xa1, 0xf5, 0xae, 0x3f,
  0x28, 0x69, 0x55, 0x6e, 0x13, 0x48, 0xc3, 0x3f, 0xfb, 0x44, 0x8d, 0x56,
  0xb3, 0xcb, 0xab, 0xbf, 0x29, 0xc3, 0x09, 0xe5, 0xd4, 0xdf, 0xc6, 0xbf,
  0x08, 0x6c, 0xab, 0x71, 0x95, 0xc7, 0xa6, 0x3f, 0xfb, 0xe7, 0xac, 0xe6,
  0x75, 0x9a, 0xd0, 0x3f, 0xb4, 0x4c, 0xcf, 0xf7, 0x8d, 0x80, 0xb8, 0xbf,
  0xb4, 0x35, 0x2d, 0x99, 0x50, 0x90, 0x56, 0xbf, 0x2f, 0x0e, 0xa7, 0x79,
  0x41, 0x7f, 0xb8, 0x3f, 0x60, 0x18, 0xde, 0x28, 0x08, 0xee, 0x70, 0x3f,
  0x06, 0x81, 0x74, 0xc1, 0x5a, 0x7b, 0xb8, 0xbf, 0xfb, 0x32, 0x49, 0x14,
  0x64, 0x3d, 0x7c, 0xbf, 0xba, 0xb2, 0x69, 0x11, 0xd6, 0x74, 0xb8, 0x3f,
  0xaa, 0xf6, 0x1e, 0x48, 0xe9, 0xca, 0x83, 0x3f, 0xcb, 0xf4, 0x9c, 0x1d,
  0xad, 0x6b, 0xb8, 0xbf, 0xd5, 0x5c, 0xa3, 0x64, 0x8b, 0x7d, 0x89, 0xbf,
  0xd4, 0x92, 0x25, 0xf4, 0xd6, 0x5f, 0xb8, 0x3f, 0xe0, 0x17, 0xd2, 0x94,
  0x8b, 0x38, 0x8f, 0x3f, 0xa1, 0x28, 0x93, 0xda, 0x47, 0x51, 0xb8, 0xbf,
  0x9d, 0x3a, 0x95, 0x42, 0xfa, 0x7e, 0x92, 0xbf, 0x0b, 0xf5, 0x94, 0x1f,
  0xf1, 0x3f, 0xb8, 0x3f, 0xe9, 0x7a, 0x21, 0x6e, 0xf7, 0x67, 0x95, 0x3f,
  0x48, 0x8c, 0x33, 0xdf, 0xc0, 0x2b, 0xb8, 0xbf, 0x4a, 0xae, 0x83, 0x4f,
  0x64, 0x58, 0x98, 0xbf, 0xfc, 0x59, 0x72, 0xb7, 0xa1, 0x14, 0xb8, 0x3f,
  0x01, 0x67, 0x47, 0xdd, 0x7e, 0x51, 0x9b, 0x3f, 0xc7, 0xf0, 0x7c, 0x6a,
  0x7a, 0xfa, 0xb7, 0xbf, 0x33, 0x0a, 0x8e, 0x04, 0xa1, 0x54, 0x9e, 0xbf,
  0x53, 0xd1, 0x9f, 0x6a, 0x2d, 0xdd, 0xb7, 0x3f, 0xb0, 0x8d, 0xf5, 0x4f,
  0xa3, 0xb1, 0xa0, 0x3f, 0x31, 0x08, 0x21, 0x4b, 0x98, 0xbc, 0xb7, 0xbf,
  0x49, 0xe0, 0xf2, 0x54, 0x8a, 0x3f, 0xa2, 0xbf, 0x90, 0x27, 0x7e, 0x0f,
  0x93, 0x98, 0xb7, 0x3f, 0xe3, 0x26, 0xa8, 0x04, 0xf1, 0xd4, 0xa3, 0x3f,
  0x68, 0x48, 0x79, 0x50, 0xef, 0x70, 0xb7, 0xbf, 0x56, 0x1b, 0xe3, 0x3a,
  0xe1, 0x72, 0xa5, 0xbf, 0x54, 0xce, 0x78, 0x2b, 0x77, 0x45, 0xb7, 0x3f,
  0x79, 0x7e, 0x21, 0x10, 0x8a, 0x1a, 0xa7, 0x3f, 0x9b, 0xf4, 0xb1, 0xec,
  0xeb, 0x15, 0xb7, 0xbf, 0x3f, 0xb6, 0xc7, 0x86, 0x48, 0xcd, 0xa8, 0xbf,
  0xaa, 0x83, 0xd8, 0x5e, 0x04, 0xe2, 0xb6, 0x3f, 0x0d, 0xd3, 0x5a, 0xb8,
  0xb2, 0x8c, 0xaa, 0x3f, 0x41, 0xc4, 0xc3, 0xa2, 0x6a, 0xa9, 0xb6, 0xbf,
  0x05, 0x46, 0xdd, 0x71, 0xa6, 0x5a, 0xac, 0xbf, 0xab, 0x18, 0x45, 0x65,
  0xb9, 0x6b, 0xb6, 0x3f, 0xe1, 0x66, 0x44, 0x9c, 0x5c, 0x39, 0xae, 0x3f,
  0xc0, 0xd9, 0x15, 0x37, 0x78, 0x28, 0xb6, 0xbf, 0xaf, 0x9b, 0xb6, 0xbc,
  0xc1, 0x15, 0xb0, 0xbf, 0x28, 0x38, 0x8c, 0xae, 0x16, 0xdf, 0xb5, 0x3f,
  0x58, 0xe1, 0x4e, 0x68, 0x31, 0x1a, 0xb1, 0x3f, 0x68, 0x4e, 0x3d, 0xce,
  0xe5, 0x8e, 0xb5, 0xbf, 0x87, 0x50, 0x62, 0x75, 0x07, 0x2c, 0xb2, 0xbf,
  0x37, 0xa0, 0x4a, 0xe3, 0x0e, 0x37, 0xb5, 0x3f, 0x5b, 0xd1, 0xda, 0x21,
  0xd9, 0x4d, 0xb3, 0x3f, 0x18, 0x48, 0x63, 0x94, 0x86, 0xd6, 0xb4, 0xbf,
  0xc1, 0xaa, 0x03, 0x98, 0xfd, 0x82, 0xb4, 0xbf, 0x7c, 0xe0, 0xe5, 0x05,
  0xfa, 0x6b, 0xb4, 0x3f, 0x24, 0x6b, 0x7f, 0x51, 0xe2, 0xcf, 0xb5, 0x3f,
  0x06, 0xaf, 0x2e, 0x73, 0xb2, 0xf5, 0xb3, 0xbf, 0xa4, 0xf4, 0xb4, 0x4f,
  0x92, 0x3a, 0xb7, 0xbf, 0x16, 0xf3, 0x24, 0xb1, 0x68, 0x71, 0xb3, 0x3f,
  0x76, 0x58, 0x8d, 0x90, 0x99, 0xcb, 0xb8, 0x3f, 0x4a, 0xe7, 0x46, 0x0f,
  0xfc, 0xdb, 0xb2, 0xbf, 0xc1, 0x79, 0x20, 0x47, 0x9b, 0x8f, 0xba, 0xbf,
  0x43, 0x4c, 0x59, 0xc0, 0xf2, 0x30, 0xb2, 0x3f, 0x7f, 0xb4, 0xe1, 0x8e,
  0x60, 0x9a, 0xbc, 0x3f, 0x77, 0xa5, 0x2b, 0x6d, 0x89, 0x69, 0xb1, 0xbf,
  0x92, 0x5c, 0x23, 0xa7, 0x5a, 0x0d, 0xbf, 0xbf, 0xe6, 0xdf, 0x0d, 0x2a,
  0xbd, 0x7a, 0xb0, 0x3f, 0x5b, 0x6f, 0x00, 0xe5, 0xc4, 0x13, 0xc1, 0x3f,
  0x37, 0x03, 0x8d, 0xbe, 0x1e, 0xa1, 0xae, 0xbf, 0x93, 0x45, 0xab, 0x36,
  0x98, 0x3a, 0xc3, 0xbf, 0x95, 0x8e, 0x87, 0x73, 0x6e, 0x7f, 0xab, 0x3f,
  0x08, 0x67, 0xe4, 0x3d, 0x70, 0xcd, 0xc6, 0x3f, 0x0f, 0xb0, 0xa9, 0x9f,
  0xc3, 0x88, 0xa6, 0xbf, 0x31, 0x68, 0x6e, 0x27, 0x7a, 0x8b, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe6, 0xbd, 0x24, 0xe5,
  0x96, 0x53, 0xb8, 0x3f, 0x40, 0x08, 0x8a, 0xd0, 0xb1, 0x16, 0x66, 0x3f,
  0x03, 0xc2, 0xfd, 0xf3, 0x14, 0x51, 0xb8, 0xbf, 0x88, 0x4d, 0xf4, 0x77,
  0x1d, 0x1a, 0x76, 0xbf, 0x6f, 0xbc, 0xc7, 0xbc, 0x0e, 0x4c, 0xb8, 0x3f,
  0x43, 0x53, 0x28, 0x19, 0xe1, 0x97, 0x80, 0x3f, 0x90, 0xa9, 0x3b, 0x8d,
  0x7f, 0x44, 0xb8, 0xbf, 0x70, 0x71, 0x35, 0xc6, 0xe6, 0x27, 0x86, 0xbf,
  0xa3, 0xc5, 0x81, 0x44, 0x60, 0x3a, 0xb8, 0x3f, 0x70, 0x17, 0x0d, 0xbd,
  0xf0, 0xbe, 0x8b, 0x3f, 0x2e, 0x27, 0xb9, 0x38, 0xa7, 0x2d, 0xb8, 0xbf,
  0xf6, 0x65, 0x29, 0x6d, 0x71, 0xaf, 0x90, 0xbf, 0x5b, 0x6b, 0x5d, 0x12,
  0x48, 0x1e, 0xb8, 0x3f, 0xf5, 0x85, 0xc2, 0xc1, 0xdc, 0x84, 0x93, 0x3f,
  0xc6, 0xe2, 0x52, 0x9c, 0x33, 0x0c, 0xb8, 0xbf, 0xe0, 0x2d, 0x4e, 0xfe,
  0xc7, 0x60, 0x96, 0xbf, 0xcc, 0xdb, 0xf2, 0x86, 0x57, 0xf7, 0xb7, 0x3f,
  0xf4, 0x48, 0x9b, 0xd1, 0x53, 0x44, 0x99, 0x3f, 0xca, 0x92, 0xe8, 0x1b,
  0x9e, 0xdf, 0xb7, 0xbf, 0x1d, 0x67, 0x1f, 0x29, 0xb8, 0x30, 0x9c, 0xbf,
  0x21, 0xae, 0x01, 0xe0, 0xed, 0xc4, 0xb7, 0x3f, 0xf0, 0xb8, 0x49, 0x21,
  0x49, 0x27, 0x9f, 0x3f, 0xc6, 0xda, 0x34, 0x1f, 0x29, 0xa7, 0xb7, 0xbf,
  0x72, 0x7f, 0x4a, 0x75, 0xbe, 0x14, 0xa1, 0xbf, 0x7f, 0x52, 0xfa, 0x5d,
  0x2d, 0x86, 0xb7, 0x3f, 0x31, 0xd6, 0x09, 0x75, 0x79, 0x9c, 0xa2, 0x3f,
  0x74, 0x95, 0x88, 0xa9, 0xd2, 0x61, 0xb7, 0xbf, 0x6e, 0x9c, 0x84, 0x39,
  0xbe, 0x2b, 0xa4, 0xbf, 0x91, 0x7a, 0x72, 0xbe, 0xea, 0x39, 0xb7, 0x3f,
  0x00, 0x98, 0x93, 0xcb, 0x93, 0xc3, 0xa5, 0x3f, 0x26, 0x89, 0x46, 0xfa,
  0x3f, 0x0e, 0xb7, 0xbf, 0x2f, 0x4b, 0x3d, 0x5c, 0x26, 0x65, 0xa7, 0xbf,
  0x91, 0xa8, 0xcf, 0x08, 0x94, 0xde, 0xb6, 0x3f, 0x3f, 0xd7, 0xce, 0xe4,
  0xcf, 0x11, 0xa9, 0x3f, 0x44, 0xf5, 0xe9, 0x37, 0x9e, 0xaa, 0xb6, 0xbf,
  0xf0, 0x05, 0x68, 0x44, 0x23, 0xcb, 0xaa, 0xbf, 0xc5, 0xa4, 0xab, 0x54,
  0x09, 0x72, 0xb6, 0x3f, 0xd0, 0xea, 0x05, 0xc9, 0xfa, 0x92, 0xac, 0x3f,
  0xf8, 0x5c, 0x90, 0xe8, 0x70, 0x34, 0xb6, 0xbf, 0xc9, 0x3c, 0x79, 0x7f,
  0x8b, 0x6b, 0xae, 0xbf, 0x7d, 0xab, 0x31, 0x9b, 0x5d, 0xf1, 0xb5, 0x3f,
  0x7b, 0xa3, 0x37, 0xa8, 0xbf, 0x2b, 0xb0, 0x3f, 0xd2, 0xbc, 0x2f, 0x61,
  0x40, 0xa8, 0xb5, 0xbf, 0xc6, 0x05, 0x1c, 0x81, 0x0c, 0x2d, 0xb1, 0xbf,
  0x62, 0x3e, 0xdf, 0xf4, 0x6b, 0x58, 0xb5, 0x3f, 0x74, 0x65, 0x1d, 0x7d,
  0xb3, 0x3b, 0xb2, 0x3f, 0xea, 0xa9, 0xb1, 0xcd, 0x0b, 0x01, 0xb5, 0xbf,
  0x79, 0x47, 0x77, 0x4d, 0x46, 0x5a, 0xb3, 0xbf, 0x76, 0x79, 0xe7, 0x52,
  0x17, 0xa1, 0xb4, 0x3f, 0xa5, 0xd6, 0x00, 0xb8, 0x17, 0x8c, 0xb4, 0x3f,
  0x9f, 0x51, 0xcb, 0x33, 0x3f, 0x37, 0xb4, 0xbf, 0x42, 0xf6, 0xf5, 0x9d,
  0x8f, 0xd5, 0xb5, 0xbf, 0xc9, 0x93, 0x82, 0x4f, 0xd1, 0xc1, 0xb3, 0x3f,
  0xec, 0x9b, 0xe6, 0xa2, 0xb1, 0x3c, 0xb7, 0x3f, 0x89, 0xdb, 0x93, 0xb2,
  0x8c, 0x3e, 0xb3, 0xbf, 0x09, 0xe8, 0x40, 0xb0, 0xff, 0xc9, 0xb8, 0xbf,
  0xf0, 0xb0, 0xf1, 0x41, 0x59, 0xaa, 0xb2, 0x3f, 0xc2, 0x9e, 0x58, 0x85,
  0x0e, 0x8a, 0xba, 0x3f, 0x01, 0x41, 0xd0, 0x83, 0xc9, 0x00, 0xb2, 0xbf,
  0x46, 0xd1, 0x0a, 0x44, 0x91, 0x90, 0xbc, 0xbf, 0x2c, 0xc8, 0x3d, 0xc9,
  0x2c, 0x3b, 0xb1, 0x3f, 0xff, 0xa1, 0x1c, 0x10, 0xd5, 0xfe, 0xbe, 0x3f,
  0x50, 0xc4, 0xe8, 0x89, 0x9e, 0x4e, 0xb0, 0xbf, 0x0f, 0x94, 0x99, 0xfe,
  0xcb, 0x09, 0xc1, 0xbf, 0xc4, 0x3d, 0xc2, 0xa2, 0xae, 0x4e, 0xae, 0x3f,
  0xb8, 0x1d, 0x6c, 0xa8, 0x46, 0x2d, 0xc3, 0x3f, 0x7f, 0x5f, 0xbe, 0xef,
  0x0a, 0x35, 0xab, 0xbf, 0x3a, 0x71, 0x72, 0xef, 0x52, 0xbb, 0xc6, 0xbf,
  0x7b, 0xe7, 0x0d, 0x4f, 0x80, 0x4b, 0xa6, 0x3f, 0xe9, 0x2f, 0x3a, 0x0a,
  0xc1, 0x7c, 0xd0, 0x3f, 0xa1, 0x6e, 0xed, 0xe9, 0x30, 0x28, 0xb8, 0x3f,
  0x77, 0x53, 0xcb, 0x92, 0xa2, 0x9f, 0x55, 0x3f, 0x8f, 0xff, 0xa5, 0x30,
  0xfb, 0x26, 0xb8, 0xbf, 0x3c, 0x88, 0xd7, 0x28, 0x5a, 0x39, 0x70, 0xbf,
  0x7e, 0xf9, 0x31, 0xed, 0x58, 0x23, 0xb8, 0x3f, 0x53, 0x6b, 0x26, 0x73,
  0xb0, 0x0f, 0x7b, 0x3f, 0x63, 0x8b, 0xdf, 0xd4, 0x46, 0x1d, 0xb8, 0xbf,
  0xcf, 0x62, 0x66, 0x35, 0x1e, 0xf7, 0x82, 0xbf, 0xeb, 0xe8, 0x40, 0x5e,
  0xbf, 0x14, 0xb8, 0x3f, 0x8e, 0x2f, 0xda, 0xf3, 0x31, 0x6c, 0x88, 0x3f,
  0xd0, 0xc1, 0x59, 0xad, 0xba, 0x09, 0xb8, 0xbf, 0x07, 0x33, 0xc1, 0x67,
  0xd5, 0xe8, 0x8d, 0xbf, 0x0b, 0x3d, 0x04, 0x77, 0x2e, 0xfc, 0xb7, 0x3f,
  0xd7, 0xb2, 0x7d, 0x3e, 0x6f, 0xb7, 0x91, 0x3f, 0x09, 0x7d, 0xa4, 0xda,
  0x0d, 0xec, 0xb7, 0xbf, 0xc7, 0x40, 0x73, 0x49, 0x1e, 0x80, 0x94, 0xbf,
  0x23, 0x51, 0xe9, 0x30, 0x49, 0xd9, 0xb7, 0x3f, 0xd3, 0x01, 0x45, 0x55,
  0x7f, 0x4f, 0x97, 0x3f, 0xf4, 0x65, 0xed, 0xcd, 0xcd, 0xc3, 0xb7, 0xbf,
  0xe0, 0xca, 0xbf, 0x3e, 0xad, 0x26, 0x9a, 0xbf, 0xa5, 0x86, 0x86, 0xb4,
  0x85, 0xab, 0xb7, 0x3f, 0x42, 0x9d, 0xc7, 0x5f, 0xda, 0x06, 0x9d, 0x3f,
  0xe8, 0x3d, 0xe6, 0x37, 0x57, 0x90, 0xb7, 0xbf, 0xb7, 0xa9, 0x48, 0x6f,
  0x55, 0xf1, 0x9f, 0xbf, 0xb8, 0x76, 0xd2, 0x87, 0x24, 0x72, 0xb7, 0x3f,
  0xd6, 0x0e, 0x09, 0xab, 0xc7, 0x73, 0xa1, 0x3f, 0x5a, 0x1c, 0x9a, 0x22,
  0xcb, 0x50, 0xb7, 0xbf, 0xeb, 0x20, 0x6a, 0x1f, 0x91, 0xf5, 0xa2, 0xbf,
  0xad, 0x44, 0x65, 0x26, 0x23, 0x2c, 0xb7, 0x3f, 0xf6, 0xe5, 0x20, 0x1f,
  0xed, 0x7e, 0xa4, 0x3f, 0x89, 0xae, 0x71, 0x79, 0xfe, 0x03, 0xb7, 0xbf,
  0x5c, 0x8f, 0x1d, 0x08, 0xe0, 0x10, 0xa6, 0xbf, 0xb0, 0x96, 0xf7, 0xbd,
  0x27, 0xd8, 0xb6, 0x3f, 0xeb, 0xec, 0x19, 0x4a, 0x93, 0xac, 0xa7, 0x3f,
  0x89, 0x6c, 0x7e, 0x02, 0x61, 0xa8, 0xb6, 0xbf, 0x97, 0xe7, 0x23, 0xfa,
  0x5d, 0x53, 0xa9, 0xbf, 0xa1, 0x9f, 0xcb, 0x19, 0x62, 0x74, 0xb6, 0x3f,
  0xe7, 0x31, 0x0f, 0xe1, 0xcf, 0x06, 0xab, 0x3f, 0xd9, 0x98, 0x79, 0x7d,
  0xd6, 0x3b, 0xb6, 0xbf, 0xd9, 0xe0, 0xcc, 0xf1, 0xbf, 0xc8, 0xac, 0xbf,
  0x90, 0xad, 0x54, 0x92, 0x5a, 0xfe, 0xb5, 0x3f, 0xe8, 0x4b, 0x96, 0x81,
  0x5f, 0x9b, 0xae, 0x3f, 0xc0, 0xe6, 0xa9, 0x13, 0x78, 0xbb, 0xb5, 0xbf,
  0xa0, 0x9d, 0xef, 0x22, 0xaa, 0x40, 0xb0, 0xbf, 0xea, 0x3d, 0x18, 0x4f,
  0xa1, 0x72, 0xb5, 0x3f, 0x5c, 0xce, 0x34, 0x16, 0xee, 0x3e, 0xb1, 0x3f,
  0x7a, 0x04, 0xdf, 0xae, 0x2a, 0x23, 0xb5, 0xbf, 0x6c, 0xad, 0xa3, 0xf1,
  0x7f, 0x4a, 0xb2, 0xbf, 0x8c, 0xc2, 0xc7, 0xc9, 0x41, 0xcc, 0xb4, 0x3f,
  0xcc, 0x1a, 0xb1, 0xf2, 0xed, 0x65, 0xb3, 0x3f, 0xd6, 0xfa, 0xab, 0xb8,
  0xe0, 0x6c, 0xb4, 0xbf, 0xfd, 0xa9, 0xc1, 0x97, 0x86, 0x94, 0xb4, 0xbf,
  0x18, 0x03, 0x83, 0xa1, 0xbb, 0x03, 0xb4, 0x3f, 0x6b, 0x83, 0xaf, 0x4c,
  0xac, 0xda, 0xb5, 0x3f, 0x8d, 0xe5, 0xc5, 0xeb, 0x24, 0x8f, 0xb3, 0xbf,
  0xe3, 0xba, 0x32, 0x83, 0x5b, 0x3e, 0xb7, 0xbf, 0x48, 0x05, 0xe5, 0xb5,
  0xe1, 0x0c, 0xb3, 0x3f, 0x70, 0x75, 0x0e, 0x4a, 0x0c, 0xc8, 0xb8, 0x3f,
  0x67, 0x9e, 0x51, 0x45, 0xe2, 0x79, 0xb2, 0xbf, 0xc6, 0x73, 0xdb, 0x3c,
  0x45, 0x84, 0xba, 0xbf, 0x45, 0x9f, 0xc1, 0x26, 0xc5, 0xd1, 0xb1, 0x3f,
  0x35, 0x7a, 0xe8, 0xf9, 0xa3, 0x86, 0xbc, 0x3f, 0x62, 0xa1, 0x34, 0xde,
  0xeb, 0x0d, 0xb1, 0xbf, 0xb8, 0x49, 0x26, 0x46, 0x52, 0xf0, 0xbe, 0xbf,
  0x24, 0xc5, 0xdb, 0x86, 0x8f, 0x23, 0xb0, 0x3f, 0xc0, 0x2f, 0xf5, 0xaf,
  0xe6, 0xff, 0xc0, 0x3f, 0x7f, 0x82, 0xa5, 0xe5, 0x3c, 0xfe, 0xad, 0xbf,
  0x09, 0x42, 0x5b, 0x12, 0x1e, 0x20, 0xc3, 0xbf, 0x78, 0x1d, 0xd1, 0x67,
  0x76, 0xec, 0xaa, 0x3f, 0x5a, 0x03, 0xe2, 0x1c, 0x7b, 0xa9, 0xc6, 0x3f,
  0x8c, 0x06, 0xb6, 0x32, 0xbc, 0x0f, 0xa6, 0xbf, 0xc1, 0x28, 0x44, 0x81,
  0x48, 0x6e, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x98, 0x90, 0xd9, 0x5a, 0x18, 0xfd, 0xb7, 0xbf, 0xa6, 0xf0, 0x93, 0xec,
  0x43, 0x2e, 0x65, 0xbf, 0x66, 0x3b, 0x3d, 0xcb, 0xc1, 0xfa, 0xb7, 0x3f,
  0xa9, 0xc3, 0xfb, 0xcd, 0x5d, 0x31, 0x75, 0x3f, 0x82, 0x24, 0xd1, 0x9d,
  0x12, 0xf6, 0xb7, 0xbf, 0xad, 0x51, 0x14, 0x00, 0xd5, 0xd1, 0x7f, 0xbf,
  0x5b, 0xd5, 0x20, 0xaf, 0x06, 0xef, 0xb7, 0x3f, 0xf3, 0xed, 0xe8, 0x31,
  0xdc, 0x3d, 0x85, 0x3f, 0xb2, 0x0b, 0x26, 0xb8, 0x97, 0xe5, 0xb7, 0xbf,
  0xca, 0xc8, 0xce, 0x2a, 0x28, 0x99, 0x8a, 0xbf, 0xb9, 0xf9, 0x46, 0x38,
  0xbd, 0xd9, 0xb7, 0x3f, 0x37, 0xd8, 0xeb, 0xb9, 0x82, 0xfc, 0x8f, 0x3f,
  0xb3, 0x85, 0xf7, 0x56, 0x6c, 0xcb, 0xb7, 0xbf, 0xed, 0x1a, 0x8a, 0x8b,
  0xda, 0xb4, 0x92, 0xbf, 0xf4, 0x05, 0x0a, 0xbc, 0x97, 0xba, 0xb7, 0x3f,
  0x65, 0xdd, 0x89, 0x5b, 0x51, 0x71, 0x95, 0x3f, 0x3b, 0xcd, 0x66, 0x5d,
  0x2f, 0xa7, 0xb7, 0xbf, 0x4d, 0x4e, 0x93, 0xab, 0xa7, 0x34, 0x98, 0xbf,
  0x93, 0x82, 0x79, 0x40, 0x20, 0x91, 0xb7, 0x3f, 0x01, 0x29, 0xd8, 0xf9,
  0xf2, 0xff, 0x9a, 0x3f, 0xe6, 0x68, 0x20, 0x2d, 0x54, 0x78, 0xb7, 0xbf,
  0x04, 0xea, 0xa7, 0x75, 0x60, 0xd4, 0x9d, 0xbf, 0x96, 0x7b, 0x42, 0x4f,
  0xb1, 0x5c, 0xb7, 0x3f, 0x24, 0xd9, 0x43, 0xe8, 0x9c, 0x59, 0xa0, 0x3f,
  0x10, 0xeb, 0x57, 0xc3, 0x19, 0x3e, 0xb7, 0xbf, 0x30, 0xa4, 0x18, 0x82,
  0xf5, 0xce, 0xa1, 0xbf, 0xff, 0xc7, 0x11, 0x09, 0x6b, 0x1c, 0xb7, 0x3f,
  0xb2, 0x8c, 0x9d, 0xa9, 0x04, 0x4b, 0xa3, 0x3f, 0xd8, 0xfe, 0xcd, 0x55,
  0x7d, 0xf7, 0xb6, 0xbf, 0xe2, 0x8d, 0x6f, 0xf0, 0xad, 0xce, 0xa4, 0xbf,
  0xdc, 0x23, 0x7c, 0xbe, 0x22, 0xcf, 0xb6, 0x3f, 0x53, 0x0a, 0x10, 0x2e,
  0xf3, 0x5a, 0xa6, 0x3f, 0xb6, 0xe5, 0xca, 0x2d, 0x26, 0xa3, 0xb6, 0xbf,
  0x84, 0x08, 0xd5, 0x33, 0xfb, 0xf0, 0xa7, 0xbf, 0xe8, 0x94, 0x8c, 0x17,
  0x4a, 0x73, 0xb6, 0x3f, 0xab, 0xbd, 0x66, 0x54, 0x1a, 0x92, 0xa9, 0x3f,
  0x18, 0x57, 0xb3, 0xd4, 0x46, 0x3f, 0xb6, 0xbf, 0x40, 0xd2, 0x9d, 0x63,
  0xdd, 0x3f, 0xab, 0xbf, 0x2d, 0x9b, 0x3f, 0x8b, 0xc8, 0x06, 0xb6, 0x3f,
  0xc4, 0xf6, 0xba, 0x1a, 0x18, 0xfc, 0xac, 0x3f, 0x7a, 0x83, 0xab, 0x79,
  0x6c, 0xc9, 0xb5, 0xbf, 0xd2, 0x20, 0x6e, 0x39, 0xf8, 0xc8, 0xae, 0xbf,
  0xf7, 0x88, 0x9c, 0x6b, 0xbd, 0x86, 0xb5, 0x3f, 0x14, 0x5f, 0xbd, 0xb2,
  0x8f, 0x54, 0xb0, 0x3f, 0xda, 0xd0, 0x53, 0x02, 0x2f, 0x3e, 0xb5, 0xbf,
  0x3a, 0x28, 0x0a, 0x6d, 0xe3, 0x4f, 0xb1, 0xbf, 0x5a, 0x10, 0x35, 0x50,
  0x17, 0xef, 0xb4, 0x3f, 0xb4, 0x11, 0xdb, 0xdb, 0x78, 0x58, 0xb2, 0x3f,
  0x98, 0xea, 0x9d, 0x00, 0xa6, 0x98, 0xb4, 0xbf, 0x13, 0x22, 0x7d, 0xe0,
  0xda, 0x70, 0xb3, 0xbf, 0xdf, 0xac, 0x69, 0xcf, 0xd7, 0x39, 0xb4, 0x3f,
  0x3b, 0x97, 0x7e, 0xcd, 0x53, 0x9c, 0xb4, 0x3f, 0xa5, 0x42, 0x97, 0x45,
  0x64, 0xd1, 0xb3, 0xbf, 0x8d, 0xdd, 0xc8, 0xba, 0x40, 0xdf, 0xb5, 0xbf,
  0x92, 0xdc, 0x63, 0x38, 0xa2, 0x5d, 0xb3, 0x3f, 0x09, 0x0a, 0x5d, 0x12,
  0x97, 0x3f, 0xb7, 0x3f, 0x67, 0x31, 0xc3, 0xb3, 0x5c, 0xdc, 0xb2, 0xbf,
  0xa2, 0xf2, 0xce, 0x3f, 0xc5, 0xc5, 0xb8, 0xbf, 0xef, 0xb8, 0x98, 0x2a,
  0x8c, 0x4a, 0xb2, 0x3f, 0xd8, 0x02, 0xf0, 0x07, 0x44, 0x7e, 0xba, 0x3f,
  0xad, 0xf9, 0x06, 0xe6, 0xda, 0xa3, 0xb1, 0xbf, 0x34, 0x43, 0x27, 0xf7,
  0x9b, 0x7c, 0xbc, 0xbf, 0xe9, 0x40, 0x1a, 0x2c, 0xbc, 0xe1, 0xb0, 0x3f,
  0x72, 0xe9, 0x7f, 0x29, 0xd4, 0xe1, 0xbe, 0x3f, 0xa0, 0xb2, 0xe4, 0x05,
  0x0c, 0xf3, 0xaf, 0xbf, 0xb9, 0x63, 0xab, 0x26, 0x15, 0xf6, 0xc0, 0xbf,
  0xba, 0xa0, 0x8d, 0x67, 0xb6, 0xaf, 0xad, 0x3f, 0x31, 0x01, 0x08, 0xc4,
  0x1d, 0x13, 0xc3, 0x3f, 0x44, 0xf6, 0x30, 0x6a, 0x9f, 0xa5, 0xaa, 0xbf,
  0x34, 0x77, 0x5b, 0xfa, 0xe6, 0x97, 0xc6, 0xbf, 0xba, 0xd2, 0xc6, 0xc7,
  0x68, 0xd5, 0xa5, 0x3f, 0x0c, 0x1e, 0xd5, 0x95, 0x0e, 0x60, 0xd0, 0x3f,
  0x64, 0x90, 0xf5, 0xc9, 0x75, 0xd3, 0xb7, 0xbf, 0x15, 0xd0, 0x84, 0xa8,
  0x37, 0xbf, 0x54, 0xbf, 0x0a, 0x01, 0xa9, 0xb5, 0x54, 0xd2, 0xb7, 0x3f,
  0xdb, 0xd5, 0xcc, 0x47, 0xc7, 0x21, 0x6f, 0x3f, 0xde, 0xb0, 0xd0, 0x81,
  0xf0, 0xce, 0xb7, 0xbf, 0xd2, 0x4f, 0xa7, 0x90, 0x6a, 0xf6, 0x79, 0xbf,
  0x91, 0xff, 0x5d, 0x46, 0x46, 0xc9, 0xb7, 0x3f, 0x3a, 0x59, 0x29, 0x4d,
  0xb2, 0x31, 0x82, 0x3f, 0xb3, 0x78, 0x6a, 0x20, 0x51, 0xc1, 0xb7, 0xbf,
  0x63, 0xd1, 0xc8, 0xd0, 0x72, 0x6d, 0x87, 0xbf, 0x2d, 0xb5, 0xae, 0x21,
  0x0a, 0xb7, 0xb7, 0x3f, 0x0e, 0x72, 0x25, 0xa3, 0x0d, 0xb0, 0x8c, 0x3f,
  0x10, 0x92, 0xaf, 0x38, 0x68, 0xaa, 0xb7, 0xbf, 0xd7, 0x80, 0x56, 0x54,
  0x95, 0xfd, 0x90, 0xbf, 0x1d, 0xa9, 0xea, 0x10, 0x60, 0x9b, 0xb7, 0x3f,
  0x85, 0x49, 0x78, 0xbe, 0x43, 0xa8, 0x93, 0x3f, 0xd8, 0x77, 0x06, 0xea,
  0xe3, 0x89, 0xb7, 0xbf, 0xa1, 0x8e, 0xc6, 0x52, 0xfe, 0x58, 0x96, 0xbf,
  0x87, 0x2e, 0xb8, 0x64, 0xe3, 0x75, 0xb7, 0x3f, 0xe6, 0xb9, 0x79, 0xbf,
  0xc1, 0x10, 0x99, 0x3f, 0x25, 0x59, 0xab, 0x43, 0x4b, 0x5f, 0xb7, 0xbf,
  0x4e, 0xff, 0x30, 0x8b, 0x9e, 0xd0, 0x9b, 0xbf, 0x7e, 0x4e, 0x37, 0x1e,
  0x05, 0x46, 0xb7, 0x3f, 0x2b, 0xd8, 0xb8, 0x18, 0xbd, 0x99, 0x9e, 0x3f,
  0xf5, 0xcd, 0x09, 0x02, 0xf7, 0x29, 0xb7, 0xbf, 0x4d, 0xb6, 0x4d, 0x35,
  0xb1, 0xb6, 0xa0, 0xbf, 0xdf, 0xed, 0x17, 0x00, 0x03, 0x0b, 0xb7, 0x3f,
  0x4a, 0x2f, 0xb8, 0xed, 0x7a, 0x26, 0xa2, 0x3f, 0x65, 0x68, 0x0b, 0xa0,
  0x06, 0xe9, 0xb6, 0xbf, 0x2e, 0x56, 0x1f, 0x08, 0x04, 0x9d, 0xa3, 0xbf,
  0x9d, 0x35, 0xe7, 0x33, 0xda, 0xc3, 0xb6, 0x3f, 0x56, 0x29, 0x72, 0xc0,
  0x2d, 0x1b, 0xa5, 0x3f, 0xd4, 0xa1, 0x9b, 0x03, 0x50, 0x9b, 0xb6, 0xbf,
  0xd1, 0xb9, 0x11, 0x89, 0xf7, 0xa1, 0xa6, 0xbf, 0x3f, 0x3d, 0x7d, 0x45,
  0x33, 0x6f, 0xb6, 0x3f, 0xd0, 0xf8, 0xf2, 0xb4, 0x85, 0x32, 0xa8, 0x3f,
  0x18, 0x57, 0xb3, 0xd4, 0x46, 0x3f, 0xb6, 0xbf, 0x5b, 0xd3, 0x84, 0xf3,
  0x29, 0xce, 0xa9, 0xbf, 0xcf, 0xeb, 0x33, 0x91, 0x43, 0x0b, 0xb6, 0x3f,
  0xf4, 0xe4, 0x76, 0x42, 0x6e, 0x76, 0xab, 0x3f, 0x53, 0x7b, 0xf2, 0x4c,
  0xd6, 0xd2, 0xb5, 0xbf, 0x56, 0x74, 0x59, 0x40, 0x23, 0x2d, 0xad, 0xbf,
  0xd7, 0xf0, 0x36, 0x1e, 0x9d, 0x95, 0xb5, 0x3f, 0x75, 0x53, 0x1e, 0x37,
  0x73, 0xf4, 0xae, 0x3f, 0x0c, 0xa1, 0x7f, 0xdd, 0x23, 0x53, 0xb5, 0xbf,
  0x11, 0x65, 0x16, 0xef, 0x7d, 0x67, 0xb0, 0xbf, 0xab, 0x36, 0x49, 0x7a,
  0xdf, 0x0a, 0xb5, 0x3f, 0xca, 0x0f, 0xfb, 0xf0, 0xf8, 0x5f, 0xb1, 0x3f,
  0x28, 0x3c, 0x69, 0xa7, 0x27, 0xbc, 0xb4, 0xbf, 0x0a, 0x9b, 0x6e, 0x7e,
  0xa9, 0x65, 0xb2, 0xbf, 0x06, 0xdd, 0x43, 0x1a, 0x2e, 0x66, 0xb4, 0x3f,
  0x11, 0x16, 0x05, 0x33, 0x17, 0x7b, 0xb3, 0x3f, 0xeb, 0x8d, 0x7f, 0x23,
  0xf2, 0x07, 0xb4, 0xbf, 0x7b, 0xe1, 0xc6, 0x4f, 0x88, 0xa3, 0xb4, 0xbf,
  0xa8, 0xfc, 0x13, 0x9c, 0x2e, 0xa0, 0xb3, 0x3f, 0x18, 0xaf, 0xa4, 0xb8,
  0x54, 0xe3, 0xb5, 0x3f, 0xdc, 0x9a, 0x50, 0xad, 0x3e, 0x2d, 0xb3, 0xbf,
  0x8d, 0x35, 0x49, 0xf8, 0x6a, 0x40, 0xb7, 0xbf, 0x60, 0xf5, 0x86, 0x2d,
  0xf3, 0xac, 0xb2, 0x3f, 0x55, 0x73, 0x63, 0x0c, 0x30, 0xc3, 0xb8, 0x3f,
  0x04, 0xec, 0xd2, 0x8b, 0x4c, 0x1c, 0xb2, 0xbf, 0xee, 0xbd, 0x07, 0x2d,
  0x0f, 0x78, 0xba, 0xbf, 0xdb, 0xc9, 0x63, 0x86, 0x00, 0x77, 0xb1, 0x3f,
  0x17, 0x35, 0x36, 0x42, 0x7c, 0x72, 0xbc, 0x3f, 0x55, 0x7a, 0x9e, 0xb8,
  0x93, 0xb6, 0xb0, 0xbf, 0x0d, 0x73, 0x92, 0x6e, 0x5c, 0xd3, 0xbe, 0xbf,
  0xcc, 0x43, 0xce, 0xc3, 0xf0, 0xa0, 0xaf, 0x3f, 0x8d, 0x0d, 0x4f, 0x85,
  0x57, 0xec, 0xc0, 0x3f, 0x69, 0xac, 0x81, 0xff, 0x08, 0x63, 0xad, 0xbf,
  0x00, 0x66, 0x2c, 0x0e, 0x45, 0x06, 0xc3, 0xbf, 0x28, 0xa6, 0x9b, 0x67,
  0x75, 0x60, 0xaa, 0x3f, 0xc2, 0x40, 0x47, 0xcc, 0x94, 0x86, 0xc6, 0x3f,
  0xb7, 0xc3, 0x9e, 0x48, 0x78, 0x9c, 0xa5, 0xbf, 0x9c, 0x3d, 0xfc, 0x66,
  0x11, 0x52, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x57, 0x7d, 0x37, 0x7c, 0x1b, 0xaa, 0xb7, 0x3f, 0x8b, 0x56, 0x48, 0xd9,
  0x55, 0x55, 0x64, 0x3f, 0x56, 0xe5, 0x13, 0x4f, 0xec, 0xa7, 0xb7, 0xbf,
  0x34, 0xc9, 0x1e, 0x85, 0x27, 0x58, 0x74, 0xbf, 0x4e, 0x78, 0x54, 0x23,
  0x8c, 0xa3, 0xb7, 0x3f, 0xcf, 0xc2, 0x04, 0xfe, 0x4d, 0x8b, 0x7e, 0x3f,
  0xd5, 0xa3, 0x20, 0x50, 0xf7, 0x9c, 0xb7, 0xbf, 0x14, 0xa6, 0xdf, 0xe1,
  0x81, 0x63, 0x84, 0xbf, 0xe3, 0xe2, 0x44, 0x49, 0x28, 0x94, 0xb7, 0x3f,
  0xb7, 0x68, 0xfa, 0x3b, 0x21, 0x87, 0x89, 0x3f, 0x46, 0xa9, 0xce, 0x8c,
  0x17, 0x89, 0xb7, 0xbf, 0x32, 0x36, 0x53, 0xb4, 0x0f, 0xb2, 0x8e, 0xbf,
  0x22, 0x02, 0xb7, 0x89, 0xbb, 0x7b, 0xb7, 0x3f, 0xd1, 0xd3, 0x71, 0xec,
  0xf4, 0xf2, 0x91, 0x3f, 0x20, 0x31, 0xdc, 0x7e, 0x08, 0x6c, 0xb7, 0xbf,
  0x30, 0x41, 0x76, 0x50, 0x31, 0x92, 0x94, 0xbf, 0x5e, 0xa8, 0x48, 0x51,
  0xf0, 0x59, 0xb7, 0x3f, 0x89, 0x92, 0x34, 0x41, 0xa4, 0x37, 0x97, 0x3f,
  0x58, 0x81, 0x75, 0x58, 0x62, 0x45, 0xb7, 0xbf, 0xcc, 0xf8, 0xc6, 0xa1,
  0x45, 0xe4, 0x99, 0xbf, 0x99, 0x1c, 0xd3, 0x1e, 0x4b, 0x2e, 0xb7, 0x3f,
  0x2e, 0x9a, 0x7b, 0x5d, 0x21, 0x99, 0x9c, 0x3f, 0xff, 0x91, 0x64, 0x14,
  0x94, 0x14, 0xb7, 0xbf, 0x0f, 0x20, 0x21, 0x5f, 0x5b, 0x57, 0x9f, 0xbf,
  0x61, 0x96, 0x98, 0x30, 0x23, 0xf8, 0xb6, 0x3f, 0x48, 0x94, 0x19, 0x24,
  0x1a, 0x10, 0xa1, 0x3f, 0x85, 0x12, 0xb7, 0x7f, 0xda, 0xd8, 0xb6, 0xbf,
  0x26, 0x16, 0x40, 0x8e, 0x87, 0x7a, 0xa2, 0xbf, 0x27, 0x09, 0x23, 0x97,
  0x97, 0xb6, 0xb6, 0x3f, 0xde, 0xc7, 0x99, 0x13, 0xbc, 0xeb, 0xa3, 0x3f,
  0x28, 0xa5, 0x39, 0xea, 0x32, 0x91, 0xb6, 0xbf, 0xb2, 0x00, 0x5e, 0xba,
  0x96, 0x64, 0xa5, 0xbf, 0x4d, 0x34, 0x9a, 0xf7, 0x7e, 0x68, 0xb6, 0x3f,
  0x5c, 0x61, 0x4a, 0xae, 0x14, 0xe6, 0xa6, 0x3f, 0xda, 0x99, 0xe5, 0x43,
  0x47, 0x3c, 0xb6, 0xbf, 0xeb, 0xe5, 0x5e, 0xe1, 0x57, 0x71, 0xa8, 0xbf,
  0xc2, 0x87, 0x2f, 0x13, 0x4f, 0x0c, 0xb6, 0x3f, 0x91, 0xb2, 0x97, 0x7c,
  0xaf, 0x07, 0xaa, 0x3f, 0x73, 0xa8, 0xeb, 0xcc, 0x4f, 0xd8, 0xb5, 0xbf,
  0xa5, 0x5c, 0x0e, 0xc4, 0xa2, 0xaa, 0xab, 0xbf, 0x32, 0x74, 0x45, 0xee,
  0xf6, 0x9f, 0xb5, 0x3f, 0x40, 0x5c, 0x81, 0x58, 0xff, 0x5b, 0xad, 0x3f,
  0xb1, 0xec, 0x3f, 0x63, 0xe3, 0x62, 0xb5, 0xbf, 0x18, 0x60, 0xe2, 0x2b,
  0xec, 0x1d, 0xaf, 0xbf, 0x73, 0x7c, 0x96, 0x0d, 0xa2, 0x20, 0xb5, 0x3f,
  0xa9, 0xcc, 0x46, 0x93, 0x81, 0x79, 0xb0, 0x3f, 0x85, 0xe6, 0x96, 0x25,
  0xa9, 0xd8, 0xb4, 0xbf, 0x40, 0xf9, 0xfc, 0x43, 0x3a, 0x6f, 0xb1, 0xbf,
  0x7b, 0xc0, 0xed, 0xf6, 0x51, 0x8a, 0xb4, 0x3f, 0xb8, 0x90, 0xee, 0x64,
  0x1c, 0x72, 0xb2, 0x3f, 0x4d, 0x47, 0xb0, 0x36, 0xd0, 0x34, 0xb4, 0xbf,
  0x0f, 0x35, 0x4c, 0x61, 0xac, 0x84, 0xb3, 0xbf, 0x0a, 0x21, 0x79, 0xbc,
  0x25, 0xd7, 0xb3, 0x3f, 0x08, 0x31, 0xb4, 0x81, 0x2c, 0xaa, 0xb4, 0x3f,
  0xb4, 0x15, 0xbc, 0x9e, 0x10, 0x70, 0xb3, 0xbf, 0xee, 0x13, 0xb6, 0x94,
  0xef, 0xe6, 0xb5, 0xbf, 0xc5, 0x69, 0xfe, 0x41, 0xf0, 0xfd, 0xb2, 0x3f,
  0x1a, 0xff, 0x61, 0x6c, 0xdd, 0x40, 0xb7, 0x3f, 0xbd, 0x67, 0xfd, 0x24,
  0x9b, 0x7e, 0xb2, 0xbf, 0x3a, 0xb6, 0xbb, 0xcb, 0x51, 0xc0, 0xb8, 0xbf,
  0x78, 0xd9, 0x90, 0x83, 0x19, 0xef, 0xb1, 0x3f, 0xb1, 0x0d, 0x64, 0xa5,
  0xaa, 0x71, 0xba, 0x3f, 0xbd, 0x2b, 0x29, 0x4c, 0x2c, 0x4b, 0xb1, 0xbf,
  0x42, 0xda, 0x86, 0xa6, 0x47, 0x68, 0xbc, 0xbf, 0xf8, 0xaf, 0xcb, 0x06,
  0x69, 0x8c, 0xb0, 0x3f, 0x11, 0x4c, 0xc0, 0xa1, 0xec, 0xc4, 0xbe, 0x3f,
  0xea, 0xa5, 0x0f, 0x02, 0xbb, 0x50, 0xaf, 0xbf, 0x66, 0xcc, 0x93, 0xe4,
  0xad, 0xe2, 0xc0, 0xbf, 0xe3, 0x3f, 0xb1, 0x6b, 0x23, 0x18, 0xad, 0x3f,
  0xf9, 0xb8, 0xfd, 0x42, 0x93, 0xf9, 0xc2, 0x3f, 0xf9, 0xc8, 0xc6, 0xa4,
  0xe8, 0x1c, 0xaa, 0xbf, 0xb8, 0x53, 0x9c, 0xe6, 0x82, 0x75, 0xc6, 0xbf,
  0x9b, 0x5b, 0xca, 0xa0, 0xdd, 0x64, 0xa5, 0x3f, 0xa2, 0xaa, 0x57, 0x28,
  0x4f, 0x44, 0xd0, 0x3f, 0xf0, 0x9d, 0x4b, 0x92, 0x1e, 0x82, 0xb7, 0x3f,
  0x80, 0x84, 0x9a, 0x68, 0x90, 0xed, 0x53, 0x3f, 0xdb, 0xf9, 0xa1, 0x42,
  0x10, 0x81, 0xb7, 0xbf, 0xec, 0x0c, 0xc6, 0x95, 0x08, 0xe7, 0x6d, 0xbf,
  0x17, 0x99, 0xd1, 0x78, 0xe4, 0x7d, 0xb7, 0x3f, 0x35, 0x0a, 0xdc, 0x77,
  0xaf, 0xef, 0x78, 0x3f, 0x14, 0x5a, 0xad, 0xa1, 0x98, 0x78, 0xb7, 0xbf,
  0xd6, 0x4e, 0x76, 0xe3, 0x50, 0x79, 0x81, 0xbf, 0xf1, 0x50, 0x83, 0x69,
  0x28, 0x71, 0xb7, 0x3f, 0x15, 0x35, 0xc9, 0x6b, 0x93, 0x7f, 0x86, 0x3f,
  0xde, 0xf6, 0x3f, 0xae, 0x8d, 0x67, 0xb7, 0xbf, 0xda, 0xfd, 0x31, 0x38,
  0x10, 0x8c, 0x8b, 0xbf, 0x2d, 0xfb, 0x7c, 0x6b, 0xc0, 0x5b, 0xb7, 0x3f,
  0x9d, 0x6e, 0xe9, 0x6b, 0x23, 0x50, 0x90, 0x3f, 0x93, 0xdd, 0xea, 0x9f,
  0xb6, 0x4d, 0xb7, 0xbf, 0xaa, 0x18, 0x7d, 0xbb, 0xe4, 0xde, 0x92, 0xbf,
  0xf1, 0xf7, 0x4e, 0x2b, 0x64, 0x3d, 0xb7, 0x3f, 0xb3, 0x4c, 0x80, 0xa2,
  0x20, 0x73, 0x95, 0x3f, 0xb7, 0xbe, 0x0f, 0xa4, 0xba, 0x2a, 0xb7, 0xbf,
  0x92, 0x69, 0xd1, 0xb7, 0xb9, 0x0d, 0x98, 0xbf, 0xef, 0xd8, 0xfa, 0x22,
  0xa9, 0x15, 0xb7, 0x3f, 0x8f, 0x6b, 0x0e, 0x6e, 0xa3, 0xaf, 0x9a, 0x3f,
  0xb0, 0x20, 0x8f, 0x03, 0x1c, 0xfe, 0xb6, 0xbf, 0x26, 0x19, 0x0a, 0x68,
  0xe5, 0x59, 0x9d, 0xbf, 0x65, 0xb5, 0x98, 0x96, 0xfc, 0xe3, 0xb6, 0x3f,
  0x21, 0x60, 0x5d, 0xb2, 0xcf, 0x06, 0xa0, 0x3f, 0x28, 0x91, 0x4d, 0xc4,
  0x30, 0xc7, 0xb6, 0xbf, 0x70, 0xbb, 0x7f, 0xf5, 0x06, 0x66, 0xa1, 0xbf,
  0x1e, 0x5a, 0x48, 0x9a, 0x9a, 0xa7, 0xb6, 0x3f, 0x3a, 0x26, 0xc0, 0xf4,
  0x47, 0xcb, 0xa2, 0x3f, 0x89, 0xd4, 0xaa, 0xc0, 0x17, 0x85, 0xb6, 0xbf,
  0x51, 0x23, 0x99, 0xc7, 0x56, 0x37, 0xa4, 0xbf, 0xf0, 0xc2, 0x3e, 0xd0,
  0x80, 0x5f, 0xb6, 0x3f, 0xbe, 0xc9, 0xc0, 0x5b, 0x10, 0xab, 0xa5, 0x3f,
  0x13, 0x67, 0x74, 0x81, 0xa8, 0x36, 0xb6, 0xbf, 0x87, 0x9e, 0x4a, 0xb2,
  0x6f, 0x27, 0xa7, 0xbf, 0x11, 0xfb, 0x67, 0xa9, 0x5a, 0x0a, 0xb6, 0x3f,
  0xa5, 0xc2, 0x5c, 0x77, 0x94, 0xad, 0xa8, 0x3f, 0xb1, 0x62, 0x4d, 0xf6,
  0x5a, 0xda, 0xb5, 0xbf, 0x33, 0x87, 0x1f, 0x68, 0xcb, 0x3e, 0xaa, 0xbf,
  0x45, 0x75, 0x3f, 0x57, 0x63, 0xa6, 0xb5, 0x3f, 0xd0, 0xee, 0xa2, 0x29,
  0x99, 0xdc, 0xab, 0x3f, 0x75, 0x4e, 0xa9, 0xf3, 0x21, 0x6e, 0xb5, 0xbf,
  0xe5, 0x4c, 0xc4, 0x79, 0xc8, 0x88, 0xad, 0xbf, 0x29, 0xa0, 0x0c, 0x8b,
  0x36, 0x31, 0xb5, 0x3f, 0x6a, 0x5e, 0x55, 0x0e, 0x7d, 0x45, 0xaf, 0x3f,
  0xdc, 0x0e, 0xb1, 0x04, 0x2f, 0xef, 0xb4, 0xbf, 0xc7, 0xbf, 0x10, 0x8f,
  0xa6, 0x8a, 0xb0, 0xbf, 0x9e, 0x7d, 0x4c, 0xdc, 0x82, 0xa7, 0xb4, 0x3f,
  0x31, 0x78, 0xc9, 0x4d, 0xb2, 0x7d, 0xb1, 0x3f, 0x79, 0xcf, 0xe2, 0xee,
  0x8c, 0x59, 0xb4, 0xbf, 0x1b, 0xb6, 0x99, 0x71, 0xdb, 0x7d, 0xb2, 0xbf,
  0x75, 0x1f, 0x1e, 0xe7, 0x82, 0x04, 0xb4, 0x3f, 0x9f, 0x44, 0x9f, 0x49,
  0xa3, 0x8d, 0xb3, 0x3f, 0x80, 0xb5, 0x14, 0x16, 0x69, 0xa7, 0xb3, 0xbf,
  0x57, 0x6b, 0x0a, 0x3e, 0x48, 0xb0, 0xb4, 0xbf, 0xc6, 0xc1, 0xc7, 0xbd,
  0x00, 0x41, 0xb3, 0x3f, 0x2d, 0x3b, 0x57, 0x25, 0x18, 0xea, 0xb5, 0x3f,
  0xd6, 0x73, 0xe3, 0x65, 0xad, 0xcf, 0xb2, 0xbf, 0x04, 0x64, 0x2b, 0x3e,
  0xf4, 0x40, 0xb7, 0xbf, 0x89, 0x26, 0xc5, 0x14, 0x4b, 0x51, 0xb2, 0x3f,
  0xe4, 0x12, 0x26, 0x42, 0x2f, 0xbd, 0xb8, 0x3f, 0x10, 0x34, 0x2d, 0xa5,
  0xe9, 0xc2, 0xb1, 0xbf, 0xde, 0x5b, 0x23, 0x23, 0x1a, 0x6b, 0xba, 0xbf,
  0x26, 0x7a, 0x76, 0xf3, 0x54, 0x20, 0xb1, 0x3f, 0xda, 0xef, 0x52, 0xb9,
  0x00, 0x5e, 0xbc, 0x3f, 0xc1, 0xca, 0x58, 0x0f, 0x33, 0x63, 0xb0, 0xbf,
  0x49, 0xc0, 0xd9, 0x2a, 0x86, 0xb6, 0xbe, 0xbf, 0x84, 0x2c, 0x68, 0x5f,
  0x59, 0x02, 0xaf, 0x3f, 0xb5, 0x36, 0x56, 0x54, 0x18, 0xd9, 0xc0, 0x3f,
  0xf7, 0xa3, 0x17, 0x43, 0xf5, 0xce, 0xac, 0xbf, 0x70, 0x94, 0x70, 0xb6,
  0x07, 0xed, 0xc2, 0xbf, 0x02, 0xac, 0x20, 0x2d, 0xea, 0xda, 0xa9, 0x3f,
  0xdc, 0xb9, 0x36, 0xac, 0xaf, 0x64, 0xc6, 0x3f, 0xbd, 0xfa, 0xe2, 0x61,
  0x8c, 0x2e, 0xa5, 0xbf, 0x3e, 0x44, 0xf2, 0x20, 0xc6, 0x36, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x45, 0x13, 0x95, 0x3a,
  0x65, 0x5a, 0xb7, 0xbf, 0x6c, 0x2c, 0x5c, 0xc3, 0x7e, 0x8a, 0x63, 0xbf,
  0x90, 0xdb, 0xea, 0xe6, 0x59, 0x58, 0xb7, 0x3f, 0xb2, 0xf7, 0xe4, 0x74,
  0x10, 0x8d, 0x73, 0x3f, 0xa9, 0x00, 0x7f, 0xa2, 0x41, 0x54, 0xb7, 0xbf,
  0xfb, 0x63, 0x95, 0x90, 0x0a, 0x5a, 0x7d, 0xbf, 0x8d, 0x61, 0x2a, 0x2e,
  0x19, 0x4e, 0xb7, 0x3f, 0x92, 0xdb, 0xf3, 0x3a, 0x68, 0x97, 0x83, 0x3f,
  0x0c, 0xbe, 0xa3, 0x9e, 0xdb, 0x45, 0xb7, 0xbf, 0xba, 0xa0, 0x90, 0x2a,
  0x0b, 0x87, 0x88, 0xbf, 0x4a, 0xec, 0x0d, 0x4d, 0x82, 0x3b, 0xb7, 0x3f,
  0xe6, 0x94, 0xf7, 0x1a, 0x54, 0x7d, 0x8d, 0x3f, 0xce, 0xb5, 0xba, 0xc1,
  0x04, 0x2f, 0xb7, 0xbf, 0x3b, 0x37, 0xa4, 0x3a, 0xdc, 0x3d, 0x91, 0xbf,
  0x73, 0x71, 0x8a, 0x98, 0x58, 0x20, 0xb7, 0x3f, 0xc5, 0xb9, 0xd5, 0x6e,
  0xe0, 0xc1, 0x93, 0x3f, 0x7b, 0xe6, 0x1c, 0x5e, 0x71, 0x0f, 0xb7, 0xbf,
  0xa5, 0x86, 0x08, 0xc0, 0x86, 0x4b, 0x96, 0xbf, 0xe6, 0xf3, 0xc9, 0x64,
  0x40, 0xfc, 0xb6, 0x3f, 0x13, 0xf5, 0x26, 0x7a, 0xad, 0xdb, 0x98, 0x3f,
  0xd0, 0x0e, 0x0c, 0x90, 0xb4, 0xe6, 0xb6, 0xbf, 0xc9, 0xf8, 0xa6, 0xf0,
  0x43, 0x73, 0x9b, 0xbf, 0x54, 0xdd, 0xa6, 0x14, 0xba, 0xce, 0xb6, 0x3f,
  0x64, 0x06, 0x73, 0xc8, 0x4d, 0x13, 0x9e, 0x3f, 0x57, 0x30, 0x5a, 0x2b,
  0x3a, 0xb4, 0xb6, 0xbf, 0xab, 0x6c, 0xb8, 0x6c, 0x73, 0x5e, 0xa0, 0xbf,
  0xc5, 0x09, 0x54, 0xb3, 0x1a, 0x97, 0xb6, 0x3f, 0x0d, 0xd3, 0xdd, 0xe7,
  0xa3, 0xb8, 0xa1, 0x3f, 0x3b, 0x2e, 0xc6, 0xc0, 0x3d, 0x77, 0xb6, 0xbf,
  0x89, 0x5d, 0x43, 0xe0, 0xe5, 0x18, 0xa3, 0xbf, 0xc8, 0x90, 0xf2, 0x12,
  0x81, 0x54, 0xb6, 0x3f, 0x9d, 0x69, 0x6a, 0x7b, 0xfb, 0x7f, 0xa4, 0x3f,
  0x9a, 0x55, 0x93, 0x6b, 0xbd, 0x2e, 0xb6, 0xbf, 0x10, 0xf3, 0x4a, 0xa9,
  0xbf, 0xee, 0xa5, 0xbf, 0x24, 0xda, 0x90, 0xbf, 0xc5, 0x05, 0xb6, 0x3f,
  0x94, 0x50, 0x08, 0x5a, 0x2b, 0x66, 0xa7, 0x3f, 0x22, 0x7e, 0x49, 0x36,
  0x66, 0xd9, 0xb5, 0xbf, 0x2d, 0xc8, 0xf5, 0x0c, 0x5c, 0xe7, 0xa8, 0xbf,
  0x4b, 0xb1, 0xee, 0xe8, 0x62, 0xa9, 0xb5, 0x3f, 0x48, 0x18, 0x16, 0x2c,
  0x9c, 0x73, 0xaa, 0x3f, 0xdc, 0xd2, 0x26, 0x4e, 0x76, 0x75, 0xb5, 0xbf,
  0x73, 0x4c, 0x27, 0xd6, 0x6d, 0x0c, 0xac, 0xbf, 0xb9, 0x7b, 0x70, 0x36,
  0x4f, 0x3d, 0xb5, 0x3f, 0x0b, 0xd4, 0x55, 0xff, 0x98, 0xb3, 0xad, 0x3f,
  0x9a, 0xab, 0x6d, 0x32, 0x8e, 0x00, 0xb5, 0xbf, 0x0a, 0x05, 0x80, 0x3b,
  0x3e, 0x6b, 0xaf, 0xbf, 0x55, 0x5d, 0x32, 0x2b, 0xc2, 0xbe, 0xb4, 0x3f,
  0x38, 0xb7, 0xd5, 0x15, 0xf8, 0x9a, 0xb0, 0x3f, 0xe1, 0x70, 0x79, 0xda,
  0x63, 0x77, 0xb4, 0xbf, 0x27, 0x7c, 0xb7, 0x49, 0x6b, 0x8b, 0xb1, 0xbf,
  0x5c, 0x02, 0x3c, 0xa7, 0xcf, 0x29, 0xb4, 0x3f, 0x2b, 0x35, 0xf2, 0xe9,
  0xef, 0x88, 0xb2, 0x3f, 0x76, 0xc8, 0xd6, 0x27, 0x3d, 0xd5, 0xb3, 0xbf,
  0x09, 0xf1, 0xee, 0x3c, 0x04, 0x96, 0xb3, 0xbf, 0xe1, 0xf6, 0xbf, 0x19,
  0xb3, 0x78, 0xb3, 0x3f, 0x0a, 0x6e, 0x5f, 0xe1, 0xe2, 0xb5, 0xb4, 0x3f,
  0xc0, 0x28, 0x21, 0xd9, 0xf5, 0x12, 0xb3, 0xbf, 0x95, 0x7f, 0xc4, 0xd1,
  0xd4, 0xec, 0xb5, 0xbf, 0x23, 0x60, 0x84, 0xf9, 0x6c, 0xa2, 0xb2, 0x3f,
  0xe3, 0x14, 0x15, 0xdd, 0xb4, 0x40, 0xb7, 0x3f, 0x11, 0x5f, 0x35, 0xe9,
  0xf9, 0x24, 0xb2, 0xbf, 0xd9, 0x16, 0xfb, 0xe2, 0xcc, 0xb9, 0xb8, 0xbf,
  0x05, 0xb8, 0x9f, 0xf5, 0xb3, 0x97, 0xb1, 0x3f, 0xb7, 0xf0, 0xc4, 0x16,
  0x61, 0x64, 0xba, 0x3f, 0x52, 0x83, 0x09, 0xa9, 0x71, 0xf6, 0xb0, 0xbf,
  0xa3, 0x25, 0xf4, 0xdd, 0xa9, 0x53, 0xbc, 0xbf, 0x03, 0xe9, 0x8a, 0x39,
  0xe9, 0x3a, 0xb0, 0x3f, 0x5c, 0x46, 0x3f, 0x50, 0x2a, 0xa8, 0xbe, 0x3f,
  0x05, 0x06, 0xd4, 0x50, 0xbb, 0xb5, 0xae, 0xbf, 0x40, 0x76, 0x89, 0xdc,
  0x96, 0xcf, 0xc0, 0xbf, 0x31, 0xd7, 0x2f, 0xe8, 0x6e, 0x87, 0xac, 0x3f,
  0x06, 0x1f, 0x72, 0xbe, 0xa1, 0xe0, 0xc2, 0x3f, 0x25, 0x4f, 0x8e, 0xc6,
  0x6b, 0x9a, 0xa9, 0xbf, 0xf8, 0x05, 0x36, 0x8e, 0x19, 0x54, 0xc6, 0xbf,
  0xa8, 0x86, 0x43, 0xb9, 0x78, 0xf9, 0xa4, 0x3f, 0xb9, 0xed, 0x34, 0xaa,
  0x74, 0x29, 0xd0, 0x3f, 0x3a, 0xdd, 0x82, 0xe1, 0xf2, 0x33, 0xb7, 0xbf,
  0x53, 0x44, 0xa8, 0x9f, 0x59, 0x29, 0x53, 0xbf, 0x03, 0x74, 0xd9, 0xac,
  0xf5, 0x32, 0xb7, 0x3f, 0x7e, 0x89, 0x37, 0x37, 0x7a, 0xc0, 0x6c, 0x3f,
  0x61, 0xbb, 0x57, 0x4c, 0xfd, 0x2f, 0xb7, 0xbf, 0x9e, 0x51, 0xe5, 0x19,
  0xd4, 0xf9, 0x77, 0xbf, 0x11, 0x99, 0x26, 0x76, 0x07, 0x2b, 0xb7, 0x3f,
  0x2d, 0xf3, 0x54, 0xda, 0xcc, 0xcc, 0x80, 0x3f, 0x4e, 0x5d, 0x3a, 0x52,
  0x10, 0x24, 0xb7, 0xbf, 0xfc, 0x5d, 0x18, 0xd0, 0x0c, 0xa1, 0x85, 0xbf,
  0x22, 0x9b, 0xa5, 0x6e, 0x12, 0x1b, 0xb7, 0x3f, 0x14, 0xbb, 0x06, 0x5a,
  0xf9, 0x7a, 0x8a, 0x3f, 0x4a, 0x0f, 0xd3, 0xae, 0x06, 0x10, 0xb7, 0xbf,
  0x82, 0x4a, 0xa5, 0x8b, 0xee, 0x5b, 0x8f, 0xbf, 0x36, 0x3f, 0x33, 0x35,
  0xe4, 0x02, 0xb7, 0x3f, 0xd6, 0x1b, 0x76, 0x3f, 0xac, 0x22, 0x92, 0x3f,
  0x8e, 0x60, 0xc0, 0x46, 0xa0, 0xf3, 0xb6, 0xbf, 0x99, 0x61, 0xdc, 0x88,
  0x5b, 0x9c, 0x94, 0xbf, 0xca, 0x3a, 0x89, 0x27, 0x2e, 0xe2, 0xb6, 0x3f,
  0x46, 0x87, 0x20, 0x0e, 0xd1, 0x1b, 0x97, 0x3f, 0xdb, 0x32, 0x37, 0xef,
  0x7e, 0xce, 0xb6, 0xbf, 0xe5, 0x11, 0x32, 0x20, 0xe7, 0xa1, 0x99, 0xbf,
  0xbc, 0xd0, 0x38, 0x54, 0x81, 0xb8, 0xb6, 0x3f, 0xab, 0x3c, 0x8b, 0x3c,
  0x89, 0x2f, 0x9c, 0x3f, 0xfe, 0xd8, 0xdb, 0x6b, 0x21, 0xa0, 0xb6, 0xbf,
  0x0a, 0xba, 0x7d, 0x4d, 0xb7, 0xc5, 0x9e, 0xbf, 0x4e, 0xce, 0x29, 0x5d,
  0x48, 0x85, 0xb6, 0x3f, 0xb4, 0x90, 0x13, 0xc1, 0xc4, 0xb2, 0xa0, 0x3f,
  0xb8, 0x1a, 0xbe, 0x03, 0xdc, 0x67, 0xb6, 0xbf, 0x6c, 0x4b, 0xf0, 0x72,
  0x1a, 0x08, 0xa2, 0xbf, 0x25, 0x5a, 0x01, 0x7f, 0xbe, 0x47, 0xb6, 0x3f,
  0xd3, 0x12, 0x6a, 0x75, 0x88, 0x63, 0xa3, 0x3f, 0x0d, 0x12, 0x27, 0xa9,
  0xcd, 0x24, 0xb6, 0xbf, 0xdb, 0x05, 0xc6, 0x15, 0xcf, 0xc5, 0xa4, 0xbf,
  0x6b, 0x71, 0xe0, 0x6f, 0xe2, 0xfe, 0xb5, 0x3f, 0x4a, 0xd0, 0xd0, 0x5e,
  0xc7, 0x2f, 0xa6, 0x3f, 0x77, 0x89, 0xc9, 0x06, 0xd0, 0xd5, 0xb5, 0xbf,
  0xaa, 0xc8, 0x73, 0x47, 0x68, 0xa2, 0xa7, 0xbf, 0x4b, 0xb1, 0xee, 0xe8,
  0x62, 0xa9, 0xb5, 0x3f, 0x95, 0xc1, 0x57, 0x39, 0xcd, 0x1e, 0xa9, 0x3f,
  0x65, 0x2e, 0x11, 0x9b, 0x5f, 0x79, 0xb5, 0xbf, 0xb8, 0xc2, 0x47, 0x62,
  0x3e, 0xa6, 0xaa, 0xbf, 0x5b, 0xd6, 0x0b, 0x1b, 0x81, 0x45, 0xb5, 0x3f,
  0x79, 0x9e, 0xbe, 0x71, 0x3b, 0x3a, 0xac, 0x3f, 0xaf, 0xec, 0x18, 0xe1,
  0x76, 0x0d, 0xb5, 0xbf, 0x57, 0x20, 0xd0, 0xa9, 0x89, 0xdc, 0xad, 0xbf,
  0x9a, 0x03, 0x81, 0x4c, 0xe2, 0xd0, 0xb4, 0x3f, 0x9f, 0xaa, 0x05, 0x95,
  0x46, 0x8f, 0xaf, 0x3f, 0x9a, 0xa8, 0x5a, 0x44, 0x53, 0x8f, 0xb4, 0xbf,
  0xd9, 0x1a, 0x6f, 0xac, 0x80, 0xaa, 0xb0, 0xbf, 0xd9, 0x0f, 0x0c, 0xbb,
  0x43, 0x48, 0xb4, 0x3f, 0x41, 0x1e, 0x62, 0xd3, 0x6e, 0x98, 0xb1, 0x3f,
  0xe3, 0x2f, 0x41, 0x9a, 0x11, 0xfb, 0xb3, 0xbf, 0xca, 0xdd, 0x3c, 0x82,
  0x62, 0x93, 0xb2, 0xbf, 0x10, 0x52, 0x61, 0x5a, 0xf6, 0xa6, 0xb3, 0x3f,
  0x03, 0x0e, 0x30, 0x09, 0xd7, 0x9d, 0xb3, 0x3f, 0x3c, 0xf5, 0x81, 0x18,
  0xfb, 0x4a, 0xb3, 0xbf, 0xd2, 0x34, 0x63, 0x53, 0x03, 0xbb, 0xb4, 0xbf,
  0xc6, 0x93, 0x15, 0x3a, 0xe7, 0xe5, 0xb2, 0x3f, 0xab, 0xa3, 0x51, 0x9a,
  0x2b, 0xef, 0xb5, 0x3f, 0x9a, 0x3e, 0xf9, 0x47, 0x26, 0x76, 0xb2, 0xbf,
  0x86, 0x2b, 0xa0, 0x5f, 0x24, 0x40, 0xb7, 0xbf, 0xfd, 0xa1, 0xc3, 0xf9,
  0x9e, 0xf9, 0xb1, 0x3f, 0x71, 0x12, 0xb5, 0xd6, 0x2e, 0xb6, 0xb8, 0x3f,
  0xda, 0x0f, 0xd2, 0xe4, 0x6f, 0x6d, 0xb1, 0xbf, 0x2d, 0x44, 0x31, 0xb4,
  0x82, 0x5d, 0xba, 0xbf, 0x69, 0x51, 0x92, 0x03, 0x7a, 0xcd, 0xb0, 0x3f,
  0x08, 0xf2, 0xd8, 0x49, 0x45, 0x49, 0xbc, 0x3f, 0x31, 0x9c, 0x9a, 0x54,
  0x83, 0x13, 0xb0, 0xbf, 0x58, 0xfa, 0xb9, 0x39, 0xda, 0x99, 0xbe, 0xbf,
  0xee, 0x2a, 0xa8, 0x14, 0xd1, 0x6a, 0xae, 0x3f, 0x6d, 0x20, 0x0d, 0x7e,
  0x29, 0xc6, 0xc0, 0x3f, 0x5d, 0xfe, 0xa1, 0x7c, 0x81, 0x41, 0xac, 0xbf,
  0xec, 0xcc, 0x17, 0xb3, 0x60, 0xd4, 0xc2, 0xbf, 0x20, 0xae, 0x10, 0xe6,
  0x5f, 0x5b, 0xa9, 0x3f, 0xf8, 0x4e, 0x63, 0x0b, 0xbf, 0x43, 0xc6, 0x3f,
  0xb6, 0x4b, 0x80, 0x66, 0x97, 0xc5, 0xa4, 0xbf, 0x0f, 0xce, 0xe9, 0x2e,
  0x59, 0x1c, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x34, 0x72, 0x16, 0xd4, 0xbf, 0x0d, 0xb7, 0x3f, 0xd6, 0x5b, 0xc5, 0xf6,
  0x7e, 0xcc, 0x62, 0x3f, 0x3a, 0x9a, 0xbb, 0x36, 0xd5, 0x0b, 0xb7, 0xbf,
  0xcc, 0x42, 0xe4, 0xca, 0xd7, 0xce, 0x72, 0xbf, 0x26, 0x11, 0x48, 0x8c,
  0xfe, 0x07, 0xb7, 0x3f, 0xc3, 0x55, 0x58, 0xa8, 0x26, 0x3c, 0x7c, 0x3f,
  0x51, 0xd2, 0x0c, 0xf1, 0x38, 0x02, 0xb7, 0xbf, 0xcc, 0xb6, 0x6b, 0xd9,
  0x49, 0xd8, 0x82, 0xbf, 0xe8, 0xe3, 0xe7, 0x04, 0x80, 0xfa, 0xb6, 0x3f,
  0x8b, 0xa7, 0x82, 0xd1, 0x4a, 0x97, 0x87, 0x3f, 0xd6, 0x97, 0x3c, 0xde,
  0xcd, 0xf0, 0xb6, 0xbf, 0x5c, 0xc3, 0x7a, 0xe8, 0x5b, 0x5c, 0x8c, 0xbf,
  0x54, 0x7e, 0x0f, 0xf8, 0x1a, 0xe5, 0xb6, 0x3f, 0xb1, 0xf3, 0xf4, 0x0a,
  0x68, 0x94, 0x90, 0x3f, 0xee, 0xdf, 0xcc, 0x1a, 0x5e, 0xd7, 0xb6, 0xbf,
  0xcd, 0x21, 0x06, 0x72, 0x05, 0xff, 0x92, 0xbf, 0x4b, 0x09, 0x18, 0x3f,
  0x8c, 0xc7, 0xb6, 0x3f, 0x8d, 0xf9, 0xd9, 0x0b, 0xc2, 0x6e, 0x95, 0x3f,
  0xd3, 0x40, 0xd1, 0x69, 0x98, 0xb5, 0xb6, 0xbf, 0x6d, 0x2f, 0x6d, 0xe9,
  0x65, 0xe4, 0x97, 0xbf, 0xfb, 0x18, 0x45, 0x80, 0x73, 0xa1, 0xb6, 0x3f,
  0x37, 0x93, 0x9e, 0xa8, 0xc7, 0x60, 0x9a, 0x3f, 0x0e, 0x50, 0x2e, 0x13,
  0x0c, 0x8b, 0xb6, 0xbf, 0x5f, 0x7b, 0xed, 0x32, 0xcf, 0xe4, 0x9c, 0xbf,
  0xe7, 0xaa, 0xd6, 0x1e, 0x4e, 0x72, 0xb6, 0x3f, 0x88, 0xaa, 0xfa, 0xf4,
  0x78, 0x71, 0x9f, 0x3f, 0x46, 0x8f, 0x2c, 0xbe, 0x22, 0x57, 0xb6, 0xbf,
  0x1a, 0x62, 0xd2, 0xd6, 0xec, 0x03, 0xa1, 0xbf, 0x7e, 0x70, 0x09, 0xce,
  0x6f, 0x39, 0xb6, 0x3f, 0x18, 0x3c, 0x2b, 0x7e, 0x91, 0x54, 0xa2, 0x3f,
  0x1c, 0xa7, 0x1b, 0x7d, 0x17, 0x19, 0xb6, 0xbf, 0x44, 0x43, 0xf5, 0x70,
  0x54, 0xab, 0xa3, 0xbf, 0xce, 0x02, 0xdb, 0xc3, 0xf7, 0xf5, 0xb5, 0x3f,
  0x4d, 0xe9, 0xd2, 0x3b, 0xf4, 0x08, 0xa5, 0x3f, 0x2f, 0x76, 0x88, 0xbe,
  0xe9, 0xcf, 0xb5, 0xbf, 0xfc, 0x86, 0x02, 0x1b, 0x48, 0x6e, 0xa6, 0xbf,
  0x0b, 0x0e, 0x51, 0xe1, 0xc0, 0xa6, 0xb5, 0x3f, 0x7e, 0x3e, 0x1a, 0x22,
  0x45, 0xdc, 0xa7, 0x3f, 0xa7, 0x6d, 0x0b, 0xfc, 0x49, 0x7a, 0xb5, 0xbf,
  0x44, 0x5b, 0x91, 0xba, 0x04, 0x54, 0xa9, 0xbf, 0x6d, 0xd2, 0x59, 0xff,
  0x49, 0x4a, 0xb5, 0x3f, 0xd4, 0x54, 0x53, 0xeb, 0xcc, 0xd6, 0xaa, 0x3f,
  0x82, 0x79, 0xc1, 0x6f, 0x7c, 0x16, 0xb5, 0xbf, 0xb2, 0xa0, 0x24, 0x0a,
  0x1b, 0x66, 0xac, 0xbf, 0x47, 0xde, 0xbb, 0x6b, 0x91, 0xde, 0xb4, 0x3f,
  0xad, 0x99, 0x24, 0xbd, 0xb1, 0x03, 0xae, 0x3f, 0x0d, 0xc7, 0xa8, 0x1e,
  0x2b, 0xa2, 0xb4, 0xbf, 0x1c, 0x96, 0xb9, 0x9c, 0xab, 0xb1, 0xaf, 0xbf,
  0x39, 0x12, 0xd2, 0x69, 0xda, 0x60, 0xb4, 0x3f, 0x24, 0x8f, 0xd7, 0x35,
  0x4a, 0xb9, 0xb0, 0x3f, 0xc3, 0x1f, 0xfc, 0x72, 0x1a, 0x1a, 0xb4, 0xbf,
  0x3a, 0x2e, 0x3b, 0xf2, 0xc5, 0xa4, 0xb1, 0xbf, 0x28, 0xaa, 0x64, 0x9f,
  0x4a, 0xcd, 0xb3, 0x3f, 0xb7, 0xf7, 0x05, 0x68, 0x3b, 0x9d, 0xb2, 0x3f,
  0xce, 0xb2, 0x0f, 0x40, 0xa6, 0x79, 0xb3, 0xbf, 0x29, 0x2f, 0xda, 0x02,
  0x23, 0xa5, 0xb3, 0xbf, 0x11, 0x8b, 0x4a, 0xc5, 0x38, 0x1e, 0xb3, 0x3f,
  0xc4, 0x3b, 0x5e, 0x0f, 0xb0, 0xbf, 0xb4, 0x3f, 0x59, 0x34, 0x72, 0x8d,
  0xcc, 0xb9, 0xb2, 0xbf, 0xf2, 0x7a, 0xec, 0x1f, 0x22, 0xf1, 0xb5, 0xbf,
  0xef, 0x24, 0xe3, 0x00, 0xd1, 0x4a, 0xb2, 0x3f, 0xe3, 0xf6, 0xe8, 0x89,
  0x47, 0x3f, 0xb7, 0x3f, 0x91, 0x54, 0xde, 0x02, 0x32, 0xcf, 0xb1, 0xbf,
  0x14, 0x0c, 0x82, 0x00, 0x59, 0xb2, 0xb8, 0xbf, 0xe0, 0x0a, 0x6c, 0x47,
  0x15, 0x44, 0xb1, 0x3f, 0x11, 0xe3, 0x52, 0xf7, 0x81, 0x56, 0xba, 0x3f,
  0x01, 0xa6, 0x7f, 0xfd, 0x65, 0xa5, 0xb0, 0xbf, 0x15, 0x47, 0x20, 0x08,
  0xd5, 0x3e, 0xbc, 0xbf, 0xed, 0x6e, 0x23, 0x23, 0xf3, 0xd9, 0xaf, 0x3f,
  0x59, 0xc1, 0x11, 0xf3, 0x96, 0x8b, 0xbe, 0x3f, 0x48, 0x78, 0x9b, 0xa6,
  0x8b, 0x21, 0xae, 0xbf, 0x79, 0xcd, 0x6d, 0x33, 0xd0, 0xbc, 0xc0, 0xbf,
  0xbf, 0x11, 0xd5, 0xd5, 0x1e, 0xfd, 0xab, 0x3f, 0xcf, 0xdb, 0xc6, 0xee,
  0x43, 0xc8, 0xc2, 0x3f, 0x83, 0x90, 0x3d, 0xa5, 0xb9, 0x1d, 0xa9, 0xbf,
  0x5e, 0x5f, 0x9e, 0xaf, 0x9e, 0x33, 0xc6, 0xbf, 0x42, 0x56, 0x91, 0xb2,
  0xdd, 0x92, 0xa4, 0x3f, 0x4b, 0x20, 0x50, 0x2a, 0x72, 0x0f, 0xd0, 0x3f,
  0x05, 0xa4, 0xbc, 0x55, 0xbf, 0xe8, 0xb6, 0x3f, 0x2a, 0x28, 0x45, 0x43,
  0x66, 0x71, 0x52, 0x3f, 0x3c, 0xaa, 0xb8, 0xc1, 0xd1, 0xe7, 0xb6, 0xbf,
  0x10, 0x53, 0x8f, 0x96, 0x57, 0xac, 0x6b, 0xbf, 0xa2, 0xfb, 0x3c, 0x58,
  0x08, 0xe5, 0xb6, 0x3f, 0x82, 0xab, 0x5d, 0x97, 0x5d, 0x13, 0x77, 0x3f,
  0x53, 0xc0, 0x0c, 0x0f, 0x61, 0xe0, 0xb6, 0xbf, 0x2b, 0x68, 0x7f, 0x27,
  0x1b, 0x2b, 0x80, 0xbf, 0x73, 0x2f, 0x49, 0x79, 0xd8, 0xd9, 0xb6, 0x3f,
  0x81, 0x3f, 0x5d, 0x75, 0x84, 0xd0, 0x84, 0x3f, 0x53, 0x8f, 0x90, 0xbd,
  0x69, 0xd1, 0xb6, 0xbf, 0xed, 0x08, 0xff, 0x7d, 0x1c, 0x7b, 0x89, 0xbf,
  0x63, 0xd3, 0xd1, 0x87, 0x0e, 0xc7, 0xb6, 0x3f, 0x27, 0x44, 0xc2, 0xff,
  0x1f, 0x2c, 0x8e, 0x3f, 0x2f, 0x71, 0x78, 0xf6, 0xbe, 0xba, 0xb6, 0xbf,
  0x17, 0xc9, 0xbb, 0xc9, 0x6c, 0x72, 0x91, 0xbf, 0x90, 0xab, 0x72, 0x82,
  0x71, 0xac, 0xb6, 0x3f, 0xaa, 0x97, 0x51, 0x6f, 0x52, 0xd3, 0x93, 0x3f,
  0x8e, 0x59, 0x6d, 0xe1, 0x1a, 0x9c, 0xb6, 0xbf, 0x82, 0x0b, 0x26, 0x14,
  0x79, 0x39, 0x96, 0xbf, 0xe1, 0xf6, 0x70, 0xe1, 0xad, 0x89, 0xb6, 0x3f,
  0x65, 0x37, 0xde, 0x34, 0xa5, 0xa5, 0x98, 0x3f, 0xed, 0xd9, 0xd1, 0x3c,
  0x1b, 0x75, 0xb6, 0xbf, 0xc5, 0x00, 0x1d, 0xfd, 0xa9, 0x18, 0x9b, 0xbf,
  0x58, 0x24, 0x1d, 0x65, 0x51, 0x5e, 0xb6, 0x3f, 0x87, 0x8b, 0x15, 0xfe,
  0x6b, 0x93, 0x9d, 0x3f, 0x65, 0x94, 0x50, 0x43, 0x3c, 0x45, 0xb6, 0xbf,
  0x17, 0xcf, 0xfa, 0x2e, 0x72, 0x0b, 0xa0, 0xbf, 0xf8, 0x35, 0x36, 0xeb,
  0xc4, 0x29, 0xb6, 0x3f, 0xe9, 0xad, 0x66, 0x4f, 0x12, 0x52, 0xa1, 0x3f,
  0xca, 0x09, 0x25, 0x3f, 0xd1, 0x0b, 0xb6, 0xbf, 0xf3, 0x80, 0x28, 0x92,
  0x2d, 0x9e, 0xa2, 0xbf, 0x44, 0x71, 0xa0, 0x80, 0x43, 0xeb, 0xb5, 0x3f,
  0xe7, 0x0a, 0xcb, 0x55, 0x6c, 0xf0, 0xa3, 0x3f, 0x6c, 0xae, 0x47, 0xc9,
  0xf9, 0xc7, 0xb5, 0xbf, 0xa0, 0xda, 0xfd, 0x7b, 0x8b, 0x49, 0xa5, 0xbf,
  0x6b, 0x7a, 0x23, 0x66, 0xcd, 0xa1, 0xb5, 0x3f, 0x90, 0x81, 0x4b, 0x87,
  0x60, 0xaa, 0xa6, 0x3f, 0xd8, 0x60, 0x7c, 0x0d, 0x92, 0x78, 0xb5, 0xbf,
  0x66, 0x6b, 0x3c, 0xbc, 0xde, 0x13, 0xa8, 0xbf, 0xe5, 0x2e, 0xca, 0xe4,
  0x14, 0x4c, 0xb5, 0x3f, 0xb3, 0x64, 0x09, 0x98, 0x1d, 0x87, 0xa9, 0x3f,
  0x69, 0xb5, 0xa8, 0x48, 0x1b, 0x1c, 0xb5, 0xbf, 0x94, 0x93, 0xa6, 0x0e,
  0x61, 0x05, 0xab, 0xbf, 0x7a, 0xe2, 0x91, 0x43, 0x61, 0xe8, 0xb4, 0x3f,
  0xbb, 0xaf, 0x4f, 0x30, 0x24, 0x90, 0xac, 0x3f, 0x2b, 0x71, 0xa3, 0x98,
  0x97, 0xb0, 0xb4, 0xbf, 0x50, 0xd9, 0xff, 0x1b, 0x27, 0x29, 0xae, 0xbf,
  0xd7, 0x43, 0xb4, 0x3c, 0x61, 0x74, 0xb4, 0x3f, 0x5d, 0xbe, 0xdd, 0x8d,
  0x81, 0xd2, 0xaf, 0x3f, 0xd2, 0x82, 0x70, 0x07, 0x50, 0x33, 0xb4, 0xbf,
  0x5b, 0x8c, 0xc2, 0xfe, 0x5d, 0xc7, 0xb0, 0xbf, 0x6f, 0x8f, 0xbc, 0x4c,
  0xe0, 0xec, 0xb3, 0x3f, 0xdc, 0x57, 0x24, 0x24, 0x79, 0xb0, 0xb1, 0x3f,
  0x94, 0x45, 0x69, 0xe6, 0x72, 0xa0, 0xb3, 0xbf, 0x84, 0xe6, 0xc3, 0x4b,
  0x82, 0xa6, 0xb2, 0xbf, 0x0c, 0x63, 0xe3, 0xf4, 0x44, 0x4d, 0xb3, 0x3f,
  0x49, 0x61, 0x9a, 0x0d, 0xef, 0xab, 0xb3, 0x3f, 0x1e, 0xae, 0x9f, 0x2f,
  0x64, 0xf2, 0xb2, 0xbf, 0x9e, 0x8e, 0xf9, 0x2b, 0xef, 0xc3, 0xb4, 0xbf,
  0xb0, 0x58, 0x04, 0xde, 0x9d, 0x8e, 0xb2, 0x3f, 0x40, 0x30, 0xfe, 0xaa,
  0xbd, 0xf2, 0xb5, 0x3f, 0x80, 0xb4, 0xc9, 0x32, 0x65, 0x20, 0xb2, 0xbf,
  0xf4, 0xdf, 0xa3, 0xd3, 0x22, 0x3e, 0xb7, 0xbf, 0x4c, 0x7b, 0x32, 0x20,
  0xab, 0xa5, 0xb1, 0x3f, 0xea, 0xfd, 0x5c, 0x03, 0x4f, 0xae, 0xb8, 0x3f,
  0xa6, 0x84, 0x0d, 0x51, 0x9c, 0x1b, 0xb1, 0xbf, 0xf5, 0xb5, 0x4a, 0xa8,
  0x61, 0x4f, 0xba, 0xbf, 0xdb, 0x4b, 0x3a, 0xef, 0x2d, 0x7e, 0xb0, 0x3f,
  0x4f, 0xe2, 0xe4, 0xfc, 0x5a, 0x34, 0xbc, 0x3f, 0x9b, 0x76, 0x2f, 0xfb,
  0x88, 0x8e, 0xaf, 0xbf, 0x17, 0xb6, 0x67, 0x6e, 0x61, 0x7d, 0xbe, 0xbf,
  0xa8, 0x36, 0xa9, 0xb4, 0xdc, 0xd9, 0xad, 0x3f, 0xdc, 0xa7, 0x92, 0xf1,
  0x8a, 0xb3, 0xc0, 0x3f, 0xea, 0xa3, 0x51, 0x72, 0x39, 0xba, 0xab, 0xbf,
  0xb6, 0x96, 0x54, 0xce, 0x4a, 0xbc, 0xc2, 0xbf, 0xca, 0x08, 0x7a, 0xb8,
  0x6c, 0xe1, 0xa8, 0x3f, 0x60, 0xc6, 0x51, 0x13, 0xb7, 0x23, 0xc6, 0x3f,
  0xde, 0x21, 0xa0, 0x67, 0x41, 0x61, 0xa4, 0xbf, 0xd4, 0x4d, 0x3f, 0x27,
  0xbe, 0x02, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x94, 0x5d, 0x09, 0x3b, 0xfa, 0xc3, 0xb6, 0xbf, 0xa4, 0x38, 0x7e, 0x48,
  0x3a, 0x1a, 0x62, 0xbf, 0xa8, 0x50, 0xff, 0x88, 0x2d, 0xc2, 0xb6, 0x3f,
  0xa5, 0xb0, 0x9a, 0x6a, 0x60, 0x1c, 0x72, 0x3f, 0x85, 0x3b, 0x96, 0xdc,
  0x92, 0xbe, 0xb6, 0xbf, 0x20, 0x61, 0x88, 0x38, 0xf4, 0x2f, 0x7b, 0xbf,
  0xb8, 0x6e, 0x93, 0xa1, 0x27, 0xb9, 0xb6, 0x3f, 0x64, 0xaf, 0xca, 0xc7,
  0x05, 0x25, 0x82, 0x3f, 0x2a, 0x2f, 0x9f, 0xf0, 0xe7, 0xb1, 0xb6, 0xbf,
  0x7c, 0xd2, 0xdb, 0x48, 0x73, 0xb6, 0x86, 0xbf, 0x84, 0x07, 0x3a, 0x84,
  0xce, 0xa8, 0xb6, 0x3f, 0xff, 0x37, 0x7e, 0xa4, 0x6b, 0x4d, 0x8b, 0x3f,
  0x28, 0x4d, 0x99, 0xa9, 0xd4, 0x9d, 0xb6, 0xbf, 0x15, 0xef, 0x73, 0x66,
  0x23, 0xeb, 0x8f, 0xbf, 0xaa, 0x9f, 0x09, 0x2d, 0xf2, 0x90, 0xb6, 0x3f,
  0xd3, 0xef, 0xdd, 0xb8, 0x6e, 0x48, 0x92, 0x3f, 0xc0, 0x0b, 0x56, 0x41,
  0x1d, 0x82, 0xb6, 0xbf, 0x88, 0x15, 0x2a, 0x10, 0xf7, 0x9f, 0x94, 0xbf,
  0x1b, 0x62, 0x8c, 0x61, 0x4a, 0x71, 0xb6, 0x3f, 0xc2, 0xda, 0x79, 0x63,
  0xdf, 0xfc, 0x96, 0x3f, 0xa9, 0x2d, 0x49, 0x2c, 0x6c, 0x5e, 0xb6, 0xbf,
  0x36, 0xaf, 0xe0, 0xda, 0xe8, 0x5f, 0x99, 0xbf, 0x74, 0xd4, 0x7c, 0x37,
  0x73, 0x49, 0xb6, 0x3f, 0xd1, 0x1f, 0x5c, 0x6a, 0xe3, 0xc9, 0x9b, 0x3f,
  0x1a, 0x46, 0x54, 0xdb, 0x4d, 0x32, 0xb6, 0xbf, 0x11, 0x75, 0xeb, 0x80,
  0xb0, 0x3b, 0x9e, 0xbf, 0xaf, 0x66, 0x95, 0xf2, 0xe7, 0x18, 0xb6, 0x3f,
  0x59, 0x0c, 0x41, 0x18, 0x23, 0x5b, 0xa0, 0x3f, 0xa7, 0xa8, 0x4b, 0x8e,
  0x2a, 0xfd, 0xb5, 0xbf, 0x06, 0x10, 0xa5, 0x76, 0x59, 0x9d, 0xa1, 0xbf,
  0xbb, 0x12, 0x0b, 0x9a, 0xfb, 0xde, 0xb5, 0x3f, 0x0f, 0xc7, 0xae, 0x05,
  0x11, 0xe5, 0xa2, 0x3f, 0xd2, 0xc2, 0x4a, 0x6d, 0x3d, 0xbe, 0xb5, 0xbf,
  0x27, 0x17, 0xec, 0x96, 0xf0, 0x32, 0xa4, 0xbf, 0x13, 0x32, 0x52, 0x45,
  0xce, 0x9a, 0xb5, 0x3f, 0xeb, 0x29, 0x12, 0x75, 0xb3, 0x87, 0xa5, 0x3f,
  0xc8, 0xb8, 0xd4, 0xa1, 0x87, 0x74, 0xb5, 0xbf, 0x16, 0x11, 0x3d, 0x7c,
  0x2d, 0xe4, 0xa6, 0xbf, 0x6e, 0x34, 0x78, 0x7c, 0x3d, 0x4b, 0xb5, 0x3f,
  0xe6, 0x58, 0xb4, 0x34, 0x50, 0x49, 0xa8, 0x3f, 0xed, 0xc2, 0xef, 0x50,
  0xbd, 0x1e, 0xb5, 0xbf, 0x6e, 0x41, 0x04, 0x42, 0x31, 0xb8, 0xa9, 0xbf,
  0x26, 0x64, 0xb8, 0xe7, 0xcc, 0xee, 0xb4, 0x3f, 0x4f, 0x85, 0xc3, 0x97,
  0x12, 0x32, 0xab, 0x3f, 0x68, 0xba, 0x65, 0xd0, 0x28, 0xbb, 0xb4, 0xbf,
  0xab, 0x5b, 0x92, 0x13, 0x6d, 0xb8, 0xac, 0xbf, 0x54, 0x8d, 0x05, 0x71,
  0x82, 0x83, 0xb4, 0x3f, 0x50, 0x8b, 0xe0, 0x60, 0xfe, 0x4c, 0xae, 0x3f,
  0x3a, 0x43, 0x39, 0x85, 0x7d, 0x47, 0xb4, 0xbf, 0x5a, 0xeb, 0x44, 0x74,
  0xdb, 0xf1, 0xaf, 0xbf, 0x35, 0xa9, 0x3f, 0xd7, 0xac, 0x06, 0xb4, 0x3f,
  0x24, 0x9d, 0x3c, 0xc8, 0xc4, 0xd4, 0xb0, 0x3f, 0x60, 0xff, 0xef, 0xe3,
  0x8d, 0xc0, 0xb3, 0xbf, 0x07, 0xcd, 0x26, 0x67, 0x90, 0xbb, 0xb1, 0xbf,
  0x5f, 0xe9, 0xd2, 0xf2, 0x82, 0x74, 0xb3, 0x3f, 0xcb, 0x3d, 0xad, 0x69,
  0x3e, 0xaf, 0xb2, 0x3f, 0x56, 0x3d, 0xc3, 0xea, 0xca, 0x21, 0xb3, 0xbf,
  0x24, 0x73, 0x4d, 0xa4, 0x41, 0xb2, 0xb3, 0xbf, 0x0f, 0xd1, 0xa1, 0xbe,
  0x75, 0xc7, 0xb2, 0x3f, 0x65, 0xdd, 0x61, 0x62, 0xc6, 0xc7, 0xb4, 0x3f,
  0xc0, 0x90, 0x75, 0x8f, 0x53, 0x64, 0xb2, 0xbf, 0x70, 0x80, 0xba, 0x31,
  0x03, 0xf4, 0xb5, 0xbf, 0xa1, 0x85, 0xd8, 0x45, 0xdb, 0xf6, 0xb1, 0x3f,
  0x0f, 0xce, 0x9a, 0x6d, 0xba, 0x3c, 0xb7, 0x3f, 0x19, 0x6e, 0x54, 0xc7,
  0x02, 0x7d, 0xb1, 0xbf, 0xd2, 0xdf, 0xb9, 0x46, 0x14, 0xaa, 0xb8, 0xbf,
  0x07, 0x3d, 0xed, 0x8e, 0xfd, 0xf3, 0xb0, 0x3f, 0x27, 0x4e, 0x49, 0x5f,
  0x24, 0x48, 0xba, 0x3f, 0x96, 0x4b, 0xc6, 0x89, 0xca, 0x57, 0xb0, 0xbf,
  0x9e, 0xff, 0x3f, 0xe8, 0xd8, 0x29, 0xbc, 0xbf, 0xb8, 0xb0, 0x47, 0xf9,
  0xb9, 0x44, 0xaf, 0x3f, 0x6d, 0xc4, 0x5a, 0x86, 0x3a, 0x6f, 0xbe, 0x3f,
  0xc6, 0x2b, 0xbb, 0x94, 0xb6, 0x93, 0xad, 0xbf, 0xf7, 0xec, 0x59, 0xa8,
  0x59, 0xaa, 0xc0, 0xbf, 0xc9, 0x70, 0xe4, 0x6f, 0xc4, 0x78, 0xab, 0x3f,
  0xa6, 0x4d, 0x20, 0xb1, 0x74, 0xb0, 0xc2, 0x3f, 0xbc, 0x7f, 0xe6, 0x65,
  0x6d, 0xa6, 0xa8, 0xbf, 0x06, 0x7a, 0xed, 0xda, 0x06, 0x14, 0xc6, 0xbf,
  0x9d, 0xf1, 0x6a, 0xc9, 0xb8, 0x30, 0xa4, 0x3f, 0x3b, 0x52, 0xb0, 0x7e,
  0x77, 0xec, 0xcf, 0x3f, 0xee, 0x8c, 0x66, 0xfe, 0x54, 0xa0, 0xb6, 0xbf,
  0x80, 0x6e, 0x8a, 0x53, 0xaa, 0xc4, 0x51, 0xbf, 0x42, 0x71, 0xb1, 0xb9,
  0x75, 0x9f, 0xb6, 0x3f, 0xc3, 0x92, 0x87, 0xd6, 0x0d, 0xa9, 0x6a, 0x3f,
  0x4b, 0xdc, 0x7d, 0x50, 0xd7, 0x9c, 0xb6, 0xbf, 0x37, 0x6a, 0x09, 0xc4,
  0xfa, 0x3a, 0x76, 0xbf, 0xaa, 0x2a, 0xeb, 0xef, 0x77, 0x98, 0xb6, 0x3f,
  0x7d, 0x2d, 0x62, 0x74, 0x9c, 0x26, 0x7f, 0x3f, 0x44, 0xf1, 0x56, 0x88,
  0x54, 0x92, 0xb6, 0xbf, 0x5f, 0x4b, 0x97, 0x38, 0xc6, 0x0c, 0x84, 0xbf,
  0xe2, 0x3d, 0xf8, 0xc4, 0x68, 0x8a, 0xb6, 0x3f, 0xd0, 0x3d, 0xc9, 0xd0,
  0xfc, 0x8a, 0x88, 0x3f, 0x51, 0x6f, 0xd8, 0xff, 0xae, 0x80, 0xb6, 0xbf,
  0xd4, 0x17, 0x38, 0xfd, 0x12, 0x0f, 0x8d, 0xbf, 0x0a, 0x31, 0xdf, 0x31,
  0x20, 0x75, 0xb6, 0x3f, 0x02, 0x8b, 0x09, 0xdf, 0x1a, 0xcd, 0x90, 0x3f,
  0xed, 0x8d, 0x8c, 0xde, 0xb3, 0x67, 0xb6, 0xbf, 0x52, 0xf1, 0xe9, 0x6b,
  0xd0, 0x16, 0x93, 0xbf, 0x98, 0xfc, 0xdc, 0xfa, 0x5f, 0x58, 0xb6, 0x3f,
  0x81, 0xf1, 0x43, 0xf1, 0x50, 0x65, 0x95, 0x3f, 0x33, 0x29, 0xae, 0xce,
  0x18, 0x47, 0xb6, 0xbf, 0x5f, 0xf3, 0x1a, 0xdf, 0x4d, 0xb9, 0x97, 0xbf,
  0xdd, 0x0d, 0xce, 0xcf, 0xd0, 0x33, 0xb6, 0x3f, 0x69, 0xfd, 0x8a, 0x42,
  0x85, 0x13, 0x9a, 0x3f, 0xcd, 0x00, 0xa6, 0x75, 0x78, 0x1e, 0xb6, 0xbf,
  0xd1, 0x6b, 0xfe, 0x0c, 0xc4, 0x74, 0x9c, 0xbf, 0x82, 0x3d, 0x2d, 0x04,
  0xfe, 0x06, 0xb6, 0x3f, 0xa0, 0x5c, 0x65, 0xbc, 0xe8, 0xdd, 0x9e, 0x3f,
  0x10, 0x60, 0x75, 0x4c, 0x4d, 0xed, 0xb5, 0xbf, 0x20, 0x94, 0x1d, 0x3e,
  0xf3, 0xa7, 0xa0, 0xbf, 0x12, 0xe4, 0xb0, 0x60, 0x4f, 0xd1, 0xb5, 0x3f,
  0x2a, 0x38, 0xd1, 0x6e, 0xe4, 0xe5, 0xa1, 0x3f, 0xfe, 0x22, 0xff, 0x38,
  0xea, 0xb2, 0xb5, 0xbf, 0x6b, 0x93, 0xc5, 0x26, 0x5c, 0x29, 0xa3, 0xbf,
  0xbf, 0x29, 0x86, 0x45, 0x00, 0x92, 0xb5, 0x3f, 0xae, 0xd5, 0xc3, 0xbd,
  0xff, 0x72, 0xa4, 0x3f, 0x9b, 0x8c, 0x5f, 0xe9, 0x6f, 0x6e, 0xb5, 0xbf,
  0x41, 0x55, 0xf4, 0xf9, 0x88, 0xc3, 0xa5, 0xbf, 0x26, 0x09, 0x81, 0xd8,
  0x12, 0x48, 0xb5, 0x3f, 0x9c, 0x7d, 0xdc, 0x22, 0xca, 0x1b, 0xa7, 0x3f,
  0xed, 0xc2, 0xef, 0x50, 0xbd, 0x1e, 0xb5, 0xbf, 0x1d, 0x1f, 0xfb, 0x15,
  0xb3, 0x7c, 0xa8, 0xbf, 0xf6, 0x3e, 0xff, 0x24, 0x3d, 0xf2, 0xb4, 0x3f,
  0x82, 0x6f, 0x81, 0xae, 0x57, 0xe7, 0xa9, 0x3f, 0x90, 0xda, 0xca, 0x88,
  0x58, 0xc2, 0xb4, 0xbf, 0x77, 0x27, 0x12, 0xf1, 0xf7, 0x5c, 0xab, 0xbf,
  0xb7, 0x38, 0x05, 0x90, 0xcc, 0x8e, 0xb4, 0x3f, 0xf0, 0x64, 0x7a, 0x9a,
  0x0a, 0xdf, 0xac, 0x3f, 0xe8, 0x55, 0xe3, 0x41, 0x4b, 0x57, 0xb4, 0xbf,
  0x91, 0xce, 0x19, 0xf5, 0x4a, 0x6f, 0xae, 0xbf, 0x0b, 0xa6, 0x1b, 0x1e,
  0x79, 0x1b, 0xb4, 0x3f, 0xea, 0xee, 0xc5, 0xa0, 0xe5, 0x07, 0xb0, 0x3f,
  0xd3, 0x01, 0xb4, 0xdd, 0xe9, 0xda, 0xb3, 0xbf, 0xa2, 0xc8, 0x6b, 0xd1,
  0x86, 0xe1, 0xb0, 0xbf, 0x00, 0x14, 0x5c, 0x21, 0x1c, 0x95, 0xb3, 0x3f,
  0xcd, 0xcd, 0x5e, 0x42, 0x13, 0xc6, 0xb1, 0x3f, 0x72, 0xc3, 0x9c, 0x97,
  0x73, 0x49, 0xb3, 0xbf, 0x3a, 0x93, 0xd5, 0x91, 0x76, 0xb7, 0xb2, 0xbf,
  0x84, 0xfd, 0xfc, 0xe4, 0x30, 0xf7, 0xb2, 0x3f, 0x8f, 0x29, 0x53, 0xe0,
  0x20, 0xb8, 0xb3, 0x3f, 0x4e, 0x08, 0x61, 0x2c, 0x66, 0x9d, 0xb2, 0xbf,
  0x81, 0x16, 0xd5, 0x14, 0x3b, 0xcb, 0xb4, 0xbf, 0xef, 0xe7, 0x7c, 0x59,
  0xe6, 0x3a, 0xb2, 0x3f, 0xcc, 0x9f, 0xea, 0x5d, 0xf7, 0xf4, 0xb5, 0x3f,
  0xde, 0x25, 0xf5, 0xf6, 0x2b, 0xce, 0xb1, 0xbf, 0x5c, 0x05, 0xb7, 0x46,
  0x12, 0x3b, 0xb7, 0xbf, 0x5f, 0xc5, 0xc3, 0xc2, 0x31, 0x55, 0xb1, 0x3f,
  0xe1, 0xc6, 0xce, 0xfa, 0xab, 0xa5, 0xb8, 0x3f, 0x57, 0xaa, 0xd4, 0xe2,
  0x31, 0xcd, 0xb0, 0xbf, 0x7d, 0xd6, 0x15, 0x88, 0xcc, 0x40, 0xba, 0xbf,
  0x28, 0xe1, 0xc1, 0xd1, 0x34, 0x32, 0xb0, 0x3f, 0x62, 0x62, 0x0a, 0x69,
  0x50, 0x1f, 0xbc, 0x3f, 0x5f, 0xb2, 0x18, 0x89, 0x78, 0xfc, 0xae, 0xbf,
  0x4f, 0xb6, 0xfb, 0xff, 0x22, 0x61, 0xbe, 0xbf, 0x9a, 0xff, 0x0a, 0x3b,
  0x0c, 0x4f, 0xad, 0x3f, 0xee, 0x1f, 0x26, 0x43, 0x3c, 0xa1, 0xc0, 0x3f,
  0xca, 0x03, 0x71, 0x82, 0xb3, 0x38, 0xab, 0xbf, 0x6f, 0xcf, 0x27, 0xf9,
  0xc0, 0xa4, 0xc2, 0xbf, 0x93, 0xaf, 0xed, 0x7c, 0xb0, 0x6c, 0xa8, 0x3f,
  0xa9, 0xbb, 0x67, 0xb6, 0x8c, 0x04, 0xc6, 0x3f, 0xc2, 0x70, 0x31, 0x8e,
  0x3a, 0x01, 0xa4, 0xbf, 0x56, 0x71, 0x86, 0x34, 0xd3, 0xd3, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0x33, 0xbb, 0x91,
  0xe7, 0x7c, 0xb6, 0x3f, 0x12, 0x75, 0x67, 0x60, 0xb3, 0x72, 0x61, 0x3f,
  0x67, 0x56, 0xa2, 0x4c, 0x36, 0x7b, 0xb6, 0xbf, 0xbb, 0x9d, 0x62, 0x2f,
  0xac, 0x74, 0x71, 0xbf, 0xa3, 0xba, 0x79, 0x9c, 0xd2, 0x77, 0xb6, 0x3f,
  0xa3, 0xf1, 0xcc, 0x05, 0xf4, 0x33, 0x7a, 0x3f, 0xdc, 0xc5, 0x49, 0x32,
  0xba, 0x72, 0xb6, 0xbf, 0x1c, 0x41, 0x03, 0xa0, 0x9a, 0x7c, 0x81, 0xbf,
  0x0a, 0xaf, 0xf4, 0x8f, 0xe9, 0x6b, 0xb6, 0x3f, 0x0f, 0x0e, 0x1b, 0xaf,
  0x3f, 0xe3, 0x85, 0x3f, 0x11, 0x33, 0xd1, 0xfe, 0x5b, 0x63, 0xb6, 0xbf,
  0x7e, 0xf8, 0x99, 0xbd, 0xf8, 0x4e, 0x8a, 0xbf, 0xf3, 0x42, 0xcd, 0x82,
  0x0b, 0x59, 0xb6, 0x3f, 0xbe, 0x4d, 0x9a, 0x60, 0xdf, 0xc0, 0x8e, 0x3f,
  0xc3, 0x36, 0xca, 0xc9, 0xf0, 0x4c, 0xb6, 0xbf, 0x32, 0x7d, 0x21, 0xd1,
  0x0c, 0x9d, 0x91, 0xbf, 0xbb, 0x74, 0xca, 0x16, 0x03, 0x3f, 0xb6, 0x3f,
  0xac, 0x53, 0x2f, 0x58, 0xee, 0xdd, 0x93, 0x3f, 0x29, 0x51, 0x6a, 0x28,
  0x38, 0x2f, 0xb6, 0xbf, 0x5a, 0x34, 0x74, 0xee, 0xb7, 0x23, 0x96, 0xbf,
  0xa3, 0xa7, 0xf9, 0x19, 0x84, 0x1d, 0xb6, 0x3f, 0xbd, 0xec, 0x50, 0x02,
  0x18, 0x6f, 0x98, 0x3f, 0xbd, 0x52, 0x5f, 0x3e, 0xd9, 0x09, 0xb6, 0xbf,
  0x2b, 0x83, 0x10, 0xba, 0xc9, 0xc0, 0x9a, 0xbf, 0x01, 0x9d, 0xb8, 0xf3,
  0x27, 0xf4, 0xb5, 0x3f, 0x2f, 0xdd, 0xb8, 0x34, 0x97, 0x19, 0x9d, 0x3f,
  0xb1, 0x96, 0x61, 0x6e, 0x5e, 0xdc, 0xb5, 0xbf, 0xc8, 0x5c, 0xe9, 0x2b,
  0x5c, 0x7a, 0x9f, 0xbf, 0x31, 0x41, 0xbb, 0x79, 0x68, 0xc2, 0xb5, 0x3f,
  0xa0, 0xf0, 0x36, 0x87, 0x04, 0xf2, 0xa0, 0x3f, 0x1b, 0x61, 0x93, 0x2c,
  0x2f, 0xa6, 0xb5, 0xbf, 0x55, 0x4e, 0xd2, 0x58, 0xd3, 0x2b, 0xa2, 0xbf,
  0x0c, 0xc1, 0x7e, 0x8e, 0x98, 0x87, 0xb5, 0x3f, 0x55, 0xbc, 0x3c, 0x60,
  0x2d, 0x6b, 0xa3, 0x3f, 0x41, 0x81, 0xb5, 0x2a, 0x87, 0x66, 0xb5, 0xbf,
  0x0d, 0xed, 0x30, 0x8d, 0xb6, 0xb0, 0xa4, 0xbf, 0x89, 0x67, 0x00, 0x8c,
  0xd9, 0x42, 0xb5, 0x3f, 0x18, 0x27, 0x54, 0x32, 0x27, 0xfd, 0xa5, 0x3f,
  0x41, 0x22, 0xed, 0x9b, 0x69, 0x1c, 0xb5, 0xbf, 0x8c, 0xd0, 0x22, 0x13,
  0x50, 0x51, 0xa7, 0xbf, 0x85, 0xe9, 0xa9, 0xdd, 0x0b, 0xf3, 0xb4, 0x3f,
  0x25, 0x4c, 0x96, 0x72, 0x1f, 0xae, 0xa8, 0x3f, 0xa4, 0x62, 0x61, 0x7a,
  0x8e, 0xc6, 0xb4, 0xbf, 0x88, 0xdd, 0xb2, 0x73, 0xa7, 0x14, 0xaa, 0xbf,
  0xd7, 0xc8, 0x65, 0x11, 0xb8, 0x96, 0xb4, 0x3f, 0xfa, 0xc9, 0x7a, 0x3c,
  0x26, 0x86, 0xab, 0x3f, 0x53, 0x2e, 0x73, 0x39, 0x46, 0x63, 0xb4, 0xbf,
  0x52, 0x4d, 0xa4, 0x79, 0x10, 0x04, 0xad, 0xbf, 0xc4, 0x42, 0x0c, 0x99,
  0xeb, 0x2b, 0xb4, 0x3f, 0xf3, 0x8b, 0xf3, 0x25, 0x1f, 0x90, 0xae, 0x3f,
  0xb1, 0x51, 0x41, 0x71, 0x4d, 0xf0, 0xb3, 0xbf, 0xf6, 0xcb, 0x4b, 0xf0,
  0x30, 0x16, 0xb0, 0xbf, 0xb8, 0xf0, 0x19, 0x66, 0x00, 0xb0, 0xb3, 0x3f,
  0xd9, 0x29, 0x85, 0xe0, 0xab, 0xed, 0xb0, 0x3f, 0xaa, 0xc1, 0x17, 0x37,
  0x84, 0x6a, 0xb3, 0xbf, 0xe5, 0x23, 0x2e, 0xce, 0x08, 0xd0, 0xb1, 0xbf,
  0x32, 0x8e, 0x30, 0xf3, 0x3d, 0x1f, 0xb3, 0x3f, 0xe3, 0x51, 0xa2, 0x2f,
  0x31, 0xbf, 0xb2, 0x3f, 0x97, 0x23, 0x0d, 0xf4, 0x6f, 0xcd, 0xb2, 0xbf,
  0xda, 0xe6, 0x49, 0x80, 0x92, 0xbd, 0xb3, 0xbf, 0x77, 0x24, 0x7d, 0x81,
  0x2e, 0x74, 0xb2, 0x3f, 0xd8, 0x65, 0xa8, 0x54, 0x52, 0xce, 0xb4, 0x3f,
  0x12, 0xe9, 0x5e, 0x43, 0x4f, 0x12, 0xb2, 0xbf, 0xa2, 0x10, 0x40, 0x92,
  0x9e, 0xf5, 0xb5, 0xbf, 0x4b, 0xf7, 0x26, 0x53, 0x50, 0xa6, 0xb1, 0x3f,
  0x14, 0x39, 0xa2, 0x10, 0x2e, 0x39, 0xb7, 0x3f, 0x83, 0x7b, 0x43, 0x2d,
  0x31, 0x2e, 0xb1, 0xbf, 0xbc, 0x4f, 0x83, 0x1c, 0x19, 0xa1, 0xb8, 0xbf,
  0xd5, 0x84, 0x71, 0x7e, 0x32, 0xa7, 0xb0, 0x3f, 0xdb, 0x5d, 0x4a, 0x65,
  0x5c, 0x39, 0xba, 0x3f, 0x24, 0xcc, 0xba, 0x1a, 0x66, 0x0d, 0xb0, 0xbf,
  0x95, 0xeb, 0x61, 0xff, 0xc2, 0x14, 0xbc, 0xbf, 0xcd, 0x03, 0xd8, 0xb0,
  0xb7, 0xb5, 0xae, 0x3f, 0x78, 0x64, 0x95, 0x8c, 0x1b, 0x53, 0xbe, 0x3f,
  0x03, 0x3c, 0x2c, 0x31, 0xd1, 0x0b, 0xad, 0xbf, 0xcf, 0x7d, 0x5d, 0xa9,
  0x32, 0x98, 0xc0, 0xbf, 0xce, 0x38, 0x66, 0xeb, 0xfa, 0xf9, 0xaa, 0x3f,
  0xb3, 0x1a, 0x17, 0x0b, 0x2f, 0x99, 0xc2, 0x3f, 0x83, 0x4f, 0x69, 0x4e,
  0x2b, 0x34, 0xa8, 0xbf, 0xb3, 0xf2, 0xc3, 0x60, 0x47, 0xf5, 0xc5, 0xbf,
  0x7a, 0x64, 0x1f, 0xd8, 0xbd, 0xd2, 0xa3, 0x3f, 0x32, 0x34, 0xf6, 0xd9,
  0x8c, 0xbb, 0xcf, 0x3f, 0x6f, 0x62, 0xd6, 0xe0, 0x88, 0x5a, 0xb6, 0x3f,
  0x20, 0x0f, 0x6a, 0x87, 0x36, 0x22, 0x51, 0x3f, 0x06, 0x53, 0xcf, 0xbd,
  0xb6, 0x59, 0xb6, 0xbf, 0x8d, 0xcd, 0x96, 0x4d, 0x35, 0xb5, 0x69, 0xbf,
  0xac, 0x6e, 0xaf, 0xc9, 0x3f, 0x57, 0xb6, 0x3f, 0xb4, 0xa1, 0x70, 0xac,
  0x7e, 0x6f, 0x75, 0x3f, 0xa0, 0x01, 0xf0, 0x61, 0x22, 0x53, 0xb6, 0xbf,
  0x9d, 0x84, 0x5b, 0x31, 0x24, 0x09, 0x7e, 0xbf, 0xf1, 0xac, 0x52, 0xc8,
  0x5b, 0x4d, 0xb6, 0x3f, 0xef, 0xfb, 0xeb, 0x46, 0xbf, 0x54, 0x83, 0x3f,
  0x64, 0x61, 0xb8, 0x1b, 0xe8, 0x45, 0xb6, 0xbf, 0x68, 0xc5, 0x30, 0xdc,
  0x46, 0xa9, 0x87, 0xbf, 0x60, 0x90, 0xe1, 0x4d, 0xc2, 0x3c, 0xb6, 0x3f,
  0x8e, 0xda, 0x53, 0x23, 0x31, 0x03, 0x8c, 0x3f, 0xbf, 0x40, 0xdb, 0x15,
  0xe4, 0x31, 0xb6, 0xbf, 0x38, 0x0b, 0x00, 0x70, 0xc8, 0x31, 0x90, 0xbf,
  0x50, 0x5f, 0xc7, 0xde, 0x45, 0x25, 0xb6, 0x3f, 0xc3, 0x46, 0x46, 0xd6,
  0xc2, 0x65, 0x92, 0x3f, 0x83, 0xde, 0x95, 0xb2, 0xde, 0x16, 0xb6, 0xbf,
  0xea, 0x15, 0x2b, 0x4d, 0x1f, 0x9e, 0x94, 0xbf, 0xed, 0xd5, 0x26, 0x20,
  0xa4, 0x06, 0xb6, 0x3f, 0xb6, 0x9a, 0x87, 0x92, 0x7e, 0xdb, 0x96, 0x3f,
  0x34, 0x4e, 0x2a, 0x1c, 0x8a, 0xf4, 0xb5, 0xbf, 0xe8, 0x18, 0x6b, 0x46,
  0x8c, 0x1e, 0x99, 0xbf, 0x9b, 0xcc, 0xe6, 0xdb, 0x82, 0xe0, 0xb5, 0x3f,
  0x5a, 0x8c, 0xa1, 0xd7, 0x00, 0x68, 0x9b, 0x3f, 0xa4, 0x73, 0xd9, 0xa8,
  0x7e, 0xca, 0xb5, 0xbf, 0x84, 0x91, 0xa3, 0xbe, 0xa3, 0xb8, 0x9d, 0xbf,
  0x64, 0x40, 0xde, 0xab, 0x6b, 0xb2, 0xb5, 0x3f, 0x55, 0x97, 0xc9, 0x0c,
  0xa7, 0x08, 0xa0, 0x3f, 0xdc, 0xf5, 0x37, 0xae, 0x35, 0x98, 0xb5, 0xbf,
  0x2f, 0x4b, 0x64, 0xe0, 0x76, 0x39, 0xa1, 0xbf, 0x7e, 0x5e, 0x5f, 0xce,
  0xc5, 0x7b, 0xb5, 0x3f, 0xc6, 0xcb, 0xf2, 0x78, 0x44, 0x6f, 0xa2, 0x3f,
  0x96, 0x04, 0xf0, 0x25, 0x02, 0x5d, 0xb5, 0xbf, 0x93, 0x03, 0x02, 0x5c,
  0xa1, 0xaa, 0xa3, 0xbf, 0x0a, 0x3a, 0x49, 0x5d, 0xcd, 0x3b, 0xb5, 0x3f,
  0x98, 0xea, 0x98, 0x21, 0x30, 0xec, 0xa4, 0x3f, 0x52, 0x15, 0x7c, 0x28,
  0x06, 0x18, 0xb5, 0xbf, 0xbd, 0x3b, 0xa2, 0xb8, 0xa7, 0x34, 0xa6, 0xbf,
  0x8f, 0x48, 0xc9, 0xa7, 0x86, 0xf1, 0xb4, 0x3f, 0x32, 0xf1, 0xf3, 0x6f,
  0xd7, 0x84, 0xa7, 0x3f, 0x6c, 0x90, 0x20, 0xa4, 0x23, 0xc8, 0xb4, 0xbf,
  0xfa, 0xc8, 0x2c, 0xff, 0xab, 0xdd, 0xa8, 0xbf, 0x4e, 0xee, 0x91, 0x9d,
  0xab, 0x9b, 0xb4, 0x3f, 0xc3, 0x9f, 0x48, 0xe0, 0x35, 0x40, 0xaa, 0x3f,
  0xdc, 0x55, 0x1f, 0x9e, 0xe5, 0x6b, 0xb4, 0xbf, 0x0e, 0xc8, 0xfe, 0x69,
  0xb1, 0xad, 0xab, 0xbf, 0xe2, 0x13, 0x62, 0xbe, 0x8f, 0x38, 0xb4, 0x3f,
  0xac, 0xbb, 0xb4, 0x48, 0x91, 0x27, 0xad, 0x3f, 0x32, 0xd3, 0x43, 0x42,
  0x5d, 0x01, 0xb4, 0xbf, 0x63, 0xdc, 0x15, 0x38, 0x8c, 0xaf, 0xae, 0xbf,
  0x9a, 0x6e, 0x70, 0x29, 0xf4, 0xc5, 0xb3, 0x3f, 0x6d, 0xff, 0xc0, 0xa3,
  0xd7, 0x23, 0xb0, 0x3f, 0x55, 0x16, 0x34, 0xff, 0xe9, 0x85, 0xb3, 0xbf,
  0xab, 0x7f, 0x0a, 0x4b, 0x3b, 0xf9, 0xb0, 0xbf, 0x20, 0xfa, 0xf0, 0x9c,
  0xbf, 0x40, 0xb3, 0x3f, 0xbd, 0xa6, 0xc6, 0xbb, 0x77, 0xd9, 0xb1, 0x3f,
  0xe5, 0xa5, 0x9a, 0x6b, 0xdb, 0xf5, 0xb2, 0xbf, 0xb5, 0x04, 0xa7, 0x50,
  0x74, 0xc6, 0xb2, 0xbf, 0x52, 0x63, 0xa8, 0x71, 0x81, 0xa4, 0xb2, 0x3f,
  0xe3, 0xaf, 0x40, 0xee, 0x9b, 0xc2, 0xb3, 0x3f, 0x6d, 0x6a, 0x0b, 0x11,
  0xc8, 0x4b, 0xb2, 0xbf, 0xd7, 0x07, 0xd3, 0xe7, 0x10, 0xd1, 0xb4, 0xbf,
  0xf7, 0xa6, 0xb6, 0x9f, 0x87, 0xea, 0xb1, 0x3f, 0x03, 0x6c, 0x3a, 0xef,
  0xfc, 0xf5, 0xb5, 0x3f, 0x19, 0xd0, 0x4a, 0xb3, 0x41, 0x7f, 0xb1, 0xbf,
  0xcc, 0x6e, 0x08, 0x44, 0x11, 0x37, 0xb7, 0xbf, 0x3e, 0xda, 0x7f, 0x6d,
  0xfa, 0x07, 0xb1, 0x3f, 0xee, 0x94, 0x0e, 0x79, 0x5e, 0x9c, 0xb8, 0x3f,
  0x24, 0x6e, 0xf6, 0xde, 0xf8, 0x81, 0xb0, 0xbf, 0x79, 0x64, 0x4c, 0x13,
  0xd6, 0x31, 0xba, 0xbf, 0xc0, 0x7b, 0xa6, 0x05, 0xb0, 0xd2, 0xaf, 0x3f,
  0xb8, 0x4d, 0xf9, 0x0e, 0x32, 0x0a, 0xbc, 0x3f, 0x95, 0x41, 0xad, 0x08,
  0x6b, 0x70, 0xae, 0xbf, 0x8d, 0x3d, 0x4d, 0xcb, 0x24, 0x45, 0xbe, 0xbf,
  0x87, 0x85, 0xb1, 0x8d, 0xf9, 0xc9, 0xac, 0x3f, 0xaf, 0x16, 0xdd, 0xbe,
  0x3c, 0x8f, 0xc0, 0x3f, 0x9b, 0xa9, 0xc7, 0x71, 0x8f, 0xbc, 0xaa, 0xbf,
  0xfb, 0xe4, 0x53, 0x4e, 0xbe, 0x8d, 0xc2, 0xbf, 0x12, 0x69, 0x50, 0xa5,
  0xd3, 0xfc, 0xa7, 0x3f, 0x3a, 0x34, 0x9f, 0x9f, 0x35, 0xe6, 0xc5, 0x3f,
  0x5f, 0x41, 0x2b, 0x2f, 0x3a, 0xa5, 0xa3, 0xbf, 0x7f, 0x33, 0x44, 0xf2,
  0xa1, 0xa3, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9d, 0x8b, 0x9d, 0xb7, 0x5e, 0x38, 0xb6, 0xbf, 0xb9, 0x6d, 0xb6, 0xbb,
  0x07, 0xd5, 0x60, 0xbf, 0xb9, 0xcc, 0xe7, 0xa3, 0xc6, 0x36, 0xb6, 0x3f,
  0x3d, 0x52, 0x80, 0xe8, 0xd7, 0xd6, 0x70, 0x3f, 0x3c, 0x81, 0x97, 0x74,
  0x95, 0x33, 0xb6, 0xbf, 0x88, 0x4f, 0x19, 0x90, 0xcf, 0x46, 0x79, 0xbf,
  0x0d, 0x98, 0x49, 0x17, 0xc9, 0x2e, 0xb6, 0x3f, 0x06, 0x3c, 0x35, 0x6d,
  0x22, 0xde, 0x80, 0x3f, 0x5a, 0x57, 0xdb, 0x69, 0x5e, 0x28, 0xb6, 0xbf,
  0x7d, 0x74, 0x9f, 0xe9, 0x8d, 0x1c, 0x85, 0xbf, 0x51, 0x85, 0x63, 0x32,
  0x51, 0x20, 0xb6, 0x3f, 0x4a, 0x53, 0xb1, 0x15, 0xa3, 0x5f, 0x89, 0x3f,
  0x33, 0x70, 0x38, 0x14, 0x9c, 0x16, 0xb6, 0xbf, 0x03, 0xa1, 0x0d, 0x8c,
  0x63, 0xa8, 0x8d, 0xbf, 0x30, 0x2d, 0xc3, 0x81, 0x38, 0x0b, 0xb6, 0x3f,
  0x4a, 0xc6, 0xd3, 0xe1, 0xed, 0xfb, 0x90, 0x3f, 0x9d, 0xda, 0xcb, 0xaa,
  0x1e, 0xfe, 0xb5, 0xbf, 0x7f, 0xfb, 0xe4, 0xaf, 0x92, 0x27, 0x93, 0xbf,
  0xe1, 0xa6, 0xd2, 0x66, 0x45, 0xef, 0xb5, 0x3f, 0x5c, 0x5d, 0xd7, 0xe1,
  0xb4, 0x57, 0x95, 0x3f, 0xfc, 0xa8, 0xec, 0x1a, 0xa2, 0xde, 0xb5, 0xbf,
  0xee, 0x77, 0xee, 0x7c, 0xf2, 0x8c, 0x97, 0xbf, 0xbc, 0xbe, 0x78, 0x9a,
  0x28, 0xcc, 0xb5, 0x3f, 0x34, 0x8b, 0x72, 0x81, 0xf4, 0xc7, 0x99, 0x3f,
  0x0e, 0xbb, 0xd5, 0x01, 0xcb, 0xb7, 0xb5, 0xbf, 0x32, 0x80, 0xb8, 0xd1,
  0x70, 0x09, 0x9c, 0xbf, 0x7a, 0xad, 0x0d, 0x8a, 0x79, 0xa1, 0xb5, 0x3f,
  0x6a, 0x2b, 0xa5, 0x67, 0x2c, 0x52, 0x9e, 0x3f, 0xdf, 0x91, 0x26, 0x54,
  0x22, 0x89, 0xb5, 0xbf, 0x7c, 0x97, 0x98, 0xf5, 0x7e, 0x51, 0xa0, 0xbf,
  0x70, 0xb7, 0x72, 0x2a, 0xb1, 0x6e, 0xb5, 0x3f, 0x56, 0xbd, 0xa7, 0x60,
  0x68, 0x7e, 0xa1, 0x3f, 0xc1, 0x6e, 0xcc, 0x35, 0x0f, 0x52, 0xb5, 0xbf,
  0x29, 0xb7, 0x83, 0x58, 0x54, 0xb0, 0xa2, 0xbf, 0xe9, 0x78, 0x18, 0xa4,
  0x22, 0x33, 0xb5, 0x3f, 0x70, 0x39, 0x95, 0x22, 0xd3, 0xe7, 0xa3, 0x3f,
  0xbb, 0x40, 0xad, 0x3c, 0xce, 0x11, 0xb5, 0xbf, 0x3e, 0xc9, 0x50, 0x0e,
  0x86, 0x25, 0xa5, 0xbf, 0xb7, 0x18, 0x41, 0xde, 0xf0, 0xed, 0xb4, 0x3f,
  0xcf, 0x73, 0x8c, 0xb5, 0x22, 0x6a, 0xa6, 0x3f, 0x07, 0x23, 0xaf, 0xe0,
  0x64, 0xc7, 0xb4, 0xbf, 0xf2, 0x0b, 0xcb, 0x00, 0x77, 0xb6, 0xa7, 0xbf,
  0x3d, 0xa7, 0x15, 0x53, 0xff, 0x9d, 0xb4, 0x3f, 0xfb, 0x23, 0x7c, 0x2a,
  0x6e, 0x0b, 0xa9, 0x3f, 0xa0, 0xe9, 0x54, 0x0c, 0x8f, 0x71, 0xb4, 0xbf,
  0xbe, 0x47, 0xc5, 0x11, 0x17, 0x6a, 0xaa, 0xbf, 0x5d, 0x33, 0x7c, 0x80,
  0xdb, 0x41, 0xb4, 0x3f, 0x04, 0x9b, 0x7f, 0x4c, 0xac, 0xd3, 0xab, 0x3f,
  0x54, 0xe5, 0xc2, 0x48, 0xa3, 0x0e, 0xb4, 0xbf, 0x00, 0xba, 0xa3, 0x95,
  0x9e, 0x49, 0xad, 0xbf, 0x68, 0xb5, 0x88, 0x44, 0x9a, 0xd7, 0xb3, 0x3f,
  0x78, 0xd7, 0x67, 0x79, 0xa2, 0xcd, 0xae, 0x3f, 0x23, 0xfe, 0x55, 0x2f,
  0x67, 0x9c, 0xb3, 0xbf, 0x6d, 0xdf, 0x0c, 0x44, 0xe1, 0x30, 0xb0, 0xbf,
  0x6b, 0x26, 0x08, 0x78, 0xa0, 0x5c, 0xb3, 0x3f, 0x72, 0x8c, 0x60, 0xfd,
  0x3b, 0x04, 0xb1, 0x3f, 0xaa, 0x59, 0x06, 0x0d, 0xc8, 0x17, 0xb3, 0xbf,
  0xb2, 0x18, 0x1c, 0x5c, 0x66, 0xe2, 0xb1, 0xbf, 0x38, 0xf6, 0xf6, 0xaa,
  0x45, 0xcd, 0xb2, 0x3f, 0x38, 0xf6, 0xf6, 0xaa, 0x45, 0xcd, 0xb2, 0x3f,
  0xb7, 0x25, 0x02, 0xfd, 0x5e, 0x7c, 0xb2, 0xbf, 0x18, 0x0b, 0x6c, 0x45,
  0x42, 0xc7, 0xb3, 0xbf, 0xa8, 0xfc, 0xbc, 0x74, 0x2c, 0x24, 0xb2, 0x3f,
  0x2b, 0x19, 0x09, 0x4e, 0x7b, 0xd3, 0xb4, 0x3f, 0x73, 0x7c, 0x82, 0x08,
  0x89, 0xc3, 0xb1, 0xbf, 0x61, 0xfd, 0xa9, 0x57, 0x16, 0xf6, 0xb5, 0xbf,
  0xad, 0xbd, 0x0c, 0xb8, 0xf9, 0x58, 0xb1, 0x3f, 0x95, 0x54, 0x83, 0x24,
  0xbf, 0x34, 0xb7, 0x3f, 0xb9, 0x57, 0xfc, 0x31, 0x87, 0xe2, 0xb0, 0xbf,
  0x25, 0x1a, 0x4b, 0xb1, 0x7e, 0x97, 0xb8, 0xbf, 0x26, 0xab, 0x04, 0xc9,
  0x7e, 0x5d, 0xb0, 0x3f, 0x1d, 0xdf, 0x07, 0x8b, 0x3b, 0x2a, 0xba, 0x3f,
  0x13, 0x82, 0x60, 0xdd, 0x08, 0x8c, 0xaf, 0xbf, 0xd9, 0xdb, 0x36, 0xe1,
  0x9e, 0xff, 0xbb, 0xbf, 0xf3, 0x4a, 0xad, 0xb2, 0x86, 0x2c, 0xae, 0x3f,
  0x07, 0xe6, 0x9f, 0x4a, 0x3f, 0x37, 0xbe, 0x3f, 0x90, 0xdf, 0x60, 0xec,
  0x79, 0x89, 0xac, 0xbf, 0xb8, 0xc8, 0x60, 0x64, 0x5a, 0x86, 0xc0, 0xbf,
  0xa4, 0x45, 0xc0, 0x5a, 0x66, 0x80, 0xaa, 0x3f, 0x23, 0x83, 0x05, 0x2d,
  0x6e, 0x82, 0xc2, 0x3f, 0x36, 0x69, 0xe4, 0xbf, 0x9f, 0xc6, 0xa7, 0xbf,
  0xd3, 0x30, 0xc2, 0x42, 0x56, 0xd7, 0xc5, 0xbf, 0x28, 0x66, 0x5f, 0x7b,
  0xa7, 0x78, 0xa3, 0x3f, 0xc2, 0x5d, 0xc4, 0x18, 0x10, 0x8c, 0xcf, 0x3f,
  0x92, 0x88, 0xe0, 0x8c, 0x33, 0x17, 0xb6, 0xbf, 0x39, 0x3e, 0x75, 0xa0,
  0x34, 0x89, 0x50, 0xbf, 0x22, 0xe6, 0x18, 0x7d, 0x6d, 0x16, 0xb6, 0x3f,
  0x39, 0x8d, 0xe5, 0xfd, 0x8b, 0xcf, 0x68, 0x3f, 0xf4, 0x98, 0xc5, 0xd0,
  0x1a, 0x14, 0xb6, 0xbf, 0xc3, 0xc1, 0x37, 0xf0, 0xdb, 0xaf, 0x74, 0xbf,
  0xe5, 0x10, 0xbe, 0x0f, 0x3a, 0x10, 0xb6, 0x3f, 0x56, 0xdf, 0x62, 0x2a,
  0x52, 0xfc, 0x7c, 0x3f, 0xb0, 0xf3, 0x0c, 0xc3, 0xc8, 0x0a, 0xb6, 0xbf,
  0xef, 0x4e, 0x8b, 0xcf, 0x79, 0xa7, 0x82, 0xbf, 0x82, 0x70, 0xce, 0x6e,
  0xc3, 0x03, 0xb6, 0x3f, 0xb9, 0x92, 0x4f, 0x27, 0xcb, 0xd4, 0x86, 0x3f,
  0x7e, 0xb6, 0x6b, 0x89, 0x25, 0xfb, 0xb5, 0xbf, 0xdf, 0xc8, 0xfb, 0x62,
  0x0f, 0x07, 0x8b, 0xbf, 0x4f, 0x6e, 0x02, 0x70, 0xe9, 0xf0, 0xb5, 0x3f,
  0xa5, 0x54, 0x4e, 0xf0, 0x41, 0x3f, 0x8f, 0x3f, 0x4f, 0xdf, 0xb5, 0x57,
  0x08, 0xe5, 0xb5, 0xbf, 0x56, 0x16, 0x72, 0xb8, 0x34, 0xbf, 0x91, 0xbf,
  0xa2, 0x8a, 0x93, 0x3b, 0x7a, 0xd7, 0xb5, 0x3f, 0xff, 0xd5, 0xf2, 0xfe,
  0xcc, 0xe2, 0x93, 0x3f, 0x72, 0x9c, 0x9d, 0xc6, 0x35, 0xc8, 0xb5, 0xbf,
  0x73, 0xc5, 0x11, 0xd8, 0xfb, 0x0a, 0x96, 0xbf, 0x73, 0x78, 0x71, 0x39,
  0x30, 0xb7, 0xb5, 0x3f, 0x46, 0x1e, 0x52, 0xbe, 0x5c, 0x38, 0x98, 0x3f,
  0xd9, 0x67, 0xde, 0x4a, 0x5d, 0xa4, 0xb5, 0xbf, 0xd9, 0x35, 0x82, 0x3c,
  0x96, 0x6b, 0x9a, 0xbf, 0xef, 0x25, 0x96, 0x02, 0xaf, 0x8f, 0xb5, 0x3f,
  0x42, 0x7c, 0xb6, 0xcf, 0x5b, 0xa5, 0x9c, 0x3f, 0x2f, 0x36, 0xec, 0x8c,
  0x15, 0x79, 0xb5, 0xbf, 0x50, 0x4b, 0xc6, 0x17, 0x70, 0xe6, 0x9e, 0xbf,
  0x12, 0x3c, 0x56, 0x06, 0x7f, 0x60, 0xb5, 0x3f, 0x7b, 0xdd, 0x59, 0xb4,
  0xd3, 0x97, 0xa0, 0x3f, 0x8e, 0x77, 0x0a, 0x3d, 0xd7, 0x45, 0xb5, 0xbf,
  0xda, 0xa5, 0x20, 0x6a, 0xf5, 0xc0, 0xa1, 0xbf, 0x42, 0xe8, 0xab, 0x66,
  0x07, 0x29, 0xb5, 0x3f, 0x89, 0x43, 0xb1, 0xe4, 0x1d, 0xef, 0xa2, 0x3f,
  0xc5, 0xe8, 0x64, 0xc7, 0xf5, 0x09, 0xb5, 0xbf, 0x81, 0x58, 0xe2, 0x37,
  0xdc, 0x22, 0xa4, 0xbf, 0x3b, 0x6c, 0x15, 0x47, 0x85, 0xe8, 0xb4, 0x3f,
  0x28, 0xd6, 0x9b, 0x78, 0xd0, 0x5c, 0xa5, 0x3f, 0x2d, 0x8e, 0x40, 0xf0,
  0x94, 0xc4, 0xb4, 0xbf, 0x7c, 0x7c, 0x3d, 0xf9, 0xae, 0x9d, 0xa6, 0xbf,
  0x3d, 0xa7, 0x15, 0x53, 0xff, 0x9d, 0xb4, 0x3f, 0xbe, 0x8b, 0x53, 0x49,
  0x44, 0xe6, 0xa7, 0x3f, 0x5d, 0x64, 0x28, 0xc5, 0x99, 0x74, 0xb4, 0xbf,
  0x4c, 0x12, 0x61, 0x33, 0x7a, 0x37, 0xa9, 0xbf, 0x27, 0x67, 0xf5, 0x73,
  0x33, 0x48, 0xb4, 0x3f, 0x97, 0x96, 0x09, 0x09, 0x5e, 0x92, 0xaa, 0x3f,
  0xce, 0x8b, 0xdf, 0x3c, 0x94, 0x18, 0xb4, 0xbf, 0x36, 0x37, 0xdf, 0xac,
  0x28, 0xf8, 0xab, 0xbf, 0x7f, 0x68, 0x6d, 0x38, 0x7b, 0xe5, 0xb3, 0x3f,
  0xd9, 0x3b, 0x81, 0xf6, 0x48, 0x6a, 0xad, 0x3f, 0x8b, 0x2e, 0x7c, 0xdf,
  0x9c, 0xae, 0xb3, 0xbf, 0xb2, 0xf3, 0x85, 0x51, 0x71, 0xea, 0xae, 0xbf,
  0x83, 0xd7, 0xb2, 0xa6, 0xa0, 0x73, 0xb3, 0x3f, 0x8c, 0x45, 0x8b, 0xef,
  0x54, 0x3d, 0xb0, 0x3f, 0xc5, 0xa8, 0xd7, 0xdc, 0x1d, 0x34, 0xb3, 0xbf,
  0x93, 0x61, 0xcd, 0x81, 0xb4, 0x0e, 0xb1, 0xbf, 0xca, 0xa5, 0x91, 0x80,
  0x97, 0xef, 0xb2, 0x3f, 0x3b, 0x1d, 0x4b, 0xa6, 0xda, 0xea, 0xb1, 0x3f,
  0xac, 0x0d, 0x13, 0x9c, 0x76, 0xa5, 0xb2, 0xbf, 0xfb, 0x99, 0xf8, 0xa2,
  0xaa, 0xd3, 0xb2, 0xbf, 0xb4, 0xf6, 0x4b, 0x77, 0x02, 0x55, 0xb2, 0x3f,
  0x2a, 0xf1, 0x68, 0x57, 0x8a, 0xcb, 0xb3, 0x3f, 0xc7, 0x6b, 0x41, 0x89,
  0x55, 0xfd, 0xb1, 0xbf, 0xa2, 0x6a, 0x70, 0xc5, 0x95, 0xd5, 0xb4, 0xbf,
  0xee, 0xa4, 0x6f, 0x5b, 0x4d, 0x9d, 0xb1, 0x3f, 0x18, 0x12, 0xd8, 0x74,
  0xee, 0xf5, 0xb5, 0x3f, 0xe3, 0xc5, 0x22, 0x46, 0x72, 0x33, 0xb1, 0xbf,
  0x24, 0xcc, 0x36, 0xc4, 0x3a, 0x32, 0xb7, 0xbf, 0x0c, 0x07, 0x44, 0x6d,
  0xd1, 0xbd, 0xb0, 0x3f, 0x29, 0x55, 0xc7, 0x3c, 0x7c, 0x92, 0xb8, 0x3f,
  0x18, 0x6c, 0xd9, 0x44, 0xbe, 0x39, 0xb0, 0xbf, 0x79, 0x42, 0x72, 0xa4,
  0x8e, 0x22, 0xba, 0xbf, 0xd1, 0xfe, 0x57, 0x0b, 0xcb, 0x46, 0xaf, 0x3f,
  0x77, 0xee, 0x26, 0xa7, 0x0a, 0xf5, 0xbb, 0x3f, 0x14, 0x3f, 0x5c, 0x53,
  0xff, 0xe9, 0xad, 0xbf, 0x49, 0x4f, 0xbd, 0x89, 0x6b, 0x29, 0xbe, 0xbf,
  0x48, 0xe4, 0xeb, 0x66, 0x47, 0x4a, 0xac, 0x3f, 0x4c, 0x38, 0xe1, 0x77,
  0x8b, 0x7d, 0xc0, 0x3f, 0x70, 0x5f, 0xb3, 0x62, 0x75, 0x45, 0xaa, 0xbf,
  0x9d, 0xad, 0x19, 0x14, 0x3e, 0x77, 0xc2, 0xbf, 0x4e, 0xfb, 0x52, 0x49,
  0x86, 0x91, 0xa7, 0x3f, 0xd2, 0x44, 0xb8, 0x23, 0xa8, 0xc8, 0xc5, 0x3f,
  0x21, 0x93, 0x85, 0xff, 0xfd, 0x4c, 0xa3, 0xbf, 0xea, 0x3a, 0xad, 0xff,
  0xd4, 0x74, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa4, 0xb6, 0x1b, 0xe5, 0x39, 0xf6, 0xb5, 0x3f, 0xbc, 0x34, 0x1a, 0x48,
  0x6c, 0x40, 0x60, 0x3f, 0x8e, 0xee, 0xb1, 0x01, 0xb9, 0xf4, 0xb5, 0xbf,
  0x25, 0x7b, 0x1e, 0xef, 0x17, 0x42, 0x70, 0xbf, 0x15, 0x8c, 0x5e, 0x4d,
  0xb6, 0xf1, 0xb5, 0x3f, 0x56, 0x1b, 0x8e, 0xe6, 0x53, 0x67, 0x78, 0x3f,
  0xe0, 0x83, 0xe6, 0xea, 0x2f, 0xed, 0xb5, 0xbf, 0xbe, 0xdb, 0x6a, 0x2c,
  0xcf, 0x48, 0x80, 0xbf, 0x54, 0xe8, 0xd0, 0x08, 0x23, 0xe7, 0xb5, 0x3f,
  0x00, 0x3f, 0xd3, 0x30, 0x5a, 0x61, 0x84, 0x3f, 0x12, 0xd8, 0x84, 0xda,
  0x8b, 0xdf, 0xb5, 0xbf, 0x11, 0x3e, 0x7b, 0x8a, 0x2f, 0x7e, 0x88, 0xbf,
  0xf3, 0xae, 0xe2, 0x8e, 0x65, 0xd6, 0xb5, 0x3f, 0x02, 0xba, 0xf7, 0x6f,
  0x3b, 0xa0, 0x8c, 0x3f, 0x46, 0x8f, 0x24, 0x44, 0xaa, 0xcb, 0xb5, 0xbf,
  0xea, 0xfa, 0x1c, 0xcc, 0x39, 0x64, 0x90, 0xbf, 0x26, 0xc5, 0xc1, 0xf8,
  0x52, 0xbf, 0xb5, 0x3f, 0x11, 0xa8, 0x95, 0x9d, 0xec, 0x7b, 0x92, 0x3f,
  0x57, 0x3d, 0xfd, 0x78, 0x57, 0xb1, 0xb5, 0xbf, 0xfc, 0x12, 0x22, 0xa5,
  0xbd, 0x97, 0x94, 0xbf, 0xce, 0x6a, 0xb0, 0x48, 0xae, 0xa1, 0xb5, 0x3f,
  0x89, 0x9d, 0x25, 0x77, 0x3c, 0xb8, 0x96, 0x3f, 0x2d, 0x64, 0xc8, 0x88,
  0x4c, 0x90, 0xb5, 0xbf, 0x98, 0xbb, 0x06, 0x2d, 0x02, 0xde, 0x98, 0xbf,
  0x71, 0x4e, 0xc9, 0xd7, 0x25, 0x7d, 0xb5, 0x3f, 0x97, 0xf6, 0xa0, 0x02,
  0xb3, 0x09, 0x9b, 0x3f, 0x22, 0x75, 0x82, 0x2c, 0x2c, 0x68, 0xb5, 0xbf,
  0x4b, 0xe0, 0x96, 0x33, 0x00, 0x3c, 0x9d, 0xbf, 0xb9, 0x41, 0xe9, 0xa9,
  0x4f, 0x51, 0xb5, 0x3f, 0xca, 0xb1, 0x22, 0x27, 0xaa, 0x75, 0x9f, 0x3f,
  0x06, 0x4e, 0xcf, 0x6a, 0x7e, 0x38, 0xb5, 0xbf, 0x64, 0x41, 0x5a, 0x7e,
  0xc1, 0xdb, 0xa0, 0xbf, 0xaf, 0x98, 0xd3, 0x43, 0xa4, 0x1d, 0xb5, 0x3f,
  0xee, 0xb3, 0x41, 0xc8, 0x38, 0x01, 0xa2, 0x3f, 0x89, 0x55, 0x82, 0x79,
  0xaa, 0x00, 0xb5, 0xbf, 0x97, 0x24, 0xce, 0x8a, 0xba, 0x2b, 0xa3, 0xbf,
  0x88, 0x7d, 0x09, 0x68, 0x77, 0xe1, 0xb4, 0x3f, 0x28, 0x30, 0xc1, 0xb5,
  0xd4, 0x5b, 0xa4, 0x3f, 0x2c, 0x57, 0x2e, 0x19, 0xee, 0xbf, 0xb4, 0xbf,
  0x9f, 0x59, 0x7b, 0x30, 0x26, 0x92, 0xa5, 0xbf, 0xcb, 0xfb, 0x38, 0xc4,
  0xed, 0x9b, 0xb4, 0x3f, 0xf8, 0x1d, 0x95, 0x12, 0x62, 0xcf, 0xa6, 0x3f,
  0x10, 0x66, 0x3e, 0x32, 0x51, 0x75, 0xb4, 0xbf, 0x73, 0x0a, 0x20, 0x9f,
  0x53, 0x14, 0xa8, 0xbf, 0x40, 0xf5, 0x6c, 0xff, 0xed, 0x4b, 0xb4, 0x3f,
  0xcf, 0x9c, 0x20, 0x3d, 0xe3, 0x61, 0xa9, 0x3f, 0xce, 0xf3, 0x8e, 0xaf,
  0x93, 0x1f, 0xb4, 0xbf, 0xa0, 0x5e, 0x41, 0xbd, 0x1c, 0xb9, 0xaa, 0xbf,
  0x88, 0x13, 0x8d, 0x88, 0x0a, 0xf0, 0xb3, 0x3f, 0xff, 0x2c, 0xa0, 0x5b,
  0x37, 0x1b, 0xac, 0x3f, 0x48, 0x5a, 0xe1, 0x20, 0x12, 0xbd, 0xb3, 0xbf,
  0xa2, 0x49, 0xd6, 0x19, 0xa0, 0x89, 0xad, 0xbf, 0x7a, 0x85, 0xe8, 0x88,
  0x5f, 0x86, 0xb3, 0x3f, 0xad, 0x6c, 0xf0, 0x50, 0x07, 0x06, 0xaf, 0x3f,
  0x18, 0x28, 0xad, 0xeb, 0x9a, 0x4b, 0xb3, 0xbf, 0xce, 0xb9, 0x0f, 0x61,
  0x39, 0x49, 0xb0, 0xbf, 0x83, 0x2b, 0x42, 0x74, 0x5c, 0x0c, 0xb3, 0x3f,
  0xf3, 0x2a, 0xec, 0x06, 0xab, 0x18, 0xb1, 0x3f, 0x85, 0x21, 0xe0, 0x2c,
  0x28, 0xc8, 0xb2, 0xbf, 0x61, 0xa4, 0x81, 0x3d, 0xda, 0xf2, 0xb1, 0xbf,
  0x4c, 0xe6, 0x41, 0x67, 0x68, 0x7e, 0xb2, 0x3f, 0x5d, 0xf3, 0xc5, 0x50,
  0xa8, 0xd9, 0xb2, 0x3f, 0xa7, 0x07, 0x6a, 0x00, 0x66, 0x2e, 0xb2, 0xbf,
  0x54, 0xe7, 0x17, 0xb1, 0x78, 0xcf, 0xb3, 0xbf, 0xb1, 0x3e, 0xe1, 0x6a,
  0x3d, 0xd7, 0xb1, 0x3f, 0x97, 0x5f, 0xf8, 0x4e, 0x64, 0xd7, 0xb4, 0x3f,
  0x9a, 0x32, 0x60, 0xb6, 0xce, 0x77, 0xb1, 0xbf, 0xb0, 0xfa, 0x5c, 0xba,
  0x88, 0xf5, 0xb5, 0xbf, 0xbe, 0xed, 0xc3, 0x82, 0xa5, 0x0e, 0xb1, 0x3f,
  0xe4, 0xa6, 0x25, 0x07, 0x87, 0x2f, 0xb7, 0x3f, 0xd3, 0xb2, 0x57, 0x52,
  0xd3, 0x99, 0xb0, 0xbf, 0xec, 0xd2, 0x98, 0x6c, 0x59, 0x8d, 0xb8, 0xbf,
  0x2b, 0x97, 0xb9, 0x9a, 0xb1, 0x16, 0xb0, 0x3f, 0xa0, 0x99, 0xda, 0x18,
  0xd1, 0x1a, 0xba, 0x3f, 0x73, 0x8d, 0x8d, 0x5c, 0xeb, 0x02, 0xaf, 0xbf,
  0x23, 0xe5, 0x45, 0x7b, 0x76, 0xea, 0xbb, 0xbf, 0x48, 0x06, 0xac, 0x0a,
  0xca, 0xa8, 0xad, 0x3f, 0xae, 0x4b, 0xc7, 0xf9, 0xa9, 0x1b, 0xbe, 0x3f,
  0xc4, 0xd1, 0x21, 0x8e, 0x57, 0x0c, 0xac, 0xbf, 0x1f, 0xc2, 0xe8, 0xd4,
  0xcf, 0x74, 0xc0, 0xbf, 0xe0, 0x6d, 0xc2, 0xb6, 0xb2, 0x0b, 0xaa, 0x3f,
  0xf7, 0x8b, 0x46, 0x73, 0x2d, 0x6c, 0xc2, 0x3f, 0xc9, 0x9e, 0xc3, 0x53,
  0x7e, 0x5d, 0xa7, 0xbf, 0x12, 0x6a, 0x6b, 0x25, 0x2a, 0xba, 0xc5, 0xbf,
  0x90, 0xf6, 0x2c, 0x54, 0x36, 0x22, 0xa3, 0x3f, 0xce, 0x1c, 0xfd, 0x6e,
  0xee, 0x5d, 0xcf, 0x3f, 0x2a, 0x3c, 0x05, 0xbf, 0x30, 0xd6, 0xb5, 0x3f,
  0xa9, 0x09, 0x11, 0x93, 0xc8, 0xf1, 0x4f, 0x3f, 0x4f, 0xca, 0x65, 0xcf,
  0x75, 0xd5, 0xb5, 0xbf, 0x25, 0x2a, 0xb0, 0xde, 0xf0, 0xf6, 0x67, 0xbf,
  0xcd, 0x91, 0xe6, 0x8f, 0x44, 0xd3, 0xb5, 0x3f, 0x81, 0x3a, 0xcf, 0xcc,
  0x20, 0xfb, 0x73, 0x3f, 0x59, 0x7d, 0x9c, 0xad, 0x9b, 0xcf, 0xb5, 0xbf,
  0xaf, 0xe8, 0x8b, 0x00, 0xd2, 0xfe, 0x7b, 0xbf, 0xea, 0xa5, 0x33, 0xf0,
  0x78, 0xca, 0xb5, 0x3f, 0xa8, 0x38, 0x47, 0x5a, 0x19, 0x04, 0x82, 0x3f,
  0xbf, 0x41, 0xaa, 0x34, 0xd9, 0xc3, 0xb5, 0xbf, 0xb9, 0xc9, 0x97, 0xa5,
  0x79, 0x0c, 0x86, 0xbf, 0x4f, 0x69, 0xc9, 0x65, 0xb8, 0xbb, 0xb5, 0x3f,
  0xe5, 0x82, 0xca, 0x76, 0x68, 0x19, 0x8a, 0x3f, 0xf9, 0x7d, 0x33, 0x72,
  0x11, 0xb2, 0xb5, 0xbf, 0x65, 0xce, 0x6d, 0x69, 0xcc, 0x2b, 0x8e, 0xbf,
  0x99, 0x05, 0xd2, 0x3f, 0xde, 0xa6, 0xb5, 0x3f, 0x2a, 0x07, 0x0c, 0xf4,
  0x4a, 0x22, 0x91, 0x3f, 0xc6, 0xc6, 0x5c, 0x9c, 0x17, 0x9a, 0xb5, 0xbf,
  0x72, 0x5e, 0x21, 0x91, 0x60, 0x32, 0x93, 0xbf, 0xf0, 0x2a, 0xa1, 0x2a,
  0xb5, 0x8b, 0xb5, 0x3f, 0xe8, 0x77, 0x72, 0x1d, 0xac, 0x46, 0x95, 0x3f,
  0xc7, 0x88, 0x1a, 0x4c, 0xad, 0x7b, 0xb5, 0xbf, 0x94, 0x92, 0x66, 0xde,
  0xba, 0x5f, 0x97, 0xbf, 0x2b, 0xe2, 0x50, 0x06, 0xf5, 0x69, 0xb5, 0x3f,
  0x27, 0x87, 0x2f, 0xb2, 0x23, 0x7e, 0x99, 0x3f, 0x68, 0x6c, 0x52, 0xe3,
  0x7f, 0x56, 0xb5, 0xbf, 0xda, 0x8b, 0xdf, 0xa8, 0x88, 0xa2, 0x9b, 0xbf,
  0x1a, 0x0d, 0x73, 0xcc, 0x3f, 0x41, 0xb5, 0x3f, 0x52, 0x36, 0x6a, 0xdd,
  0x98, 0xcd, 0x9d, 0x3f, 0x15, 0x62, 0x49, 0xde, 0x24, 0x2a, 0xb5, 0xbf,
  0x1d, 0x73, 0x8c, 0x4e, 0x09, 0x00, 0xa0, 0xbf, 0xb6, 0xa7, 0x9f, 0x34,
  0x1d, 0x11, 0xb5, 0x3f, 0xcf, 0x67, 0xd4, 0xf7, 0x62, 0x1d, 0xa1, 0x3f,
  0x58, 0x74, 0xbb, 0xac, 0x14, 0xf6, 0xb4, 0xbf, 0x5d, 0xf4, 0x8d, 0xcb,
  0x4b, 0x3f, 0xa2, 0xbf, 0x29, 0xbc, 0xf3, 0x9b, 0xf4, 0xd8, 0xb4, 0x3f,
  0x3e, 0x52, 0x53, 0x52, 0x42, 0x66, 0xa3, 0x3f, 0xf3, 0x8a, 0x00, 0x78,
  0xa3, 0xb9, 0xb4, 0xbf, 0x2a, 0x51, 0x53, 0x64, 0xd3, 0x92, 0xa4, 0xbf,
  0x94, 0xa7, 0xb7, 0x6d, 0x04, 0x98, 0xb4, 0x3f, 0x3e, 0x29, 0x83, 0xc7,
  0x9c, 0xc5, 0xa5, 0x3f, 0x71, 0x57, 0xf4, 0xe1, 0xf6, 0x73, 0xb4, 0xbf,
  0xcc, 0x4f, 0x89, 0x64, 0x50, 0xff, 0xa6, 0xbf, 0x0d, 0xf4, 0x1e, 0xd7,
  0x55, 0x4d, 0xb4, 0x3f, 0xd3, 0x6c, 0xab, 0x3d, 0xb8, 0x40, 0xa8, 0x3f,
  0xb4, 0x61, 0x08, 0x30, 0xf7, 0x23, 0xb4, 0xbf, 0xb5, 0xb1, 0x1a, 0x62,
  0xbb, 0x8a, 0xa9, 0xbf, 0xea, 0x93, 0x62, 0xc6, 0xaa, 0xf7, 0xb3, 0x3f,
  0xb4, 0x16, 0x57, 0x2d, 0x64, 0xde, 0xaa, 0x3f, 0xdf, 0x54, 0xbd, 0x47,
  0x39, 0xc8, 0xb3, 0xbf, 0x51, 0x16, 0x28, 0x41, 0xe8, 0x3c, 0xac, 0xbf,
  0xfc, 0xe3, 0x1f, 0xc7, 0x62, 0x95, 0xb3, 0x3f, 0xc0, 0x93, 0xc2, 0xd5,
  0xb2, 0xa7, 0xad, 0x3f, 0x68, 0x2e, 0x65, 0xea, 0xdc, 0x5e, 0xb3, 0xbf,
  0x6f, 0xda, 0x0e, 0x3f, 0x72, 0x20, 0xaf, 0xbf, 0x40, 0xa2, 0x44, 0x90,
  0x50, 0x24, 0xb3, 0x3f, 0x84, 0x06, 0x5f, 0xf6, 0x94, 0x54, 0xb0, 0x3f,
  0x1a, 0x8f, 0x8e, 0xbc, 0x56, 0xe5, 0xb2, 0xbf, 0x0d, 0xb2, 0xa2, 0x65,
  0x25, 0x22, 0xb1, 0xbf, 0x64, 0xea, 0x75, 0x80, 0x74, 0xa1, 0xb2, 0x3f,
  0x19, 0xec, 0x73, 0x76, 0x6a, 0xfa, 0xb1, 0x3f, 0x48, 0x2f, 0x5e, 0x6f,
  0x15, 0x58, 0xb2, 0xbf, 0x49, 0x10, 0x24, 0x85, 0x43, 0xdf, 0xb2, 0xbf,
  0x3a, 0x38, 0xd9, 0xf3, 0x83, 0x08, 0xb2, 0x3f, 0xab, 0x5a, 0x19, 0x9f,
  0x11, 0xd3, 0xb3, 0x3f, 0x44, 0x95, 0x4c, 0x72, 0xde, 0xb1, 0xb1, 0xbf,
  0xf3, 0xf8, 0x5c, 0xb2, 0xea, 0xd8, 0xb4, 0xbf, 0xfa, 0x42, 0x27, 0x74,
  0x07, 0x53, 0xb1, 0x3f, 0x92, 0xf1, 0xaa, 0x69, 0xe8, 0xf4, 0xb5, 0x3f,
  0xb9, 0x2f, 0x57, 0xd0, 0x8d, 0xea, 0xb0, 0xbf, 0x27, 0xde, 0x44, 0xa6,
  0xa6, 0x2c, 0xb7, 0xbf, 0x6e, 0x21, 0x55, 0x51, 0x87, 0x76, 0xb0, 0x3f,
  0x34, 0x5f, 0xf7, 0x6d, 0x18, 0x88, 0xb8, 0x3f, 0x1c, 0xee, 0x2e, 0x9f,
  0xa6, 0xe8, 0xaf, 0xbf, 0x2d, 0x2b, 0x0b, 0x85, 0x04, 0x13, 0xba, 0xbf,
  0x0a, 0x3b, 0xa4, 0x15, 0x5f, 0xc0, 0xae, 0x3f, 0x94, 0x64, 0x25, 0x63,
  0xe3, 0xdf, 0xbb, 0x3f, 0xfa, 0x06, 0x6e, 0x6d, 0xdc, 0x68, 0xad, 0xbf,
  0xfa, 0x56, 0xf5, 0xfe, 0xfa, 0x0d, 0xbe, 0xbf, 0xb6, 0x2f, 0x92, 0x63,
  0xa0, 0xcf, 0xab, 0x3f, 0xc0, 0x49, 0xe0, 0x54, 0x27, 0x6c, 0xc0, 0x3f,
  0x04, 0x9a, 0xbe, 0xee, 0x14, 0xd3, 0xa9, 0xbf, 0x39, 0x66, 0x0a, 0xbd,
  0x3b, 0x61, 0xc2, 0xbf, 0x62, 0xb4, 0xc8, 0x52, 0x7f, 0x2a, 0xa7, 0x3f,
  0x4c, 0xcd, 0xc4, 0x33, 0xdb, 0xab, 0xc5, 0x3f, 0xa4, 0xd3, 0x03, 0x63,
  0x49, 0xf8, 0xa2, 0xbf, 0xd8, 0xfa, 0x6f, 0x43, 0x5a, 0x47, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x91, 0x94, 0xf5, 0x53,
  0x56, 0xb6, 0xb5, 0xbf, 0xd5, 0x83, 0xae, 0xfb, 0x54, 0x68, 0x5f, 0xbf,
  0x0b, 0xdf, 0x11, 0xd3, 0xea, 0xb4, 0xb5, 0x3f, 0xd9, 0x61, 0x70, 0x78,
  0x6a, 0x6b, 0x6f, 0x3f, 0x28, 0x89, 0x07, 0xfb, 0x12, 0xb2, 0xb5, 0xbf,
  0xeb, 0x18, 0xb4, 0x3d, 0x6d, 0x94, 0x77, 0xbf, 0xcb, 0x61, 0x64, 0x1d,
  0xcd, 0xad, 0xb5, 0x3f, 0x6a, 0x44, 0x85, 0xa2, 0xcf, 0x77, 0x7f, 0x3f,
  0xdf, 0x78, 0xa4, 0xaf, 0x16, 0xa8, 0xb5, 0xbf, 0x01, 0xb0, 0x2e, 0x45,
  0xbb, 0xb0, 0x83, 0xbf, 0x79, 0xae, 0x45, 0x45, 0xec, 0xa0, 0xb5, 0x3f,
  0x5e, 0x0c, 0xb6, 0x4e, 0x83, 0xa9, 0x87, 0x3f, 0xea, 0xa2, 0xb2, 0x87,
  0x49, 0x98, 0xb5, 0xbf, 0xe6, 0x3c, 0xc3, 0x00, 0x19, 0xa7, 0x8b, 0xbf,
  0xae, 0x7b, 0xda, 0x2b, 0x29, 0x8e, 0xb5, 0x3f, 0x17, 0x00, 0x34, 0xc5,
  0x5d, 0xaa, 0x8f, 0x3f, 0xf1, 0x7d, 0x3d, 0xe5, 0x84, 0x82, 0xb5, 0xbf,
  0x85, 0x15, 0x37, 0x8d, 0x1e, 0xda, 0x91, 0xbf, 0x2d, 0xf1, 0x26, 0x56,
  0x55, 0x75, 0xb5, 0x3f, 0xbd, 0x72, 0xc8, 0x3f, 0xd7, 0xe2, 0x93, 0x3f,
  0x12, 0x67, 0xba, 0xfc, 0x91, 0x66, 0xb5, 0xbf, 0x27, 0xeb, 0x03, 0xcd,
  0xdb, 0xef, 0x95, 0xbf, 0x57, 0x91, 0x64, 0x1c, 0x31, 0x56, 0xb5, 0x3f,
  0xcf, 0xf7, 0xab, 0x50, 0xb7, 0x01, 0x98, 0x3f, 0x23, 0x26, 0x25, 0xa3,
  0x27, 0x44, 0xb5, 0xbf, 0x49, 0xf7, 0x51, 0x90, 0xfe, 0x18, 0x9a, 0xbf,
  0xa1, 0x93, 0x06, 0x0a, 0x69, 0x30, 0xb5, 0x3f, 0x4f, 0xfb, 0x65, 0x90,
  0x51, 0x36, 0x9c, 0x3f, 0xaf, 0x97, 0xef, 0x2f, 0xe7, 0x1a, 0xb5, 0xbf,
  0x23, 0xca, 0x34, 0x69, 0x5d, 0x5a, 0x9e, 0xbf, 0x71, 0xcd, 0xc7, 0x2d,
  0x92, 0x03, 0xb5, 0x3f, 0x16, 0x97, 0x23, 0x35, 0xef, 0x42, 0xa0, 0x3f,
  0x98, 0xab, 0xa7, 0x22, 0x58, 0xea, 0xb4, 0xbf, 0xce, 0xba, 0x20, 0x4f,
  0xd1, 0x5c, 0xa1, 0xbf, 0x8d, 0xe0, 0x79, 0xf6, 0x24, 0xcf, 0xb4, 0x3f,
  0x10, 0xd2, 0x18, 0x63, 0x46, 0x7b, 0xa2, 0x3f, 0x39, 0x78, 0x09, 0x11,
  0xe2, 0xb1, 0xb4, 0xbf, 0xbc, 0x4b, 0xcb, 0xf4, 0xcb, 0x9e, 0xa3, 0xbf,
  0xf1, 0x77, 0xed, 0x02, 0x76, 0x92, 0xb4, 0x3f, 0x78, 0xe2, 0x72, 0xd0,
  0xed, 0xc7, 0xa4, 0x3f, 0x57, 0x09, 0x0c, 0x1d, 0xc4, 0x70, 0xb4, 0xbf,
  0x0e, 0xc7, 0xe1, 0xa5, 0x48, 0xf7, 0xa5, 0xbf, 0x8e, 0x79, 0x7c, 0xf2,
  0xab, 0x4c, 0xb4, 0x3f, 0x8d, 0x0d, 0xdb, 0x39, 0x8d, 0x2d, 0xa7, 0x3f,
  0xa7, 0xb0, 0x48, 0xbf, 0x08, 0x26, 0xb4, 0xbf, 0x42, 0xca, 0xcb, 0x58,
  0x84, 0x6b, 0xa8, 0xbf, 0xc0, 0x09, 0xd2, 0xac, 0xb0, 0xfc, 0xb3, 0x3f,
  0xc3, 0xa4, 0x0a, 0xc5, 0x13, 0xb2, 0xa9, 0x3f, 0xa0, 0xef, 0x37, 0xea,
  0x73, 0xd0, 0xb3, 0xbf, 0x0e, 0xcf, 0x0f, 0x70, 0x44, 0x02, 0xab, 0xbf,
  0x60, 0x26, 0xc4, 0x8b, 0x1b, 0xa1, 0xb3, 0x3f, 0x4b, 0x5a, 0xc3, 0x6c,
  0x4a, 0x5d, 0xac, 0x3f, 0x41, 0xa7, 0x9c, 0x1f, 0x68, 0x6e, 0xb3, 0xbf,
  0x86, 0xfe, 0xf2, 0x35, 0x8f, 0xc4, 0xad, 0xbf, 0xfb, 0x74, 0x17, 0xdf,
  0x0f, 0x38, 0xb3, 0x3f, 0x8c, 0x3a, 0x23, 0x27, 0xbf, 0x39, 0xaf, 0x3f,
  0x8b, 0x96, 0xe7, 0x59, 0xbc, 0xfd, 0xb2, 0xbf, 0xa8, 0x3e, 0x2b, 0xb6,
  0x6d, 0x5f, 0xb0, 0xbf, 0x7a, 0x33, 0x19, 0x69, 0x07, 0xbf, 0xb2, 0x3f,
  0xb5, 0x9a, 0xa3, 0x26, 0x29, 0x2b, 0xb1, 0x3f, 0x1c, 0xbe, 0x59, 0x20,
  0x77, 0x7b, 0xb2, 0xbf, 0x5a, 0x1f, 0x68, 0x5c, 0x90, 0x01, 0xb2, 0xbf,
  0x08, 0x1c, 0xf8, 0x4e, 0x78, 0x32, 0xb2, 0x3f, 0xb8, 0xb0, 0x1a, 0xce,
  0x80, 0xe4, 0xb2, 0x3f, 0x94, 0x59, 0xc3, 0xe5, 0x56, 0xe3, 0xb1, 0xbf,
  0x28, 0x70, 0xf3, 0x31, 0x59, 0xd6, 0xb3, 0xbf, 0x6c, 0x54, 0x9a, 0x31,
  0x33, 0x8d, 0xb1, 0x3f, 0xf1, 0x62, 0xdc, 0x81, 0x2c, 0xda, 0xb4, 0x3f,
  0xc2, 0xa5, 0x77, 0x29, 0xf2, 0x2e, 0xb1, 0xbf, 0xcc, 0x66, 0x54, 0x95,
  0x10, 0xf4, 0xb5, 0xbf, 0x82, 0x65, 0x56, 0xcb, 0x25, 0xc7, 0xb0, 0x3f,
  0x48, 0xf5, 0x52, 0x32, 0x9c, 0x29, 0xb7, 0x3f, 0x5a, 0x61, 0x53, 0x14,
  0xe8, 0x53, 0xb0, 0xbf, 0x43, 0x0e, 0xa5, 0x4c, 0xbb, 0x82, 0xb8, 0xbf,
  0x72, 0x23, 0xdc, 0x43, 0x3c, 0xa5, 0xaf, 0x3f, 0x2a, 0xbf, 0x40, 0x6b,
  0x2a, 0x0b, 0xba, 0x3f, 0xa6, 0x3c, 0xa3, 0xec, 0x1b, 0x7f, 0xae, 0xbf,
  0xf8, 0x14, 0xf0, 0x50, 0x52, 0xd5, 0xbb, 0xbf, 0xcf, 0x72, 0x2f, 0x7f,
  0x2c, 0x2a, 0xad, 0x3f, 0x85, 0x04, 0xa0, 0xf1, 0x5e, 0x00, 0xbe, 0x3f,
  0x1c, 0x9c, 0x97, 0x53, 0x18, 0x94, 0xab, 0xbf, 0x1c, 0xaf, 0x54, 0xcf,
  0x91, 0x63, 0xc0, 0xbf, 0xbd, 0xf7, 0x7d, 0x07, 0x93, 0x9b, 0xa9, 0x3f,
  0x23, 0x4f, 0xa9, 0x66, 0x68, 0x56, 0xc2, 0x3f, 0x29, 0x78, 0x2c, 0x16,
  0x81, 0xf8, 0xa6, 0xbf, 0xd0, 0xcb, 0x51, 0x43, 0xba, 0x9d, 0xc5, 0xbf,
  0xa1, 0x65, 0x7e, 0x62, 0x30, 0xcf, 0xa2, 0x3f, 0xbb, 0xd0, 0x84, 0x6d,
  0x16, 0x31, 0xcf, 0x3f, 0xf7, 0x29, 0x38, 0x0e, 0x5f, 0x97, 0xb5, 0xbf,
  0x23, 0x56, 0x6e, 0xd2, 0x30, 0xe1, 0x4e, 0xbf, 0x81, 0x2e, 0xb3, 0x63,
  0xae, 0x96, 0xb5, 0x3f, 0x14, 0x60, 0x22, 0xd4, 0x5f, 0x2a, 0x67, 0x3f,
  0xd4, 0xcf, 0x68, 0xfe, 0x9b, 0x94, 0xb5, 0xbf, 0x91, 0x5b, 0xfa, 0xba,
  0x73, 0x50, 0x73, 0xbf, 0xa1, 0x87, 0x42, 0xac, 0x26, 0x91, 0xb5, 0x3f,
  0x61, 0x3e, 0xdf, 0x86, 0x71, 0x0f, 0x7b, 0x3f, 0x3c, 0x87, 0x1d, 0x6c,
  0x4c, 0x8c, 0xb5, 0xbf, 0xfb, 0x3e, 0x11, 0xa7, 0xd7, 0x69, 0x81, 0xbf,
  0xe4, 0x37, 0x3f, 0x69, 0x0a, 0x86, 0xb5, 0x3f, 0xbc, 0xdf, 0x8f, 0xd1,
  0x5d, 0x4f, 0x85, 0x3f, 0x54, 0x95, 0xd8, 0xf4, 0x5c, 0x7e, 0xb5, 0xbf,
  0x39, 0xdf, 0x9c, 0x2c, 0x18, 0x39, 0x89, 0xbf, 0xbd, 0x53, 0x77, 0x7d,
  0x3f, 0x75, 0xb5, 0x3f, 0x79, 0x5d, 0xc5, 0xb1, 0xda, 0x27, 0x8d, 0x3f,
  0xbc, 0x5c, 0x38, 0x84, 0xac, 0x6a, 0xb5, 0xbf, 0x3e, 0x1b, 0x2d, 0xfc,
  0x40, 0x8e, 0x90, 0xbf, 0x18, 0x2e, 0x82, 0x8f, 0x9d, 0x5e, 0xb5, 0x3f,
  0x6a, 0xbb, 0xd0, 0x74, 0xfa, 0x8b, 0x92, 0x3f, 0xde, 0x7f, 0xfe, 0x1a,
  0x0b, 0x51, 0xb5, 0xbf, 0x82, 0x10, 0x28, 0x52, 0x93, 0x8d, 0x94, 0xbf,
  0x93, 0xa6, 0x78, 0x84, 0xec, 0x41, 0xb5, 0x3f, 0x48, 0xf5, 0xf5, 0x4c,
  0x8c, 0x93, 0x96, 0x3f, 0x1d, 0x94, 0x30, 0xf5, 0x37, 0x31, 0xb5, 0xbf,
  0xde, 0x68, 0x64, 0x79, 0x6e, 0x9e, 0x98, 0xbf, 0x65, 0x17, 0x18, 0x47,
  0xe2, 0x1e, 0xb5, 0x3f, 0x3b, 0xe5, 0xfe, 0xa3, 0xcc, 0xae, 0x9a, 0x3f,
  0x15, 0xa7, 0x4f, 0xe5, 0xde, 0x0a, 0xb5, 0xbf, 0xe2, 0x6e, 0x08, 0xe3,
  0x44, 0xc5, 0x9c, 0xbf, 0xf6, 0xcf, 0x0f, 0xa7, 0x1f, 0xf5, 0xb4, 0x3f,
  0x40, 0xbe, 0xbb, 0x67, 0x82, 0xe2, 0x9e, 0x3f, 0x1c, 0xe7, 0xf9, 0xa3,
  0x94, 0xdd, 0xb4, 0xbf, 0x91, 0x6d, 0xea, 0xce, 0x9f, 0x83, 0xa0, 0xbf,
  0xc3, 0xac, 0x8a, 0x00, 0x2c, 0xc4, 0xb4, 0x3f, 0xf8, 0x74, 0xb6, 0x55,
  0x24, 0x9a, 0xa1, 0x3f, 0xde, 0xc7, 0x17, 0xb1, 0xd1, 0xa8, 0xb4, 0xbf,
  0x6b, 0x87, 0xfe, 0x33, 0x3f, 0xb5, 0xa2, 0xbf, 0x6b, 0x7a, 0x57, 0x31,
  0x6f, 0x8b, 0xb4, 0x3f, 0xdb, 0x0e, 0xda, 0xf3, 0x6c, 0xd5, 0xa3, 0x3f,
  0xac, 0x6d, 0xe8, 0x2d, 0xeb, 0x6b, 0xb4, 0xbf, 0x22, 0xb0, 0x5f, 0x60,
  0x38, 0xfb, 0xa4, 0xbf, 0x06, 0x7d, 0x9a, 0x1c, 0x29, 0x4a, 0xb4, 0x3f,
  0x75, 0xd5, 0xc5, 0x1d, 0x3d, 0x27, 0xa6, 0x3f, 0xa7, 0xb0, 0x48, 0xbf,
  0x08, 0x26, 0xb4, 0xbf, 0xc7, 0x77, 0x45, 0xd7, 0x2a, 0x5a, 0xa7, 0xbf,
  0xcb, 0xc9, 0xd0, 0x8b, 0x65, 0xff, 0xb3, 0x3f, 0x57, 0xb3, 0xba, 0x2d,
  0xc9, 0x94, 0xa8, 0x3f, 0x11, 0xda, 0xfb, 0xf1, 0x15, 0xd6, 0xb3, 0xbf,
  0xc1, 0x73, 0xf6, 0xa0, 0xfc, 0xd7, 0xa9, 0xbf, 0xaa, 0x1b, 0xcb, 0x75,
  0xea, 0xa9, 0xb3, 0x3f, 0x53, 0xd3, 0xed, 0xc2, 0xcc, 0x24, 0xab, 0x3f,
  0x72, 0x1a, 0x49, 0x91, 0xac, 0x7a, 0xb3, 0xbf, 0x1a, 0x36, 0x86, 0x22,
  0x6c, 0x7c, 0xac, 0xbf, 0x71, 0xa1, 0x45, 0x4c, 0x1d, 0x48, 0xb3, 0x3f,
  0xb0, 0xe1, 0x8a, 0x88, 0x42, 0xe0, 0xad, 0x3f, 0x92, 0x65, 0x8e, 0x71,
  0xf3, 0x11, 0xb3, 0xbf, 0x0d, 0x14, 0x44, 0x64, 0xfa, 0x51, 0xaf, 0xbf,
  0xb9, 0x44, 0x27, 0x3f, 0xd9, 0xd7, 0xb2, 0x3f, 0x95, 0x11, 0x9d, 0x55,
  0xc9, 0x69, 0xb0, 0x3f, 0x99, 0xec, 0xe4, 0x5f, 0x69, 0x99, 0xb2, 0xbf,
  0x09, 0x48, 0x87, 0x87, 0xbb, 0x33, 0xb1, 0xbf, 0x50, 0xb3, 0x86, 0xe5,
  0x2a, 0x56, 0xb2, 0x3f, 0x68, 0xa0, 0xe1, 0xb5, 0x50, 0x08, 0xb2, 0x3f,
  0xa1, 0xf1, 0xab, 0xd5, 0x8b, 0x0d, 0xb2, 0xbf, 0x99, 0x51, 0x34, 0x7b,
  0x64, 0xe9, 0xb2, 0xbf, 0xbc, 0x9d, 0x3e, 0xa0, 0xd9, 0xbe, 0xb1, 0x3f,
  0x77, 0xb1, 0xe8, 0x41, 0x53, 0xd9, 0xb3, 0x3f, 0xda, 0x8f, 0x74, 0x71,
  0x36, 0x69, 0xb1, 0xbf, 0x7d, 0xa6, 0xa5, 0x1d, 0x2d, 0xdb, 0xb4, 0xbf,
  0x5c, 0x76, 0x01, 0xa2, 0x89, 0x0b, 0xb1, 0x3f, 0xca, 0x8f, 0x13, 0x24,
  0x04, 0xf3, 0xb5, 0x3f, 0xeb, 0x7a, 0x61, 0x47, 0x68, 0xa4, 0xb0, 0xbf,
  0x0c, 0xa7, 0x78, 0x16, 0x6a, 0x26, 0xb7, 0xbf, 0x83, 0x52, 0x70, 0x7c,
  0xf0, 0x31, 0xb0, 0x3f, 0xe5, 0x8e, 0x27, 0xf5, 0x43, 0x7d, 0xb8, 0x3f,
  0xd7, 0x8a, 0x9c, 0x0d, 0x1a, 0x63, 0xaf, 0xbf, 0x9c, 0x32, 0xfb, 0x34,
  0x44, 0x03, 0xba, 0xbf, 0xbc, 0x56, 0x1b, 0x03, 0x18, 0x3f, 0xae, 0x3f,
  0xa5, 0xd2, 0xce, 0x24, 0xc4, 0xca, 0xbb, 0x3f, 0x22, 0x52, 0x78, 0xac,
  0xb0, 0xec, 0xac, 0xbf, 0x42, 0x46, 0x36, 0x1f, 0xd6, 0xf2, 0xbd, 0xbf,
  0x71, 0x05, 0xc3, 0x2f, 0xb6, 0x59, 0xab, 0x3f, 0xe8, 0xa0, 0x35, 0x1a,
  0x0f, 0x5b, 0xc0, 0x3f, 0x91, 0xf9, 0x8c, 0x5d, 0x24, 0x65, 0xa9, 0xbf,
  0x49, 0x10, 0x29, 0xe8, 0xb2, 0x4b, 0xc2, 0xbf, 0x98, 0x03, 0x13, 0xc5,
  0x7b, 0xc7, 0xa6, 0x3f, 0x2f, 0x21, 0xed, 0x50, 0xc6, 0x8f, 0xc5, 0x3f,
  0x0f, 0x2e, 0xc5, 0xd1, 0xe4, 0xa6, 0xa2, 0xbf, 0xf7, 0x6f, 0x91, 0xf0,
  0x20, 0x1b, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe5, 0xb7, 0x50, 0xf2, 0x93, 0x78, 0xb5, 0x3f, 0x8d, 0x97, 0xd3, 0xc7,
  0x3b, 0x5f, 0x5e, 0x3f, 0x84, 0x66, 0x5b, 0x33, 0x3c, 0x77, 0xb5, 0xbf,
  0xef, 0x24, 0x9c, 0xd2, 0x15, 0x62, 0x6e, 0xbf, 0xdb, 0x74, 0xb2, 0xf3,
  0x8b, 0x74, 0xb5, 0x3f, 0x7e, 0x84, 0xdb, 0x27, 0x23, 0xcd, 0x76, 0x3f,
  0x51, 0x9a, 0x2f, 0xae, 0x81, 0x70, 0xb5, 0xbf, 0x19, 0xc8, 0x21, 0x71,
  0x8b, 0x6d, 0x7e, 0xbf, 0xb2, 0x2e, 0xe9, 0x16, 0x1b, 0x6b, 0xb5, 0x3f,
  0xf4, 0x45, 0xcf, 0x30, 0xdf, 0x09, 0x83, 0x3f, 0x63, 0xa3, 0x14, 0x16,
  0x55, 0x64, 0xb5, 0xbf, 0x84, 0xd6, 0xd6, 0xf0, 0x9f, 0xe0, 0x86, 0xbf,
  0x8a, 0x93, 0x0d, 0xc1, 0x2b, 0x5c, 0xb5, 0x3f, 0x38, 0x2f, 0x42, 0xdf,
  0xcf, 0xbb, 0x8a, 0x3f, 0x20, 0x63, 0x5e, 0x51, 0x9a, 0x52, 0xb5, 0xbf,
  0x40, 0xe6, 0x6e, 0x3a, 0x3e, 0x9c, 0x8e, 0xbf, 0x51, 0x6c, 0x9c, 0x19,
  0x9b, 0x47, 0xb5, 0x3f, 0xdc, 0x60, 0x9f, 0x8e, 0x61, 0x41, 0x91, 0x3f,
  0x4e, 0x1c, 0xdd, 0x77, 0x27, 0x3b, 0xb5, 0xbf, 0x69, 0xec, 0x6a, 0x95,
  0x20, 0x38, 0x93, 0xbf, 0xf6, 0x97, 0x7a, 0xc5, 0x37, 0x2d, 0xb5, 0x3f,
  0x79, 0x32, 0x18, 0xb5, 0xd3, 0x32, 0x95, 0x3f, 0xc0, 0xe8, 0xcc, 0x43,
  0xc3, 0x1d, 0xb5, 0xbf, 0x96, 0x2c, 0x07, 0xae, 0xf9, 0x31, 0x97, 0xbf,
  0x79, 0x79, 0x67, 0x05, 0xc0, 0x0c, 0xb5, 0x3f, 0x70, 0x46, 0xe4, 0xab,
  0x19, 0x36, 0x99, 0x3f, 0x1f, 0xc5, 0x50, 0xd3, 0x22, 0xfa, 0xb4, 0xbf,
  0x3c, 0x8d, 0x25, 0x9f, 0xc4, 0x3f, 0x9b, 0xbf, 0xed, 0x2a, 0x8a, 0x0d,
  0xdf, 0xe5, 0xb4, 0x3f, 0x46, 0x89, 0xea, 0xca, 0x96, 0x4f, 0x9d, 0x3f,
  0xc2, 0x18, 0x16, 0x86, 0xe6, 0xcf, 0xb4, 0xbf, 0x09, 0x1d, 0xbc, 0x92,
  0x39, 0x66, 0x9f, 0xbf, 0x18, 0xc8, 0x78, 0x55, 0x29, 0xb8, 0xb4, 0x3f,
  0x46, 0x91, 0x3c, 0xcb, 0x32, 0xc2, 0xa0, 0x3f, 0xd7, 0x74, 0x70, 0xa7,
  0x95, 0x9e, 0xb4, 0xbf, 0x8a, 0xb9, 0x31, 0x97, 0x72, 0xd5, 0xa1, 0xbf,
  0xa8, 0xf1, 0x50, 0x7e, 0x17, 0x83, 0xb4, 0x3f, 0x35, 0xd1, 0x04, 0xaf,
  0x4b, 0xed, 0xa2, 0x3f, 0x9d, 0xe8, 0x05, 0x6b, 0x98, 0x65, 0xb4, 0xbf,
  0xbe, 0xce, 0x8d, 0xad, 0x39, 0x0a, 0xa4, 0xbf, 0x9d, 0xcb, 0x36, 0x37,
  0xff, 0x45, 0xb4, 0x3f, 0x6c, 0x12, 0xd3, 0x66, 0xc6, 0x2c, 0xa5, 0x3f,
  0xc9, 0x11, 0x54, 0x7e, 0x2f, 0x24, 0xb4, 0xbf, 0x73, 0x5d, 0x46, 0x7d,
  0x8c, 0x55, 0xa6, 0xbf, 0x98, 0xba, 0x66, 0x31, 0x09, 0x00, 0xb4, 0x3f,
  0x8b, 0xe0, 0x49, 0x8c, 0x3a, 0x85, 0xa7, 0x3f, 0x97, 0x03, 0x3a, 0x00,
  0x68, 0xd9, 0xb3, 0xbf, 0x5d, 0xd3, 0xd2, 0x12, 0x97, 0xbc, 0xa8, 0xbf,
  0x92, 0x13, 0xc2, 0xa0, 0x22, 0xb0, 0xb3, 0x3f, 0x1c, 0x5b, 0xea, 0x57,
  0x85, 0xfc, 0xa9, 0x3f, 0x5c, 0x40, 0x47, 0xeb, 0x09, 0x84, 0xb3, 0xbf,
  0xb8, 0x42, 0xf5, 0x97, 0x0b, 0x46, 0xab, 0xbf, 0x48, 0x9e, 0x91, 0xbe,
  0xe7, 0x54, 0xb3, 0x3f, 0xab, 0x38, 0x24, 0xe8, 0x5a, 0x9a, 0xac, 0x3f,
  0x22, 0x1e, 0xa1, 0x9a, 0x7d, 0x22, 0xb3, 0xbf, 0xe8, 0x2f, 0x17, 0x6a,
  0xd9, 0xfa, 0xad, 0xbf, 0x93, 0xbb, 0xb8, 0xd9, 0x82, 0xec, 0xb2, 0x3f,
  0x02, 0x10, 0x73, 0xac, 0x2f, 0x69, 0xaf, 0x3f, 0x0c, 0xc4, 0x89, 0x65,
  0xa2, 0xb2, 0xb2, 0xbf, 0x08, 0x39, 0x74, 0x3d, 0xad, 0x73, 0xb0, 0xbf,
  0x6b, 0xc2, 0x4c, 0xb7, 0x77, 0x74, 0xb2, 0x3f, 0x11, 0x62, 0x84, 0x7f,
  0xe1, 0x3b, 0xb1, 0x3f, 0x98, 0x97, 0x81, 0xda, 0x8a, 0x31, 0xb2, 0xbf,
  0xce, 0x2c, 0xf4, 0x08, 0xb0, 0x0e, 0xb2, 0xbf, 0xc6, 0xbc, 0x9e, 0x05,
  0x4b, 0xe9, 0xb1, 0x3f, 0xf9, 0x07, 0x6e, 0xa1, 0xf2, 0xed, 0xb2, 0x3f,
  0xf7, 0x5d, 0xb5, 0x20, 0x07, 0x9b, 0xb1, 0xbf, 0x30, 0x49, 0x86, 0x72,
  0x03, 0xdc, 0xb3, 0xbf, 0x7d, 0x25, 0x6f, 0x2e, 0xe3, 0x45, 0xb1, 0x3f,
  0x95, 0x7c, 0x06, 0xb7, 0xef, 0xdb, 0xb4, 0x3f, 0x0e, 0x6e, 0xbb, 0xdd,
  0xc8, 0xe8, 0xb0, 0xbf, 0x61, 0x8a, 0x98, 0xd3, 0xc5, 0xf1, 0xb5, 0xbf,
  0x48, 0x8a, 0x7e, 0x4c, 0x50, 0x82, 0xb0, 0x3f, 0x48, 0x82, 0xb7, 0x9a,
  0x12, 0x23, 0xb7, 0x3f, 0xb8, 0xef, 0x0b, 0x9f, 0x9b, 0x10, 0xb0, 0xbf,
  0xd7, 0xbf, 0xd6, 0x36, 0xb4, 0x77, 0xb8, 0xbf, 0xae, 0x36, 0x34, 0x4e,
  0x36, 0x22, 0xaf, 0x3f, 0x18, 0xab, 0xaa, 0x34, 0x53, 0xfb, 0xb9, 0x3f,
  0x9e, 0xc0, 0xa8, 0xe0, 0x49, 0x00, 0xae, 0xbf, 0x08, 0xfa, 0x31, 0xae,
  0x39, 0xc0, 0xbb, 0xbf, 0xbc, 0x1b, 0x66, 0xc5, 0x5f, 0xb0, 0xac, 0x3f,
  0x42, 0x88, 0x1e, 0xcb, 0x60, 0xe5, 0xbd, 0x3f, 0x5f, 0x3f, 0xa0, 0x29,
  0x71, 0x20, 0xab, 0xbf, 0xf3, 0x6e, 0x0e, 0x0a, 0x9f, 0x52, 0xc0, 0xbf,
  0x5a, 0x51, 0x35, 0xa8, 0xc0, 0x2f, 0xa9, 0x3f, 0x68, 0x98, 0x4b, 0xbc,
  0x1a, 0x41, 0xc2, 0x3f, 0x4c, 0x09, 0x6b, 0xd9, 0x67, 0x97, 0xa6, 0xbf,
  0x58, 0x0f, 0x6c, 0x61, 0xfe, 0x81, 0xc5, 0xbf, 0x1b, 0x5c, 0xe5, 0x74,
  0x60, 0x7f, 0xa2, 0x3f, 0x0f, 0xc9, 0xe3, 0xe1, 0x77, 0x05, 0xcf, 0x3f,
  0x32, 0xc1, 0x99, 0xa3, 0x9f, 0x5a, 0xb5, 0x3f, 0x6a, 0x85, 0x2d, 0xaa,
  0x69, 0xdf, 0x4d, 0x3f, 0x1b, 0x59, 0x53, 0x78, 0xf8, 0x59, 0xb5, 0xbf,
  0x2d, 0xab, 0x31, 0x39, 0xee, 0x68, 0x66, 0xbf, 0x49, 0x49, 0x67, 0x9a,
  0x02, 0x58, 0xb5, 0x3f, 0x66, 0xad, 0x26, 0x87, 0x10, 0xaf, 0x72, 0x3f,
  0x94, 0x5d, 0xc5, 0xf4, 0xbc, 0x54, 0xb5, 0xbf, 0x34, 0x42, 0x1d, 0xa6,
  0x1c, 0x2d, 0x7a, 0xbf, 0x97, 0x54, 0x11, 0xb7, 0x25, 0x50, 0xb5, 0x3f,
  0x7c, 0xb3, 0xc6, 0xff, 0x01, 0xd8, 0x80, 0x3f, 0x39, 0x15, 0xb4, 0x51,
  0x3a, 0x4a, 0xb5, 0xbf, 0x47, 0x67, 0xbd, 0x56, 0x9b, 0x9c, 0x84, 0xbf,
  0x37, 0xe8, 0x3f, 0x70, 0xf7, 0x42, 0xb5, 0x3f, 0x73, 0x2e, 0x83, 0x5d,
  0x17, 0x65, 0x88, 0x3f, 0x93, 0x67, 0x0c, 0xf2, 0x58, 0x3a, 0xb5, 0xbf,
  0xf1, 0x86, 0xe2, 0x54, 0x39, 0x32, 0x8c, 0xbf, 0x7a, 0x7e, 0xe5, 0xe0,
  0x59, 0x30, 0xb5, 0x3f, 0x8a, 0x04, 0xa2, 0x0a, 0x66, 0x02, 0x90, 0x3f,
  0x08, 0x39, 0x9e, 0x65, 0xf4, 0x24, 0xb5, 0xbf, 0xc8, 0x64, 0x9b, 0xc5,
  0xd1, 0xee, 0x91, 0xbf, 0xe4, 0xda, 0x4b, 0xba, 0x21, 0x18, 0xb5, 0x3f,
  0x67, 0x42, 0xc6, 0x2d, 0xcf, 0xde, 0x93, 0x3f, 0x9b, 0x3c, 0xdf, 0x19,
  0xda, 0x09, 0xb5, 0xbf, 0xef, 0x47, 0xe2, 0xdb, 0xd3, 0xd2, 0x95, 0xbf,
  0x33, 0x27, 0xc1, 0xac, 0x14, 0xfa, 0xb4, 0x3f, 0x8b, 0xe0, 0x92, 0xb6,
  0x5c, 0xcb, 0x97, 0x3f, 0x49, 0x7e, 0x01, 0x72, 0xc7, 0xe8, 0xb4, 0xbf,
  0xf8, 0x18, 0x7f, 0x1d, 0xef, 0xc8, 0x99, 0xbf, 0x6f, 0x79, 0x8f, 0x24,
  0xe7, 0xd5, 0xb4, 0x3f, 0x78, 0xce, 0x93, 0x3f, 0x1a, 0xcc, 0x9b, 0x3f,
  0x40, 0x9d, 0xd1, 0x1b, 0x67, 0xc1, 0xb4, 0xbf, 0x43, 0x54, 0xa9, 0xa5,
  0x78, 0xd5, 0x9d, 0xbf, 0xdd, 0xcd, 0xcc, 0x26, 0x39, 0xab, 0xb4, 0x3f,
  0x26, 0xfb, 0xf9, 0xfc, 0xb1, 0xe5, 0x9f, 0x3f, 0x3c, 0x5e, 0xd8, 0x60,
  0x4d, 0x93, 0xb4, 0xbf, 0x3a, 0x49, 0xd2, 0x97, 0xbe, 0xfe, 0xa0, 0xbf,
  0x9c, 0x42, 0x9e, 0xfe, 0x91, 0x79, 0xb4, 0x3f, 0xbd, 0x34, 0x8d, 0x6e,
  0xd1, 0x0e, 0xa2, 0x3f, 0xc9, 0x44, 0xd6, 0x11, 0xf3, 0x5d, 0xb4, 0xbf,
  0xec, 0xb3, 0x8e, 0x24, 0x80, 0x23, 0xa3, 0xbf, 0xfb, 0x6f, 0xc3, 0x41,
  0x5a, 0x40, 0xb4, 0x3f, 0xb2, 0xe7, 0x1f, 0x6f, 0x45, 0x3d, 0xa4, 0x3f,
  0x08, 0xcd, 0xf3, 0x75, 0xae, 0x20, 0xb4, 0xbf, 0x1c, 0x23, 0x9f, 0x34,
  0xaa, 0x5c, 0xa5, 0xbf, 0x11, 0xaa, 0x10, 0x70, 0xd3, 0xfe, 0xb3, 0x3f,
  0x9d, 0x97, 0xef, 0x1e, 0x48, 0x82, 0xa6, 0x3f, 0x56, 0x0a, 0xa1, 0x50,
  0xa9, 0xda, 0xb3, 0xbf, 0xbc, 0xe8, 0xb7, 0xc2, 0xcc, 0xae, 0xa7, 0xbf,
  0x5f, 0x83, 0x61, 0x01, 0x0c, 0xb4, 0xb3, 0x3f, 0x26, 0xb9, 0x1f, 0x86,
  0xfd, 0xe2, 0xa8, 0x3f, 0xba, 0x4d, 0x23, 0x7e, 0xd2, 0x8a, 0xb3, 0xbf,
  0x19, 0x5b, 0x9b, 0x80, 0xbc, 0x1f, 0xaa, 0xbf, 0x4c, 0x3d, 0xce, 0xf2,
  0xcd, 0x5e, 0xb3, 0x3f, 0xb9, 0x39, 0x6b, 0xa2, 0x0e, 0x66, 0xab, 0x3f,
  0x93, 0x6a, 0xdc, 0xa1, 0xc8, 0x2f, 0xb3, 0xbf, 0xee, 0xe9, 0xd4, 0x90,
  0x23, 0xb7, 0xac, 0xbf, 0xfe, 0xea, 0x00, 0x82, 0x84, 0xfd, 0xb2, 0x3f,
  0xdc, 0x7a, 0xa0, 0xd0, 0x5f, 0x14, 0xae, 0x3f, 0xd1, 0xa1, 0xf3, 0x7a,
  0xb9, 0xc7, 0xb2, 0xbf, 0x8b, 0x51, 0xe3, 0x1a, 0x6a, 0x7f, 0xaf, 0xbf,
  0x13, 0xf5, 0x77, 0x1f, 0x13, 0x8e, 0xb2, 0x3f, 0xa3, 0xdd, 0xc7, 0x8e,
  0x1e, 0x7d, 0xb0, 0x3f, 0xb1, 0x9c, 0xd4, 0xb3, 0x2d, 0x50, 0xb2, 0xbf,
  0x5a, 0x19, 0xd0, 0xc3, 0x9f, 0x43, 0xb1, 0xbf, 0xba, 0xca, 0x0f, 0x39,
  0x92, 0x0d, 0xb2, 0x3f, 0xd9, 0x41, 0x46, 0x9f, 0xb2, 0x14, 0xb2, 0x3f,
  0xa8, 0xc7, 0x1e, 0x11, 0xb1, 0xc5, 0xb1, 0xbf, 0xa9, 0xe4, 0xdd, 0x1e,
  0x2f, 0xf2, 0xb2, 0xbf, 0x2f, 0x97, 0x73, 0x95, 0xda, 0x77, 0xb1, 0x3f,
  0xad, 0xde, 0xef, 0x35, 0x6d, 0xde, 0xb3, 0x3f, 0x59, 0xb9, 0x85, 0x96,
  0x34, 0x23, 0xb1, 0xbf, 0x2f, 0xb1, 0x5d, 0x53, 0x77, 0xdc, 0xb4, 0xbf,
  0x53, 0xf4, 0x54, 0x0e, 0xab, 0xc6, 0xb0, 0x3f, 0x21, 0xe2, 0x22, 0x3b,
  0x58, 0xf0, 0xb5, 0x3f, 0x96, 0xc6, 0x83, 0x14, 0xd9, 0x60, 0xb0, 0xbf,
  0x48, 0xa9, 0x2a, 0xe6, 0x97, 0x1f, 0xb7, 0xbf, 0x30, 0x46, 0x5c, 0x86,
  0xc9, 0xdf, 0xaf, 0x3f, 0xac, 0x22, 0xc4, 0xc5, 0x0d, 0x72, 0xb8, 0x3f,
  0x94, 0x12, 0xd6, 0xb9, 0x87, 0xe2, 0xae, 0xbf, 0xe5, 0x6b, 0x3c, 0xa7,
  0x58, 0xf3, 0xb9, 0xbf, 0x18, 0xe6, 0xca, 0x6d, 0xa8, 0xc2, 0xad, 0x3f,
  0x73, 0x36, 0x01, 0xad, 0xb3, 0xb5, 0xbb, 0x3f, 0xfc, 0x3e, 0x9b, 0xf8,
  0x30, 0x75, 0xac, 0xbf, 0xd7, 0x6a, 0x85, 0x2f, 0xff, 0xd7, 0xbd, 0xbf,
  0x96, 0x75, 0xcd, 0xcd, 0x40, 0xe8, 0xaa, 0x3f, 0xed, 0x6e, 0x39, 0x72,
  0x41, 0x4a, 0xc0, 0x3f, 0x7b, 0x01, 0xd4, 0xf4, 0x5f, 0xfb, 0xa8, 0xbf,
  0x3e, 0x24, 0x88, 0x60, 0x9f, 0x36, 0xc2, 0xbf, 0xfa, 0x83, 0xa7, 0x1b,
  0x3e, 0x68, 0xa6, 0x3f, 0xec, 0x4d, 0x4f, 0x81, 0x61, 0x74, 0xc5, 0x3f,
  0x68, 0x6e, 0x3e, 0x51, 0x9d, 0x58, 0xa2, 0xbf, 0x12, 0xc5, 0xef, 0x67,
  0x19, 0xf0, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xda, 0x5c, 0xfc, 0x1e, 0xd5, 0x3c, 0xb5, 0xbf, 0xba, 0x1e, 0x26, 0xda,
  0x63, 0x64, 0x5d, 0xbf, 0xf2, 0x3a, 0x42, 0xa9, 0x8f, 0x3b, 0xb5, 0x3f,
  0xa9, 0xd1, 0x46, 0x15, 0x08, 0x67, 0x6d, 0x3f, 0x88, 0x48, 0x3a, 0x0e,
  0x04, 0x39, 0xb5, 0xbf, 0xba, 0xf9, 0x56, 0x55, 0x95, 0x10, 0x76, 0xbf,
  0x6d, 0xf8, 0x4b, 0xed, 0x30, 0x35, 0xb5, 0x3f, 0x88, 0x9b, 0x24, 0xee,
  0xa4, 0x71, 0x7d, 0x3f, 0x88, 0xcd, 0xf0, 0x31, 0x14, 0x30, 0xb5, 0xbf,
  0x02, 0x8d, 0xa0, 0x7e, 0x08, 0x6c, 0x82, 0xbf, 0xd7, 0xce, 0x45, 0x0f,
  0xab, 0x29, 0xb5, 0x3f, 0xfb, 0xab, 0x9c, 0xf2, 0x9f, 0x22, 0x86, 0x3f,
  0x35, 0x8f, 0x02, 0xfa, 0xf1, 0x21, 0xb5, 0xbf, 0x4b, 0x34, 0x66, 0x46,
  0x51, 0xdd, 0x89, 0xbf, 0x50, 0xd0, 0xb8, 0xa0, 0xe4, 0x18, 0xb5, 0x3f,
  0x2b, 0xbe, 0x5c, 0x69, 0xdb, 0x9c, 0x8d, 0x3f, 0xab, 0xc9, 0x36, 0xe2,
  0x7d, 0x0e, 0xb5, 0xbf, 0x5c, 0xdf, 0x9e, 0x8d, 0x02, 0xb1, 0x90, 0xbf,
  0x96, 0xd2, 0xdb, 0xc1, 0xb7, 0x02, 0xb5, 0x3f, 0x44, 0xc3, 0xa1, 0x30,
  0xcf, 0x96, 0x92, 0x3f, 0xbd, 0x30, 0xa3, 0x59, 0x8b, 0xf5, 0xb4, 0xbf,
  0x63, 0x49, 0xab, 0x11, 0x41, 0x80, 0x94, 0xbf, 0x60, 0x9e, 0x9a, 0xc9,
  0xf0, 0xe6, 0xb4, 0x3f, 0x14, 0x04, 0xf8, 0xfc, 0xcb, 0x6d, 0x96, 0x3f,
  0x21, 0x1b, 0x69, 0x24, 0xdf, 0xd6, 0xb4, 0xbf, 0xde, 0x60, 0x79, 0x1b,
  0xeb, 0x5f, 0x98, 0xbf, 0xa5, 0xfd, 0x75, 0x58, 0x4c, 0xc5, 0xb4, 0x3f,
  0x72, 0xcd, 0xeb, 0x1a, 0x22, 0x57, 0x9a, 0x3f, 0xda, 0xfc, 0x26, 0x15,
  0x2d, 0xb2, 0xb4, 0xbf, 0xe3, 0x99, 0x18, 0x81, 0xfe, 0x53, 0x9c, 0xbf,
  0x76, 0xb0, 0x8c, 0xab, 0x74, 0x9d, 0xb4, 0x3f, 0x22, 0xe4, 0x76, 0x33,
  0x19, 0x57, 0x9e, 0x3f, 0x19, 0x18, 0xae, 0xe9, 0x14, 0x87, 0xb4, 0xbf,
  0x3f, 0xfd, 0x44, 0x1f, 0x8c, 0x30, 0xa0, 0xbf, 0x4f, 0xbb, 0x72, 0xef,
  0xfd, 0x6e, 0xb4, 0x3f, 0xd6, 0xc4, 0x93, 0x75, 0x58, 0x39, 0xa1, 0x3f,
  0xa9, 0xca, 0xec, 0xfb, 0x1d, 0x55, 0xb4, 0xbf, 0x77, 0xe6, 0xb8, 0x19,
  0x55, 0x46, 0xa2, 0xbf, 0xd1, 0x18, 0x75, 0x31, 0x61, 0x39, 0xb4, 0x3f,
  0x45, 0xba, 0x09, 0xd7, 0xef, 0x57, 0xa3, 0x3f, 0x99, 0xff, 0xa3, 0x4e,
  0xb1, 0x1b, 0xb4, 0xbf, 0x95, 0x86, 0x49, 0x86, 0xa2, 0x6e, 0xa4, 0xbf,
  0xc8, 0x4e, 0xac, 0x59, 0xf5, 0xfb, 0xb3, 0x3f, 0x68, 0x08, 0xfa, 0x28,
  0xf5, 0x8a, 0xa5, 0x3f, 0x1f, 0x05, 0xed, 0x3a, 0x11, 0xda, 0xb3, 0xbf,
  0xd3, 0x89, 0x12, 0x79, 0x80, 0xad, 0xa6, 0xbf, 0x5f, 0xf0, 0xa3, 0x42,
  0xe5, 0xb5, 0xb3, 0x3f, 0xae, 0xbc, 0x0d, 0x0d, 0xf1, 0xd6, 0xa7, 0x3f,
  0xf4, 0x9f, 0x6f, 0x94, 0x4d, 0x8f, 0xb3, 0xbf, 0xb4, 0xbe, 0xd9, 0x3a,
  0x0b, 0x08, 0xa9, 0xbf, 0x1d, 0x2f, 0xa1, 0x71, 0x21, 0x66, 0xb3, 0x3f,
  0x8c, 0xb4, 0x08, 0xf3, 0xaf, 0x41, 0xaa, 0x3f, 0x4e, 0x4b, 0x0d, 0x59,
  0x32, 0x3a, 0xb3, 0xbf, 0x11, 0xc6, 0xa5, 0xe2, 0xe2, 0x84, 0xab, 0xbf,
  0x34, 0xd9, 0xcd, 0xef, 0x4a, 0x0b, 0xb3, 0x3f, 0x25, 0x26, 0x5a, 0x48,
  0xd2, 0xd2, 0xac, 0x3f, 0xa8, 0xfc, 0xc9, 0xa1, 0x2d, 0xd9, 0xb2, 0xbf,
  0x9e, 0xc6, 0xee, 0x15, 0xe1, 0x2c, 0xae, 0xbf, 0xb2, 0x1a, 0x31, 0xe2,
  0x92, 0xa3, 0xb2, 0x3f, 0xa4, 0x01, 0x81, 0x39, 0xb4, 0x94, 0xaf, 0x3f,
  0x6d, 0x01, 0x46, 0xea, 0x26, 0x6a, 0xb2, 0xbf, 0x07, 0xf7, 0x6e, 0x27,
  0x22, 0x86, 0xb0, 0xbf, 0x9f, 0x16, 0x17, 0xc6, 0x86, 0x2c, 0xb2, 0x3f,
  0x64, 0x81, 0xad, 0xcb, 0xfa, 0x4a, 0xb1, 0x3f, 0x21, 0x92, 0x0d, 0x68,
  0x3c, 0xea, 0xb1, 0xbf, 0x45, 0x76, 0xc9, 0x89, 0x5c, 0x1a, 0xb2, 0xbf,
  0x9b, 0x91, 0x65, 0x58, 0xb9, 0xa2, 0xb1, 0x3f, 0x4d, 0xf7, 0x15, 0x9e,
  0x1d, 0xf6, 0xb2, 0x3f, 0x23, 0xac, 0x57, 0x5b, 0x4f, 0x55, 0xb1, 0xbf,
  0x3b, 0x90, 0xee, 0xcf, 0x93, 0xe0, 0xb3, 0xbf, 0x17, 0x76, 0xbe, 0x06,
  0x26, 0x01, 0xb1, 0x3f, 0x0f, 0x01, 0xd7, 0xce, 0xc6, 0xdc, 0xb4, 0x3f,
  0x65, 0x2d, 0xce, 0x94, 0x2b, 0xa5, 0xb0, 0xbf, 0xbf, 0xd3, 0xea, 0xcd,
  0xbd, 0xee, 0xb5, 0xbf, 0xb8, 0x55, 0xa8, 0x08, 0xfe, 0x3f, 0xb0, 0x3f,
  0x0b, 0x83, 0x1d, 0x01, 0xfc, 0x1b, 0xb7, 0x3f, 0x7a, 0x62, 0x28, 0xbe,
  0x8e, 0x9f, 0xaf, 0xbf, 0x11, 0x70, 0x7e, 0x3c, 0x52, 0x6c, 0xb8, 0xbf,
  0x3c, 0x3e, 0x40, 0x62, 0x05, 0xa4, 0xae, 0x3f, 0xbd, 0x05, 0x8a, 0xb5,
  0x55, 0xeb, 0xb9, 0x3f, 0xc9, 0xf2, 0x0b, 0xef, 0x2a, 0x86, 0xad, 0xbf,
  0xe5, 0x00, 0xb4, 0xd2, 0x32, 0xab, 0xbb, 0xbf, 0x06, 0x91, 0x7d, 0xce,
  0x1b, 0x3b, 0xac, 0x3f, 0x16, 0xb9, 0x1b, 0x7e, 0xb1, 0xca, 0xbd, 0x3f,
  0x65, 0x89, 0x5f, 0xff, 0x1c, 0xb1, 0xaa, 0xbf, 0x66, 0x77, 0x0e, 0x25,
  0xf6, 0x41, 0xc0, 0xbf, 0x88, 0xe6, 0x78, 0xa2, 0xfa, 0xc7, 0xa8, 0x3f,
  0xb9, 0x53, 0x03, 0x55, 0x40, 0x2c, 0xc2, 0x3f, 0x54, 0x0d, 0xbd, 0x9e,
  0xf7, 0x39, 0xa6, 0xbf, 0x7c, 0x90, 0x77, 0xc4, 0xee, 0x66, 0xc5, 0xbf,
  0xfc, 0x98, 0x28, 0xaa, 0x95, 0x32, 0xa2, 0x3f, 0xc4, 0xd9, 0x88, 0xb9,
  0x03, 0xdb, 0xce, 0x3f, 0xef, 0x2d, 0xbe, 0xfa, 0xd5, 0x1f, 0xb5, 0xbf,
  0xe7, 0xb4, 0xea, 0xac, 0x58, 0xeb, 0x4c, 0xbf, 0x29, 0x2f, 0x98, 0x9b,
  0x37, 0x1f, 0xb5, 0x3f, 0x53, 0xad, 0x23, 0xe4, 0xc7, 0xb1, 0x65, 0x3f,
  0xdd, 0x4f, 0x98, 0x2a, 0x5c, 0x1d, 0xb5, 0xbf, 0x27, 0xa9, 0xe9, 0xd0,
  0x45, 0x16, 0x72, 0xbf, 0xfa, 0x2b, 0x69, 0xac, 0x42, 0x1a, 0xb5, 0x3f,
  0xf4, 0xa1, 0xe4, 0xd2, 0xd9, 0x56, 0x79, 0x3f, 0x8a, 0xa2, 0xe7, 0x7b,
  0xe9, 0x15, 0xb5, 0xbf, 0xc0, 0xca, 0xd7, 0xe9, 0xf6, 0x4d, 0x80, 0xbf,
  0xf0, 0xe0, 0xb8, 0x46, 0x4e, 0x10, 0xb5, 0x3f, 0xdb, 0xa3, 0x7d, 0x33,
  0x6b, 0xf3, 0x83, 0x3f, 0xf1, 0x05, 0x6d, 0x08, 0x6e, 0x09, 0xb5, 0xbf,
  0x33, 0x22, 0x8d, 0x77, 0x78, 0x9c, 0x87, 0xbf, 0x18, 0xb6, 0x17, 0x04,
  0x45, 0x01, 0xb5, 0x3f, 0xd6, 0x27, 0xd1, 0xea, 0xd2, 0x49, 0x8b, 0x3f,
  0xd5, 0x49, 0x40, 0xbc, 0xce, 0xf7, 0xb4, 0xbf, 0x8b, 0xe4, 0xc2, 0x77,
  0x35, 0xfc, 0x8e, 0xbf, 0xf1, 0x8b, 0x02, 0xe9, 0x05, 0xed, 0xb4, 0x3f,
  0x05, 0x87, 0xd7, 0x85, 0x31, 0x5a, 0x91, 0x3f, 0x3d, 0xfb, 0x2e, 0x6c,
  0xe4, 0xe0, 0xb4, 0xbf, 0x6c, 0x68, 0x90, 0x02, 0x94, 0x39, 0x93, 0xbf,
  0xfb, 0xc7, 0x2d, 0x43, 0x63, 0xd3, 0xb4, 0x3f, 0xdb, 0x6f, 0x64, 0xe5,
  0xad, 0x1c, 0x95, 0x3f, 0xcb, 0xd7, 0x59, 0x76, 0x7a, 0xc4, 0xb4, 0xbf,
  0xaf, 0x32, 0xb3, 0x49, 0xf1, 0x03, 0x97, 0xbf, 0x5e, 0x5c, 0x78, 0x05,
  0x21, 0xb4, 0xb4, 0x3f, 0xe5, 0x8f, 0x6f, 0xb4, 0xd7, 0xef, 0x98, 0x3f,
  0x9d, 0x31, 0xdd, 0xd0, 0x4c, 0xa2, 0xb4, 0xbf, 0x8b, 0xaf, 0x65, 0x39,
  0xe3, 0xe0, 0x9a, 0xbf, 0x48, 0x43, 0xb3, 0x7e, 0xf2, 0x8e, 0xb4, 0x3f,
  0x01, 0xd5, 0xb0, 0xcb, 0x9f, 0xd7, 0x9c, 0x3f, 0x70, 0x57, 0xc1, 0x5b,
  0x05, 0x7a, 0xb4, 0xbf, 0xbb, 0x5b, 0x87, 0xc2, 0xa4, 0xd4, 0x9e, 0xbf,
  0xb2, 0x0c, 0xdd, 0x36, 0x77, 0x63, 0xb4, 0x3f, 0x88, 0x90, 0xd6, 0x4e,
  0x4b, 0x6c, 0xa0, 0x3f, 0xeb, 0x52, 0x0d, 0x36, 0x38, 0x4b, 0xb4, 0xbf,
  0x39, 0x59, 0xd3, 0x8b, 0x14, 0x72, 0xa1, 0xbf, 0x51, 0x09, 0x20, 0xa4,
  0x36, 0x31, 0xb4, 0x3f, 0x92, 0x71, 0xb3, 0xcb, 0x10, 0x7c, 0xa2, 0x3f,
  0xe3, 0x8c, 0x27, 0xb5, 0x5e, 0x15, 0xb4, 0xbf, 0x29, 0x2c, 0xf7, 0x0b,
  0xad, 0x8a, 0xa3, 0xbf, 0x4d, 0x1f, 0xef, 0x3f, 0x9a, 0xf7, 0xb3, 0x3f,
  0xaf, 0xe8, 0x4b, 0x51, 0x62, 0x9e, 0xa4, 0x3f, 0x99, 0x38, 0xf0, 0x69,
  0xd0, 0xd7, 0xb3, 0xbf, 0x01, 0xd9, 0x92, 0xc0, 0xb7, 0xb7, 0xa5, 0xbf,
  0x5f, 0xf0, 0xa3, 0x42, 0xe5, 0xb5, 0xb3, 0x3f, 0x48, 0xcd, 0xf2, 0x2b,
  0x45, 0xd7, 0xa6, 0x3f, 0xc3, 0xf7, 0x22, 0x4a, 0xb9, 0x91, 0xb3, 0xbf,
  0x84, 0xbf, 0xc9, 0x33, 0xb6, 0xfd, 0xa7, 0xbf, 0x50, 0x85, 0xcd, 0xdd,
  0x28, 0x6b, 0xb3, 0x3f, 0x2c, 0x81, 0xe5, 0x25, 0xce, 0x2b, 0xa9, 0x3f,
  0xe5, 0x32, 0x0a, 0x84, 0x0b, 0x42, 0xb3, 0xbf, 0xd9, 0x12, 0x32, 0xd4,
  0x6c, 0x62, 0xaa, 0xbf, 0x30, 0x87, 0xde, 0x0d, 0x33, 0x16, 0xb3, 0x3f,
  0x9d, 0xbc, 0x00, 0xb1, 0x94, 0xa2, 0xab, 0x3f, 0x47, 0xa8, 0xec, 0x81,
  0x6a, 0xe7, 0xb2, 0xbf, 0x4d, 0xc1, 0x3a, 0x9d, 0x72, 0xed, 0xac, 0xbf,
  0xf5, 0xb3, 0xcf, 0xbf, 0x74, 0xb5, 0xb2, 0x3f, 0xb7, 0x53, 0x10, 0x01,
  0x68, 0x44, 0xae, 0x3f, 0x1f, 0xef, 0x34, 0xc4, 0x0a, 0x80, 0xb2, 0xbf,
  0xe2, 0xdd, 0xc9, 0x09, 0x18, 0xa9, 0xaf, 0xbf, 0x67, 0x00, 0x55, 0x6c,
  0xd9, 0x46, 0xb2, 0x3f, 0xf7, 0xeb, 0x17, 0xa6, 0xbc, 0x8e, 0xb0, 0x3f,
  0x54, 0xd0, 0xce, 0x88, 0x7e, 0x09, 0xb2, 0xbf, 0x19, 0xab, 0x32, 0xd4,
  0xf6, 0x51, 0xb1, 0xbf, 0xd4, 0x00, 0x62, 0xf9, 0x84, 0xc7, 0xb1, 0x3f,
  0xb5, 0xdd, 0x2e, 0xa4, 0xb1, 0x1f, 0xb2, 0x3f, 0x8d, 0x31, 0x79, 0x67,
  0x5f, 0x80, 0xb1, 0xbf, 0xf0, 0x76, 0x49, 0x99, 0xc1, 0xf9, 0xb2, 0xbf,
  0x97, 0x29, 0xa4, 0xfb, 0x60, 0x33, 0xb1, 0x3f, 0x4a, 0x08, 0xc8, 0x58,
  0x7a, 0xe2, 0xb3, 0x3f, 0x14, 0x28, 0xef, 0x08, 0xb3, 0xdf, 0xb0, 0xbf,
  0x86, 0xe9, 0xf4, 0xde, 0xe0, 0xdc, 0xb4, 0xbf, 0x46, 0x7c, 0x33, 0xff,
  0x45, 0x84, 0xb0, 0x3f, 0x64, 0x43, 0x5e, 0xdd, 0xf8, 0xec, 0xb5, 0x3f,
  0xe7, 0x75, 0x39, 0xbf, 0xba, 0x1f, 0xb0, 0xbf, 0x2a, 0xd3, 0xfb, 0xd6,
  0x40, 0x18, 0xb7, 0xbf, 0xb2, 0x04, 0xc6, 0x2b, 0x7e, 0x60, 0xaf, 0x3f,
  0xc6, 0x43, 0xb4, 0x1d, 0x83, 0x66, 0xb8, 0x3f, 0xce, 0xb3, 0x22, 0xb2,
  0xa6, 0x66, 0xae, 0xbf, 0x53, 0x59, 0xad, 0x75, 0x4b, 0xe3, 0xb9, 0xbf,
  0xc4, 0x8f, 0x72, 0x00, 0xc9, 0x4a, 0xad, 0x3f, 0x99, 0xc7, 0x54, 0xc3,
  0xb7, 0xa0, 0xbb, 0x3f, 0xf1, 0x0a, 0xbe, 0x24, 0x18, 0x02, 0xac, 0xbf,
  0xe2, 0x11, 0xc5, 0xe0, 0x77, 0xbd, 0xbd, 0xbf, 0xde, 0xe2, 0x8d, 0xf3,
  0xfd, 0x7a, 0xaa, 0x3f, 0x8d, 0xe7, 0x0c, 0xf4, 0xbc, 0x39, 0xc0, 0x3f,
  0x73, 0x79, 0xca, 0x5d, 0x89, 0x95, 0xa8, 0xbf, 0xfb, 0x56, 0x86, 0x1c,
  0xfd, 0x21, 0xc2, 0xbf, 0x46, 0x01, 0x5e, 0xbc, 0x8d, 0x0c, 0xa6, 0x3f,
  0x91, 0x75, 0xdd, 0x45, 0xa5, 0x59, 0xc5, 0x3f, 0x8c, 0xd7, 0xcf, 0xfd,
  0x43, 0x0d, 0xa2, 0xbf, 0x2e, 0x93, 0x26, 0x1d, 0x35, 0xc6, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x70, 0x87, 0xa2, 0x6d,
  0xfe, 0x02, 0xb5, 0x3f, 0x63, 0xcf, 0x8b, 0x3f, 0xc0, 0x76, 0x5c, 0x3f,
  0xcf, 0x78, 0xc2, 0xeb, 0xc9, 0x01, 0xb5, 0xbf, 0x90, 0xd0, 0xb1, 0xa9,
  0x33, 0x79, 0x6c, 0xbf, 0x19, 0x31, 0x8f, 0x48, 0x60, 0xff, 0xb4, 0x3f,
  0x5b, 0xba, 0x03, 0xc7, 0xf8, 0x5d, 0x75, 0x3f, 0xd3, 0x2c, 0xe1, 0x43,
  0xc0, 0xfb, 0xb4, 0xbf, 0x42, 0xf9, 0x09, 0xeb, 0x0b, 0x83, 0x7c, 0xbf,
  0x8e, 0x9e, 0x54, 0xfa, 0xe7, 0xf6, 0xb4, 0x3f, 0xff, 0x05, 0x43, 0xd4,
  0x8b, 0xd6, 0x81, 0x3f, 0xb5, 0x68, 0x6f, 0xe1, 0xd4, 0xf0, 0xb4, 0xbf,
  0x52, 0xc8, 0x2c, 0xda, 0xb3, 0x6e, 0x85, 0xbf, 0x3b, 0x96, 0x63, 0xc2,
  0x83, 0xe9, 0xb4, 0x3f, 0xc7, 0xb9, 0x2c, 0x8b, 0xa8, 0x0a, 0x89, 0x3f,
  0x7a, 0x42, 0x56, 0xb3, 0xf0, 0xe0, 0xb4, 0xbf, 0x75, 0xe9, 0x43, 0x29,
  0x1a, 0xab, 0x8c, 0xbf, 0x3f, 0x78, 0x0b, 0x0f, 0x17, 0xd7, 0xb4, 0x3f,
  0xb1, 0x3b, 0xc4, 0xef, 0x5f, 0x28, 0x90, 0x3f, 0xfc, 0x20, 0xcf, 0x6a,
  0xf1, 0xcb, 0xb4, 0xbf, 0x4f, 0xf8, 0x62, 0x84, 0x2c, 0xfe, 0x91, 0xbf,
  0x64, 0x57, 0x69, 0x8a, 0x79, 0xbf, 0xb4, 0x3f, 0xdb, 0x94, 0xe9, 0x4b,
  0x57, 0xd7, 0x93, 0x3f, 0x4c, 0xf1, 0xe0, 0x51, 0xa8, 0xb1, 0xb4, 0xbf,
  0xaa, 0x24, 0x5e, 0x54, 0x4a, 0xb4, 0x95, 0xbf, 0xe5, 0x61, 0xc1, 0xb4,
  0x75, 0xa2, 0xb4, 0x3f, 0x84, 0x27, 0x98, 0x21, 0x76, 0x95, 0x97, 0x3f,
  0xfa, 0x92, 0x88, 0xa2, 0xd8, 0x91, 0xb4, 0xbf, 0xff, 0xbd, 0x24, 0xac,
  0x52, 0x7b, 0x99, 0xbf, 0x51, 0x3c, 0xcd, 0xef, 0xc6, 0x7f, 0xb4, 0x3f,
  0x35, 0xb2, 0xef, 0x83, 0x60, 0x66, 0x9b, 0x3f, 0x4d, 0x92, 0x95, 0x3b,
  0x35, 0x6c, 0xb4, 0xbf, 0x3a, 0xd7, 0x1b, 0x1e, 0x2a, 0x57, 0x9d, 0xbf,
  0x56, 0x92, 0x37, 0xd0, 0x16, 0x57, 0xb4, 0x3f, 0x6a, 0xec, 0x24, 0x57,
  0x45, 0x4e, 0x9f, 0x3f, 0x4b, 0x03, 0xf6, 0x7e, 0x5d, 0x40, 0xb4, 0xbf,
  0xb5, 0xea, 0x46, 0x9a, 0x2a, 0xa6, 0xa0, 0xbf, 0x7d, 0x28, 0x5d, 0x75,
  0xf9, 0x27, 0xb4, 0x3f, 0xf9, 0x17, 0x13, 0xfa, 0x05, 0xa9, 0xa1, 0x3f,
  0x4d, 0x14, 0x25, 0x0b, 0xd9, 0x0d, 0xb4, 0xbf, 0x99, 0x80, 0x47, 0xbd,
  0x16, 0xb0, 0xa2, 0xbf, 0xe4, 0x53, 0x11, 0x87, 0xe8, 0xf1, 0xb3, 0x3f,
  0xb6, 0x47, 0xb0, 0x1b, 0xc9, 0xbb, 0xa3, 0x3f, 0xa5, 0xa5, 0xe0, 0xd8,
  0x11, 0xd4, 0xb3, 0xbf, 0x74, 0xee, 0xc8, 0x4d, 0x95, 0xcc, 0xa4, 0xbf,
  0x19, 0xb0, 0xdb, 0x45, 0x3c, 0xb4, 0xb3, 0x3f, 0x98, 0xb5, 0x8a, 0xa3,
  0x01, 0xe3, 0xa5, 0x3f, 0xf1, 0x38, 0xe4, 0x04, 0x4c, 0x92, 0xb3, 0xbf,
  0x7e, 0x26, 0xeb, 0x0e, 0xa5, 0xff, 0xa6, 0xbf, 0x25, 0x8f, 0xff, 0xc5,
  0x21, 0x6e, 0xb3, 0x3f, 0x56, 0x82, 0xc4, 0x41, 0x2a, 0x23, 0xa8, 0x3f,
  0x13, 0x4e, 0x20, 0x20, 0x9a, 0x47, 0xb3, 0xbf, 0x2a, 0x1b, 0x6c, 0x89,
  0x53, 0x4e, 0xa9, 0xbf, 0x71, 0xb3, 0x4c, 0xde, 0x8c, 0x1e, 0xb3, 0x3f,
  0x9d, 0x07, 0xf6, 0xa0, 0xff, 0x81, 0xaa, 0x3f, 0xd4, 0x3c, 0xf7, 0x22,
  0xcc, 0xf2, 0xb2, 0xbf, 0x29, 0xa2, 0x09, 0xc8, 0x2f, 0xbf, 0xab, 0xbf,
  0xaa, 0xaa, 0x2e, 0x55, 0x23, 0xc4, 0xb2, 0x3f, 0x13, 0x47, 0x42, 0x8a,
  0x0f, 0x07, 0xad, 0x3f, 0x72, 0xf4, 0xc1, 0xc6, 0x55, 0x92, 0xb2, 0xbf,
  0x72, 0xec, 0x32, 0xcf, 0xfe, 0x5a, 0xae, 0xbf, 0xad, 0x0d, 0xe7, 0xfb,
  0x1c, 0x5d, 0xb2, 0x3f, 0x90, 0x20, 0x05, 0x0d, 0x9f, 0xbc, 0xaf, 0x3f,
  0x3a, 0x69, 0x4c, 0x73, 0x26, 0x24, 0xb2, 0xbf, 0x95, 0x0a, 0x16, 0x6e,
  0xf2, 0x96, 0xb0, 0xbf, 0xf7, 0xac, 0xf9, 0xbe, 0x10, 0xe7, 0xb1, 0x3f,
  0x0f, 0x8b, 0xc9, 0xe3, 0x97, 0x58, 0xb1, 0x3f, 0x1a, 0xaf, 0x0e, 0xa8,
  0x67, 0xa5, 0xb1, 0xbf, 0x7c, 0xfb, 0x1c, 0x98, 0xb5, 0x24, 0xb2, 0xbf,
  0xbe, 0x30, 0x2b, 0xf4, 0x9e, 0x5e, 0xb1, 0x3f, 0x5e, 0x14, 0x39, 0x5d,
  0x1e, 0xfd, 0xb2, 0x3f, 0x0f, 0x72, 0xf0, 0x29, 0x0b, 0x12, 0xb1, 0xbf,
  0xe9, 0x34, 0xe2, 0xbf, 0x23, 0xe4, 0xb3, 0xbf, 0x01, 0x76, 0xa2, 0x51,
  0xd7, 0xbe, 0xb0, 0x3f, 0x7f, 0x78, 0xec, 0x14, 0xc8, 0xdc, 0xb4, 0x3f,
  0x90, 0x1e, 0x7a, 0x06, 0xf6, 0x63, 0xb0, 0xbf, 0xd9, 0xfd, 0x34, 0x9b,
  0x0b, 0xeb, 0xb5, 0xbf, 0x4b, 0x7d, 0x71, 0xf9, 0x0a, 0x00, 0xb0, 0x3f,
  0x37, 0x5c, 0x1e, 0x38, 0x68, 0x14, 0xb7, 0x3f, 0x4f, 0x8d, 0xf7, 0x6a,
  0x8f, 0x22, 0xaf, 0xbf, 0x0f, 0x91, 0xb8, 0xd5, 0xa1, 0x60, 0xb8, 0xbf,
  0xc4, 0x1d, 0xcb, 0x68, 0x63, 0x2a, 0xae, 0x3f, 0x6c, 0xaa, 0x3b, 0xec,
  0x3a, 0xdb, 0xb9, 0x3f, 0xbb, 0xad, 0x38, 0x91, 0x7a, 0x10, 0xad, 0xbf,
  0x14, 0x88, 0x70, 0x16, 0x43, 0x96, 0xbb, 0xbf, 0x5e, 0xb9, 0x24, 0x2a,
  0x1e, 0xca, 0xab, 0x3f, 0x45, 0x96, 0x38, 0x7a, 0x52, 0xb0, 0xbd, 0x3f,
  0x20, 0xaf, 0xa0, 0x2d, 0xdc, 0x45, 0xaa, 0xbf, 0x8c, 0xa6, 0x01, 0xb0,
  0x95, 0x31, 0xc0, 0xbf, 0x58, 0xf7, 0x28, 0x1d, 0x05, 0x64, 0xa8, 0x3f,
  0xad, 0x59, 0x75, 0x3c, 0xd5, 0x17, 0xc2, 0x3f, 0x70, 0xf7, 0x70, 0x11,
  0xfa, 0xdf, 0xa5, 0xbf, 0xd8, 0xb2, 0x4c, 0x27, 0x84, 0x4c, 0xc5, 0xbf,
  0x19, 0xea, 0x3f, 0x02, 0xa3, 0xe8, 0xa1, 0x3f, 0xf8, 0x5b, 0x33, 0xe8,
  0xab, 0xb1, 0xce, 0x3f, 0x8d, 0x2a, 0x56, 0xa9, 0xe7, 0xe6, 0xb4, 0x3f,
  0x40, 0x5f, 0x83, 0xe7, 0xfd, 0x03, 0x4c, 0x3f, 0xd8, 0x2e, 0xd0, 0x73,
  0x51, 0xe6, 0xb4, 0xbf, 0x91, 0x76, 0x90, 0x92, 0x2c, 0x04, 0x65, 0xbf,
  0xae, 0x61, 0x48, 0x87, 0x8e, 0xe4, 0xb4, 0x3f, 0x3e, 0x6f, 0x79, 0xe1,
  0x72, 0x85, 0x71, 0x3f, 0x37, 0x92, 0x47, 0xff, 0x9d, 0xe1, 0xb4, 0xbf,
  0xaa, 0x9c, 0x36, 0xff, 0xc6, 0x8b, 0x78, 0xbf, 0x89, 0xc6, 0x11, 0x5d,
  0x7e, 0xdd, 0xb4, 0x3f, 0x77, 0xb7, 0x49, 0x51, 0x48, 0x96, 0x7f, 0x3f,
  0xe9, 0x47, 0xad, 0x84, 0x2d, 0xd8, 0xb4, 0xbf, 0x80, 0x86, 0xbd, 0x3f,
  0x19, 0x53, 0x83, 0xbf, 0xd2, 0x18, 0xa7, 0xb8, 0xa8, 0xd1, 0xb4, 0x3f,
  0xf1, 0xee, 0x18, 0x82, 0x64, 0xde, 0x86, 0x3f, 0x6e, 0xf7, 0x81, 0x94,
  0xec, 0xc9, 0xb4, 0xbf, 0x05, 0x5a, 0x7e, 0x91, 0xac, 0x6d, 0x8a, 0xbf,
  0xc5, 0xb1, 0xb6, 0x05, 0xf5, 0xc0, 0xb4, 0x3f, 0x62, 0x68, 0xfc, 0x01,
  0x9e, 0x01, 0x8e, 0x3f, 0x11, 0x68, 0x25, 0x43, 0xbd, 0xb6, 0xb4, 0xbf,
  0x22, 0xcb, 0x45, 0x3f, 0x76, 0xcd, 0x90, 0xbf, 0x77, 0x24, 0xcf, 0xc2,
  0x3f, 0xab, 0xb4, 0x3f, 0xd3, 0x9c, 0xe3, 0x04, 0x2a, 0x9d, 0x92, 0x3f,
  0xa1, 0xa0, 0xa5, 0x2d, 0x76, 0x9e, 0xb4, 0xbf, 0xf2, 0x00, 0x5d, 0x30,
  0x4d, 0x70, 0x94, 0xbf, 0x5d, 0xc7, 0x33, 0x51, 0x59, 0x90, 0xb4, 0x3f,
  0xf4, 0xc4, 0x63, 0x43, 0x48, 0x47, 0x96, 0x3f, 0xee, 0x02, 0xd4, 0x0e,
  0xe1, 0x80, 0xb4, 0xbf, 0x9e, 0x04, 0x87, 0x41, 0x8a, 0x22, 0x98, 0xbf,
  0x09, 0x1e, 0x19, 0x48, 0x04, 0x70, 0xb4, 0x3f, 0x00, 0xcc, 0xa1, 0xac,
  0x89, 0x02, 0x9a, 0x3f, 0xae, 0xa1, 0xfa, 0xc7, 0xb8, 0x5d, 0xb4, 0xbf,
  0x45, 0xc6, 0x14, 0xa5, 0xc5, 0xe7, 0x9b, 0xbf, 0xc3, 0x2e, 0x3d, 0x28,
  0xf3, 0x49, 0xb4, 0x3f, 0xc7, 0xdf, 0x2a, 0x35, 0xc7, 0xd2, 0x9d, 0x3f,
  0x7e, 0x0c, 0x71, 0xb2, 0xa6, 0x34, 0xb4, 0xbf, 0x15, 0x8e, 0xb7, 0xd0,
  0x22, 0xc4, 0x9f, 0xbf, 0x81, 0x4e, 0xbb, 0x3b, 0xc5, 0x1d, 0xb4, 0x3f,
  0xa3, 0x60, 0x12, 0x0a, 0x3d, 0xde, 0xa0, 0x3f, 0x2c, 0x4b, 0x6e, 0xfa,
  0x3e, 0x05, 0xb4, 0xbf, 0x77, 0x6a, 0x76, 0xe8, 0x3e, 0xde, 0xa1, 0xbf,
  0x2d, 0x8f, 0x39, 0x54, 0x02, 0xeb, 0xb3, 0x3f, 0x7a, 0x75, 0x8b, 0x3c,
  0x78, 0xe2, 0xa2, 0x3f, 0x35, 0xf0, 0x6b, 0xa3, 0xfb, 0xce, 0xb3, 0xbf,
  0x92, 0x73, 0x01, 0x80, 0x54, 0xeb, 0xa3, 0xbf, 0x64, 0x2e, 0x5e, 0xf1,
  0x14, 0xb1, 0xb3, 0x3f, 0xeb, 0xea, 0x85, 0x26, 0x4b, 0xf9, 0xa4, 0x3f,
  0x16, 0xec, 0x99, 0xa3, 0x35, 0x91, 0xb3, 0xbf, 0x04, 0x1f, 0x6a, 0xb2,
  0xe1, 0x0c, 0xa6, 0xbf, 0xc7, 0xb5, 0xa4, 0x18, 0x42, 0x6f, 0xb3, 0x3f,
  0x47, 0x39, 0x9f, 0x3c, 0xae, 0x26, 0xa7, 0x3f, 0xa6, 0xe3, 0x71, 0x30,
  0x1b, 0x4b, 0xb3, 0xbf, 0x41, 0xb5, 0xa7, 0x8f, 0x5a, 0x47, 0xa8, 0xbf,
  0x84, 0x10, 0x4a, 0xbb, 0x9d, 0x24, 0xb3, 0x3f, 0x07, 0x51, 0x9f, 0xff,
  0xa7, 0x6f, 0xa9, 0x3f, 0x09, 0x59, 0x53, 0xc8, 0xa1, 0xfb, 0xb2, 0xbf,
  0xf7, 0xa2, 0x2a, 0x38, 0x74, 0xa0, 0xaa, 0xbf, 0xbc, 0xbb, 0xa2, 0xca,
  0xf9, 0xcf, 0xb2, 0x3f, 0x6e, 0x24, 0xf3, 0x4d, 0xbf, 0xda, 0xab, 0x3f,
  0xe0, 0xe0, 0x94, 0x88, 0x71, 0xa1, 0xb2, 0xbf, 0x2e, 0x1b, 0x55, 0x7f,
  0xb3, 0x1f, 0xad, 0xbf, 0x5e, 0x40, 0xad, 0xc4, 0xcc, 0x6f, 0xb2, 0x3f,
  0x85, 0xd1, 0xdd, 0x3b, 0xaf, 0x70, 0xae, 0x3f, 0xe4, 0x4d, 0xba, 0x88,
  0xc5, 0x3a, 0xb2, 0xbf, 0x65, 0xc6, 0xe7, 0x4b, 0x52, 0xcf, 0xaf, 0xbf,
  0x3b, 0x0d, 0x6a, 0xf2, 0x09, 0x02, 0xb2, 0x3f, 0xdc, 0xd5, 0xea, 0xaa,
  0xc7, 0x9e, 0xb0, 0x3f, 0x18, 0x84, 0x14, 0x52, 0x39, 0xc5, 0xb1, 0xbf,
  0xd8, 0x29, 0x72, 0xcd, 0xe1, 0x5e, 0xb1, 0xbf, 0x1a, 0x9a, 0x59, 0x56,
  0xe0, 0x83, 0xb1, 0x3f, 0x4d, 0x49, 0x2c, 0xe0, 0x6b, 0x29, 0xb2, 0x3f,
  0x43, 0x0d, 0x33, 0xdc, 0x73, 0x3d, 0xb1, 0xbf, 0xee, 0x05, 0xeb, 0x0b,
  0x37, 0x00, 0xb3, 0xbf, 0xc1, 0x5c, 0x36, 0xc2, 0x49, 0xf1, 0xb0, 0x3f,
  0x27, 0xc0, 0x37, 0xce, 0x92, 0xe5, 0xb3, 0x3f, 0x10, 0x24, 0x1b, 0xbe,
  0x8e, 0x9e, 0xb0, 0xbf, 0x27, 0xcd, 0xd6, 0xdf, 0x7e, 0xdc, 0xb4, 0xbf,
  0x38, 0xb5, 0x7b, 0x8c, 0x37, 0x44, 0xb0, 0x3f, 0x5d, 0x89, 0x5f, 0x1b,
  0xf8, 0xe8, 0xb5, 0x3f, 0x55, 0xe4, 0xdc, 0x42, 0xd5, 0xc1, 0xaf, 0xbf,
  0x7c, 0xe7, 0x76, 0xdb, 0x73, 0x10, 0xb7, 0xbf, 0x2b, 0x4a, 0xe1, 0x68,
  0xba, 0xe5, 0xae, 0x3f, 0xb6, 0x51, 0xeb, 0xbb, 0xaf, 0x5a, 0xb8, 0x3f,
  0xbe, 0x25, 0x11, 0x96, 0x33, 0xef, 0xad, 0xbf, 0xf6, 0xcc, 0x69, 0x0d,
  0x25, 0xd3, 0xb9, 0xbf, 0xc0, 0x9d, 0xc2, 0xdf, 0x37, 0xd7, 0xac, 0x3f,
  0x37, 0x7b, 0xf4, 0x57, 0xd5, 0x8b, 0xbb, 0x3f, 0xed, 0x25, 0x9c, 0x5a,
  0x26, 0x93, 0xab, 0xbf, 0xca, 0xcf, 0x94, 0x66, 0x41, 0xa3, 0xbd, 0xbf,
  0x36, 0xec, 0x1c, 0x7b, 0xb0, 0x11, 0xaa, 0x3f, 0xb7, 0x7a, 0x29, 0x29,
  0x80, 0x29, 0xc0, 0x3f, 0x37, 0x7f, 0x0c, 0x1d, 0x67, 0x33, 0xa8, 0xbf,
  0x38, 0x4e, 0xc5, 0x3c, 0xc8, 0x0d, 0xc2, 0xbf, 0xf6, 0x78, 0xbd, 0x7a,
  0x36, 0xb4, 0xa5, 0x3f, 0x00, 0x55, 0x22, 0x91, 0x8a, 0x3f, 0xc5, 0x3f,
  0xf9, 0xc7, 0x9d, 0xa2, 0xad, 0xc4, 0xa1, 0xbf, 0xd7, 0xdb, 0x64, 0x7e,
  0x66, 0x9d, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xb1, 0x80, 0xd3, 0x71, 0xf6, 0xca, 0xb4, 0xbf, 0x76, 0x0c, 0xbb, 0xfa,
  0x5c, 0x95, 0x5b, 0xbf, 0x25, 0x69, 0xc7, 0xad, 0xd1, 0xc9, 0xb4, 0x3f,
  0x7b, 0x3b, 0x6f, 0x04, 0xa4, 0x97, 0x6b, 0x3f, 0x2c, 0x5b, 0x96, 0x94,
  0x87, 0xc7, 0xb4, 0xbf, 0xe9, 0x55, 0x5d, 0x61, 0x95, 0xb4, 0x74, 0xbf,
  0x1b, 0x5c, 0xf6, 0x02, 0x17, 0xc4, 0xb4, 0x3f, 0xe5, 0x30, 0x2c, 0x9c,
  0xc9, 0xa0, 0x7b, 0x3f, 0x61, 0x31, 0x37, 0x41, 0x7e, 0xbf, 0xb4, 0xbf,
  0xb0, 0x45, 0x37, 0xdf, 0xcd, 0x48, 0x81, 0xbf, 0xae, 0xdd, 0xe6, 0xff,
  0xba, 0xb9, 0xb4, 0x3f, 0x6b, 0xab, 0x8c, 0xa9, 0x1f, 0xc4, 0x84, 0x3f,
  0x2a, 0x33, 0x41, 0x53, 0xca, 0xb2, 0xb4, 0xbf, 0xff, 0x80, 0x82, 0x17,
  0xf8, 0x42, 0x88, 0xbf, 0xf3, 0x69, 0x56, 0xad, 0xa8, 0xaa, 0xb4, 0x3f,
  0x89, 0x2d, 0xf2, 0x2c, 0xfa, 0xc5, 0x8b, 0x3f, 0x8f, 0x89, 0xce, 0xd6,
  0x51, 0xa1, 0xb4, 0xbf, 0xc4, 0xaa, 0x9d, 0x0e, 0xcf, 0x4d, 0x8f, 0xbf,
  0xfe, 0x81, 0x28, 0xe6, 0xc0, 0x96, 0xb4, 0x3f, 0xb1, 0x19, 0x89, 0x90,
  0x93, 0x6d, 0x91, 0x3f, 0x1f, 0xcf, 0x4b, 0x35, 0xf0, 0x8a, 0xb4, 0xbf,
  0x13, 0x22, 0x02, 0xa2, 0x5d, 0x37, 0x93, 0xbf, 0xd2, 0x22, 0x3a, 0x55,
  0xd9, 0x7d, 0xb4, 0x3f, 0xd8, 0xf3, 0x06, 0x18, 0xa7, 0x04, 0x95, 0x3f,
  0x2b, 0x78, 0xa3, 0xff, 0x74, 0x6f, 0xb4, 0xbf, 0x11, 0xf7, 0xe2, 0xfe,
  0xd6, 0xd5, 0x96, 0xbf, 0x42, 0xa5, 0x11, 0x06, 0xbb, 0x5f, 0xb4, 0x3f,
  0xf4, 0x61, 0x3c, 0xef, 0x5a, 0xab, 0x98, 0x3f, 0x38, 0x6a, 0x50, 0x3e,
  0xa2, 0x4e, 0xb4, 0xbf, 0xd5, 0x09, 0x3a, 0x08, 0xa8, 0x85, 0x9a, 0xbf,
  0x52, 0x58, 0xa3, 0x6b, 0x20, 0x3c, 0xb4, 0x3f, 0x9f, 0x79, 0x76, 0x0d,
  0x3c, 0x65, 0x9c, 0x3f, 0x52, 0xc0, 0x42, 0x24, 0x2a, 0x28, 0xb4, 0xbf,
  0xb3, 0x41, 0x16, 0xb0, 0x9e, 0x4a, 0x9e, 0xbf, 0x95, 0xda, 0x7a, 0xb2,
  0xb2, 0x12, 0xb4, 0x3f, 0x54, 0xaa, 0x02, 0x86, 0x31, 0x1b, 0xa0, 0x3f,
  0xa0, 0xdc, 0xa2, 0xf0, 0xab, 0xfb, 0xb3, 0xbf, 0xcb, 0x9b, 0x42, 0xb2,
  0x94, 0x14, 0xa1, 0xbf, 0xe8, 0x6e, 0xf2, 0x1e, 0x06, 0xe3, 0xb3, 0x3f,
  0xe6, 0x1a, 0xfd, 0x96, 0xd0, 0x11, 0xa2, 0x3f, 0x27, 0xed, 0xff, 0xb1,
  0xaf, 0xc8, 0xb3, 0xbf, 0xb1, 0x9e, 0x3e, 0xbb, 0x45, 0x13, 0xa3, 0xbf,
  0x18, 0xf4, 0x64, 0x18, 0x95, 0xac, 0xb3, 0x3f, 0xb3, 0xa6, 0xb5, 0xe1,
  0x5e, 0x19, 0xa4, 0x3f, 0xa2, 0x5e, 0xa3, 0x75, 0xa0, 0x8e, 0xb3, 0xbf,
  0xe3, 0x17, 0x30, 0xc0, 0x92, 0x24, 0xa5, 0xbf, 0x02, 0x3a, 0xe3, 0x4f,
  0xb9, 0x6e, 0xb3, 0x3f, 0x4b, 0x42, 0x28, 0x12, 0x66, 0x35, 0xa6, 0x3f,
  0x04, 0x8c, 0x77, 0x2d, 0xc4, 0x4c, 0xb3, 0xbf, 0x44, 0x84, 0x4e, 0x1e,
  0x6e, 0x4c, 0xa7, 0xbf, 0x2f, 0xa9, 0x34, 0x1e, 0xa2, 0x28, 0xb3, 0x3f,
  0x17, 0xcd, 0x94, 0xce, 0x53, 0x6a, 0xa8, 0x3f, 0xcc, 0x3d, 0x71, 0x2b,
  0x30, 0x02, 0xb3, 0xbf, 0x9f, 0x12, 0xbb, 0x84, 0xd7, 0x8f, 0xa9, 0xbf,
  0xd6, 0xf6, 0xea, 0xa7, 0x46, 0xd9, 0xb2, 0x3f, 0xc4, 0x4b, 0x00, 0xe4,
  0xd5, 0xbd, 0xaa, 0x3f, 0x31, 0x72, 0x89, 0x56, 0xb8, 0xad, 0xb2, 0xbf,
  0x1a, 0x1a, 0x5f, 0xdd, 0x4d, 0xf5, 0xab, 0xbf, 0xb6, 0x71, 0xd6, 0x5b,
  0x51, 0x7f, 0xb2, 0x3f, 0xa1, 0xd6, 0xa6, 0x69, 0x68, 0x37, 0xad, 0x3f,
  0x0c, 0x12, 0x8c, 0xe9, 0xd5, 0x4d, 0xb2, 0xbf, 0xe5, 0x17, 0x99, 0x88,
  0x82, 0x85, 0xae, 0xbf, 0x8f, 0x96, 0x26, 0x8d, 0x00, 0x19, 0xb2, 0x3f,
  0xfb, 0x06, 0xb1, 0x5d, 0x3a, 0xe1, 0xaf, 0x3f, 0x10, 0x65, 0xe7, 0x00,
  0x80, 0xe0, 0xb1, 0xbf, 0x8d, 0x9a, 0x90, 0x53, 0x40, 0xa6, 0xb0, 0xbf,
  0xea, 0xe2, 0x6d, 0x50, 0xf4, 0xa3, 0xb1, 0x3f, 0x91, 0x1d, 0xcb, 0x33,
  0xd8, 0x64, 0xb1, 0x3f, 0xc5, 0x9e, 0x0f, 0x0c, 0xeb, 0x62, 0xb1, 0xbf,
  0xd1, 0xe2, 0xae, 0xca, 0xd7, 0x2d, 0xb2, 0xbf, 0xe7, 0xb2, 0x62, 0x23,
  0xda, 0x1c, 0xb1, 0x3f, 0x47, 0xf3, 0x32, 0x9f, 0x0e, 0x03, 0xb3, 0x3f,
  0x73, 0xf6, 0xfa, 0xc6, 0x18, 0xd1, 0xb0, 0xbf, 0xf3, 0x08, 0xa1, 0x28,
  0xca, 0xe6, 0xb3, 0xbf, 0xf5, 0x74, 0x73, 0x52, 0xd5, 0x7e, 0xb0, 0x3f,
  0xe1, 0xa4, 0xbb, 0x8e, 0x07, 0xdc, 0xb4, 0x3f, 0x7f, 0xb6, 0x0e, 0x9a,
  0x06, 0x25, 0xb0, 0xbf, 0xe3, 0x7f, 0xd3, 0x55, 0xc0, 0xe6, 0xb5, 0xbf,
  0x06, 0x4b, 0x8c, 0x90, 0xab, 0x84, 0xaf, 0x3f, 0x98, 0x4b, 0x1e, 0x60,
  0x65, 0x0c, 0xb7, 0x3f, 0x8b, 0xa0, 0x2e, 0x60, 0xf7, 0xa9, 0xae, 0xbf,
  0x88, 0xa9, 0x08, 0x14, 0xae, 0x54, 0xb8, 0xbf, 0x87, 0xe3, 0x7e, 0x96,
  0x0f, 0xb5, 0xad, 0x3f, 0x5b, 0x46, 0x1b, 0xbe, 0x0a, 0xcb, 0xb9, 0x3f,
  0x2b, 0x19, 0xd2, 0x75, 0xf9, 0x9e, 0xac, 0xbf, 0xfd, 0x4c, 0xfb, 0x08,
  0x6f, 0x81, 0xbb, 0xbf, 0xc6, 0xe1, 0x77, 0x7b, 0x29, 0x5d, 0xab, 0x3f,
  0x3b, 0xe5, 0xe7, 0xbb, 0x44, 0x96, 0xbd, 0x3f, 0x7b, 0x00, 0x2a, 0xf0,
  0x73, 0xde, 0xa9, 0xbf, 0x71, 0x0f, 0x50, 0x2f, 0x7c, 0x21, 0xc0, 0xbf,
  0x2c, 0x10, 0x9a, 0xdc, 0xa8, 0x03, 0xa8, 0x3f, 0x81, 0x36, 0xf1, 0xa7,
  0xd5, 0x03, 0xc2, 0x3f, 0x7d, 0x2c, 0xcb, 0x11, 0x3d, 0x89, 0xa5, 0xbf,
  0x07, 0xec, 0x0d, 0xb2, 0xb7, 0x32, 0xc5, 0xbf, 0x20, 0x5c, 0x8b, 0xfc,
  0x5e, 0xa1, 0xa1, 0x3f, 0xa6, 0x4f, 0x1d, 0x51, 0x63, 0x89, 0xce, 0x3f,
  0x28, 0x3c, 0x3c, 0x2d, 0xbc, 0xaf, 0xb4, 0xbf, 0xd3, 0x44, 0x43, 0xe8,
  0x70, 0x28, 0x4b, 0xbf, 0x5c, 0x15, 0x9b, 0x8d, 0x2d, 0xaf, 0xb4, 0x3f,
  0x55, 0xa4, 0x05, 0xad, 0x6d, 0x5f, 0x64, 0x3f, 0xd8, 0x25, 0x86, 0x69,
  0x81, 0xad, 0xb4, 0xbf, 0x05, 0xb1, 0xc5, 0xcb, 0x05, 0xfc, 0x70, 0xbf,
  0x89, 0x3a, 0xe6, 0xf0, 0xb6, 0xaa, 0xb4, 0x3f, 0xcc, 0xbf, 0x58, 0xf4,
  0x16, 0xcb, 0x77, 0x3f, 0x52, 0x02, 0x34, 0xc7, 0xcc, 0xa6, 0xb4, 0xbf,
  0x09, 0x57, 0x2b, 0x08, 0x0a, 0x9e, 0x7e, 0xbf, 0x26, 0x91, 0xdf, 0x00,
  0xc1, 0xa1, 0xb4, 0x3f, 0xb3, 0x8f, 0xe0, 0x08, 0x02, 0xbb, 0x82, 0x3f,
  0xcc, 0xd8, 0x9e, 0x1f, 0x91, 0x9b, 0xb4, 0xbf, 0xf7, 0x31, 0x76, 0x89,
  0x18, 0x2a, 0x86, 0xbf, 0x5e, 0x51, 0x93, 0x0d, 0x3a, 0x94, 0xb4, 0x3f,
  0xfe, 0x7c, 0x17, 0xe1, 0xe2, 0x9c, 0x89, 0x3f, 0x76, 0xc1, 0x31, 0x17,
  0xb8, 0x8b, 0xb4, 0xbf, 0xa0, 0x7c, 0xbf, 0xb3, 0x00, 0x14, 0x8d, 0xbf,
  0xe2, 0x29, 0xd1, 0xe3, 0x06, 0x82, 0xb4, 0x3f, 0xf8, 0xab, 0x00, 0xf8,
  0x0b, 0x48, 0x90, 0x3f, 0xae, 0x16, 0xbf, 0x6c, 0x21, 0x77, 0xb4, 0xbf,
  0x1c, 0x2a, 0x5a, 0xf4, 0xea, 0x08, 0x92, 0xbf, 0xa4, 0xc2, 0xaf, 0xf2,
  0x01, 0x6b, 0xb4, 0x3f, 0xd0, 0x5f, 0xb6, 0x45, 0xf8, 0xcc, 0x93, 0x3f,
  0xb3, 0x47, 0x57, 0xf1, 0xa1, 0x5d, 0xb4, 0xbf, 0x47, 0x6d, 0xcc, 0xdc,
  0x93, 0x94, 0x95, 0xbf, 0x32, 0x28, 0xee, 0x10, 0xfa, 0x4e, 0xb4, 0x3f,
  0x10, 0xa8, 0x93, 0x65, 0x23, 0x60, 0x97, 0x3f, 0x86, 0x5d, 0x56, 0x15,
  0x02, 0x3f, 0xb4, 0xbf, 0x08, 0x9d, 0x77, 0x21, 0x13, 0x30, 0x99, 0xbf,
  0x53, 0x31, 0x86, 0xca, 0xb0, 0x2d, 0xb4, 0x3f, 0x8f, 0x01, 0x5d, 0xdf,
  0xd6, 0x04, 0x9b, 0x3f, 0x7b, 0xb8, 0xca, 0xed, 0xfb, 0x1a, 0xb4, 0xbf,
  0x82, 0xb4, 0x72, 0x17, 0xeb, 0xde, 0x9c, 0xbf, 0x4f, 0xd7, 0x5b, 0x13,
  0xd8, 0x06, 0xb4, 0x3f, 0x7a, 0x64, 0x1b, 0x32, 0xd6, 0xbe, 0x9e, 0x3f,
  0x84, 0x00, 0x9e, 0x87, 0x38, 0xf1, 0xb3, 0xbf, 0x3c, 0xac, 0x74, 0x01,
  0x95, 0x52, 0xa0, 0xbf, 0xcd, 0xb5, 0x48, 0x2b, 0x0f, 0xda, 0xb3, 0x3f,
  0x2d, 0x33, 0x65, 0xc1, 0x42, 0x49, 0xa1, 0x3f, 0xd0, 0xf6, 0x79, 0x49,
  0x4c, 0xc1, 0xb3, 0xbf, 0x36, 0x4f, 0xa2, 0x6b, 0xcb, 0x43, 0xa2, 0xbf,
  0xfd, 0x41, 0x83, 0x66, 0xde, 0xa6, 0xb3, 0x3f, 0xb4, 0x85, 0x1c, 0xdc,
  0x8e, 0x42, 0xa3, 0x3f, 0x99, 0x83, 0xf0, 0x05, 0xb2, 0x8a, 0xb3, 0xbf,
  0x03, 0xd3, 0x28, 0x25, 0xf7, 0x45, 0xa4, 0xbf, 0xfa, 0xba, 0xe6, 0x65,
  0xb1, 0x6c, 0xb3, 0x3f, 0xc8, 0xda, 0x37, 0x45, 0x7a, 0x4e, 0xa5, 0x3f,
  0x04, 0x8c, 0x77, 0x2d, 0xc4, 0x4c, 0xb3, 0xbf, 0x86, 0xe5, 0x57, 0x37,
  0x9c, 0x5c, 0xa6, 0xbf, 0x2a, 0xa0, 0xdd, 0x0a, 0xcf, 0x2a, 0xb3, 0x3f,
  0x9c, 0xea, 0x5a, 0x76, 0xf1, 0x70, 0xa7, 0x3f, 0xc6, 0x67, 0xb4, 0x3d,
  0xb3, 0x06, 0xb3, 0xbf, 0xa3, 0x59, 0x0c, 0x12, 0x22, 0x8c, 0xa8, 0xbf,
  0xf9, 0x97, 0x0e, 0x08, 0x4e, 0xe0, 0xb2, 0x3f, 0x5d, 0x1a, 0x54, 0x80,
  0xed, 0xae, 0xa9, 0x3f, 0x43, 0xcf, 0xb1, 0xff, 0x77, 0xb7, 0xb2, 0xbf,
  0x08, 0x7f, 0xbd, 0x62, 0x2f, 0xda, 0xaa, 0xbf, 0x85, 0x03, 0x84, 0x36,
  0x04, 0x8c, 0xb2, 0x3f, 0xdd, 0xa2, 0x8c, 0x8d, 0xe5, 0x0e, 0xac, 0x3f,
  0xbb, 0xf8, 0x19, 0x2e, 0xbf, 0x5d, 0xb2, 0xbf, 0xae, 0x7b, 0x5f, 0xbb,
  0x37, 0x4e, 0xad, 0xbf, 0x09, 0xb0, 0xe8, 0x85, 0x6d, 0x2c, 0xb2, 0x3f,
  0x91, 0x20, 0x0e, 0x84, 0x81, 0x99, 0xae, 0x3f, 0xe8, 0x70, 0x35, 0x4d,
  0xca, 0xf7, 0xb1, 0xbf, 0xdb, 0xc3, 0xc9, 0x6e, 0x5f, 0xf2, 0xaf, 0xbf,
  0x8a, 0x0c, 0x73, 0xd8, 0x84, 0xbf, 0xb1, 0x3f, 0x98, 0x40, 0x8b, 0x2d,
  0x60, 0xad, 0xb0, 0x3f, 0x5c, 0x8f, 0x8e, 0xeb, 0x3d, 0x83, 0xb1, 0xbf,
  0x94, 0xd9, 0xe4, 0x8b, 0x7e, 0x6a, 0xb1, 0xbf, 0xe9, 0x1c, 0xde, 0xf4,
  0x83, 0x42, 0xb1, 0x3f, 0xd8, 0x7e, 0x47, 0x7c, 0xfc, 0x31, 0xb2, 0x3f,
  0x87, 0x56, 0xf3, 0xf1, 0xcd, 0xfc, 0xb0, 0xbf, 0x6b, 0x89, 0x0d, 0xeb,
  0xa7, 0x05, 0xb3, 0xbf, 0xa2, 0xb3, 0x90, 0x5f, 0x74, 0xb1, 0xb0, 0x3f,
  0x29, 0x07, 0xf5, 0x51, 0xcc, 0xe7, 0xb3, 0x3f, 0x5a, 0xdf, 0xd6, 0x37,
  0xa7, 0x5f, 0xb0, 0xbf, 0xf4, 0x03, 0x78, 0x52, 0x64, 0xdb, 0xb4, 0xbf,
  0x4d, 0xeb, 0x39, 0x5d, 0x5f, 0x06, 0xb0, 0x3f, 0x0a, 0x29, 0x38, 0x28,
  0x66, 0xe4, 0xb5, 0x3f, 0x9e, 0xc3, 0x6b, 0x48, 0x91, 0x48, 0xaf, 0xbf,
  0x36, 0xd0, 0xc6, 0x4e, 0x3e, 0x08, 0xb7, 0xbf, 0xf9, 0x0e, 0x6f, 0xd5,
  0x3e, 0x6f, 0xae, 0x3f, 0x5f, 0x85, 0x60, 0x0f, 0x9e, 0x4e, 0xb8, 0x3f,
  0xf2, 0x67, 0xb1, 0x0f, 0xf0, 0x7b, 0xad, 0xbf, 0xf6, 0x12, 0xde, 0xd4,
  0xec, 0xc2, 0xb9, 0xbf, 0xa2, 0x2f, 0xf1, 0x24, 0xb8, 0x67, 0xac, 0x3f,
  0x3c, 0x37, 0x8b, 0xa0, 0x10, 0x77, 0xbb, 0x3f, 0xed, 0x2e, 0xf2, 0x97,
  0x20, 0x28, 0xab, 0xbf, 0x3b, 0x1a, 0xad, 0x8a, 0x5c, 0x89, 0xbd, 0xbf,
  0xda, 0xf0, 0x2c, 0xe4, 0x1f, 0xac, 0xa9, 0x3f, 0x46, 0xf8, 0xeb, 0x91,
  0x89, 0x19, 0xc0, 0x3f, 0x18, 0xa5, 0x6b, 0x1a, 0xc4, 0xd4, 0xa7, 0xbf,
  0x13, 0x04, 0xef, 0x0a, 0xfd, 0xf9, 0xc1, 0xbf, 0xad, 0xfe, 0xef, 0x29,
  0x08, 0x5f, 0xa5, 0x3f, 0xb1, 0x7e, 0xd5, 0xbe, 0x0a, 0x26, 0xc5, 0x3f,
  0x2b, 0x9e, 0xb2, 0x5d, 0xb2, 0x7e, 0xa1, 0xbf, 0x32, 0x4a, 0xd5, 0xde,
  0xa0, 0x75, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x28, 0xfa, 0x02, 0x90, 0xa5, 0x94, 0xb4, 0x3f, 0x4a, 0x03, 0x0d, 0x3e,
  0x5c, 0xbf, 0x5a, 0x3f, 0x97, 0xa1, 0xac, 0x6f, 0x8f, 0x93, 0xb4, 0xbf,
  0xa9, 0x0f, 0x02, 0xdc, 0x7a, 0xc1, 0x6a, 0xbf, 0xbc, 0x0b, 0xb5, 0xaa,
  0x62, 0x91, 0xb4, 0x3f, 0x06, 0x45, 0x6b, 0xd1, 0xc3, 0x13, 0x74, 0x3f,
  0xbe, 0x3b, 0x91, 0x37, 0x1e, 0x8e, 0xb4, 0xbf, 0x82, 0xb9, 0x52, 0xc2,
  0xfd, 0xc9, 0x7a, 0xbf, 0x26, 0xcb, 0x87, 0x85, 0xc0, 0x89, 0xb4, 0x3f,
  0xa0, 0xc6, 0x85, 0x88, 0x41, 0xc2, 0x80, 0x3f, 0xcc, 0x88, 0xc1, 0x79,
  0x47, 0x84, 0xb4, 0xbf, 0xbb, 0xe7, 0xab, 0xac, 0x38, 0x22, 0x84, 0xbf,
  0x1d, 0xd6, 0x4c, 0x6b, 0xb0, 0x7d, 0xb4, 0x3f, 0x94, 0x6c, 0xfe, 0xcc,
  0x76, 0x85, 0x87, 0x3f, 0xcc, 0xf6, 0x02, 0x1e, 0xf8, 0x75, 0xb4, 0xbf,
  0xca, 0x92, 0x14, 0xf3, 0x92, 0xec, 0x8a, 0xbf, 0x53, 0x6f, 0x39, 0xbc,
  0x1a, 0x6d, 0xb4, 0x3f, 0x16, 0x38, 0x9d, 0x9b, 0x29, 0x58, 0x8e, 0x3f,
  0xf0, 0xcf, 0x23, 0xcf, 0x13, 0x63, 0xb4, 0xbf, 0xf5, 0xb8, 0x93, 0xd9,
  0x6e, 0xe4, 0x90, 0xbf, 0x3c, 0xb2, 0xc3, 0x35, 0xde, 0x57, 0xb4, 0x3f,
  0x1a, 0x55, 0x88, 0xd5, 0xac, 0x9f, 0x92, 0x3f, 0xf6, 0x02, 0x3d, 0x1a,
  0x74, 0x4b, 0xb4, 0xbf, 0xe3, 0x0d, 0xc3, 0x55, 0x28, 0x5e, 0x94, 0xbf,
  0x45, 0xa6, 0x5b, 0xe5, 0xce, 0x3d, 0xb4, 0x3f, 0x1b, 0x5f, 0x30, 0xf4,
  0x3f, 0x20, 0x96, 0x3f, 0x76, 0xbe, 0x0c, 0x30, 0xe7, 0x2e, 0xb4, 0xbf,
  0xb6, 0xdd, 0xd8, 0x0f, 0x58, 0xe6, 0x97, 0xbf, 0x0c, 0xe7, 0x80, 0xb2,
  0xb4, 0x1e, 0xb4, 0x3f, 0x19, 0x0e, 0x14, 0xa5, 0xdb, 0xb0, 0x99, 0x3f,
  0x8b, 0xfc, 0x9c, 0x30, 0x2e, 0x0d, 0xb4, 0xbf, 0x49, 0x32, 0x90, 0x43,
  0x3d, 0x80, 0x9b, 0xbf, 0x12, 0xcd, 0x4b, 0x63, 0x49, 0xfa, 0xb3, 0x3f,
  0x0e, 0x00, 0x22, 0x28, 0xf8, 0x54, 0x9d, 0x3f, 0x78, 0x58, 0x2b, 0xde,
  0xfa, 0xe5, 0xb3, 0xbf, 0x51, 0xf8, 0x9f, 0x81, 0x91, 0x2f, 0x9f, 0xbf,
  0x4b, 0xd4, 0xf2, 0xf0, 0x35, 0xd0, 0xb3, 0x3f, 0xeb, 0x7f, 0xdc, 0xf4,
  0x4c, 0x88, 0xa0, 0x3f, 0x50, 0xcf, 0xc9, 0x83, 0xec, 0xb8, 0xb3, 0xbf,
  0xb8, 0x7e, 0x6c, 0x8e, 0x57, 0x7c, 0xa1, 0xbf, 0x84, 0x59, 0x9a, 0xed,
  0x0e, 0xa0, 0xb3, 0x3f, 0x06, 0x67, 0x77, 0xff, 0x3e, 0x74, 0xa2, 0x3f,
  0xf2, 0x08, 0x2d, 0xc3, 0x8b, 0x85, 0xb3, 0xbf, 0xfb, 0x8d, 0x3c, 0x7f,
  0x62, 0x70, 0xa3, 0xbf, 0xe9, 0x08, 0x92, 0x9d, 0x4f, 0x69, 0xb3, 0x3f,
  0xb0, 0xf4, 0xf5, 0x75, 0x2b, 0x71, 0xa4, 0x3f, 0x1a, 0x95, 0xf8, 0xd5,
  0x44, 0x4b, 0xb3, 0xbf, 0xbe, 0x06, 0xd6, 0x30, 0x0f, 0x77, 0xa5, 0xbf,
  0x42, 0xb3, 0x96, 0x34, 0x53, 0x2b, 0xb3, 0x3f, 0x8f, 0xc9, 0x8b, 0xf0,
  0x90, 0x82, 0xa6, 0x3f, 0x87, 0xfe, 0x9a, 0x8f, 0x5f, 0x09, 0xb3, 0xbf,
  0x5d, 0x60, 0x13, 0x6a, 0x44, 0x94, 0xa7, 0xbf, 0xe2, 0xc6, 0x42, 0x56,
  0x4b, 0xe5, 0xb2, 0x3f, 0xe6, 0x77, 0x25, 0xd9, 0xd0, 0xac, 0xa8, 0x3f,
  0xc7, 0xed, 0x01, 0x03, 0xf4, 0xbe, 0xb2, 0xbf, 0x7e, 0xff, 0x01, 0xce,
  0xf4, 0xcc, 0xa9, 0xbf, 0x01, 0x2b, 0x10, 0x6e, 0x32, 0x96, 0xb2, 0x3f,
  0xfc, 0xc8, 0xe0, 0xee, 0x8a, 0xf5, 0xaa, 0x3f, 0x1c, 0x07, 0x7a, 0xf7,
  0xd9, 0x6a, 0xb2, 0xbf, 0x6b, 0xc5, 0xf6, 0xf9, 0x8f, 0x27, 0xac, 0xbf,
  0x04, 0xa0, 0xbc, 0x7c, 0xb7, 0x3c, 0xb2, 0x3f, 0x6f, 0xf8, 0xba, 0x72,
  0x2a, 0x64, 0xad, 0x3f, 0xc1, 0xbe, 0x8e, 0x09, 0x90, 0x0b, 0xb2, 0xbf,
  0x2f, 0xc8, 0xab, 0x90, 0xb4, 0xac, 0xae, 0xbf, 0x5e, 0x1d, 0x20, 0x2d,
  0x1f, 0xd7, 0xb1, 0x3f, 0x74, 0x5e, 0x78, 0xa3, 0x64, 0x01, 0xb0, 0x3f,
  0x36, 0x58, 0xbd, 0xd3, 0x14, 0x9f, 0xb1, 0xbf, 0x79, 0xdd, 0xc3, 0xcf,
  0x2a, 0xb4, 0xb0, 0xbf, 0xe5, 0x92, 0xb6, 0x76, 0x12, 0x63, 0xb1, 0x3f,
  0x10, 0xfa, 0xe3, 0x1f, 0xd8, 0x6f, 0xb1, 0x3f, 0xd6, 0x66, 0xc2, 0x5e,
  0xa7, 0x22, 0xb1, 0xbf, 0xe5, 0x80, 0x53, 0xf2, 0xdc, 0x35, 0xb2, 0xbf,
  0xd6, 0x3a, 0xe9, 0x92, 0x4b, 0xdd, 0xb0, 0x3f, 0xdb, 0x29, 0xd3, 0x9f,
  0x05, 0x08, 0xb3, 0x3f, 0x31, 0x81, 0x71, 0xd6, 0x58, 0x92, 0xb0, 0xbf,
  0x7c, 0x38, 0x05, 0xad, 0x9b, 0xe8, 0xb3, 0xbf, 0x28, 0x6f, 0xd4, 0xba,
  0x00, 0x41, 0xb0, 0x3f, 0xa2, 0xc4, 0x83, 0x3f, 0x97, 0xda, 0xb4, 0x3f,
  0xab, 0x79, 0x02, 0x4f, 0x7c, 0xd0, 0xaf, 0xbf, 0xe3, 0xcc, 0x75, 0x57,
  0xeb, 0xe1, 0xb5, 0xbf, 0x77, 0xc8, 0xd7, 0x1d, 0x7f, 0x0d, 0xaf, 0x3f,
  0xf3, 0x17, 0x15, 0x1b, 0x00, 0x04, 0xb7, 0x3f, 0x00, 0x5e, 0xa7, 0x93,
  0x89, 0x35, 0xae, 0xbf, 0x0b, 0x8f, 0xf8, 0xcd, 0x80, 0x48, 0xb8, 0xbf,
  0x9e, 0xad, 0xed, 0xec, 0xcd, 0x43, 0xad, 0x3f, 0x13, 0x99, 0xd4, 0x1a,
  0xcc, 0xba, 0xb9, 0x3f, 0x21, 0x61, 0x11, 0x03, 0x6d, 0x31, 0xac, 0xbf,
  0x32, 0x38, 0x46, 0x8c, 0xba, 0x6c, 0xbb, 0xbf, 0x40, 0x15, 0xdd, 0xfd,
  0x04, 0xf4, 0xaa, 0x3f, 0x36, 0x7f, 0x40, 0xde, 0x88, 0x7c, 0xbd, 0x3f,
  0xf2, 0x96, 0x95, 0xee, 0xad, 0x7a, 0xa9, 0xbf, 0x07, 0xf8, 0x37, 0x20,
  0xa8, 0x11, 0xc0, 0xbf, 0x79, 0xf5, 0x87, 0xd1, 0xb2, 0xa6, 0xa7, 0x3f,
  0x73, 0x26, 0x24, 0xf5, 0x3d, 0xf0, 0xc1, 0x3f, 0x39, 0x13, 0x8a, 0x4d,
  0x92, 0x35, 0xa5, 0xbf, 0xe3, 0x21, 0x1c, 0xf2, 0x82, 0x19, 0xc5, 0xbf,
  0x7e, 0x56, 0x75, 0x41, 0xa3, 0x5c, 0xa1, 0x3f, 0x5d, 0x57, 0x8d, 0xb2,
  0x1d, 0x62, 0xce, 0x3f, 0xe8, 0x59, 0x0f, 0xc0, 0x3c, 0x7a, 0xb4, 0x3f,
  0x1e, 0x92, 0xf9, 0x28, 0xde, 0x57, 0x4a, 0x3f, 0x64, 0x55, 0xc1, 0x2f,
  0xb5, 0x79, 0xb4, 0xbf, 0xfe, 0x19, 0x22, 0x55, 0xec, 0xc2, 0x63, 0xbf,
  0x5f, 0x36, 0xb1, 0x3f, 0x1e, 0x78, 0xb4, 0x3f, 0x58, 0x29, 0x1d, 0xcb,
  0x79, 0x79, 0x70, 0x3f, 0x9a, 0x35, 0xfa, 0x31, 0x77, 0x75, 0xb4, 0xbf,
  0x4a, 0x67, 0x54, 0x05, 0x0f, 0x14, 0x77, 0xbf, 0x13, 0x53, 0x9f, 0xc8,
  0xbe, 0x71, 0xb4, 0x3f, 0xf3, 0x89, 0x28, 0x92, 0x41, 0xb2, 0x7d, 0x3f,
  0x11, 0x77, 0x45, 0x43, 0xf3, 0x6c, 0xb4, 0xbf, 0x83, 0xec, 0xdc, 0xf5,
  0x90, 0x2a, 0x82, 0xbf, 0xb1, 0x03, 0xf8, 0x5b, 0x12, 0x67, 0xb4, 0x3f,
  0xae, 0x2b, 0x05, 0x62, 0xe3, 0x7e, 0x85, 0x3f, 0xb4, 0x99, 0xea, 0x42,
  0x19, 0x60, 0xb4, 0xbf, 0xa8, 0x79, 0x64, 0x48, 0xa7, 0xd6, 0x88, 0xbf,
  0x28, 0x6a, 0x26, 0x99, 0x04, 0x58, 0xb4, 0x3f, 0xf7, 0xe0, 0xf6, 0x98,
  0x70, 0x32, 0x8c, 0x3f, 0x47, 0x82, 0x0c, 0x6a, 0xd0, 0x4e, 0xb4, 0xbf,
  0xe3, 0xbe, 0xc7, 0xdc, 0xd8, 0x92, 0x8f, 0xbf, 0x2e, 0xe8, 0x90, 0x23,
  0x78, 0x44, 0xb4, 0x3f, 0xfb, 0x5a, 0x0e, 0x17, 0x40, 0x7c, 0x91, 0x3f,
  0xeb, 0xec, 0x0b, 0x8d, 0xf6, 0x38, 0xb4, 0xbf, 0x9b, 0x40, 0x88, 0x24,
  0x07, 0x32, 0x93, 0xbf, 0xfa, 0x8f, 0x77, 0xbc, 0x45, 0x2c, 0xb4, 0x3f,
  0x5c, 0x29, 0xbe, 0xdc, 0x19, 0xeb, 0x94, 0x3f, 0xd3, 0xe8, 0xe5, 0x09,
  0x5f, 0x1e, 0xb4, 0xbf, 0x81, 0x2d, 0xf4, 0x95, 0xd5, 0xa7, 0x96, 0xbf,
  0x87, 0xe9, 0xf2, 0x00, 0x3b, 0x0f, 0xb4, 0x3f, 0x96, 0xbf, 0x25, 0x74,
  0x9d, 0x68, 0x98, 0x3f, 0x8d, 0xfe, 0xe6, 0x4f, 0xd1, 0xfe, 0xb3, 0xbf,
  0x7b, 0x69, 0x5a, 0x3f, 0xdb, 0x2d, 0x9a, 0xbf, 0x9c, 0x80, 0x30, 0xb4,
  0x18, 0xed, 0xb3, 0x3f, 0x80, 0x85, 0xd0, 0x57, 0x00, 0xf8, 0x9b, 0x3f,
  0x7f, 0xe1, 0xc6, 0xe3, 0x06, 0xda, 0xb3, 0xbf, 0xf1, 0x2f, 0xe9, 0xcd,
  0x86, 0xc7, 0x9d, 0xbf, 0xb4, 0xfe, 0xf2, 0x72, 0x90, 0xc5, 0xb3, 0x3f,
  0x67, 0xc1, 0x10, 0xa5, 0xf2, 0x9c, 0x9f, 0x3f, 0xee, 0xd3, 0xda, 0xb5,
  0xa8, 0xaf, 0xb3, 0xbf, 0x72, 0x00, 0x45, 0xa5, 0x69, 0xbc, 0xa0, 0xbf,
  0x29, 0x3e, 0x0a, 0x9d, 0x41, 0x98, 0xb3, 0x3f, 0x57, 0xf9, 0x91, 0xa5,
  0xe2, 0xad, 0xa1, 0x3f, 0x9d, 0x6a, 0x04, 0x8c, 0x4b, 0x7f, 0xb3, 0xbf,
  0x7a, 0x62, 0xd0, 0x2a, 0x3a, 0xa3, 0xa2, 0xbf, 0x52, 0xf9, 0xae, 0x28,
  0xb5, 0x64, 0xb3, 0x3f, 0x2d, 0x00, 0x92, 0xcd, 0xce, 0x9c, 0xa3, 0x3f,
  0xb5, 0xc9, 0x1c, 0x22, 0x6b, 0x48, 0xb3, 0xbf, 0xa0, 0x77, 0xd3, 0x51,
  0x09, 0x9b, 0xa4, 0xbf, 0x8d, 0x5f, 0xdd, 0xec, 0x57, 0x2a, 0xb3, 0x3f,
  0x88, 0x7f, 0x4c, 0x59, 0x5e, 0x9e, 0xa5, 0x3f, 0xe0, 0x3d, 0x77, 0x72,
  0x63, 0x0a, 0xb3, 0xbf, 0xe3, 0xae, 0x02, 0x70, 0x50, 0xa7, 0xa6, 0xbf,
  0x85, 0xe2, 0x0c, 0xb1, 0x72, 0xe8, 0xb2, 0x3f, 0x05, 0xc9, 0xd1, 0x8a,
  0x72, 0xb6, 0xa7, 0x3f, 0xd2, 0x35, 0x4e, 0x47, 0x67, 0xc4, 0xb2, 0xbf,
  0x49, 0x64, 0x23, 0x17, 0x6b, 0xcc, 0xa8, 0xbf, 0xba, 0xb8, 0xad, 0xe7,
  0x1e, 0x9e, 0xb2, 0x3f, 0xdd, 0xc5, 0x71, 0xc5, 0xf7, 0xe9, 0xa9, 0x3f,
  0xd6, 0x22, 0x3a, 0xac, 0x72, 0x75, 0xb2, 0xbf, 0x72, 0x17, 0xb5, 0x46,
  0xf2, 0x0f, 0xab, 0xbf, 0x19, 0x19, 0x4c, 0x42, 0x36, 0x4a, 0xb2, 0x3f,
  0xd3, 0xce, 0x6e, 0x49, 0x56, 0x3f, 0xac, 0x3f, 0x1a, 0x7c, 0x26, 0xe2,
  0x36, 0x1c, 0xb2, 0xbf, 0xc4, 0x6a, 0xad, 0x20, 0x49, 0x79, 0xad, 0xbf,
  0x9f, 0xd8, 0x4b, 0x02, 0x3a, 0xeb, 0xb1, 0x3f, 0xa6, 0xfb, 0xd7, 0xaa,
  0x23, 0xbf, 0xae, 0x3f, 0x7f, 0x49, 0xfe, 0xaf, 0xfb, 0xb6, 0xb1, 0xbf,
  0xa0, 0x3d, 0x7e, 0xa7, 0x3f, 0x09, 0xb0, 0xbf, 0xda, 0xfe, 0x16, 0x6d,
  0x2c, 0x7f, 0xb1, 0x3f, 0x64, 0x26, 0x33, 0xa5, 0xa3, 0xba, 0xb0, 0x3f,
  0x7f, 0xa5, 0x6d, 0x65, 0x6e, 0x43, 0xb1, 0xbf, 0x6c, 0x54, 0x76, 0x11,
  0xe8, 0x74, 0xb1, 0xbf, 0x41, 0xb8, 0x8d, 0xb8, 0x51, 0x03, 0xb1, 0x3f,
  0x3e, 0x99, 0x2b, 0x05, 0x7c, 0x39, 0xb2, 0x3f, 0xc0, 0xfe, 0x8c, 0x72,
  0x4f, 0xbe, 0xb0, 0xbf, 0xed, 0xda, 0x44, 0x4c, 0x2a, 0x0a, 0xb3, 0xbf,
  0xaf, 0x3c, 0xaf, 0x97, 0xc2, 0x73, 0xb0, 0x3f, 0x91, 0x6e, 0x77, 0x7e,
  0x3a, 0xe9, 0xb3, 0x3f, 0xcf, 0x47, 0xc8, 0x49, 0xde, 0x22, 0xb0, 0xbf,
  0x2f, 0x99, 0x98, 0x4f, 0xa2, 0xd9, 0xb4, 0xbf, 0xa8, 0x6e, 0x94, 0xd8,
  0x3e, 0x95, 0xaf, 0x3f, 0xe8, 0x01, 0x2a, 0x91, 0x51, 0xdf, 0xb5, 0x3f,
  0x19, 0xf0, 0xd1, 0x07, 0x6e, 0xd3, 0xae, 0xbf, 0x49, 0x89, 0xe1, 0x24,
  0xac, 0xff, 0xb6, 0xbf, 0x51, 0x9c, 0x13, 0xa9, 0xd0, 0xfc, 0xad, 0x3f,
  0x23, 0x26, 0x9a, 0x5f, 0x57, 0x42, 0xb8, 0x3f, 0x99, 0x80, 0xe6, 0x5b,
  0xa2, 0x0c, 0xad, 0xbf, 0x74, 0x30, 0x8f, 0x4c, 0xa9, 0xb2, 0xb9, 0xbf,
  0x24, 0x72, 0x5b, 0x67, 0x11, 0xfc, 0xab, 0x3f, 0x94, 0x81, 0x0d, 0x31,
  0x6d, 0x62, 0xbb, 0x3f, 0x17, 0x78, 0x83, 0x3a, 0xd0, 0xc0, 0xaa, 0xbf,
  0x4d, 0xa2, 0x49, 0xbd, 0xc9, 0x6f, 0xbd, 0xbf, 0x5b, 0x7f, 0xda, 0xe3,
  0x17, 0x4a, 0xa9, 0x3f, 0x10, 0xcc, 0x49, 0xa9, 0xd7, 0x09, 0xc0, 0x3f,
  0xf8, 0xa7, 0x86, 0x36, 0x6f, 0x79, 0xa7, 0xbf, 0x80, 0xdb, 0x59, 0xf8,
  0x97, 0xe6, 0xc1, 0xbf, 0xcb, 0x89, 0x62, 0x3b, 0xd6, 0x0c, 0xa5, 0x3f,
  0x79, 0x12, 0x2b, 0x8c, 0x1f, 0x0d, 0xc5, 0x3f, 0x59, 0x11, 0xbf, 0x4e,
  0x2d, 0x3b, 0xa1, 0xbf, 0xbc, 0x04, 0x47, 0x63, 0xd8, 0x4e, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x04, 0x07, 0xb1, 0xd3,
  0xf5, 0x5f, 0xb4, 0xbf, 0x30, 0xea, 0xbf, 0x00, 0xf4, 0xf3, 0x59, 0xbf,
  0x35, 0x90, 0xd7, 0x55, 0xed, 0x5e, 0xb4, 0x3f, 0x7c, 0x96, 0x75, 0xbb,
  0xed, 0xf5, 0x69, 0x3f, 0x4c, 0xf3, 0x4c, 0xe1, 0xdb, 0x5c, 0xb4, 0xbf,
  0xd6, 0x36, 0x53, 0xb7, 0xeb, 0x7a, 0x73, 0xbf, 0x3f, 0xb2, 0x8a, 0x83,
  0xc0, 0x59, 0xb4, 0x3f, 0xf5, 0x89, 0x63, 0x32, 0xdc, 0xfd, 0x79, 0x3f,
  0x93, 0xf4, 0xa9, 0xce, 0x99, 0x55, 0xb4, 0xbf, 0x95, 0x51, 0x4a, 0x64,
  0x66, 0x42, 0x80, 0xbf, 0xf9, 0xde, 0xd0, 0xd6, 0x65, 0x50, 0xb4, 0x3f,
  0x3c, 0xa9, 0xe6, 0x90, 0x63, 0x88, 0x83, 0x3f, 0xb1, 0x8b, 0xb4, 0x2e,
  0x22, 0x4a, 0xb4, 0xbf, 0xfc, 0x77, 0xa3, 0xbf, 0x6d, 0xd1, 0x86, 0xbf,
  0xa3, 0x86, 0x21, 0xe3, 0xcb, 0x42, 0xb4, 0x3f, 0xb9, 0xe8, 0x5e, 0x1e,
  0x11, 0x1e, 0x8a, 0x3f, 0x8d, 0x70, 0x78, 0x75, 0x5f, 0x3a, 0xb4, 0xbf,
  0x0d, 0xfc, 0xa7, 0xb6, 0xde, 0x6e, 0x8d, 0xbf, 0xb3, 0xa6, 0x07, 0xd5,
  0xd8, 0x30, 0xb4, 0x3f, 0xad, 0xe1, 0x93, 0xa6, 0x36, 0x62, 0x90, 0x3f,
  0xc5, 0x58, 0x25, 0x57, 0x33, 0x26, 0xb4, 0xbf, 0x0f, 0x2c, 0xcc, 0x2a,
  0xad, 0x0f, 0x92, 0xbf, 0xed, 0x25, 0xe7, 0xad, 0x69, 0x1a, 0xb4, 0x3f,
  0xeb, 0x5e, 0xb5, 0x7f, 0x25, 0xc0, 0x93, 0x3f, 0x37, 0xf2, 0x4c, 0xdd,
  0x75, 0x0d, 0xb4, 0xbf, 0xc7, 0x5c, 0xf6, 0xaf, 0xf6, 0x73, 0x95, 0xbf,
  0xc3, 0xde, 0xab, 0x2e, 0x51, 0xff, 0xb3, 0x3f, 0x27, 0x13, 0xcd, 0xdf,
  0x7c, 0x2b, 0x97, 0x3f, 0xc7, 0xcf, 0x1b, 0x22, 0xf4, 0xef, 0xb3, 0xbf,
  0xd0, 0x74, 0xaa, 0x08, 0x1a, 0xe7, 0x98, 0xbf, 0xc8, 0x40, 0x9d, 0x5d,
  0x56, 0xdf, 0xb3, 0x3f, 0x95, 0x89, 0xc8, 0xcd, 0x36, 0xa7, 0x9a, 0x3f,
  0xea, 0xc0, 0x9d, 0x99, 0x6e, 0xcd, 0xb3, 0xbf, 0x59, 0xe4, 0x94, 0x6e,
  0x43, 0x6c, 0x9c, 0xbf, 0xc2, 0x92, 0x6e, 0x8a, 0x32, 0xba, 0xb3, 0x3f,
  0x47, 0x76, 0xd3, 0xdc, 0xb8, 0x36, 0x9e, 0x3f, 0xab, 0xa2, 0x29, 0xc6,
  0x96, 0xa5, 0xb3, 0xbf, 0x26, 0x86, 0xd6, 0xfe, 0x8c, 0x03, 0xa0, 0xbf,
  0x4c, 0x15, 0x64, 0xa6, 0x8e, 0x8f, 0xb3, 0x3f, 0xb8, 0x4a, 0x43, 0x8f,
  0xfa, 0xee, 0xa0, 0x3f, 0x9d, 0x73, 0xe9, 0x24, 0x0c, 0x78, 0xb3, 0xbf,
  0xec, 0x4a, 0x4f, 0xd4, 0xf2, 0xdd, 0xa1, 0xbf, 0x0d, 0xc3, 0x8c, 0xb2,
  0xff, 0x5e, 0xb3, 0x3f, 0x7c, 0x6b, 0x95, 0x10, 0xcb, 0xd0, 0xa2, 0x3f,
  0xb2, 0xbb, 0xe2, 0x06, 0x58, 0x44, 0xb3, 0xbf, 0x02, 0xbb, 0x9e, 0x43,
  0xe1, 0xc7, 0xa3, 0xbf, 0xac, 0xd2, 0x6d, 0xe7, 0x01, 0x28, 0xb3, 0x3f,
  0x38, 0xe8, 0xae, 0x92, 0x9d, 0xc3, 0xa4, 0x3f, 0x5a, 0x87, 0x64, 0xe4,
  0xe7, 0x09, 0xb3, 0xbf, 0xbd, 0x06, 0x72, 0xf9, 0x73, 0xc4, 0xa5, 0xbf,
  0x18, 0xca, 0xbc, 0x08, 0xf2, 0xe9, 0xb2, 0x3f, 0xba, 0xb1, 0xa9, 0x54,
  0xe6, 0xca, 0xa6, 0x3f, 0x28, 0xe7, 0x81, 0x7a, 0x05, 0xc8, 0xb2, 0xbf,
  0x18, 0xba, 0x79, 0xde, 0x86, 0xd7, 0xa7, 0xbf, 0x28, 0x3a, 0x9e, 0x07,
  0x04, 0xa4, 0xb2, 0x3f, 0x06, 0xee, 0x75, 0x3b, 0xfb, 0xea, 0xa8, 0x3f,
  0x12, 0xab, 0x19, 0x9a, 0xcb, 0x7d, 0xb2, 0xbf, 0xd5, 0xca, 0xec, 0x41,
  0x00, 0x06, 0xaa, 0xbf, 0x47, 0x73, 0x3a, 0x8d, 0x35, 0x55, 0xb2, 0x3f,
  0x89, 0x71, 0x63, 0xb3, 0x6e, 0x29, 0xab, 0x3f, 0x3b, 0xe2, 0xc8, 0xda,
  0x15, 0x2a, 0xb2, 0xbf, 0x5c, 0xb7, 0xbc, 0x34, 0x41, 0x56, 0xac, 0xbf,
  0x2d, 0xa2, 0xab, 0x14, 0x3a, 0xfc, 0xb1, 0x3f, 0x26, 0xad, 0x15, 0xef,
  0x9b, 0x8d, 0xad, 0x3f, 0xee, 0x7b, 0xbe, 0x1a, 0x68, 0xcb, 0xb1, 0xbf,
  0xfe, 0x85, 0xb7, 0x6e, 0xd6, 0xd0, 0xae, 0xbf, 0x21, 0x91, 0x84, 0x76,
  0x5c, 0x97, 0xb1, 0x3f, 0x2e, 0x8e, 0x1d, 0x4b, 0xc4, 0x10, 0xb0, 0x3f,
  0x5d, 0xdf, 0x20, 0x3d, 0xc8, 0x5f, 0xb1, 0xbf, 0x95, 0x85, 0x5e, 0xef,
  0xcd, 0xc0, 0xb0, 0xbf, 0x32, 0xe3, 0x25, 0x4a, 0x4e, 0x24, 0xb1, 0x3f,
  0x55, 0x41, 0x1e, 0x5c, 0xb1, 0x79, 0xb1, 0x3f, 0xc1, 0x83, 0x7c, 0x90,
  0x7f, 0xe4, 0xb0, 0xbf, 0xe1, 0x1c, 0x3e, 0x6a, 0xdc, 0x3c, 0xb2, 0xbf,
  0xe5, 0x2c, 0xf9, 0x1c, 0xd6, 0x9f, 0xb0, 0x3f, 0xd6, 0x59, 0x76, 0x5f,
  0x18, 0x0c, 0xb3, 0x3f, 0x0a, 0x37, 0x79, 0x2f, 0xae, 0x55, 0xb0, 0xbf,
  0xe7, 0x17, 0x80, 0xee, 0xaa, 0xe9, 0xb3, 0xbf, 0xad, 0xd8, 0x5a, 0x73,
  0x3c, 0x05, 0xb0, 0x3f, 0x43, 0xd5, 0x3c, 0x63, 0x87, 0xd8, 0xb4, 0x3f,
  0x61, 0x88, 0xad, 0x7e, 0xff, 0x5a, 0xaf, 0xbf, 0x8c, 0x06, 0x03, 0x6d,
  0x9a, 0xdc, 0xb5, 0xbf, 0xc7, 0x55, 0xf1, 0x3d, 0x57, 0x9a, 0xae, 0x3f,
  0xdf, 0x03, 0x64, 0xb9, 0x43, 0xfb, 0xb6, 0x3f, 0xa1, 0xc2, 0x16, 0x64,
  0x0d, 0xc5, 0xad, 0xbf, 0x63, 0xe8, 0xcd, 0xc4, 0x22, 0x3c, 0xb8, 0xbf,
  0x5d, 0x2f, 0xb0, 0xc9, 0x66, 0xd6, 0xac, 0x3f, 0x23, 0x86, 0xd6, 0x1a,
  0x85, 0xaa, 0xb9, 0x3f, 0x21, 0xca, 0x2c, 0xe7, 0x9e, 0xc7, 0xab, 0xbf,
  0x1f, 0x24, 0x99, 0xeb, 0x28, 0x58, 0xbb, 0xbf, 0x7b, 0x03, 0xb7, 0x17,
  0x7c, 0x8e, 0xaa, 0x3f, 0x15, 0xff, 0x1d, 0x2a, 0x1f, 0x63, 0xbd, 0x3f,
  0x6e, 0x59, 0xa0, 0xd2, 0x57, 0x1a, 0xa9, 0xbf, 0xba, 0xb5, 0x26, 0xfc,
  0x17, 0x02, 0xc0, 0xbf, 0x9b, 0x01, 0xde, 0xb4, 0xf3, 0x4c, 0xa7, 0x3f,
  0x3b, 0x53, 0xb1, 0xa8, 0x0a, 0xdd, 0xc1, 0x3f, 0x81, 0x5c, 0x36, 0xe4,
  0xce, 0xe4, 0xa4, 0xbf, 0xe4, 0x31, 0xbd, 0xd2, 0xdf, 0x00, 0xc5, 0xbf,
  0xd4, 0xf5, 0xf6, 0x55, 0x4c, 0x1a, 0xa1, 0x3f, 0xc8, 0xdb, 0x84, 0x93,
  0xcf, 0x3b, 0xce, 0x3f
};
unsigned int WignerD1_bin_len = 41200;


==> anc/smp-v8.10.23/src/barry/work/WignerD2.h <==
unsigned char WignerD2_bin[] = {
  0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xe3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xe0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xd9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0x3f,
  0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xd3, 0x3f, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xd9, 0x3f, 0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xc6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf, 0x49, 0x3f, 0x68, 0x11,
  0xea, 0xee, 0xdd, 0xbf, 0xea, 0xf8, 0xd2, 0xa9, 0x7f, 0x2a, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xea, 0xf8, 0xd2, 0xa9,
  0x7f, 0x2a, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf,
  0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xc3, 0x3f, 0xaa, 0x4c, 0x58, 0xe8,
  0x7a, 0xb6, 0xdb, 0x3f, 0x8f, 0xa5, 0x36, 0xd2, 0xad, 0xe8, 0xd5, 0x3f,
  0x89, 0x09, 0xaf, 0x54, 0x70, 0x7e, 0xd4, 0xbf, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xb9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x3f, 0x8f, 0xa5, 0x36, 0xd2,
  0xad, 0xe8, 0xb5, 0xbf, 0xce, 0xc2, 0x15, 0x53, 0xc2, 0xb0, 0xd9, 0xbf,
  0x62, 0x29, 0xc0, 0xf3, 0xa3, 0x3f, 0xd6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1b, 0x8f, 0xc8, 0x32, 0x05, 0x5f, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc4, 0x3f, 0x02, 0x17, 0xb7, 0x19,
  0xbc, 0xde, 0xca, 0xbf, 0xa7, 0x56, 0x54, 0x59, 0xfc, 0xc2, 0xd2, 0xbf,
  0xa7, 0x56, 0x54, 0x59, 0xfc, 0xc2, 0xa2, 0x3f, 0x84, 0x52, 0xf1, 0x26,
  0xa1, 0xea, 0xd7, 0x3f, 0xd7, 0x51, 0x99, 0x0a, 0x32, 0x5f, 0xd6, 0x3f,
  0xa2, 0xd1, 0x2e, 0x9d, 0x8c, 0xbf, 0xd1, 0x3f, 0xdb, 0xaf, 0xac, 0x07,
  0xb3, 0xbb, 0xb0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf,
  0x12, 0x14, 0x52, 0xf1, 0x42, 0x5f, 0xc8, 0xbf, 0xb3, 0xec, 0xc4, 0xbb,
  0xe6, 0xf9, 0xc4, 0x3f, 0x74, 0xa7, 0x60, 0x16, 0x5d, 0xe8, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd7, 0x51, 0x99, 0x0a,
  0x32, 0x5f, 0xd6, 0xbf, 0xd7, 0x51, 0x99, 0x0a, 0x32, 0x5f, 0xd6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0xcb, 0x29, 0xce,
  0x9c, 0x6a, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbc, 0xbf,
  0xc8, 0xad, 0x9f, 0x15, 0xd6, 0x7e, 0xcb, 0x3f, 0x2e, 0x00, 0x32, 0xf4,
  0x41, 0xfb, 0xca, 0x3f, 0xd0, 0xba, 0x61, 0x3f, 0xe0, 0x1f, 0xc0, 0xbf,
  0xa8, 0x1e, 0x04, 0x91, 0x28, 0xbc, 0xd2, 0xbf, 0xf3, 0x59, 0x61, 0x44,
  0x2b, 0xd8, 0x9c, 0xbf, 0xbb, 0x91, 0x54, 0x7f, 0x17, 0x06, 0xd5, 0x3f,
  0x23, 0xbb, 0xaa, 0x05, 0x92, 0x4c, 0xd6, 0x3f, 0x51, 0x00, 0x9d, 0xfb,
  0x52, 0xca, 0xcf, 0xbf, 0x15, 0x43, 0x4d, 0x8b, 0xab, 0x3f, 0xa8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0xcd, 0x3f, 0xf7, 0xe9, 0x2f, 0xb3,
  0xb8, 0xd8, 0xc1, 0x3f, 0x15, 0x19, 0x8f, 0x27, 0xa3, 0x6f, 0xc7, 0xbf,
  0xa6, 0x97, 0x9e, 0x6a, 0x1f, 0x81, 0xcc, 0xbf, 0xf4, 0x98, 0xe5, 0x60,
  0x68, 0x38, 0xb8, 0x3f, 0x84, 0xff, 0x69, 0x8f, 0x54, 0x65, 0xd2, 0x3f,
  0xeb, 0x36, 0xd2, 0x76, 0xb0, 0xbf, 0xa9, 0x3f, 0xa8, 0x39, 0x67, 0xdc,
  0x3c, 0xd7, 0xd3, 0xbf, 0x4d, 0xd9, 0x6a, 0xab, 0xc2, 0x2e, 0xd6, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd4, 0xb8, 0x59, 0x96,
  0xfa, 0xed, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb5, 0x3f,
  0x5d, 0xd8, 0x80, 0x77, 0xc8, 0xa8, 0xca, 0xbf, 0x89, 0x09, 0xaf, 0x54,
  0x70, 0x7e, 0xc4, 0xbf, 0x84, 0xce, 0x96, 0xa9, 0x5a, 0xd9, 0xc3, 0x3f,
  0x1b, 0x93, 0x0c, 0x05, 0x1f, 0x56, 0xcd, 0x3f, 0xd7, 0xeb, 0x1a, 0x5d,
  0xf0, 0x85, 0xb1, 0xbf, 0x61, 0x7f, 0x12, 0x26, 0xe2, 0xf8, 0xd1, 0xbf,
  0x3c, 0x0e, 0xc2, 0x43, 0xc9, 0x66, 0xb1, 0xbf, 0x78, 0x5d, 0x30, 0x12,
  0xb8, 0xcb, 0xd2, 0x3f, 0x45, 0x55, 0xd6, 0x9d, 0x3d, 0x0a, 0xd6, 0x3f,
  0x7a, 0x7d, 0x62, 0x5c, 0xd8, 0x0f, 0xcd, 0x3f, 0x81, 0x58, 0xdf, 0x8e,
  0x50, 0x9d, 0xa2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0xcb, 0xbf,
  0xa9, 0xd6, 0x2c, 0xcc, 0x87, 0x8e, 0xbb, 0xbf, 0x2e, 0x0e, 0x43, 0x0c,
  0xbc, 0xba, 0xc7, 0x3f, 0xf9, 0x5c, 0xcb, 0x8a, 0x24, 0x51, 0xc6, 0x3f,
  0x92, 0x15, 0xa6, 0x15, 0x53, 0xb3, 0xc0, 0xbf, 0x08, 0x5a, 0x59, 0xec,
  0xfe, 0xb7, 0xcd, 0xbf, 0xd3, 0x14, 0xe1, 0x89, 0x65, 0xc6, 0xa7, 0x3f,
  0x82, 0xdf, 0x6a, 0xc9, 0x8a, 0x82, 0xd1, 0x3f, 0x25, 0x6d, 0x23, 0x95,
  0x03, 0x13, 0xb5, 0x3f, 0x37, 0xa5, 0x4d, 0x7c, 0xd8, 0xdd, 0xd1, 0xbf,
  0x77, 0xe5, 0x79, 0x43, 0xcb, 0xe1, 0xd5, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x74, 0x0e, 0xaf, 0x04, 0xdd, 0xab, 0xcb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xb0, 0xbf, 0xdc, 0x88, 0x35, 0x1a,
  0x1e, 0x7f, 0xc9, 0x3f, 0xdc, 0xc2, 0x46, 0x2c, 0x60, 0x37, 0xc0, 0x3f,
  0xdc, 0x18, 0xe2, 0xfd, 0xaf, 0x05, 0xc5, 0xbf, 0x31, 0x88, 0xa4, 0x1b,
  0xcf, 0x8f, 0xc7, 0xbf, 0x49, 0x23, 0xc1, 0xc3, 0xee, 0xe0, 0xbb, 0x3f,
  0x9b, 0x45, 0xa8, 0xb3, 0xb3, 0xcd, 0xcd, 0x3f, 0xb2, 0x09, 0xa9, 0xa8,
  0xa2, 0x6a, 0x9c, 0xbf, 0x10, 0x2a, 0x60, 0x9f, 0xfd, 0x08, 0xd1, 0xbf,
  0x30, 0x49, 0x47, 0x49, 0x5f, 0x17, 0xb8, 0xbf, 0x10, 0x2a, 0x60, 0x9f,
  0xfd, 0x08, 0xd1, 0x3f, 0xbc, 0x00, 0x30, 0xb6, 0x31, 0xb7, 0xd5, 0x3f,
  0xdd, 0x5d, 0x13, 0xca, 0xeb, 0xf0, 0xca, 0xbf, 0xc3, 0x64, 0x84, 0x9e,
  0xec, 0xbe, 0x9d, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x0a, 0xca, 0x3f,
  0x71, 0x02, 0x91, 0xe5, 0x02, 0x18, 0xb6, 0x3f, 0x3c, 0x0e, 0xef, 0xf5,
  0x55, 0x4a, 0xc7, 0xbf, 0x38, 0xcc, 0x59, 0x58, 0x24, 0x09, 0xc2, 0xbf,
  0xb6, 0xa6, 0x82, 0xe4, 0x26, 0x8d, 0xc2, 0x3f, 0xe0, 0xfe, 0x48, 0xeb,
  0xd0, 0x64, 0xc8, 0x3f, 0x34, 0xb3, 0xc7, 0xc0, 0xe1, 0x06, 0xb7, 0xbf,
  0xf1, 0xe1, 0x8d, 0x1d, 0x85, 0xb0, 0xcd, 0xbf, 0x30, 0x49, 0x47, 0x49,
  0x5f, 0x17, 0x88, 0x3f, 0x51, 0x02, 0x61, 0x82, 0x11, 0x90, 0xd0, 0x3f,
  0x09, 0x5c, 0xa6, 0x35, 0x98, 0x98, 0xba, 0x3f, 0x8d, 0x00, 0xa4, 0x48,
  0x65, 0x49, 0xd0, 0xbf, 0x51, 0xde, 0xa7, 0x8c, 0x97, 0x8b, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe2, 0x64, 0x0a, 0x27,
  0x4a, 0xda, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xaa, 0x3f,
  0xb0, 0x6f, 0x9c, 0x1f, 0xe7, 0x51, 0xc8, 0xbf, 0x47, 0x27, 0x47, 0xb5,
  0x6d, 0x77, 0xba, 0xbf, 0x6c, 0x9c, 0xd2, 0xde, 0x7d, 0x30, 0xc5, 0x3f,
  0xd8, 0x95, 0x78, 0xf1, 0xbc, 0x64, 0xc3, 0x3f, 0xcc, 0xf8, 0x4f, 0x59,
  0x23, 0x4f, 0xc0, 0xbf, 0x7e, 0x64, 0xd1, 0x30, 0x55, 0xed, 0xc8, 0xbf,
  0xaa, 0x0b, 0x6c, 0xf5, 0x38, 0xc0, 0xb2, 0x3f, 0x68, 0x41, 0xf3, 0xa9,
  0x3d, 0x71, 0xcd, 0x3f, 0xa5, 0x9a, 0x90, 0x4d, 0xc8, 0x86, 0x60, 0x3f,
  0xf6, 0x49, 0x56, 0xf0, 0xf5, 0x19, 0xd0, 0xbf, 0xd1, 0xa0, 0x1c, 0x7e,
  0xcc, 0xb1, 0xbc, 0xbf, 0x21, 0xd3, 0x95, 0xb1, 0xfd, 0x37, 0xcf, 0x3f,
  0xb8, 0x19, 0x9a, 0xff, 0xbd, 0x5f, 0xd5, 0x3f, 0x60, 0x50, 0x83, 0x13,
  0xca, 0x3a, 0xc9, 0x3f, 0xf6, 0x0c, 0xd9, 0x30, 0xf2, 0x79, 0x98, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x94, 0xc8, 0xbf, 0x9c, 0x13, 0xa3, 0xd2,
  0x84, 0x38, 0xb2, 0xbf, 0xea, 0xaa, 0xc0, 0xa1, 0x9f, 0x99, 0xc6, 0x3f,
  0x00, 0x34, 0x99, 0x1a, 0xa9, 0xe5, 0xbd, 0x3f, 0x3a, 0x88, 0xec, 0x97,
  0xf5, 0x37, 0xc3, 0xbf, 0x62, 0x34, 0x8a, 0x9c, 0x0a, 0x67, 0xc4, 0xbf,
  0xb0, 0xfd, 0xd8, 0x30, 0xbc, 0x8e, 0xbc, 0x3f, 0x51, 0xe8, 0x73, 0x85,
  0xd6, 0x3d, 0xc9, 0x3f, 0xc8, 0x6f, 0xf1, 0x96, 0xbb, 0xef, 0xad, 0xbf,
  0xa2, 0xe4, 0xc5, 0x3f, 0x3b, 0x1b, 0xcd, 0xbf, 0x27, 0x2e, 0x0b, 0x1d,
  0xee, 0x9f, 0x8c, 0xbf, 0x35, 0x5a, 0x9b, 0xcb, 0xbd, 0x4f, 0xcf, 0x3f,
  0xa4, 0x13, 0x90, 0x74, 0x62, 0x77, 0xbe, 0x3f, 0xf8, 0x10, 0x46, 0x4d,
  0x8d, 0xfc, 0xcd, 0xbf, 0x4a, 0x74, 0xa8, 0x56, 0x24, 0x34, 0xd5, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe3, 0x12, 0xaa, 0xb9,
  0x39, 0x59, 0xc8, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x58, 0xa6, 0xbf,
  0x3c, 0xfc, 0xad, 0xfb, 0x65, 0x38, 0xc7, 0x3f, 0x34, 0xe0, 0xb1, 0xd7,
  0x82, 0x1e, 0xb6, 0x3f, 0x34, 0x28, 0x13, 0x02, 0x4d, 0xed, 0xc4, 0xbf,
  0x73, 0x36, 0x8f, 0xfc, 0xf9, 0x4b, 0xc0, 0xbf, 0x09, 0x90, 0x12, 0x90,
  0xa2, 0x62, 0xc1, 0x3f, 0x7f, 0x46, 0x8f, 0xd6, 0x21, 0x25, 0xc5, 0x3f,
  0x07, 0xcc, 0x15, 0x89, 0x9d, 0xe1, 0xb8, 0xbf, 0x82, 0x72, 0xb9, 0x22,
  0xf6, 0x64, 0xc9, 0xbf, 0xfa, 0xfa, 0x84, 0x77, 0xbc, 0x37, 0xa7, 0x3f,
  0x1e, 0x80, 0x9f, 0x5d, 0x4e, 0xb6, 0xcc, 0x3f, 0xd2, 0xfe, 0x7e, 0x8c,
  0x99, 0x01, 0x99, 0x3f, 0x30, 0x5c, 0x96, 0x8e, 0xd1, 0x74, 0xce, 0xbf,
  0xde, 0x71, 0x71, 0x59, 0xf4, 0xf8, 0xbf, 0xbf, 0x47, 0xa2, 0x20, 0x0d,
  0x52, 0xdc, 0xcc, 0x3f, 0x89, 0xcb, 0xb7, 0x20, 0x1e, 0x09, 0xd5, 0x3f,
  0xa0, 0xa2, 0x51, 0x4a, 0x59, 0xcf, 0xc7, 0xbf, 0x10, 0x14, 0x7f, 0x55,
  0x94, 0x99, 0x94, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x40, 0x52, 0xc7, 0x3f,
  0x25, 0x64, 0x28, 0x2c, 0xb3, 0xb7, 0xae, 0x3f, 0x52, 0x9b, 0xa2, 0xe8,
  0x65, 0xd7, 0xc5, 0xbf, 0x92, 0x33, 0x89, 0x23, 0x2a, 0x49, 0xb9, 0xbf,
  0x9b, 0x21, 0xe8, 0x04, 0x5b, 0x53, 0xc3, 0x3f, 0xde, 0x5f, 0x96, 0xda,
  0x38, 0x5b, 0xc1, 0x3f, 0x52, 0x5f, 0x8b, 0x52, 0x21, 0x60, 0xbf, 0xbf,
  0x71, 0xc7, 0xee, 0x42, 0x9e, 0xae, 0xc5, 0xbf, 0xd1, 0x0f, 0x0f, 0xc3,
  0xcb, 0x8c, 0xb5, 0x3f, 0xc6, 0x7b, 0xc3, 0x81, 0x50, 0x6d, 0xc9, 0x3f,
  0xde, 0x4c, 0xf9, 0x04, 0x2f, 0x3a, 0xa1, 0xbf, 0x9b, 0x55, 0xf9, 0x28,
  0xe7, 0x47, 0xcc, 0xbf, 0x94, 0x89, 0xf8, 0xf3, 0xcd, 0x32, 0xa1, 0xbf,
  0x72, 0xfa, 0x46, 0xe8, 0xa7, 0xa3, 0xcd, 0x3f, 0x40, 0x36, 0xe0, 0x30,
  0x4f, 0xa1, 0xc0, 0x3f, 0x72, 0xee, 0xab, 0x51, 0xd7, 0xd3, 0xcb, 0xbf,
  0xd6, 0xf2, 0x40, 0x7d, 0xe1, 0xde, 0xd4, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcf, 0xf4, 0x5a, 0x57, 0x01, 0x14, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0xa2, 0x3f, 0x18, 0x20, 0x87, 0x56,
  0x1b, 0x38, 0xc6, 0xbf, 0x6c, 0xc6, 0xfc, 0xa1, 0xd7, 0xd6, 0xb2, 0xbf,
  0xec, 0x12, 0x33, 0xa7, 0x96, 0x7a, 0xc4, 0x3f, 0x26, 0x78, 0x90, 0x79,
  0x14, 0xdd, 0xbb, 0x3f, 0xda, 0xbe, 0xe5, 0x1c, 0xdd, 0xce, 0xc1, 0xbf,
  0x77, 0xbd, 0xdf, 0x5e, 0xdc, 0x2f, 0xc2, 0xbf, 0xb3, 0x54, 0xc4, 0x06,
  0x37, 0x3d, 0xbc, 0x3f, 0x77, 0x47, 0x67, 0xc7, 0x34, 0x0f, 0xc6, 0x3f,
  0x0a, 0x6d, 0x05, 0xb8, 0xc1, 0x86, 0xb2, 0xbf, 0x08, 0xbe, 0x91, 0x40,
  0xb2, 0x5e, 0xc9, 0xbf, 0xf8, 0xbc, 0x88, 0x6a, 0x3b, 0xbb, 0x97, 0x3f,
  0x72, 0xee, 0xab, 0x51, 0xd7, 0xd3, 0xcb, 0x3f, 0xb0, 0x73, 0x82, 0x98,
  0xbc, 0x57, 0xa5, 0x3f, 0x47, 0xa2, 0x20, 0x0d, 0x52, 0xdc, 0xcc, 0xbf,
  0x33, 0xbc, 0xfe, 0x4a, 0xf3, 0x2e, 0xc1, 0xbf, 0xd3, 0x8b, 0xe3, 0xf0,
  0x37, 0xe0, 0xca, 0x3f, 0xff, 0xde, 0x07, 0x7e, 0x90, 0xb5, 0xd4, 0x3f,
  0x11, 0xd7, 0xc9, 0xc7, 0x6b, 0x9b, 0xc6, 0x3f, 0x25, 0x86, 0x79, 0x0d,
  0x5b, 0xa6, 0x91, 0x3f, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x3a, 0xc6, 0xbf,
  0x24, 0x10, 0x7f, 0xf4, 0x06, 0x59, 0xaa, 0xbf, 0xf2, 0xfb, 0x96, 0x2e,
  0x83, 0x16, 0xc5, 0x3f, 0x4b, 0x0e, 0x15, 0x0b, 0x7a, 0xbd, 0xb5, 0x3f,
  0xe5, 0xe0, 0x7d, 0xf8, 0xa5, 0x27, 0xc3, 0xbf, 0x49, 0xc0, 0x7d, 0xeb,
  0xdb, 0xf6, 0xbd, 0xbf, 0x59, 0x9b, 0x51, 0x5d, 0xef, 0x60, 0xc0, 0x3f,
  0x80, 0x23, 0xb9, 0x4d, 0xab, 0xd5, 0xc2, 0x3f, 0x26, 0x3c, 0x1e, 0x5b,
  0x25, 0x58, 0xb9, 0xbf, 0xf8, 0x1b, 0x4b, 0xa4, 0xc7, 0x4f, 0xc6, 0xbf,
  0x4e, 0xb1, 0x13, 0x31, 0xad, 0x8d, 0xaf, 0x3f, 0xf7, 0x50, 0xd8, 0xf6,
  0xe7, 0x3e, 0xc9, 0x3f, 0xb6, 0x94, 0x29, 0x8c, 0x73, 0x32, 0x8c, 0xbf,
  0x47, 0x5c, 0xb7, 0xae, 0xd1, 0x5c, 0xcb, 0xbf, 0xba, 0xcb, 0x8d, 0x90,
  0x87, 0x04, 0xa9, 0xbf, 0x4b, 0x24, 0x63, 0x78, 0x9e, 0x1e, 0xcc, 0x3f,
  0xed, 0xcb, 0x02, 0x78, 0x30, 0xa9, 0xc1, 0x3f, 0x94, 0x05, 0x2e, 0xb0,
  0x02, 0xff, 0xc9, 0xbf, 0x7a, 0x5e, 0x1d, 0x6d, 0x3f, 0x8d, 0xd4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xfe, 0xad, 0x14, 0x45,
  0xa8, 0xfc, 0xc5, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x67, 0xa0, 0xbf,
  0x60, 0x89, 0x7a, 0x80, 0xa7, 0x50, 0xc5, 0x3f, 0xa2, 0x56, 0x20, 0x95,
  0x48, 0x4b, 0xb0, 0x3f, 0x7e, 0xd4, 0xb1, 0xb7, 0xff, 0xf4, 0xc3, 0xbf,
  0x9f, 0x79, 0xd3, 0x9b, 0xbd, 0x29, 0xb8, 0xbf, 0x20, 0xb9, 0x25, 0xda,
  0xcd, 0xe1, 0xc1, 0x3f, 0x10, 0x0a, 0xca, 0x3e, 0x07, 0xad, 0xbf, 0x3f,
  0x19, 0xf7, 0xc1, 0xb9, 0x0f, 0x13, 0xbe, 0xbf, 0x5c, 0x3e, 0x33, 0xd1,
  0xcd, 0x55, 0xc3, 0xbf, 0x6d, 0x06, 0x3f, 0xde, 0x28, 0xac, 0xb6, 0x3f,
  0x8d, 0x33, 0xaf, 0x0a, 0x27, 0x77, 0xc6, 0x3f, 0x7f, 0x35, 0x8e, 0x72,
  0x9c, 0x8a, 0xaa, 0xbf, 0x37, 0xd8, 0x76, 0xa9, 0x4c, 0x12, 0xc9, 0xbf,
  0x33, 0x61, 0xd4, 0xb8, 0xe3, 0xa8, 0x75, 0x3f, 0x39, 0x99, 0x01, 0xdc,
  0xbf, 0xe4, 0xca, 0x3f, 0xda, 0x50, 0xd2, 0xe2, 0x58, 0x4a, 0xac, 0x3f,
  0xa7, 0x8a, 0xfd, 0xf0, 0x34, 0x6a, 0xcb, 0xbf, 0x9b, 0x5f, 0xf1, 0xc7,
  0x12, 0x13, 0xc2, 0xbf, 0xa8, 0x15, 0x7b, 0xae, 0x24, 0x2e, 0xc9, 0x3f,
  0xe3, 0x01, 0x91, 0x0f, 0xf9, 0x65, 0xd4, 0x3f, 0xf6, 0x73, 0xcc, 0x8f,
  0x1c, 0x92, 0xc5, 0xbf, 0x60, 0x4e, 0x38, 0x14, 0x9c, 0xaf, 0x8e, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x94, 0x45, 0xc5, 0x3f, 0x97, 0xfc, 0xf5, 0xe8,
  0x47, 0xec, 0xa6, 0x3f, 0x71, 0x3c, 0x0b, 0xae, 0x85, 0x5e, 0xc4, 0xbf,
  0xcf, 0x5c, 0x3c, 0xb5, 0x79, 0xf2, 0xb2, 0xbf, 0x85, 0x11, 0x72, 0x99,
  0x5e, 0xd8, 0xc2, 0x3f, 0x6a, 0xfe, 0xe7, 0xc7, 0x85, 0x30, 0xba, 0x3f,
  0xdf, 0xba, 0x39, 0x67, 0xbb, 0xaa, 0xc0, 0xbf, 0x8b, 0xbf, 0xa4, 0xcf,
  0xbb, 0x88, 0xc0, 0xbf, 0x6a, 0x52, 0xa3, 0x9e, 0xe9, 0x8f, 0xbb, 0x3f,
  0x0b, 0x6e, 0x69, 0x40, 0x73, 0xb7, 0xc3, 0x3f, 0x88, 0x2d, 0x70, 0xa1,
  0x7e, 0x34, 0xb4, 0xbf, 0x92, 0x6e, 0x7c, 0x76, 0x99, 0x8a, 0xc6, 0xbf,
  0x95, 0xf5, 0xf5, 0xa7, 0xa2, 0xf6, 0xa5, 0x3f, 0xa4, 0x13, 0xdd, 0x14,
  0x2d, 0xdc, 0xc8, 0x3f, 0xb1, 0xa1, 0x0c, 0xe3, 0xb8, 0x82, 0x63, 0x3f,
  0x10, 0xe2, 0x86, 0xa6, 0xfc, 0x6c, 0xca, 0xbf, 0x15, 0xc3, 0x9b, 0x64,
  0x5f, 0x37, 0xaf, 0xbf, 0x4a, 0xf0, 0x5e, 0x2c, 0xa8, 0xbe, 0xca, 0x3f,
  0xf0, 0x0f, 0xda, 0x9c, 0x13, 0x6f, 0xc2, 0x3f, 0x04, 0x1a, 0xb4, 0x5c,
  0xd8, 0x6b, 0xc8, 0xbf, 0x42, 0xf0, 0xff, 0x93, 0xc1, 0x3f, 0xd4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x1b, 0x37, 0x7f, 0xe7,
  0x5d, 0x09, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x40, 0xb4, 0x9c, 0x3f,
  0xf3, 0x85, 0x31, 0xc4, 0xd1, 0x7f, 0xc4, 0xbf, 0x56, 0xfc, 0x81, 0x72,
  0xc3, 0x8b, 0xac, 0xbf, 0xcf, 0x0f, 0x0a, 0x38, 0x4c, 0x6a, 0xc3, 0x3f,
  0x04, 0x75, 0xf8, 0x15, 0x11, 0x35, 0xb5, 0x3f, 0xa0, 0x7c, 0x18, 0x28,
  0xa0, 0xc3, 0xc1, 0xbf, 0x00, 0x0f, 0xb1, 0x74, 0xb5, 0xe2, 0xbb, 0xbf,
  0x4c, 0xba, 0x90, 0x8f, 0x40, 0x06, 0xbf, 0x3f, 0x45, 0x30, 0xf0, 0xa6,
  0x3c, 0x19, 0xc1, 0x3f, 0x8b, 0x61, 0xdd, 0x5f, 0x52, 0x36, 0xb9, 0xbf,
  0x6e, 0xc7, 0xb9, 0xff, 0x4a, 0x00, 0xc4, 0xbf, 0x31, 0x2d, 0xd9, 0x5d,
  0x98, 0xec, 0xb1, 0x3f, 0x16, 0xa0, 0xf6, 0x91, 0x3d, 0x8e, 0xc6, 0x3f,
  0xee, 0xb5, 0x1c, 0x62, 0xb6, 0xc5, 0xa1, 0xbf, 0x26, 0x4e, 0x9b, 0xf1,
  0x0d, 0x9f, 0xc8, 0xbf, 0x9f, 0x69, 0xf8, 0x8b, 0xd5, 0x20, 0x83, 0xbf,
  0x9e, 0x54, 0xb3, 0x84, 0x7c, 0xf6, 0xc9, 0x3f, 0x80, 0xd9, 0xf0, 0x85,
  0xb4, 0xeb, 0xb0, 0x3f, 0xd1, 0xf0, 0xb1, 0xec, 0x80, 0x1b, 0xca, 0xbf,
  0xb5, 0xb0, 0x29, 0xc4, 0x39, 0xbf, 0xc2, 0xbf, 0xb5, 0x88, 0xac, 0xf7,
  0x97, 0xb6, 0xc7, 0x3f, 0x88, 0x94, 0xd4, 0x9c, 0x98, 0x1a, 0xd4, 0x3f,
  0xb7, 0x05, 0xd9, 0x1c, 0x61, 0xaa, 0xc4, 0x3f, 0x0d, 0xe7, 0x57, 0x98,
  0x52, 0xff, 0x8a, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x90, 0x6c, 0xc4, 0xbf,
  0x0e, 0x6e, 0xc0, 0x75, 0x20, 0x2e, 0xa4, 0xbf, 0xa3, 0xf0, 0xca, 0xa7,
  0x1f, 0xb2, 0xc3, 0x3f, 0x1c, 0xc8, 0x09, 0x0c, 0xb8, 0xb3, 0xb0, 0x3f,
  0x15, 0x8c, 0x8f, 0xed, 0xfa, 0x77, 0xc2, 0xbf, 0xfa, 0xe0, 0x43, 0x26,
  0xa9, 0x22, 0xb7, 0xbf, 0xf0, 0x47, 0x1b, 0x57, 0x91, 0xb8, 0xc0, 0x3f,
  0x32, 0xf2, 0xfe, 0xdb, 0x07, 0x4e, 0xbd, 0x3f, 0x90, 0xbc, 0x57, 0x4e,
  0x1f, 0xd6, 0xbc, 0xbf, 0x09, 0xc4, 0xfa, 0x1b, 0xc8, 0x8d, 0xc1, 0xbf,
  0x08, 0xe6, 0x5c, 0x10, 0xd7, 0x03, 0xb7, 0x3f, 0x3a, 0x54, 0xea, 0x97,
  0xdd, 0x34, 0xc4, 0x3f, 0xd9, 0x63, 0x06, 0x89, 0x6b, 0xa0, 0xaf, 0xbf,
  0xed, 0x2e, 0x19, 0x66, 0x51, 0x85, 0xc6, 0xbf, 0xd6, 0xa5, 0xfe, 0x6e,
  0x8e, 0xda, 0x9b, 0x3f, 0x53, 0xc2, 0xfb, 0x5f, 0xde, 0x5c, 0xc8, 0x3f,
  0x26, 0x5e, 0xf4, 0xd9, 0x23, 0x0c, 0x90, 0x3f, 0x3f, 0xc7, 0x8e, 0xff,
  0xe9, 0x81, 0xc9, 0xbf, 0x3a, 0x4f, 0x75, 0x0b, 0x2d, 0x1a, 0xb2, 0xbf,
  0xd6, 0x2c, 0x8f, 0xfa, 0x44, 0x80, 0xc9, 0x3f, 0x5d, 0x3b, 0xe4, 0x99,
  0x31, 0x05, 0xc3, 0x3f, 0x3a, 0x40, 0x14, 0xb8, 0x12, 0x0d, 0xc7, 0xbf,
  0x0e, 0xca, 0xfd, 0xae, 0x7a, 0xf6, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xca, 0xc4, 0x0c, 0x43, 0x04, 0x33, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x64, 0x99, 0xbf, 0x8a, 0x79, 0x7e, 0xbb,
  0xf9, 0xc2, 0xc3, 0x3f, 0x06, 0xde, 0x07, 0xdc, 0x05, 0x46, 0xa9, 0x3f,
  0x0a, 0x75, 0x95, 0x08, 0x39, 0xe1, 0xc2, 0xbf, 0xb9, 0xb3, 0x0a, 0xe0,
  0xd9, 0xcd, 0xb2, 0xbf, 0x81, 0xee, 0x9c, 0x2b, 0x3b, 0x8a, 0xc1, 0x3f,
  0x83, 0xe1, 0x14, 0x12, 0x24, 0xc8, 0xb8, 0x3f, 0x63, 0x0f, 0xd1, 0x8b,
  0x62, 0x70, 0xbf, 0xbf, 0x13, 0x45, 0x33, 0x21, 0xb8, 0x7d, 0xbe, 0xbf,
  0x7d, 0x57, 0x2d, 0x92, 0x74, 0xc4, 0xba, 0x3f, 0x1d, 0xf9, 0x5d, 0x4b,
  0x09, 0xeb, 0xc1, 0x3f, 0xb4, 0xd8, 0x52, 0xbe, 0xe4, 0xf5, 0xb4, 0xbf,
  0x79, 0xe7, 0x0c, 0x10, 0xcf, 0x58, 0xc4, 0xbf, 0xe9, 0x86, 0x1d, 0x06,
  0xdd, 0xb6, 0xab, 0x3f, 0xd2, 0xf1, 0xab, 0xbf, 0x66, 0x72, 0xc6, 0x3f,
  0x4e, 0x05, 0x1f, 0x46, 0x22, 0xc8, 0x94, 0xbf, 0x8c, 0xa0, 0x06, 0x8b,
  0x1c, 0x17, 0xc8, 0xbf, 0x70, 0x18, 0x24, 0xed, 0x75, 0xf6, 0x95, 0xbf,
  0xfe, 0xab, 0x7d, 0xe1, 0xb9, 0x0f, 0xc9, 0x3f, 0x24, 0x1a, 0x70, 0xec,
  0x44, 0x2b, 0xb3, 0x3f, 0x9c, 0x96, 0x34, 0x76, 0x7b, 0xec, 0xc8, 0xbf,
  0x4a, 0x17, 0xfa, 0x66, 0x5f, 0x42, 0xc3, 0xbf, 0xcd, 0xd6, 0x3a, 0x1e,
  0x24, 0x6e, 0xc6, 0x3f, 0x9f, 0xbd, 0x4c, 0x35, 0x62, 0xd3, 0xd3, 0x3f,
  0x26, 0x74, 0xdf, 0xec, 0xaa, 0xdd, 0xc3, 0xbf, 0x2e, 0x29, 0x50, 0xeb,
  0x46, 0xfe, 0x87, 0xbf, 0x00, 0x00, 0x00, 0x80, 0xe3, 0xaa, 0xc3, 0x3f,
  0xe0, 0xf2, 0x65, 0xe2, 0x86, 0xf1, 0xa1, 0x3f, 0xde, 0x37, 0x19, 0x0a,
  0xdc, 0x11, 0xc3, 0xbf, 0xb9, 0x11, 0x52, 0xea, 0x5d, 0xbb, 0xad, 0xbf,
  0xd4, 0xf2, 0x39, 0x14, 0x6f, 0x10, 0xc2, 0x3f, 0xc4, 0x38, 0x5c, 0xe5,
  0x2b, 0xa0, 0xb4, 0x3f, 0x08, 0x5b, 0x70, 0xbd, 0xc8, 0xa2, 0xc0, 0xbf,
  0xf1, 0xf5, 0x71, 0x6b, 0x31, 0x30, 0xba, 0xbf, 0xca, 0x35, 0x8c, 0x47,
  0xea, 0x85, 0xbd, 0x3f, 0xe1, 0x3b, 0xff, 0x32, 0x03, 0x7b, 0xbf, 0x3f,
  0xbb, 0x7d, 0x85, 0x54, 0x2b, 0xd0, 0xb8, 0xbf, 0xae, 0x7b, 0xbd, 0x58,
  0xcf, 0x34, 0xc2, 0xbf, 0xad, 0x12, 0x90, 0x90, 0xea, 0x09, 0xb3, 0x3f,
  0xc8, 0x2c, 0x63, 0xd6, 0x10, 0x6f, 0xc4, 0x3f, 0x7c, 0x00, 0xae, 0x63,
  0x67, 0x15, 0xa8, 0xbf, 0x16, 0xcb, 0x44, 0x2d, 0x8a, 0x57, 0xc6, 0xbf,
  0x0c, 0x59, 0xd6, 0x66, 0xca, 0x87, 0x8c, 0x3f, 0x64, 0x63, 0x37, 0x96,
  0xf0, 0xce, 0xc7, 0x3f, 0xe8, 0x92, 0xbc, 0xca, 0xac, 0x5f, 0x9b, 0x3f,
  0x40, 0x9f, 0x5c, 0xb3, 0x39, 0xa0, 0xc8, 0xbf, 0xf8, 0x7a, 0xe7, 0xcc,
  0x85, 0x22, 0xb4, 0xbf, 0x98, 0x1b, 0x4e, 0x71, 0xaf, 0x5f, 0xc8, 0x3f,
  0x08, 0x78, 0x13, 0x83, 0xed, 0x77, 0xc3, 0x3f, 0xde, 0x38, 0x64, 0xe4,
  0xcc, 0xd8, 0xc5, 0xbf, 0x25, 0xd3, 0xdf, 0x38, 0x48, 0xb1, 0xd3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0xde, 0xf5, 0x7f,
  0x4e, 0x74, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00, 0xe8, 0xab, 0x96, 0x3f,
  0xe2, 0xb6, 0xd9, 0xfe, 0x9a, 0x17, 0xc3, 0xbf, 0xda, 0x12, 0xa6, 0xdd,
  0xa4, 0x94, 0xa6, 0xbf, 0x92, 0x4b, 0x36, 0xf5, 0x04, 0x5d, 0xc2, 0x3f,
  0x1f, 0x30, 0x62, 0xe4, 0xed, 0xd1, 0xb0, 0x3f, 0x74, 0x1c, 0x0d, 0x84,
  0x11, 0x42, 0xc1, 0xbf, 0x88, 0xdd, 0x4e, 0x78, 0xac, 0x34, 0xb6, 0xbf,
  0x5a, 0x35, 0xd5, 0x49, 0x73, 0x85, 0xbf, 0x3f, 0xfc, 0x7e, 0xd4, 0x8a,
  0xb8, 0x63, 0xbb, 0x3f, 0x2a, 0x8b, 0xd6, 0x23, 0xec, 0xb1, 0xbb, 0xbf,
  0x0e, 0x3f, 0xef, 0x74, 0xc6, 0x26, 0xc0, 0xbf, 0x5e, 0x6c, 0xe3, 0x2a,
  0xeb, 0xf7, 0xb6, 0x3f, 0xd6, 0xf9, 0xc9, 0x9f, 0x3a, 0x6e, 0xc2, 0x3f,
  0x28, 0x39, 0x7d, 0xab, 0x6d, 0x3d, 0xb1, 0xbf, 0x8a, 0xe6, 0x33, 0xa6,
  0x07, 0x7a, 0xc4, 0xbf, 0xcb, 0x94, 0xd1, 0x30, 0x99, 0xb5, 0xa4, 0x3f,
  0x83, 0xf6, 0x8a, 0x50, 0x60, 0x36, 0xc6, 0x3f, 0x85, 0x26, 0xb6, 0xba,
  0x1a, 0x7f, 0x80, 0xbf, 0x9f, 0x09, 0xe4, 0x9d, 0x40, 0x85, 0xc7, 0xbf,
  0x51, 0x3b, 0xef, 0x3e, 0xed, 0x2a, 0xa0, 0xbf, 0x91, 0x62, 0xf7, 0x3b,
  0x9a, 0x33, 0xc8, 0x3f, 0xbd, 0xbe, 0xd8, 0x22, 0xf4, 0x02, 0xb5, 0x3f,
  0x77, 0x2a, 0x1c, 0x6c, 0x71, 0xd9, 0xc7, 0xbf, 0x12, 0x70, 0x25, 0x50,
  0xd7, 0xa6, 0xc3, 0xbf, 0xfc, 0x14, 0x14, 0x3e, 0x2d, 0x4c, 0xc5, 0x3f,
  0xa9, 0xde, 0xb1, 0xe4, 0x24, 0x90, 0xd3, 0x3f, 0xce, 0x05, 0x0f, 0x81,
  0x16, 0x27, 0xc3, 0x3f, 0x93, 0x23, 0xed, 0xa4, 0x11, 0x82, 0x85, 0x3f,
  0x00, 0x00, 0x00, 0x80, 0xc5, 0xfc, 0xc2, 0xbf, 0x69, 0x79, 0xd5, 0xb7,
  0x57, 0x17, 0xa0, 0xbf, 0xda, 0xd0, 0x20, 0x17, 0x53, 0x7d, 0xc2, 0x3f,
  0x7d, 0xd0, 0x7b, 0x2f, 0x28, 0xaf, 0xaa, 0x3f, 0x96, 0xff, 0xe4, 0x02,
  0x36, 0xa7, 0xc1, 0xbf, 0x69, 0xa4, 0x48, 0x9d, 0xfa, 0x88, 0xb2, 0xbf,
  0xd0, 0x4e, 0xb7, 0x96, 0xb7, 0x77, 0xc0, 0x3f, 0xf6, 0x90, 0x94, 0xd2,
  0xc8, 0x93, 0xb7, 0x3f, 0xc6, 0xbb, 0x7a, 0xaa, 0x5f, 0xd5, 0xbd, 0xbf,
  0x94, 0x6e, 0x73, 0x46, 0x2d, 0x6a, 0xbc, 0xbf, 0x58, 0xc8, 0xa7, 0xd3,
  0x20, 0xf4, 0xb9, 0x3f, 0x3a, 0x29, 0x97, 0x96, 0xd7, 0x7d, 0xc0, 0x3f,
  0x6d, 0x77, 0xac, 0xb8, 0x39, 0x3a, 0xb5, 0xbf, 0xfb, 0x6b, 0xde, 0xa7,
  0xdf, 0x99, 0xc2, 0xbf, 0x15, 0x63, 0x0f, 0x58, 0x28, 0x1c, 0xaf, 0x3f,
  0x7b, 0xeb, 0x69, 0x90, 0xa8, 0x7b, 0xc4, 0x3f, 0xba, 0xca, 0xfe, 0x2a,
  0xa2, 0x91, 0xa1, 0xbf, 0x92, 0x36, 0x3c, 0x1f, 0x3c, 0x10, 0xc6, 0xbf,
  0x7d, 0x3b, 0x1b, 0x2b, 0x3a, 0x74, 0x65, 0x3f, 0xea, 0x64, 0x32, 0xb7,
  0xbf, 0x3a, 0xc7, 0x3f, 0x16, 0x25, 0x19, 0xce, 0x98, 0x72, 0xa2, 0x3f,
  0x81, 0xd8, 0x1f, 0x2b, 0xf7, 0xc9, 0xc7, 0xbf, 0xf0, 0x42, 0xcc, 0x36,
  0x26, 0xcf, 0xb5, 0xbf, 0xd9, 0x47, 0x69, 0x1a, 0x58, 0x59, 0xc7, 0x3f,
  0x80, 0xe1, 0xea, 0xd7, 0xf1, 0xcf, 0xc3, 0x3f, 0x96, 0x69, 0x70, 0x1f,
  0x80, 0xc7, 0xc4, 0xbf, 0x31, 0x47, 0x8e, 0xe3, 0xef, 0x6f, 0xd3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2e, 0x34, 0x8a, 0x0a,
  0x33, 0xc9, 0xc2, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x84, 0x67, 0x94, 0xbf,
  0x64, 0x10, 0x75, 0x12, 0x77, 0x7b, 0xc2, 0x3f, 0xf5, 0x3b, 0x31, 0xc9,
  0x58, 0x55, 0xa4, 0x3f, 0xb5, 0xc7, 0xbd, 0x03, 0x23, 0xdf, 0xc1, 0xbf,
  0x87, 0x98, 0x8b, 0x6e, 0xf4, 0x51, 0xae, 0xbf, 0xae, 0xbf, 0x42, 0x92,
  0x6c, 0xf2, 0xc0, 0x3f, 0x57, 0x29, 0x3b, 0xff, 0xb3, 0x0a, 0xb4, 0x3f,
  0xed, 0x99, 0x14, 0x1c, 0xe7, 0x64, 0xbf, 0xbf, 0xd2, 0xe5, 0x6e, 0x8f,
  0xa2, 0xc4, 0xb8, 0xbf, 0xdc, 0xdd, 0xdc, 0x00, 0xf8, 0x35, 0xbc, 0x3f,
  0x57, 0x8f, 0x2b, 0x93, 0xd3, 0x49, 0xbd, 0x3f, 0x5c, 0xdf, 0xa6, 0x60,
  0xf2, 0x4b, 0xb8, 0xbf, 0xaa, 0x4a, 0xde, 0x1f, 0x5c, 0xc5, 0xc0, 0xbf,
  0x90, 0x2f, 0xfe, 0x6d, 0x90, 0x95, 0xb3, 0x3f, 0xa9, 0xda, 0xaf, 0x5f,
  0xe2, 0xb9, 0xc2, 0x3f, 0x8a, 0x06, 0x02, 0x1d, 0x55, 0xf3, 0xab, 0xbf,
  0x74, 0x94, 0x91, 0x69, 0x8f, 0x75, 0xc4, 0xbf, 0xaf, 0x90, 0x89, 0x08,
  0x8c, 0x48, 0x9d, 0x3f, 0xaf, 0x7e, 0xfb, 0xed, 0x2f, 0xe6, 0xc5, 0x3f,
  0xc9, 0x88, 0xb3, 0x35, 0x24, 0xd2, 0x63, 0x3f, 0xb9, 0x02, 0x46, 0x49,
  0xf9, 0xef, 0xc6, 0xbf, 0x8c, 0x17, 0x2c, 0xcc, 0x27, 0x8c, 0xa4, 0xbf,
  0x5f, 0xc2, 0xc2, 0xbd, 0x5c, 0x63, 0xc7, 0x3f, 0x7f, 0xe9, 0xd4, 0x9d,
  0x56, 0x89, 0xb6, 0x3f, 0xe2, 0xda, 0x04, 0xb2, 0x00, 0xdf, 0xc6, 0xbf,
  0x9d, 0x37, 0xe9, 0x9c, 0xf2, 0xf3, 0xc3, 0xbf, 0xc0, 0x92, 0x76, 0x57,
  0x17, 0x4a, 0xc4, 0x3f, 0xd6, 0x89, 0x10, 0xa3, 0xa0, 0x50, 0xd3, 0x3f,
  0x59, 0x96, 0x12, 0xcd, 0xe8, 0x82, 0xc2, 0xbf, 0x41, 0x9c, 0x9a, 0x83,
  0xa3, 0x6c, 0x83, 0xbf, 0x00, 0x00, 0x00, 0x5a, 0x34, 0x5f, 0xc2, 0x3f,
  0x29, 0x0f, 0x2c, 0x8a, 0xdd, 0x12, 0x9d, 0x3f, 0x02, 0x87, 0x2b, 0x4d,
  0xb9, 0xf3, 0xc1, 0xbf, 0xba, 0xc0, 0x85, 0x93, 0x4d, 0x1f, 0xa8, 0xbf,
  0x47, 0xfe, 0x8e, 0x77, 0x57, 0x3f, 0xc1, 0x3f, 0x98, 0x6c, 0x31, 0x1e,
  0xcc, 0xc5, 0xb0, 0x3f, 0x41, 0x66, 0x7c, 0xa8, 0x15, 0x40, 0xc0, 0xbf,
  0x38, 0xd7, 0xf8, 0xd5, 0xd4, 0x5d, 0xb5, 0xbf, 0x94, 0x09, 0x46, 0xd3,
  0xee, 0xe5, 0xbd, 0x3f, 0x3e, 0x7e, 0x68, 0x53, 0x48, 0xcd, 0xb9, 0x3f,
  0xc9, 0x72, 0x7b, 0x4e, 0x6c, 0xa7, 0xba, 0xbf, 0x74, 0x33, 0xfc, 0xb0,
  0xf5, 0x07, 0xbe, 0xbf, 0xf2, 0x01, 0xae, 0xb3, 0x99, 0xb8, 0xb6, 0x3f,
  0x04, 0xee, 0x7d, 0x09, 0x8e, 0xff, 0xc0, 0x3f, 0x69, 0x4f, 0x03, 0x7f,
  0x6a, 0x08, 0xb2, 0xbf, 0x73, 0x3c, 0x45, 0x7c, 0x0b, 0xd0, 0xc2, 0xbf,
  0x4e, 0xcb, 0x16, 0x3e, 0x4b, 0xfc, 0xa8, 0x3f, 0xbf, 0x65, 0xc5, 0x40,
  0x10, 0x69, 0xc4, 0x3f, 0xb3, 0xb7, 0xff, 0x54, 0x9d, 0xd1, 0x97, 0xbf,
  0xe2, 0x65, 0xe9, 0x98, 0x1a, 0xb9, 0xc5, 0xbf, 0xd4, 0xb9, 0x4e, 0x75,
  0x8f, 0x12, 0x7d, 0xbf, 0x28, 0xb0, 0x0a, 0xb5, 0x59, 0xa5, 0xc6, 0x3f,
  0x0b, 0x14, 0xbd, 0x13, 0x3d, 0x7c, 0xa6, 0x3f, 0x03, 0x94, 0x93, 0xea,
  0xcb, 0xff, 0xc6, 0xbf, 0x59, 0x8a, 0xbd, 0x2a, 0x73, 0x33, 0xb7, 0xbf,
  0xc1, 0xa6, 0x03, 0xee, 0x0e, 0x6a, 0xc6, 0x3f, 0x14, 0x73, 0x40, 0x0a,
  0x75, 0x13, 0xc4, 0x3f, 0xcf, 0xf0, 0x8c, 0x53, 0x58, 0xd3, 0xc3, 0xbf,
  0x0f, 0x62, 0x32, 0x83, 0x2e, 0x32, 0xd3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x05, 0x76, 0x87, 0x18, 0x8f, 0x2e, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0xa0, 0xcf, 0x7d, 0x92, 0x3f, 0xd5, 0x84, 0xd8, 0xf2,
  0x9c, 0xec, 0xc1, 0xbf, 0x39, 0x63, 0xa1, 0xcf, 0x62, 0x6f, 0xa2, 0xbf,
  0x35, 0x55, 0xfe, 0x4b, 0x15, 0x68, 0xc1, 0x3f, 0xe5, 0x37, 0x1f, 0xdf,
  0x91, 0x82, 0xab, 0x3f, 0x5b, 0x16, 0x4b, 0xbd, 0xa5, 0x9f, 0xc0, 0xbf,
  0x18, 0xa0, 0xe2, 0xb3, 0x52, 0x34, 0xb2, 0xbf, 0xc0, 0x50, 0x37, 0xe1,
  0x66, 0x22, 0xbf, 0x3f, 0x99, 0xa2, 0xcc, 0x79, 0x22, 0x88, 0xb6, 0x3f,
  0x8c, 0x66, 0x60, 0xb1, 0x5e, 0x73, 0xbc, 0xbf, 0xfc, 0x10, 0x72, 0x01,
  0xe4, 0xb2, 0xba, 0xbf, 0x46, 0xb2, 0xbe, 0x19, 0x9e, 0x29, 0xb9, 0x3f,
  0x41, 0xce, 0x46, 0xbd, 0x0f, 0xa9, 0xbe, 0x3f, 0x5a, 0x63, 0xa0, 0xef,
  0x32, 0x39, 0xb5, 0xbf, 0x0f, 0x26, 0x62, 0xc7, 0x4d, 0x2e, 0xc1, 0xbf,
  0x7b, 0x4e, 0xcf, 0xa8, 0x4d, 0x91, 0xb0, 0x3f, 0x39, 0x7f, 0x9f, 0x5b,
  0xd9, 0xdd, 0xc2, 0x3f, 0x9f, 0x5f, 0x45, 0x9a, 0x44, 0x33, 0xa6, 0xbf,
  0x23, 0x73, 0xb8, 0x12, 0x45, 0x57, 0xc4, 0xbf, 0xb7, 0x06, 0xa0, 0xd6,
  0xfd, 0xb5, 0x92, 0x3f, 0xed, 0x27, 0x86, 0xc0, 0xb1, 0x89, 0xc5, 0x3f,
  0xa6, 0xa9, 0xcc, 0xd3, 0x8c, 0x72, 0x87, 0x3f, 0x05, 0x8a, 0xc8, 0xfb,
  0x34, 0x5b, 0xc6, 0xbf, 0x28, 0x82, 0xa7, 0x15, 0xe9, 0x46, 0xa8, 0xbf,
  0x82, 0x53, 0xd6, 0x7c, 0x3d, 0x9f, 0xc6, 0x3f, 0x46, 0xd7, 0x5e, 0x17,
  0x29, 0xcf, 0xb7, 0x3f, 0x98, 0x19, 0x59, 0xe3, 0x2c, 0xfa, 0xc5, 0xbf,
  0x2f, 0x31, 0x17, 0xd2, 0xfe, 0x2e, 0xc4, 0xbf, 0x34, 0x54, 0xf7, 0x6b,
  0xb9, 0x62, 0xc3, 0x3f, 0xe2, 0xba, 0xc1, 0xf7, 0x90, 0x14, 0xd3, 0x3f,
  0x0b, 0x81, 0x5c, 0x72, 0x3a, 0xee, 0xc1, 0x3f, 0xee, 0x68, 0x76, 0xf5,
  0x24, 0xa8, 0x81, 0x3f, 0x00, 0x00, 0x00, 0x1c, 0xc6, 0xcf, 0xc1, 0xbf,
  0x1b, 0x5d, 0x1a, 0xb1, 0x56, 0x6f, 0x9a, 0xbf, 0x18, 0x3b, 0xef, 0xcd,
  0x22, 0x74, 0xc1, 0x3f, 0x1f, 0xba, 0xe8, 0xdb, 0xcc, 0xf1, 0xa5, 0x3f,
  0xd7, 0x72, 0x4d, 0xfe, 0x78, 0xda, 0xc0, 0xbf, 0xea, 0xcd, 0x90, 0x96,
  0xca, 0x8a, 0xae, 0xbf, 0xd0, 0xa4, 0xd7, 0x2b, 0x51, 0x01, 0xc0, 0x3f,
  0x67, 0x99, 0x63, 0x28, 0xfe, 0x79, 0xb3, 0x3f, 0x71, 0x07, 0x22, 0x4a,
  0xf1, 0xcc, 0xbd, 0xbf, 0xa2, 0x4f, 0xd3, 0x92, 0x93, 0x8e, 0xb7, 0xbf,
  0xa7, 0x1e, 0x1a, 0xd6, 0xa9, 0x0d, 0xbb, 0x3f, 0x22, 0x87, 0x72, 0x7d,
  0xe0, 0x79, 0xbb, 0x3f, 0xca, 0x69, 0x6a, 0x5b, 0x39, 0xbc, 0xb7, 0xbf,
  0x48, 0xa8, 0x2e, 0xe5, 0xf2, 0x30, 0xbf, 0xbf, 0x0b, 0xfd, 0xc5, 0x71,
  0xcb, 0xcc, 0xb3, 0x3f, 0x69, 0x3d, 0x8d, 0x03, 0x32, 0x53, 0xc1, 0x3f,
  0x14, 0x75, 0x15, 0xf7, 0x9e, 0x5d, 0xae, 0xbf, 0x98, 0x98, 0x58, 0x72,
  0x8d, 0xe4, 0xc2, 0xbf, 0x16, 0xd5, 0xcd, 0x7e, 0xc8, 0x94, 0xa3, 0x3f,
  0xe6, 0xc8, 0xd6, 0x9b, 0x18, 0x41, 0xc4, 0x3f, 0x8e, 0x9a, 0x2c, 0xa0,
  0x17, 0xdc, 0x8b, 0xbf, 0x61, 0xd1, 0x61, 0xcf, 0x89, 0x58, 0xc5, 0xbf,
  0xa8, 0x04, 0x1a, 0x03, 0xc6, 0xbf, 0x8f, 0xbf, 0x63, 0xaf, 0x51, 0xe4,
  0xcb, 0x11, 0xc6, 0x3f, 0x3a, 0xed, 0xc7, 0x0a, 0xbf, 0xef, 0xa9, 0x3f,
  0xc1, 0x82, 0xcb, 0x65, 0xa4, 0x41, 0xc6, 0xbf, 0x64, 0x38, 0x02, 0xfa,
  0xee, 0x5d, 0xb8, 0xbf, 0xe1, 0x5b, 0xaf, 0xb9, 0x0a, 0x8f, 0xc5, 0x3f,
  0x70, 0xbc, 0xa0, 0x76, 0x03, 0x47, 0xc4, 0x3f, 0x73, 0x12, 0x95, 0x9f,
  0xbf, 0xf7, 0xc2, 0xbf, 0x73, 0x12, 0x95, 0x9f, 0xbf, 0xf7, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x43, 0x2e, 0x34, 0x83,
  0xe8, 0xa1, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x30, 0x1f, 0xdc, 0x90, 0xbf,
  0x0b, 0xe9, 0xf7, 0xfd, 0x63, 0x69, 0xc1, 0x3f, 0x01, 0x2d, 0x3a, 0xf3,
  0x80, 0xd0, 0xa0, 0x3f, 0xac, 0xa5, 0xc9, 0x6d, 0xdf, 0xf7, 0xc0, 0xbf,
  0xda, 0xdd, 0x68, 0xa7, 0x64, 0x1b, 0xa9, 0xbf, 0xed, 0xf9, 0x98, 0x00,
  0x5c, 0x4c, 0xc0, 0x3f, 0x82, 0xf2, 0x19, 0xc5, 0x10, 0xa1, 0xb0, 0x3f,
  0xd6, 0x3a, 0x6c, 0xba, 0x8d, 0xca, 0xbe, 0xbf, 0x46, 0xf3, 0xcb, 0xf6,
  0x85, 0x9b, 0xb4, 0xbf, 0xd4, 0xb6, 0xed, 0x8a, 0xb9, 0x80, 0xbc, 0x3f,
  0xde, 0xa3, 0xdf, 0x4d, 0x70, 0x75, 0xb8, 0x3f, 0x8d, 0xba, 0xaf, 0x2d,
  0xfa, 0xb4, 0xb9, 0xbf, 0x83, 0x76, 0x04, 0x9d, 0x08, 0x26, 0xbc, 0xbf,
  0xc3, 0x61, 0xc9, 0x5b, 0xc6, 0x5e, 0xb6, 0x3f, 0x0e, 0xa3, 0xff, 0xf4,
  0xe1, 0xa2, 0xbf, 0x3f, 0x2e, 0xa8, 0x06, 0x65, 0x6b, 0x72, 0xb2, 0xbf,
  0xb2, 0x22, 0x3a, 0x49, 0x94, 0x6f, 0xc1, 0xbf, 0xda, 0xd5, 0xee, 0xa1,
  0x30, 0xbf, 0xab, 0x3f, 0x8a, 0xeb, 0x5d, 0x0a, 0x37, 0xe5, 0xc2, 0x3f,
  0xad, 0x85, 0x3b, 0x6a, 0xa7, 0x1d, 0xa1, 0xbf, 0xde, 0x27, 0xa8, 0xf2,
  0x4e, 0x27, 0xc4, 0xbf, 0x9d, 0x91, 0x2c, 0x3b, 0xce, 0xe5, 0x82, 0x3f,
  0xcb, 0x6f, 0x0e, 0x4e, 0x1c, 0x26, 0xc5, 0x3f, 0x6c, 0xc1, 0x18, 0xb1,
  0x57, 0xbf, 0x93, 0x3f, 0xc4, 0xc4, 0x6b, 0xfc, 0x4f, 0xc9, 0xc5, 0xbf,
  0x83, 0xb5, 0x3c, 0xab, 0xe6, 0x79, 0xab, 0xbf, 0x74, 0xfa, 0x05, 0x79,
  0xef, 0xe6, 0xc5, 0x3f, 0x66, 0xe3, 0x00, 0xf9, 0x0c, 0xe1, 0xb8, 0x3f,
  0xb8, 0xbb, 0xf6, 0x54, 0x5e, 0x28, 0xc5, 0xbf, 0x06, 0x90, 0x40, 0x2b,
  0xe7, 0x5b, 0xc4, 0xbf, 0xd9, 0xc6, 0x9b, 0xaa, 0xfc, 0x91, 0xc2, 0x3f,
  0xd0, 0xba, 0x44, 0x54, 0xb2, 0xdb, 0xd2, 0x3f, 0x19, 0xd3, 0x9e, 0xe5,
  0xbe, 0x66, 0xc1, 0xbf, 0xd3, 0x02, 0xcd, 0x3d, 0x5f, 0x24, 0x80, 0xbf,
  0x00, 0x00, 0x40, 0x55, 0x85, 0x4c, 0xc1, 0x3f, 0x77, 0xc8, 0x5d, 0x2d,
  0x1d, 0x2c, 0x98, 0x3f, 0x57, 0xf6, 0x6b, 0xfc, 0xa2, 0xfd, 0xc0, 0xbf,
  0x2d, 0x6a, 0x00, 0xba, 0x38, 0x13, 0xa4, 0xbf, 0xf7, 0x36, 0x61, 0xbe,
  0x73, 0x79, 0xc0, 0x3f, 0x1c, 0xdd, 0x4a, 0x32, 0x99, 0xf5, 0xab, 0x3f,
  0xf1, 0xb3, 0xec, 0x4e, 0xb6, 0x7d, 0xbf, 0xbf, 0x71, 0xe2, 0xb6, 0xb8,
  0xbc, 0xd8, 0xb1, 0xbf, 0xa5, 0xdb, 0x9d, 0xbd, 0x64, 0x98, 0xbd, 0x3f,
  0xff, 0xcd, 0xa3, 0xf8, 0x03, 0x9d, 0xb5, 0x3f, 0x4c, 0x4a, 0xbb, 0x32,
  0x56, 0x3e, 0xbb, 0xbf, 0xfe, 0x39, 0xf7, 0x23, 0x6d, 0x40, 0xb9, 0xbf,
  0x3c, 0xf2, 0xf5, 0x0a, 0x45, 0x69, 0xb8, 0x3f, 0x54, 0x2d, 0x3c, 0x96,
  0xa0, 0xba, 0xbc, 0x3f, 0x75, 0xa2, 0x5d, 0x85, 0xb6, 0x10, 0xb5, 0xbf,
  0xcd, 0xfb, 0xf9, 0x4f, 0xd4, 0x00, 0xc0, 0xbf, 0x20, 0xb2, 0xde, 0x3b,
  0x1c, 0x29, 0xb1, 0x3f, 0x77, 0x8e, 0xd5, 0x46, 0x9b, 0x84, 0xc1, 0x3f,
  0x09, 0x11, 0x11, 0x6d, 0xc9, 0x44, 0xa9, 0xbf, 0xf8, 0xa0, 0xf9, 0xe8,
  0xbb, 0xe0, 0xc2, 0xbf, 0x5f, 0x62, 0xd9, 0x3d, 0xec, 0x95, 0x9d, 0x3f,
  0xc0, 0x14, 0x9a, 0x69, 0x8c, 0x0a, 0xc4, 0x3f, 0xcc, 0x08, 0x11, 0x4b,
  0x71, 0xf9, 0x74, 0xbf, 0x0c, 0xc7, 0xdd, 0xe8, 0xcc, 0xf2, 0xc4, 0xbf,
  0xd6, 0xfd, 0xf2, 0x44, 0xc5, 0x5d, 0x97, 0xbf, 0x96, 0x96, 0xad, 0xbb,
  0xe6, 0x81, 0xc5, 0x3f, 0x20, 0xb5, 0x67, 0x0c, 0x2b, 0xe8, 0xac, 0x3f,
  0xe1, 0x5b, 0xaf, 0xb9, 0x0a, 0x8f, 0xc5, 0xbf, 0xa1, 0x0b, 0x69, 0x95,
  0xa3, 0x59, 0xb9, 0xbf, 0x66, 0x00, 0xda, 0xf7, 0xe2, 0xc5, 0xc4, 0x3f,
  0x61, 0xca, 0x9f, 0x30, 0x01, 0x6e, 0xc4, 0x3f, 0x39, 0xad, 0x1c, 0x68,
  0x0d, 0x31, 0xc2, 0xbf, 0x21, 0xdc, 0x6d, 0x34, 0x61, 0xc0, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0xf7, 0x3e, 0xe4,
  0x42, 0x21, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0xd8, 0xe3, 0xe8, 0x8e, 0x3f,
  0x2d, 0x92, 0x21, 0xf1, 0x62, 0xf0, 0xc0, 0xbf, 0xba, 0xa3, 0x71, 0xdc,
  0xef, 0xd5, 0x9e, 0xbf, 0x94, 0xa9, 0xd1, 0x16, 0x44, 0x8e, 0xc0, 0x3f,
  0x1c, 0x57, 0xe2, 0x16, 0x88, 0x08, 0xa7, 0x3f, 0xe3, 0x10, 0xb2, 0x3f,
  0x46, 0xf4, 0xbf, 0xbf, 0x31, 0xeb, 0x4a, 0x36, 0xba, 0x88, 0xae, 0xbf,
  0x91, 0xbb, 0x0c, 0x8a, 0x9a, 0x65, 0xbe, 0x3f, 0x66, 0xd9, 0xc2, 0x65,
  0x4d, 0xf0, 0xb2, 0x3f, 0xe8, 0x17, 0xd3, 0x83, 0x1a, 0x6d, 0xbc, 0xbf,
  0x8d, 0xcc, 0x19, 0x43, 0x0b, 0x82, 0xb6, 0xbf, 0x3a, 0x6c, 0xb8, 0xd1,
  0x1b, 0x06, 0xba, 0x3f, 0x17, 0x64, 0xc0, 0x27, 0xc1, 0xf2, 0xb9, 0x3f,
  0xe1, 0xb6, 0x8c, 0x5a, 0x5a, 0x2a, 0xb7, 0xbf, 0x4a, 0x07, 0xd7, 0xf9,
  0x7a, 0x3a, 0xbd, 0xbf, 0xf2, 0x7d, 0x56, 0x98, 0x6d, 0xd1, 0xb3, 0x3f,
  0xfd, 0xec, 0x12, 0x48, 0xd7, 0x27, 0xc0, 0x3f, 0xed, 0xd3, 0x5a, 0xfa,
  0xd9, 0xdf, 0xaf, 0xbf, 0xc2, 0xc5, 0x41, 0x27, 0x43, 0x93, 0xc1, 0xbf,
  0xe5, 0xac, 0x89, 0xa4, 0x0b, 0xec, 0xa6, 0x3f, 0x66, 0x8c, 0xd4, 0x4e,
  0xdf, 0xd7, 0xc2, 0x3f, 0x9e, 0x3b, 0x0a, 0xed, 0x10, 0x34, 0x99, 0xbf,
  0xa3, 0x70, 0x81, 0x18, 0x5b, 0xeb, 0xc3, 0xbf, 0x36, 0xb8, 0xa5, 0xca,
  0x1f, 0xad, 0x54, 0x3f, 0x91, 0x62, 0x47, 0x72, 0xed, 0xbe, 0xc4, 0x3f,
  0x08, 0x9e, 0xdd, 0xf3, 0xa6, 0xc0, 0x9a, 0x3f, 0x42, 0x6d, 0x6c, 0xfb,
  0xab, 0x3b, 0xc5, 0xbf, 0x8a, 0x71, 0x79, 0x27, 0x07, 0x3d, 0xae, 0xbf,
  0xb1, 0xcf, 0x98, 0x54, 0xe0, 0x39, 0xc5, 0x3f, 0x23, 0x45, 0x2c, 0x52,
  0xb1, 0xc8, 0xb9, 0x3f, 0x6b, 0x11, 0x64, 0xe4, 0x58, 0x67, 0xc4, 0xbf,
  0xaf, 0xe7, 0x93, 0xc6, 0x9d, 0x7d, 0xc4, 0xbf, 0x39, 0xe0, 0x55, 0x71,
  0x98, 0xd4, 0xc1, 0x3f, 0xe8, 0x63, 0xf9, 0xa9, 0xc4, 0xa5, 0xd2, 0x3f,
  0xa4, 0xe1, 0x95, 0x39, 0x9d, 0xea, 0xc0, 0x3f, 0xe4, 0x75, 0x17, 0x43,
  0x1e, 0xaa, 0x7d, 0x3f, 0x00, 0x00, 0xc0, 0xfc, 0xd6, 0xd3, 0xc0, 0xbf,
  0x52, 0x5e, 0x3f, 0x75, 0x04, 0x37, 0x96, 0xbf, 0x1a, 0xf1, 0x4d, 0xaf,
  0x5a, 0x8f, 0xc0, 0x3f, 0x52, 0x8e, 0xb0, 0x56, 0xcc, 0x74, 0xa2, 0x3f,
  0x50, 0x3b, 0xf5, 0x5f, 0xa9, 0x1c, 0xc0, 0xbf, 0x45, 0x38, 0x94, 0x12,
  0x2a, 0xb8, 0xa9, 0xbf, 0x71, 0x74, 0x72, 0xf0, 0xcf, 0xf5, 0xbe, 0x3f,
  0xd3, 0x17, 0x72, 0x63, 0x0e, 0x6e, 0xb0, 0x3f, 0x56, 0xaa, 0x4d, 0xe6,
  0xa5, 0x51, 0xbd, 0xbf, 0x91, 0xcf, 0x2f, 0x35, 0x2d, 0xeb, 0xb3, 0xbf,
  0x0e, 0xb7, 0xba, 0xcb, 0x55, 0x49, 0xbb, 0x3f, 0x62, 0x84, 0x8e, 0x74,
  0xbb, 0x4d, 0xb7, 0x3f, 0x81, 0xf5, 0x38, 0xd7, 0x2d, 0xd8, 0xb8, 0xbf,
  0xa2, 0x43, 0xd6, 0xa2, 0x38, 0x8f, 0xba, 0xbf, 0x8c, 0x3a, 0xa9, 0xe2,
  0xef, 0xf7, 0xb5, 0x3f, 0xf5, 0x25, 0x7f, 0x10, 0x0a, 0xa8, 0xbd, 0x3f,
  0x9e, 0xde, 0xfe, 0x3f, 0x48, 0xa0, 0xb2, 0xbf, 0xb2, 0x1a, 0x05, 0x8a,
  0x83, 0x47, 0xc0, 0xbf, 0xe1, 0xc1, 0x4b, 0x12, 0xea, 0x8b, 0xad, 0x3f,
  0x47, 0x27, 0xfd, 0x65, 0x64, 0x9c, 0xc1, 0x3f, 0x79, 0x71, 0x01, 0x3d,
  0xc2, 0xb2, 0xa4, 0xbf, 0x4e, 0x69, 0x11, 0xaa, 0x47, 0xcb, 0xc2, 0xbf,
  0xe4, 0x2e, 0xa0, 0x78, 0xd8, 0x10, 0x95, 0x3f, 0xc2, 0x29, 0x55, 0x57,
  0x2f, 0xca, 0xc3, 0x3f, 0xb4, 0x0e, 0x9a, 0xb2, 0x40, 0x66, 0x63, 0x3f,
  0x20, 0xa0, 0xb6, 0x1a, 0xc1, 0x8a, 0xc4, 0xbf, 0x18, 0x97, 0x9e, 0xbe,
  0xe6, 0xec, 0x9d, 0xbf, 0x4e, 0x90, 0x81, 0xea, 0xb3, 0xf6, 0xc4, 0x3f,
  0x93, 0x6b, 0x4f, 0x71, 0xb0, 0x7a, 0xaf, 0x3f, 0x49, 0x01, 0xab, 0x5b,
  0x59, 0xe7, 0xc4, 0xbf, 0xad, 0xa4, 0x9d, 0x6e, 0x17, 0x2f, 0xba, 0xbf,
  0x80, 0xeb, 0x33, 0xfe, 0x84, 0x0c, 0xc4, 0x3f, 0x16, 0x31, 0xbb, 0xc8,
  0xff, 0x8a, 0xc4, 0x3f, 0x64, 0x63, 0x53, 0xf0, 0x4c, 0x7c, 0xc1, 0xbf,
  0xad, 0xdc, 0x7c, 0x6d, 0xd5, 0x8b, 0xd2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x93, 0xfb, 0x02, 0x4b, 0x01, 0xab, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x2c, 0x30, 0x78, 0x8c, 0xbf, 0xa4, 0x41, 0x78, 0x71,
  0x66, 0x80, 0xc0, 0x3f, 0x11, 0x3a, 0x86, 0xc9, 0x8d, 0x68, 0x9c, 0x3f,
  0x09, 0xab, 0xef, 0xac, 0xe6, 0x2a, 0xc0, 0xbf, 0xb2, 0x01, 0x6b, 0xf4,
  0xb3, 0x3a, 0xa5, 0xbf, 0xd6, 0x5e, 0xa8, 0x51, 0xd4, 0x53, 0xbf, 0x3f,
  0xd0, 0x99, 0x09, 0xb1, 0xfc, 0x28, 0xac, 0x3f, 0x4e, 0x1d, 0x80, 0xf2,
  0x06, 0xf9, 0xbd, 0xbf, 0x27, 0x1a, 0x1f, 0xb0, 0x1d, 0x7b, 0xb1, 0xbf,
  0x26, 0x48, 0x32, 0x54, 0xc5, 0x42, 0xbc, 0x3f, 0xc6, 0x64, 0x39, 0x3b,
  0x5d, 0xcc, 0xb4, 0x3f, 0x17, 0x96, 0x47, 0xe8, 0x82, 0x2d, 0xba, 0xbf,
  0xb8, 0x2d, 0x6f, 0x03, 0xd1, 0x02, 0xb8, 0xbf, 0xea, 0x25, 0x0d, 0x4e,
  0x8b, 0xb4, 0xb7, 0x3f, 0xd8, 0x66, 0x3d, 0xa9, 0x44, 0x18, 0xbb, 0x3f,
  0xe2, 0x9b, 0x32, 0x9a, 0xa9, 0xd1, 0xb4, 0xbf, 0xa6, 0x48, 0xd3, 0x47,
  0x6e, 0x05, 0xbe, 0xbf, 0x46, 0x31, 0xc2, 0xc1, 0xa0, 0x7c, 0xb1, 0x3f,
  0xeb, 0x1c, 0xc9, 0x08, 0xbf, 0x60, 0xc0, 0x3f, 0xb6, 0x1d, 0x9e, 0x95,
  0xab, 0x54, 0xab, 0xbf, 0xf6, 0x78, 0xd1, 0x6b, 0xb9, 0xa0, 0xc1, 0xbf,
  0x2d, 0x92, 0x5a, 0x76, 0xdf, 0x96, 0xa2, 0x3f, 0x58, 0x05, 0xaf, 0x3e,
  0x83, 0xbb, 0xc2, 0x3f, 0x3d, 0xd7, 0xb5, 0x70, 0xc8, 0x27, 0x91, 0xbf,
  0xa4, 0xd7, 0xa1, 0x62, 0x6b, 0xa7, 0xc3, 0xbf, 0x42, 0x28, 0x9a, 0xc5,
  0x1e, 0xb4, 0x77, 0xbf, 0x9d, 0xe7, 0x16, 0x09, 0x7f, 0x56, 0xc4, 0x3f,
  0x91, 0x1c, 0xd1, 0x80, 0x77, 0x73, 0xa0, 0x3f, 0xf3, 0xe0, 0x44, 0x9a,
  0x0c, 0xb3, 0xc4, 0xbf, 0xd2, 0xc8, 0x44, 0xec, 0x8f, 0x51, 0xb0, 0xbf,
  0xd8, 0x07, 0x00, 0x52, 0x5e, 0x97, 0xc4, 0x3f, 0x2c, 0x27, 0xae, 0xdf,
  0x9d, 0x8d, 0xba, 0x3f, 0xb3, 0xe6, 0x4e, 0x70, 0x30, 0xb5, 0xc3, 0xbf,
  0x2d, 0x27, 0x2b, 0x06, 0x62, 0x96, 0xc4, 0xbf, 0x11, 0xce, 0x5e, 0x9d,
  0xe1, 0x27, 0xc1, 0x3f, 0x83, 0x4c, 0x82, 0x87, 0x8c, 0x72, 0xd2, 0x3f,
  0x84, 0x73, 0x10, 0x6c, 0x54, 0x78, 0xc0, 0xbf, 0x0b, 0x62, 0xdc, 0x0f,
  0x8e, 0x61, 0x7b, 0xbf, 0x00, 0x00, 0xbc, 0xef, 0x66, 0x64, 0xc0, 0x3f,
  0x63, 0x21, 0xe1, 0x9e, 0x0e, 0x82, 0x94, 0x3f, 0xe0, 0x47, 0x1f, 0xcc,
  0x7d, 0x28, 0xc0, 0xbf, 0x2b, 0x92, 0xb5, 0x5f, 0x20, 0x0b, 0xa1, 0xbf,
  0xde, 0x3e, 0x55, 0xda, 0x6a, 0x88, 0xbf, 0x3f, 0xe1, 0x30, 0xed, 0x5c,
  0x15, 0xc3, 0xa7, 0x3f, 0x04, 0x55, 0xfc, 0x29, 0xc5, 0x6d, 0xbe, 0xbf,
  0xd4, 0x75, 0x09, 0x39, 0x1b, 0x61, 0xae, 0xbf, 0x5d, 0xe7, 0x2e, 0x9e,
  0x13, 0xff, 0xbc, 0x3f, 0xca, 0x92, 0x52, 0xe7, 0x68, 0x6e, 0xb2, 0x3f,
  0x29, 0xcc, 0x8b, 0x21, 0xa4, 0x39, 0xbb, 0xbf, 0x2f, 0x1f, 0x97, 0x57,
  0x83, 0x96, 0xb5, 0xbf, 0x91, 0xf5, 0xcf, 0x84, 0xe1, 0x19, 0xb9, 0x3f,
  0x4b, 0x6c, 0x1e, 0x0a, 0xb3, 0xa3, 0xb8, 0x3f, 0xb6, 0xbd, 0x35, 0x83,
  0x18, 0x9b, 0xb6, 0xbf, 0xdf, 0x6f, 0x2f, 0x2b, 0x08, 0x90, 0xbb, 0xbf,
  0x61, 0xbe, 0x60, 0xd8, 0x1f, 0xb7, 0xb3, 0x3f, 0xb2, 0xe6, 0xa7, 0x39,
  0x82, 0x54, 0xbe, 0x3f, 0xc1, 0xb0, 0xd7, 0x49, 0xd2, 0x65, 0xb0, 0xbf,
  0x5d, 0x03, 0xfa, 0x61, 0x51, 0x74, 0xc0, 0xbf, 0xbe, 0xe2, 0x08, 0x51,
  0x77, 0x38, 0xa9, 0x3f, 0x99, 0xb1, 0xea, 0x30, 0xe3, 0xa0, 0xc1, 0x3f,
  0xa3, 0xa4, 0xe2, 0xfe, 0x7a, 0x96, 0xa0, 0xbf, 0x67, 0xd2, 0x44, 0xfa,
  0x0b, 0xa9, 0xc2, 0xbf, 0x0b, 0x32, 0xfc, 0x0a, 0x8e, 0xe9, 0x8a, 0x3f,
  0x1c, 0xd3, 0x6e, 0x55, 0x62, 0x83, 0xc3, 0x3f, 0x4a, 0xac, 0x26, 0xc8,
  0x2a, 0x74, 0x82, 0x3f, 0x6c, 0x9e, 0x71, 0x75, 0x54, 0x22, 0xc4, 0xbf,
  0xd9, 0xce, 0x7d, 0xd1, 0x5c, 0xd9, 0xa1, 0xbf, 0x65, 0x6f, 0x1f, 0x3b,
  0xbf, 0x70, 0xc4, 0x3f, 0x33, 0xb1, 0x6d, 0xb7, 0x0c, 0xdc, 0xb0, 0x3f,
  0x41, 0xae, 0x16, 0x94, 0xd7, 0x49, 0xc4, 0xbf, 0x01, 0xb6, 0x8b, 0xaa,
  0xf6, 0xe4, 0xba, 0xbf, 0x70, 0x29, 0xc2, 0x57, 0x28, 0x61, 0xc3, 0x3f,
  0x45, 0x0e, 0x17, 0x61, 0xf8, 0x9f, 0xc4, 0x3f, 0xeb, 0x8d, 0x4e, 0xe0,
  0x13, 0xd7, 0xc0, 0xbf, 0x2c, 0xe7, 0x4e, 0x50, 0xe3, 0x59, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x72, 0x90, 0x65,
  0xd0, 0x3d, 0xc0, 0x3f, 0x00, 0x00, 0x80, 0xf5, 0x92, 0x55, 0x8a, 0x3f,
  0x12, 0x2e, 0x98, 0x66, 0x68, 0x18, 0xc0, 0xbf, 0xd7, 0x70, 0x5e, 0xfe,
  0x8b, 0x48, 0x9a, 0xbf, 0x02, 0x5a, 0x27, 0xbe, 0xbb, 0x9a, 0xbf, 0x3f,
  0x73, 0xff, 0xbd, 0xbe, 0xff, 0xa5, 0xa3, 0x3f, 0x69, 0xcd, 0x44, 0x38,
  0x72, 0xb8, 0xbe, 0xbf, 0x96, 0xe2, 0xc9, 0xc3, 0xaa, 0x13, 0xaa, 0xbf,
  0x1f, 0x97, 0x92, 0x74, 0x7f, 0x88, 0xbd, 0x3f, 0x31, 0x85, 0xab, 0xbf,
  0xfa, 0x32, 0xb0, 0x3f, 0xf7, 0xdb, 0xae, 0x31, 0xd7, 0x08, 0xbc, 0xbf,
  0xf0, 0x7a, 0xf7, 0xb1, 0x7a, 0x4a, 0xb3, 0xbf, 0x91, 0xe8, 0x21, 0x68,
  0xba, 0x36, 0xba, 0x3f, 0x0c, 0x3c, 0xc5, 0x4b, 0xf6, 0x4b, 0xb6, 0x3f,
  0xf6, 0x65, 0x20, 0x3d, 0x8f, 0x0e, 0xb8, 0xbf, 0xae, 0xe2, 0x4a, 0xf8,
  0x7e, 0x32, 0xb9, 0xbf, 0x2a, 0x33, 0x5c, 0x5b, 0xa6, 0x8b, 0xb5, 0x3f,
  0x5c, 0x14, 0xa3, 0xf4, 0x62, 0xf8, 0xbb, 0x3f, 0x42, 0x06, 0xe1, 0xe9,
  0xe3, 0xa7, 0xb2, 0xbf, 0x6b, 0x8d, 0xc2, 0xbc, 0xe4, 0x96, 0xbe, 0xbf,
  0x65, 0x87, 0x5e, 0x6a, 0x76, 0xb6, 0xae, 0x3f, 0x8a, 0x86, 0xe2, 0x56,
  0xe8, 0x82, 0xc0, 0x3f, 0x9e, 0x43, 0x2a, 0xdc, 0xbc, 0x35, 0xa7, 0xbf,
  0xa9, 0x7a, 0x4e, 0x14, 0x6d, 0x9d, 0xc1, 0xbf, 0x8e, 0xaf, 0xfa, 0xa1,
  0x9f, 0x5f, 0x9d, 0x3f, 0x34, 0x71, 0xab, 0x9c, 0x4a, 0x94, 0xc2, 0x3f,
  0x93, 0xc8, 0x12, 0xab, 0x24, 0xe8, 0x83, 0xbf, 0x64, 0x8d, 0xa1, 0x9a,
  0x5a, 0x5e, 0xc3, 0xbf, 0x4a, 0xe2, 0x5e, 0x53, 0x70, 0xaf, 0x88, 0xbf,
  0xf6, 0x12, 0x6a, 0x5f, 0x66, 0xee, 0xc3, 0x3f, 0x18, 0xc8, 0x7d, 0x9b,
  0xee, 0x29, 0xa3, 0x3f, 0x0f, 0xf2, 0xe3, 0x19, 0xd1, 0x2f, 0xc4, 0xbf,
  0x53, 0x4c, 0xf5, 0x7a, 0x99, 0x5d, 0xb1, 0xbf, 0x15, 0x7d, 0xb8, 0xa4,
  0xad, 0xfe, 0xc3, 0x3f, 0xf6, 0x6d, 0x6c, 0xbc, 0xc0, 0x35, 0xbb, 0x3f,
  0xb9, 0x85, 0xaf, 0x73, 0x3d, 0x10, 0xc3, 0xbf, 0x0f, 0xe4, 0xaa, 0xc0,
  0xf0, 0xa7, 0xc4, 0xbf, 0xe0, 0x73, 0x06, 0x10, 0xa7, 0x89, 0xc0, 0x3f,
  0x9c, 0x23, 0x99, 0x6e, 0xd3, 0x41, 0xd2, 0x3f, 0x2f, 0x9b, 0x74, 0x69,
  0xa7, 0x0e, 0xc0, 0x3f, 0xf6, 0x0e, 0x62, 0xe3, 0x57, 0x60, 0x79, 0x3f,
  0x00, 0x00, 0x40, 0x73, 0x32, 0xfa, 0xbf, 0xbf, 0xbe, 0x88, 0x71, 0x08,
  0x4e, 0x02, 0x93, 0xbf, 0xd8, 0xdb, 0x23, 0x54, 0xa9, 0x90, 0xbf, 0x3f,
  0x61, 0x4a, 0x97, 0x52, 0x8e, 0x9a, 0x9f, 0x3f, 0x61, 0x3b, 0x53, 0x42,
  0x15, 0xe0, 0xbe, 0xbf, 0x04, 0x16, 0x9b, 0x6f, 0x3e, 0x0a, 0xa6, 0xbf,
  0xfe, 0xc9, 0x32, 0x06, 0x67, 0xe7, 0xbd, 0x3f, 0x18, 0xc8, 0x9e, 0x27,
  0x95, 0x31, 0xac, 0x3f, 0xb5, 0x6c, 0x21, 0x40, 0x12, 0xa5, 0xbc, 0xbf,
  0x8c, 0x7a, 0xc8, 0x35, 0x32, 0x1e, 0xb1, 0xbf, 0xc5, 0x75, 0xcb, 0xa0,
  0xfa, 0x16, 0xbb, 0x3f, 0x4f, 0x90, 0x60, 0xf7, 0x94, 0x11, 0xb4, 0x3f,
  0xad, 0x3b, 0xa8, 0x4a, 0x58, 0x3a, 0xb9, 0xbf, 0x96, 0x50, 0x7c, 0x14,
  0xc8, 0xee, 0xb6, 0xbf, 0x2f, 0x47, 0xa7, 0xcc, 0x8f, 0x0b, 0xb7, 0x3f,
  0xc0, 0x91, 0x1c, 0x81, 0x12, 0xb1, 0xb9, 0x3f, 0x9b, 0xc0, 0x11, 0xe8,
  0xf7, 0x85, 0xb4, 0xbf, 0x7e, 0x4a, 0xa1, 0xf5, 0xfa, 0x52, 0xbc, 0xbf,
  0x24, 0x01, 0x2b, 0x73, 0x83, 0xa3, 0xb1, 0x3f, 0xda, 0x84, 0xb2, 0x58,
  0x01, 0xce, 0xbe, 0x3f, 0x3c, 0x7a, 0x7a, 0x3c, 0x7d, 0xb8, 0xac, 0xbf,
  0xfb, 0xfe, 0xda, 0x89, 0x1b, 0x8d, 0xc0, 0xbf, 0x82, 0x09, 0x9c, 0xb4,
  0x02, 0x4b, 0xa5, 0x3f, 0x32, 0x47, 0xb6, 0x0e, 0xd0, 0x96, 0xc1, 0x3f,
  0x9f, 0x15, 0x69, 0xe4, 0x73, 0xc2, 0x99, 0xbf, 0x5f, 0xb6, 0x4f, 0x56,
  0x99, 0x7d, 0xc2, 0xbf, 0x7b, 0x36, 0x1e, 0xb0, 0xe1, 0x88, 0x7a, 0x3f,
  0xec, 0x29, 0x8d, 0xf0, 0x8f, 0x38, 0xc3, 0x3f, 0x48, 0xb2, 0x03, 0x71,
  0xbf, 0x92, 0x8e, 0x3f, 0x4e, 0xa3, 0xaf, 0xf4, 0xd2, 0xba, 0xc3, 0xbf,
  0xd3, 0x27, 0xdc, 0x33, 0xcc, 0x66, 0xa4, 0xbf, 0x9d, 0xe5, 0x30, 0x6b,
  0x44, 0xf0, 0xc3, 0x3f, 0x28, 0x44, 0xee, 0xbe, 0xec, 0xd6, 0xb1, 0x3f,
  0x26, 0x4f, 0x12, 0x65, 0xc9, 0xb5, 0xc3, 0xbf, 0x5f, 0x35, 0xef, 0x55,
  0x8a, 0x80, 0xbb, 0xbf, 0x2a, 0x17, 0x00, 0xdb, 0x43, 0xc2, 0xc2, 0x3f,
  0x8f, 0xa0, 0x46, 0xdd, 0x73, 0xae, 0xc4, 0x3f, 0xef, 0x65, 0x7c, 0xcb,
  0x63, 0x3f, 0xc0, 0xbf, 0x13, 0xc0, 0x81, 0xd5, 0x56, 0x2a, 0xd2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcc, 0x82, 0xcd, 0xee,
  0x2c, 0xb1, 0xbf, 0xbf, 0x00, 0x00, 0x40, 0x76, 0x08, 0x74, 0x88, 0xbf,
  0xab, 0x58, 0xf7, 0x0d, 0x11, 0x6f, 0xbf, 0x3f, 0x46, 0x00, 0xc3, 0x50,
  0x14, 0x69, 0x98, 0x3f, 0xc2, 0x01, 0x3c, 0xad, 0x7b, 0xea, 0xbe, 0xbf,
  0x1e, 0xbb, 0x82, 0x4c, 0x05, 0x41, 0xa2, 0xbf, 0x32, 0x70, 0x95, 0xc3,
  0xad, 0x22, 0xbe, 0x3f, 0xa5, 0xb2, 0x03, 0xc1, 0xad, 0x3c, 0xa8, 0x3f,
  0x6d, 0x7b, 0x84, 0xea, 0x7e, 0x16, 0xbd, 0xbf, 0x74, 0xfa, 0x5c, 0x82,
  0x6d, 0x21, 0xae, 0xbf, 0x25, 0xf3, 0x25, 0x76, 0x50, 0xc4, 0xbb, 0x3f,
  0x2f, 0xb6, 0xb3, 0xfc, 0x5d, 0xf4, 0xb1, 0x3f, 0x3e, 0x29, 0x87, 0x39,
  0xfa, 0x29, 0xba, 0xbf, 0xdc, 0x4d, 0xe6, 0xef, 0xb9, 0xc5, 0xb4, 0xbf,
  0xef, 0xde, 0xda, 0xbe, 0xae, 0x44, 0xb8, 0x3f, 0x86, 0x7b, 0xea, 0xc8,
  0xce, 0x80, 0xb7, 0x3f, 0x9f, 0xaa, 0x26, 0x66, 0xd3, 0x10, 0xb6, 0xbf,
  0x1a, 0x03, 0x21, 0x0f, 0x14, 0x21, 0xba, 0xbf, 0x77, 0x95, 0xaf, 0xa8,
  0xc6, 0x89, 0xb3, 0x3f, 0xcf, 0x5b, 0xe7, 0x1d, 0x44, 0xa1, 0xbc, 0x3f,
  0x99, 0x6e, 0xb7, 0xec, 0x8a, 0xa9, 0xb0, 0xbf, 0x76, 0x65, 0x37, 0x65,
  0x17, 0xfb, 0xbe, 0xbf, 0x0f, 0x9c, 0x2c, 0xbf, 0x8a, 0xd0, 0xaa, 0x3f,
  0xb1, 0x53, 0xc0, 0xa1, 0x6f, 0x93, 0xc0, 0x3f, 0x0b, 0x18, 0x94, 0xdb,
  0xe5, 0x76, 0xa3, 0xbf, 0x22, 0xa7, 0x0f, 0x5f, 0x75, 0x8d, 0xc1, 0xbf,
  0x76, 0x47, 0xfe, 0x5a, 0x68, 0x52, 0x96, 0x3f, 0x8e, 0xb1, 0x1f, 0xf6,
  0x45, 0x65, 0xc2, 0x3f, 0x2a, 0x81, 0xb3, 0x6f, 0x7f, 0xe0, 0x6b, 0xbf,
  0xe9, 0x08, 0xb5, 0x13, 0x35, 0x12, 0xc3, 0xbf, 0x92, 0x37, 0x23, 0xa0,
  0x2d, 0x12, 0x92, 0xbf, 0xba, 0xda, 0x24, 0xb7, 0xb2, 0x87, 0xc3, 0x3f,
  0x7b, 0x21, 0x0c, 0xf0, 0x6d, 0x91, 0xa5, 0x3f, 0xc8, 0x88, 0x29, 0xef,
  0x18, 0xb2, 0xc3, 0xbf, 0x6d, 0x64, 0xbf, 0x1d, 0xab, 0x48, 0xb2, 0xbf,
  0x3e, 0xa3, 0xee, 0x3c, 0x14, 0x6f, 0xc3, 0x3f, 0x4f, 0x68, 0x3c, 0x1c,
  0xd3, 0xc5, 0xbb, 0x3f, 0x58, 0xa1, 0xb7, 0xb7, 0x12, 0x77, 0xc2, 0xbf,
  0xe7, 0x70, 0xa9, 0xed, 0xa5, 0xb3, 0xc4, 0xbf, 0xd6, 0x91, 0xc6, 0xd0,
  0x2e, 0xf0, 0xbf, 0x3f, 0xbd, 0xb1, 0x0d, 0xc2, 0x67, 0x13, 0xd2, 0x3f,
  0x53, 0xd1, 0xe0, 0xb6, 0x1c, 0x59, 0xbf, 0xbf, 0x01, 0x38, 0xa0, 0x08,
  0xdb, 0x9a, 0x77, 0xbf, 0x00, 0x00, 0x01, 0xb7, 0xfd, 0x39, 0xbf, 0x3f,
  0x26, 0xef, 0xff, 0x46, 0x1d, 0xaf, 0x91, 0x3f, 0x05, 0xc4, 0xb2, 0xe2,
  0x76, 0xdc, 0xbe, 0xbf, 0x9a, 0x3f, 0xb1, 0x40, 0x59, 0x68, 0x9d, 0xbf,
  0x6f, 0xa1, 0x61, 0x21, 0x09, 0x40, 0xbe, 0x3f, 0x72, 0x18, 0x24, 0xa6,
  0x02, 0x84, 0xa4, 0x3f, 0x32, 0x43, 0x9c, 0x21, 0xdb, 0x63, 0xbd, 0xbf,
  0x4a, 0xb2, 0xa1, 0x17, 0xa5, 0x41, 0xaa, 0xbf, 0x0f, 0xb7, 0x6a, 0x93,
  0xb0, 0x46, 0xbc, 0x3f, 0x41, 0xb5, 0x28, 0x17, 0x54, 0xe7, 0xaf, 0x3f,
  0x60, 0x33, 0xb7, 0xb6, 0xdc, 0xe6, 0xba, 0xbf, 0x4b, 0x86, 0xd9, 0x7d,
  0x6d, 0xb7, 0xb2, 0xbf, 0xe8, 0xa5, 0x27, 0xd6, 0x2e, 0x42, 0xb9, 0x3f,
  0x2e, 0xeb, 0x3b, 0xff, 0xb3, 0x68, 0xb5, 0x3f, 0x15, 0x8f, 0x18, 0x74,
  0xd6, 0x55, 0xb7, 0xbf, 0x87, 0x99, 0x99, 0x38, 0xac, 0x03, 0xb8, 0xbf,
  0xdf, 0x93, 0x1b, 0xa1, 0x3b, 0x1e, 0xb5, 0x3f, 0xf7, 0x62, 0xa5, 0xfa,
  0xf9, 0x83, 0xba, 0x3f, 0x61, 0x4e, 0x99, 0xc7, 0xc5, 0x96, 0xb2, 0xbf,
  0xdc, 0xa9, 0xde, 0x08, 0x87, 0xe4, 0xbc, 0xbf, 0xba, 0x57, 0x59, 0xe4,
  0x0e, 0x73, 0xaf, 0x3f, 0x12, 0x72, 0xf1, 0x0f, 0x40, 0x1f, 0xbf, 0x3f,
  0xac, 0xca, 0x96, 0x63, 0x7d, 0xfd, 0xa8, 0xbf, 0x5c, 0xed, 0xb3, 0xee,
  0x58, 0x96, 0xc0, 0xbf, 0xf2, 0xf9, 0xb8, 0x20, 0x19, 0xb8, 0xa1, 0x3f,
  0x18, 0x68, 0xda, 0xc8, 0xb8, 0x81, 0xc1, 0x3f, 0x39, 0xd0, 0x00, 0xb3,
  0xab, 0x0c, 0x93, 0xbf, 0x7f, 0x82, 0xb8, 0xbb, 0x93, 0x4b, 0xc2, 0xbf,
  0x50, 0x40, 0x7d, 0xe3, 0x5b, 0xac, 0x3f, 0x3f, 0xe4, 0xb3, 0x6b, 0x21,
  0x75, 0xeb, 0xc2, 0x3f, 0x30, 0xa2, 0x13, 0x5b, 0xfd, 0xb4, 0x94, 0x3f,
  0xdb, 0x74, 0x23, 0x6f, 0x19, 0x55, 0xc3, 0xbf, 0xd6, 0x3b, 0x7e, 0x78,
  0x29, 0xab, 0xa6, 0xbf, 0x0a, 0xf3, 0x90, 0x75, 0x4c, 0x75, 0xc3, 0x3f,
  0xac, 0x3b, 0xab, 0x5a, 0x69, 0xb3, 0xb2, 0x3f, 0xd4, 0x9e, 0xd4, 0x36,
  0x78, 0x2a, 0xc3, 0xbf, 0x14, 0x6d, 0xb3, 0xde, 0x0d, 0x06, 0xbc, 0xbf,
  0x3f, 0xdd, 0xbb, 0x07, 0x84, 0x2e, 0xc2, 0x3f, 0xc1, 0x03, 0x59, 0x3a,
  0xa7, 0xb7, 0xc4, 0x3f, 0x62, 0x01, 0x8c, 0xe8, 0x26, 0x67, 0xbf, 0xbf,
  0xce, 0xea, 0x4e, 0xb8, 0x00, 0xfd, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x33, 0xe2, 0xc3, 0xc2, 0xce, 0xf4, 0xbe, 0x3f,
  0x00, 0x00, 0x30, 0x6e, 0x36, 0xc9, 0x86, 0x3f, 0x5f, 0x84, 0x1f, 0x30,
  0x0c, 0xba, 0xbe, 0xbf, 0x29, 0x59, 0x90, 0x30, 0xed, 0xbf, 0x96, 0xbf,
  0xfd, 0xe6, 0x1a, 0x60, 0x3b, 0x44, 0xbe, 0x3f, 0x56, 0xb0, 0x98, 0x43,
  0x43, 0x04, 0xa1, 0x3f, 0x42, 0xdb, 0x85, 0x34, 0xc2, 0x92, 0xbd, 0xbf,
  0x2c, 0x21, 0xfe, 0xbf, 0x54, 0x9a, 0xa6, 0xbf, 0x9d, 0xb3, 0xec, 0x4b,
  0xb2, 0xa4, 0xbc, 0x3f, 0x1a, 0x48, 0x1b, 0xcb, 0x0e, 0x1d, 0xac, 0x3f,
  0x46, 0x26, 0x12, 0xa4, 0xbf, 0x78, 0xbb, 0xbf, 0x4e, 0xc7, 0xb3, 0x01,
  0x7f, 0xc3, 0xb0, 0xbf, 0xf1, 0x38, 0x8b, 0xc9, 0x32, 0x0d, 0xba, 0x3f,
  0xa1, 0xb5, 0x57, 0x72, 0x1c, 0x69, 0xb3, 0x3f, 0xc0, 0x03, 0x3f, 0x28,
  0xd5, 0x5f, 0xb8, 0xbf, 0xdd, 0x96, 0x8b, 0x81, 0x1c, 0xfc, 0xb5, 0xbf,
  0x3f, 0x74, 0xef, 0x42, 0xd5, 0x6d, 0xb6, 0x3f, 0x0b, 0x1a, 0x60, 0x78,
  0xd4, 0x78, 0xb8, 0x3f, 0x18, 0xb0, 0x62, 0x4f, 0x9f, 0x33, 0xb4, 0xbf,
  0xf4, 0x87, 0xf8, 0xb4, 0x10, 0xdb, 0xba, 0xbf, 0xfd, 0xc1, 0xb7, 0x90,
  0xa4, 0xac, 0xb1, 0x3f, 0x5d, 0x10, 0x04, 0xac, 0xe6, 0x1d, 0xbd, 0x3f,
  0xa6, 0xb3, 0x63, 0x1e, 0x10, 0xa6, 0xad, 0xbf, 0x8f, 0xed, 0x23, 0x78,
  0x73, 0x3b, 0xbf, 0xbf, 0x36, 0x27, 0x41, 0x00, 0x41, 0x3e, 0xa7, 0x3f,
  0xf5, 0xcd, 0x1d, 0xa6, 0x3d, 0x96, 0xc0, 0x3f, 0x2b, 0x50, 0x97, 0x38,
  0x64, 0x0d, 0xa0, 0xbf, 0x3d, 0xd9, 0xdc, 0x77, 0xea, 0x73, 0xc1, 0xbf,
  0x33, 0x16, 0x00, 0xd5, 0x42, 0xdd, 0x8f, 0x3f, 0x76, 0xf7, 0x5b, 0xde,
  0xbc, 0x30, 0xc2, 0x3f, 0xe4, 0x04, 0x94, 0xbf, 0x74, 0xc4, 0x62, 0x3f,
  0xe4, 0x04, 0x94, 0xbf, 0x74, 0xc4, 0xc2, 0xbf, 0x3f, 0x7c, 0xb8, 0x73,
  0x6b, 0x34, 0x97, 0xbf, 0x27, 0xf9, 0xb0, 0xf3, 0x16, 0x23, 0xc3, 0x3f,
  0xe9, 0x0a, 0x62, 0x8f, 0x35, 0xb5, 0xa7, 0x3f, 0x68, 0x7b, 0x97, 0x48,
  0xdb, 0x39, 0xc3, 0xbf, 0xe9, 0x76, 0xc0, 0x30, 0xae, 0x17, 0xb3, 0xbf,
  0xc9, 0x71, 0xec, 0x12, 0xe0, 0xe7, 0xc2, 0x3f, 0x9e, 0x66, 0x42, 0x1d,
  0xa2, 0x41, 0xbc, 0x3f, 0x2b, 0x0c, 0xcb, 0x62, 0x74, 0xe8, 0xc1, 0xbf,
  0x87, 0x71, 0x91, 0x9b, 0x94, 0xba, 0xc4, 0xbf, 0x28, 0xcf, 0xc9, 0x8a,
  0x5a, 0xe3, 0xbe, 0x3f, 0x03, 0xdd, 0x5d, 0x80, 0x1c, 0xe7, 0xd1, 0x3f,
  0x24, 0x45, 0x38, 0x5b, 0x57, 0xa2, 0xbe, 0x3f, 0x90, 0x98, 0x3f, 0xdb,
  0xca, 0x07, 0x76, 0x3f, 0x00, 0x00, 0x71, 0x4f, 0x9a, 0x86, 0xbe, 0xbf,
  0xdb, 0xcf, 0x51, 0xb4, 0x90, 0x81, 0x90, 0xbf, 0x66, 0x46, 0x86, 0x2e,
  0x41, 0x33, 0xbe, 0x3f, 0x88, 0x19, 0x84, 0xa9, 0x47, 0x74, 0x9b, 0x3f,
  0x39, 0x76, 0xdd, 0xcf, 0xe4, 0xa7, 0xbd, 0xbf, 0xb0, 0x57, 0x69, 0x7f,
  0xa2, 0x28, 0xa3, 0xbf, 0xb4, 0xeb, 0x18, 0x37, 0xd5, 0xe3, 0xbc, 0x3f,
  0x74, 0x9e, 0x8e, 0x1c, 0xaf, 0x87, 0xa8, 0x3f, 0xc7, 0x1a, 0x39, 0x23,
  0x13, 0xe6, 0xbb, 0xbf, 0xf8, 0x44, 0x7c, 0xb6, 0x73, 0xd2, 0xad, 0xbf,
  0x52, 0xe9, 0x16, 0x44, 0x46, 0xad, 0xba, 0x3f, 0x65, 0x2a, 0x74, 0x9e,
  0xe0, 0x81, 0xb1, 0x3f, 0x53, 0xcb, 0xd7, 0x2a, 0xaf, 0x37, 0xb9, 0xbf,
  0x11, 0x40, 0xde, 0xe8, 0xf8, 0x0a, 0xb4, 0xbf, 0x04, 0xb3, 0xfc, 0x86,
  0x13, 0x83, 0xb7, 0x3f, 0x4a, 0xcf, 0xe9, 0xb0, 0x61, 0x81, 0xb6, 0x3f,
  0x13, 0xbb, 0x3d, 0x78, 0xa2, 0x8c, 0xb5, 0xbf, 0xe0, 0x35, 0x4e, 0x87,
  0x93, 0xe1, 0xb8, 0xbf, 0xc5, 0xc4, 0xe1, 0x79, 0xcd, 0x50, 0xb3, 0x3f,
  0xc4, 0x31, 0x94, 0x12, 0x80, 0x27, 0xbb, 0x3f, 0xf6, 0xb4, 0x42, 0x4f,
  0x10, 0xcb, 0xb0, 0xbf, 0x1a, 0x8e, 0xf7, 0x30, 0x65, 0x4e, 0xbd, 0xbf,
  0x18, 0xbe, 0xfb, 0x53, 0x3d, 0xeb, 0xab, 0x3f, 0x0a, 0x24, 0x8b, 0x07,
  0x8d, 0x50, 0xbf, 0x3f, 0x45, 0xc7, 0x0f, 0x11, 0xcf, 0x91, 0xa5, 0xbf,
  0xf3, 0xdb, 0xc5, 0xc7, 0x77, 0x93, 0xc0, 0xbf, 0xcf, 0x07, 0xaf, 0x68,
  0x45, 0xeb, 0x9c, 0x3f, 0xca, 0xd5, 0xe7, 0x98, 0x50, 0x64, 0xc1, 0x3f,
  0x8b, 0x99, 0x34, 0x86, 0xbb, 0xeb, 0x89, 0xbf, 0x9c, 0x62, 0xf8, 0xd5,
  0xf3, 0x14, 0xc2, 0xbf, 0x44, 0x49, 0x18, 0x1e, 0x95, 0x30, 0x74, 0xbf,
  0xb4, 0xc9, 0x24, 0x14, 0x53, 0x9d, 0xc2, 0x3f, 0x7a, 0x08, 0x58, 0xd9,
  0xdb, 0x92, 0x99, 0x3f, 0x17, 0xb1, 0x76, 0xd0, 0xb7, 0xf1, 0xc2, 0xbf,
  0x87, 0xd8, 0x29, 0x5f, 0xad, 0xb0, 0xa8, 0xbf, 0x9b, 0x0c, 0x55, 0x83,
  0xc0, 0xff, 0xc2, 0x3f, 0x68, 0x49, 0xf8, 0xe4, 0xf3, 0x75, 0xb3, 0x3f,
  0x2c, 0x6c, 0xde, 0x52, 0x37, 0xa7, 0xc2, 0xbf, 0x14, 0xe3, 0x5d, 0x59,
  0xed, 0x78, 0xbc, 0xbf, 0x87, 0x13, 0x50, 0xc5, 0xc2, 0xa4, 0xc1, 0x3f,
  0x37, 0x51, 0x3f, 0xe5, 0x87, 0xbc, 0xc4, 0x3f, 0xca, 0x56, 0x2f, 0x32,
  0x7b, 0x64, 0xbe, 0xbf, 0xb7, 0x9b, 0x3c, 0x23, 0xb6, 0xd1, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x36, 0x91, 0xbf, 0x21,
  0xf7, 0x44, 0xbe, 0xbf, 0x00, 0x00, 0x38, 0x24, 0xc9, 0x4c, 0x85, 0xbf,
  0x0d, 0x32, 0x54, 0x83, 0x75, 0x10, 0xbe, 0x3f, 0x46, 0x74, 0xa6, 0xb8,
  0xda, 0x44, 0x95, 0x3f, 0xd8, 0xfb, 0x88, 0x86, 0x34, 0xa7, 0xbd, 0xbf,
  0xf4, 0x57, 0xdc, 0x46, 0x56, 0xd3, 0x9f, 0xbf, 0xaf, 0x2e, 0xcc, 0x98,
  0xb6, 0x08, 0xbd, 0x3f, 0xbd, 0x22, 0x5f, 0x0e, 0xc7, 0x24, 0xa5, 0x3f,
  0x31, 0x5c, 0x4e, 0x05, 0x3a, 0x34, 0xbc, 0xbf, 0x7e, 0xa2, 0x55, 0xf7,
  0x6c, 0x4f, 0xaa, 0xbf, 0x7b, 0x41, 0xb3, 0x0d, 0xb2, 0x28, 0xbb, 0x3f,
  0x70, 0x16, 0xd0, 0x90, 0x05, 0x65, 0xaf, 0x3f, 0xc2, 0xe6, 0x5b, 0xd2,
  0xbc, 0xe4, 0xb9, 0xbf, 0xfc, 0xde, 0xb0, 0x93, 0x4f, 0x30, 0xb2, 0xbf,
  0xa2, 0x8f, 0x37, 0x1b, 0x95, 0x66, 0xb8, 0x3f, 0x74, 0xa3, 0x87, 0x89,
  0x68, 0x9e, 0xb4, 0x3f, 0xac, 0xc6, 0x4b, 0x92, 0xfe, 0xab, 0xb6, 0xbf,
  0x94, 0x17, 0x9d, 0xc3, 0xcb, 0xf9, 0xb6, 0xbf, 0x7a, 0x7b, 0x40, 0x3b,
  0x2a, 0xb2, 0xb4, 0x3f, 0x4a, 0xcf, 0x2e, 0x2e, 0x12, 0x3f, 0xb9, 0x3f,
  0xfb, 0x91, 0x3d, 0xb4, 0x8f, 0x75, 0xb2, 0xbf, 0xfa, 0x19, 0x27, 0xd7,
  0x4f, 0x6a, 0xbb, 0xbf, 0x25, 0x36, 0xe3, 0x6b, 0x6b, 0xe3, 0xaf, 0x3f,
  0x8f, 0x86, 0x34, 0x1d, 0xe8, 0x76, 0xbd, 0x3f, 0xdf, 0x7c, 0xae, 0x47,
  0xc1, 0x41, 0xaa, 0xbf, 0x5b, 0x36, 0x3a, 0x28, 0x4f, 0x5f, 0xbf, 0xbf,
  0x28, 0xb7, 0xfb, 0xab, 0x2e, 0xf7, 0xa3, 0x3f, 0x95, 0x1e, 0x8c, 0xba,
  0x56, 0x8e, 0xc0, 0x3f, 0x17, 0xa7, 0xf1, 0xd3, 0x85, 0xdf, 0x99, 0xbf,
  0x90, 0x41, 0x6c, 0xb4, 0x28, 0x53, 0xc1, 0xbf, 0x56, 0xde, 0x37, 0xe9,
  0x43, 0x40, 0x84, 0x3f, 0x85, 0x78, 0xff, 0x70, 0x64, 0xf8, 0xc1, 0x3f,
  0xac, 0x8e, 0xcf, 0x1a, 0x59, 0x79, 0x7e, 0x3f, 0xa1, 0x0f, 0xfb, 0x94,
  0x2a, 0x76, 0xc2, 0xbf, 0x95, 0xdd, 0x4b, 0x7e, 0x7f, 0xd2, 0x9b, 0xbf,
  0x29, 0x02, 0xbf, 0xcf, 0x05, 0xc1, 0xc2, 0x3f, 0xd2, 0xa2, 0x6e, 0x61,
  0x93, 0x9e, 0xa9, 0x3f, 0x24, 0x31, 0xe2, 0x57, 0xf6, 0xc6, 0xc2, 0xbf,
  0x1b, 0xb1, 0x7e, 0xa4, 0xa9, 0xce, 0xb3, 0xbf, 0xa2, 0xb0, 0x5f, 0x40,
  0x6a, 0x68, 0xc2, 0x3f, 0x9a, 0x26, 0xd2, 0x39, 0x44, 0xac, 0xbc, 0x3f,
  0xa7, 0x84, 0xbc, 0x5f, 0x50, 0x63, 0xc1, 0xbf, 0x1a, 0x74, 0xe3, 0x43,
  0x98, 0xbd, 0xc4, 0xbf, 0x24, 0x1b, 0xa2, 0x7b, 0x40, 0xea, 0xbd, 0x3f,
  0x37, 0xbc, 0xb5, 0xe7, 0xc8, 0xbc, 0xd1, 0x3f, 0x27, 0x09, 0x4b, 0x71,
  0x87, 0xf7, 0xbd, 0xbf, 0x22, 0x85, 0x61, 0x16, 0xa3, 0x9f, 0x74, 0xbf,
  0x00, 0x88, 0xca, 0x11, 0xae, 0xde, 0xbd, 0x3f, 0x3a, 0x7d, 0x95, 0x8e,
  0x1e, 0xe8, 0x8e, 0x3f, 0x8e, 0x94, 0x6e, 0x13, 0x06, 0x94, 0xbd, 0xbf,
  0xd4, 0xf5, 0x87, 0x8e, 0x27, 0xb5, 0x99, 0xbf, 0x1f, 0xff, 0xb7, 0xf2,
  0x3a, 0x17, 0xbd, 0x3f, 0x82, 0x54, 0xe6, 0x3a, 0xd3, 0xf1, 0xa1, 0x3f,
  0x19, 0x0a, 0x74, 0xcb, 0xbc, 0x67, 0xbc, 0xbf, 0xe4, 0xd8, 0x03, 0x17,
  0xde, 0xfb, 0xa6, 0xbf, 0xf1, 0xb6, 0x76, 0x8c, 0xbb, 0x84, 0xbb, 0x3f,
  0x6b, 0xd6, 0xa7, 0x1c, 0x9a, 0xf4, 0xab, 0x3f, 0xa4, 0x3b, 0x9c, 0xb9,
  0x1f, 0x6d, 0xba, 0xbf, 0xfd, 0xdb, 0x98, 0x13, 0xd4, 0x6b, 0xb0, 0xbf,
  0xa3, 0xb9, 0xae, 0x1e, 0x80, 0x1f, 0xb9, 0x3f, 0x0b, 0xfb, 0xd0, 0xf4,
  0x26, 0xd0, 0xb2, 0x3f, 0xdf, 0x8f, 0x26, 0x82, 0x13, 0x9a, 0xb7, 0xbf,
  0x1c, 0x2a, 0xbf, 0x30, 0xad, 0x24, 0xb5, 0xbf, 0xd7, 0x30, 0xab, 0xe9,
  0x9c, 0xda, 0xb5, 0x3f, 0x7c, 0x09, 0x2d, 0x5f, 0x81, 0x66, 0xb7, 0x3f,
  0x94, 0x3c, 0x6d, 0x3f, 0x50, 0xde, 0xb3, 0xbf, 0x28, 0xa6, 0xce, 0x36,
  0x5a, 0x92, 0xb9, 0xbf, 0x97, 0xbc, 0x8d, 0xec, 0xab, 0xa1, 0xb1, 0x3f,
  0x0e, 0xdb, 0xaa, 0xa0, 0x6b, 0xa4, 0xbb, 0x3f, 0x4e, 0xa9, 0xd8, 0xd8,
  0x83, 0x40, 0xae, 0xbf, 0xc1, 0x9c, 0x91, 0xe3, 0x3b, 0x98, 0xbd, 0xbf,
  0x2b, 0x96, 0xb1, 0x83, 0xce, 0xa8, 0xa8, 0x3f, 0x9b, 0xaf, 0xc4, 0x71,
  0x66, 0x68, 0xbf, 0x3f, 0x19, 0xb5, 0xf7, 0x40, 0x74, 0x6d, 0xa2, 0xbf,
  0x11, 0xca, 0xa2, 0xac, 0x20, 0x87, 0xc0, 0xbf, 0x01, 0x3b, 0x7e, 0xaf,
  0x89, 0xf5, 0x96, 0x3f, 0x30, 0x61, 0x46, 0xd5, 0xa8, 0x40, 0xc1, 0x3f,
  0x92, 0xb8, 0xff, 0x87, 0x62, 0xad, 0x7d, 0xbf, 0x6e, 0xda, 0xc2, 0xbf,
  0x34, 0xdb, 0xc1, 0xbf, 0x17, 0xe7, 0xb6, 0x79, 0x70, 0x22, 0x84, 0xbf,
  0x5b, 0x43, 0xe3, 0xb6, 0x11, 0x4f, 0xc2, 0x3f, 0x41, 0xed, 0x94, 0x55,
  0x59, 0xf5, 0x9d, 0x3f, 0x5d, 0x7d, 0x7f, 0x6d, 0x08, 0x91, 0xc2, 0xbf,
  0xfe, 0xd3, 0x54, 0xec, 0xd3, 0x7f, 0xaa, 0xbf, 0x47, 0x41, 0x33, 0x48,
  0x76, 0x8f, 0xc2, 0x3f, 0x8c, 0x61, 0xa9, 0xb6, 0x34, 0x22, 0xb4, 0x3f,
  0xc0, 0xc8, 0xbb, 0xef, 0x65, 0x2b, 0xc2, 0xbf, 0x60, 0x10, 0x40, 0x88,
  0xf3, 0xdb, 0xbc, 0xbf, 0x34, 0xce, 0x0f, 0x6a, 0x00, 0x24, 0xc1, 0x3f,
  0x7c, 0xa6, 0xbd, 0x8c, 0xda, 0xbd, 0xc4, 0x3f, 0x65, 0xf2, 0x5a, 0x8e,
  0x67, 0x74, 0xbd, 0xbf, 0xb2, 0xfc, 0x43, 0x4f, 0x50, 0xa8, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb8, 0x48, 0x8c, 0x14,
  0x52, 0xa0, 0xbd, 0x3f, 0x00, 0x80, 0xf4, 0x91, 0xfc, 0xf7, 0x83, 0x3f,
  0x7c, 0x75, 0x1a, 0x97, 0x2c, 0x71, 0xbd, 0xbf, 0xcd, 0xa9, 0x8e, 0x83,
  0x2a, 0xf1, 0x93, 0xbf, 0x3f, 0xd7, 0x6b, 0xc5, 0xae, 0x12, 0xbd, 0x3f,
  0x6c, 0x5d, 0x88, 0x2c, 0x9b, 0xd8, 0x9d, 0x3f, 0x4b, 0x70, 0xac, 0x61,
  0x71, 0x84, 0xbc, 0xbf, 0xca, 0x0c, 0x64, 0x66, 0x9b, 0xd5, 0xa3, 0xbf,
  0xf6, 0xa8, 0x50, 0x89, 0xd5, 0xc5, 0xbb, 0x3f, 0xfd, 0x13, 0xae, 0xa6,
  0xcc, 0xb0, 0xa8, 0x3f, 0xc4, 0xca, 0xb8, 0x8b, 0xff, 0xd5, 0xba, 0xbf,
  0xeb, 0x7f, 0x13, 0xe4, 0xfa, 0x79, 0xad, 0xbf, 0x8e, 0xe8, 0x5f, 0x6d,
  0xcf, 0xb3, 0xb9, 0x3f, 0xec, 0x9d, 0x80, 0xc9, 0x7c, 0x16, 0xb1, 0x3f,
  0x44, 0x00, 0x49, 0x77, 0xd6, 0x5d, 0xb8, 0xbf, 0x25, 0xcf, 0xe3, 0x53,
  0xa0, 0x62, 0xb3, 0xbf, 0x7b, 0xb3, 0xdc, 0xe0, 0x48, 0xd2, 0xb6, 0x3f,
  0x42, 0x8b, 0x48, 0xf7, 0xe8, 0x9e, 0xb5, 0x3f, 0x66, 0x87, 0x9b, 0x27,
  0xea, 0x0e, 0xb5, 0xbf, 0x88, 0xfc, 0x2e, 0x78, 0x8b, 0xc8, 0xb7, 0xbf,
  0xab, 0xbc, 0xf9, 0xe7, 0xf1, 0x10, 0xb3, 0x3f, 0x3d, 0xef, 0xae, 0x13,
  0x5a, 0xdc, 0xb9, 0x3f, 0xae, 0x39, 0x9d, 0xd3, 0xe5, 0xd4, 0xb0, 0xbf,
  0x68, 0xc8, 0xe3, 0x49, 0xa6, 0xd6, 0xbb, 0xbf, 0x72, 0xc2, 0x37, 0xad,
  0xc6, 0xac, 0xac, 0x3f, 0x0e, 0xb0, 0xda, 0xf6, 0x16, 0xb3, 0xbd, 0x3f,
  0x45, 0x47, 0xcc, 0xd7, 0x9f, 0x1f, 0xa7, 0xbf, 0x84, 0xeb, 0x5d, 0x63,
  0x6c, 0x6c, 0xbf, 0xbf, 0xa2, 0x16, 0x9b, 0x35, 0xc1, 0xf3, 0xa0, 0x3f,
  0xf9, 0xc8, 0x0c, 0xc1, 0x13, 0x7e, 0xc0, 0x3f, 0x82, 0x7f, 0x5c, 0x14,
  0x72, 0x2b, 0x94, 0xbf, 0x5a, 0x3e, 0x3f, 0x84, 0x00, 0x2d, 0xc1, 0xbf,
  0x18, 0x7d, 0xd7, 0x42, 0x4a, 0x56, 0x73, 0x3f, 0x28, 0x22, 0x70, 0xdc,
  0x85, 0xbd, 0xc1, 0x3f, 0xf2, 0xcf, 0xde, 0xb1, 0x71, 0xcd, 0x88, 0x3f,
  0x59, 0x22, 0x74, 0x81, 0x1b, 0x28, 0xc2, 0xbf, 0x25, 0x91, 0x3e, 0xc3,
  0x42, 0xfd, 0x9f, 0xbf, 0x0a, 0x8b, 0x7e, 0x37, 0xc5, 0x61, 0xc2, 0x3f,
  0x29, 0x75, 0x79, 0x72, 0x47, 0x55, 0xab, 0x3f, 0x75, 0x7d, 0x37, 0x54,
  0x39, 0x59, 0xc2, 0xbf, 0xfe, 0x9e, 0xed, 0x88, 0xf1, 0x70, 0xb4, 0xbf,
  0x9b, 0xef, 0x5d, 0x3f, 0x18, 0xf0, 0xc1, 0x3f, 0xaa, 0x24, 0xf3, 0x0d,
  0x41, 0x08, 0xbd, 0x3f, 0x75, 0xb8, 0x34, 0xfb, 0xb7, 0xe6, 0xc0, 0xbf,
  0x32, 0xdf, 0x32, 0x83, 0x61, 0xbd, 0xc4, 0xbf, 0xd8, 0xa5, 0x67, 0x95,
  0xb2, 0x02, 0xbd, 0x3f, 0x41, 0xe7, 0x0b, 0x13, 0x48, 0x94, 0xd1, 0x3f,
  0x75, 0xaf, 0xcf, 0xb4, 0x6c, 0x57, 0xbd, 0x3f, 0xe7, 0x34, 0xe5, 0x40,
  0x41, 0x5c, 0x73, 0x3f, 0x00, 0x50, 0x8b, 0x74, 0x0f, 0x41, 0xbd, 0xbf,
  0x02, 0x1e, 0xb2, 0x71, 0x0d, 0x04, 0x8d, 0xbf, 0x29, 0x85, 0x89, 0xa6,
  0xe0, 0xfd, 0xbc, 0x3f, 0x5d, 0xaf, 0x2a, 0x14, 0x74, 0x23, 0x98, 0x3f,
  0xef, 0xc8, 0x14, 0x76, 0x9a, 0x8d, 0xbc, 0xbf, 0xbb, 0x67, 0x56, 0xf5,
  0x6c, 0xda, 0xa0, 0xbf, 0x26, 0x76, 0xac, 0x33, 0xc6, 0xef, 0xbb, 0x3f,
  0x36, 0x03, 0xaf, 0xc5, 0xc1, 0x97, 0xa5, 0x3f, 0xda, 0xf9, 0xfb, 0xb5,
  0xb8, 0x23, 0xbb, 0xbf, 0x86, 0x45, 0xce, 0x87, 0x36, 0x46, 0xaa, 0xbf,
  0x5c, 0x6d, 0x32, 0xeb, 0x8c, 0x28, 0xba, 0x3f, 0xd6, 0x43, 0x7a, 0x5c,
  0x13, 0xe2, 0xae, 0x3f, 0x06, 0xae, 0x70, 0x2f, 0x1c, 0xfd, 0xb8, 0xbf,
  0x48, 0x4b, 0x48, 0xc3, 0xac, 0xb3, 0xb1, 0xbf, 0xd4, 0xeb, 0x4f, 0xc6,
  0xf3, 0x9f, 0xb7, 0x3f, 0xd1, 0xda, 0x31, 0x62, 0xd7, 0xe8, 0xb3, 0x3f,
  0x38, 0xa5, 0xc4, 0x85, 0x46, 0x0f, 0xb6, 0xbf, 0x9d, 0x09, 0xb2, 0xba,
  0x21, 0x0e, 0xb6, 0xbf, 0xbc, 0x88, 0xc7, 0x47, 0xd9, 0x48, 0xb4, 0x3f,
  0xf1, 0xd5, 0x50, 0xb3, 0xd8, 0x20, 0xb8, 0x3f, 0xc5, 0xd4, 0x99, 0xfa,
  0xe7, 0x49, 0xb2, 0xbf, 0xd3, 0x85, 0xf3, 0x0c, 0xe8, 0x1d, 0xba, 0xbf,
  0x75, 0xbc, 0xe3, 0xf3, 0xff, 0x0e, 0xb0, 0x3f, 0xe6, 0x77, 0xb0, 0xd8,
  0xbc, 0x01, 0xbc, 0x3f, 0xa4, 0x1d, 0x85, 0x4b, 0x94, 0x27, 0xab, 0xbf,
  0xa6, 0xa9, 0xea, 0x70, 0x1c, 0xc8, 0xbd, 0xbf, 0x1f, 0x7e, 0xcf, 0x98,
  0x78, 0xa5, 0xa5, 0x3f, 0xd8, 0x0f, 0xdc, 0xbc, 0xe9, 0x6b, 0xbf, 0x3f,
  0x92, 0x75, 0xb6, 0xd1, 0x86, 0x12, 0x9f, 0xbf, 0xa0, 0x2b, 0x6c, 0x12,
  0x67, 0x73, 0xc0, 0xbf, 0x8f, 0xd4, 0x0d, 0x13, 0x7f, 0x7f, 0x91, 0x3f,
  0x31, 0x32, 0x3f, 0x9f, 0x59, 0x18, 0xc1, 0x3f, 0xb9, 0x65, 0xd4, 0x02,
  0x1d, 0xe8, 0x62, 0xbf, 0xe2, 0xe7, 0x7b, 0x95, 0x74, 0x9f, 0xc1, 0xbf,
  0x41, 0xee, 0xc4, 0xe8, 0x40, 0x41, 0x8d, 0xbf, 0x64, 0xe9, 0x4c, 0x0c,
  0x58, 0x01, 0xc2, 0x3f, 0x72, 0x01, 0x48, 0xc8, 0xf7, 0xf5, 0xa0, 0x3f,
  0x70, 0x92, 0xde, 0x1d, 0x40, 0x33, 0xc2, 0xbf, 0xf3, 0xc8, 0xab, 0x7f,
  0xb4, 0x1f, 0xac, 0xbf, 0xa8, 0xb4, 0x3e, 0x1f, 0x38, 0x24, 0xc2, 0x3f,
  0x20, 0xac, 0x26, 0x9a, 0x34, 0xbb, 0xb4, 0x3f, 0xde, 0x0d, 0x22, 0xd5,
  0x6f, 0xb6, 0xc1, 0xbf, 0x27, 0x6d, 0xcf, 0x54, 0x6c, 0x31, 0xbd, 0xbf,
  0x96, 0x10, 0xe2, 0xe3, 0x5d, 0xab, 0xc0, 0x3f, 0x74, 0x37, 0x0e, 0x15,
  0x3e, 0xbc, 0xc4, 0x3f, 0xb6, 0x89, 0x47, 0x48, 0xe8, 0x94, 0xbc, 0xbf,
  0x02, 0xc7, 0xed, 0x20, 0xac, 0x80, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xd1, 0x92, 0xd2, 0x01, 0xbc, 0x05, 0xbd, 0xbf,
  0x00, 0xc0, 0xb7, 0x74, 0x44, 0xc5, 0x82, 0xbf, 0x5b, 0x82, 0xbb, 0x39,
  0x36, 0xdb, 0xbc, 0x3f, 0x8e, 0xf3, 0x9c, 0x86, 0x5d, 0xbf, 0x92, 0x3f,
  0x61, 0x7c, 0x64, 0x77, 0x00, 0x86, 0xbc, 0xbf, 0x5b, 0x4b, 0xca, 0x49,
  0x38, 0x10, 0x9c, 0xbf, 0xc8, 0xd2, 0x03, 0x25, 0xc5, 0x05, 0xbc, 0x3f,
  0x78, 0x15, 0x23, 0x66, 0x89, 0xa7, 0xa2, 0x3f, 0x77, 0x56, 0xc7, 0xd1,
  0x00, 0x5a, 0xbb, 0xbf, 0x17, 0x0c, 0xf9, 0x19, 0xc9, 0x3a, 0xa7, 0xbf,
  0xe7, 0xdb, 0x13, 0x49, 0xfe, 0x81, 0xba, 0x3f, 0xac, 0xbc, 0x1d, 0x79,
  0x84, 0xbe, 0xab, 0x3f, 0x8b, 0x0e, 0xa7, 0xf0, 0xd0, 0x7c, 0xb9, 0xbf,
  0x99, 0xab, 0x63, 0xdd, 0x96, 0x17, 0xb0, 0xbf, 0x6b, 0x3b, 0x0a, 0x00,
  0x4d, 0x49, 0xb8, 0x3f, 0x4f, 0x2a, 0x9e, 0xe4, 0x77, 0x44, 0xb2, 0x3f,
  0x22, 0xd5, 0x83, 0xee, 0xfc, 0xe5, 0xb6, 0xbf, 0x35, 0x51, 0x6a, 0x23,
  0xcd, 0x63, 0xb4, 0xbf, 0x8d, 0xe6, 0x71, 0x26, 0x13, 0x51, 0xb5, 0x3f,
  0x60, 0x98, 0xf5, 0x36, 0x44, 0x73, 0xb6, 0x3f, 0xfb, 0xba, 0xd6, 0x95,
  0x56, 0x88, 0xb3, 0xbf, 0x2f, 0x61, 0x28, 0x59, 0x40, 0x70, 0xb8, 0xbf,
  0xa1, 0x53, 0x93, 0xf8, 0x07, 0x89, 0xb1, 0x3f, 0xd5, 0x11, 0x25, 0x04,
  0xc5, 0x57, 0xba, 0x3f, 0x0f, 0x9a, 0x04, 0x11, 0x79, 0x9f, 0xae, 0xbf,
  0xad, 0x53, 0x45, 0x09, 0x59, 0x26, 0xbc, 0xbf, 0xa8, 0xa6, 0x53, 0x7f,
  0x51, 0xb0, 0xa9, 0x3f, 0x31, 0xc7, 0x72, 0x5e, 0xde, 0xd7, 0xbd, 0x3f,
  0x74, 0x0a, 0xc4, 0xb1, 0xa4, 0x39, 0xa4, 0xbf, 0xac, 0x77, 0x81, 0x85,
  0x58, 0x67, 0xbf, 0xbf, 0x7d, 0xce, 0xc4, 0x4f, 0x69, 0x5a, 0x9c, 0x3f,
  0x01, 0xf2, 0xc7, 0x91, 0x4b, 0x67, 0xc0, 0x3f, 0x07, 0x0c, 0xf4, 0x47,
  0x1b, 0xe0, 0x8d, 0xbf, 0xa2, 0xb8, 0xf2, 0x11, 0xd9, 0x02, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc9, 0xa8, 0x41, 0xff,
  0x19, 0x81, 0xc1, 0x3f, 0x98, 0x29, 0x3e, 0x5b, 0x95, 0xc0, 0x90, 0x3f,
  0xff, 0x87, 0x73, 0xe9, 0xd4, 0xda, 0xc1, 0xbf, 0xe0, 0xdb, 0x73, 0xb9,
  0x78, 0xe1, 0xa1, 0xbf, 0x49, 0x7f, 0xbb, 0xb6, 0x7b, 0x05, 0xc2, 0x3f,
  0xaf, 0x45, 0x3a, 0x7b, 0xd1, 0xdf, 0xac, 0x3f, 0x20, 0x96, 0x43, 0x0e,
  0x6b, 0xf0, 0xc1, 0xbf, 0x99, 0x81, 0xab, 0x49, 0x4b, 0x01, 0xb5, 0xbf,
  0xb4, 0xf0, 0x07, 0x1a, 0x5c, 0x7e, 0xc1, 0x3f, 0x2b, 0xff, 0x51, 0x50,
  0xaf, 0x57, 0xbd, 0x3f, 0xdb, 0x3d, 0xb0, 0x8c, 0xda, 0x71, 0xc0, 0xbf,
  0x11, 0xc4, 0xf6, 0x8e, 0x7f, 0xba, 0xc4, 0xbf, 0xc0, 0x0f, 0xb0, 0x80,
  0xd3, 0x2a, 0xbc, 0x3f, 0x63, 0x1e, 0xb4, 0x98, 0x78, 0x6d, 0xd1, 0x3f,
  0x59, 0xa7, 0x35, 0xf3, 0xf3, 0xc0, 0xbc, 0xbf, 0x12, 0x4a, 0x45, 0x48,
  0x98, 0x38, 0x72, 0xbf, 0x00, 0x8d, 0x12, 0x31, 0xbd, 0xac, 0xbc, 0x3f,
  0x4c, 0x11, 0xfd, 0xe6, 0x65, 0x4f, 0x8b, 0x3f, 0xc7, 0x3c, 0xb1, 0xb4,
  0x05, 0x70, 0xbc, 0xbf, 0x72, 0xc0, 0xc3, 0xba, 0xf9, 0xb8, 0x96, 0xbf,
  0x07, 0xd9, 0x3b, 0x57, 0x93, 0x0a, 0xbc, 0x3f, 0x73, 0xbe, 0x62, 0x47,
  0x5a, 0xbc, 0x9f, 0x3f, 0xbe, 0x49, 0xb6, 0x69, 0x03, 0x7c, 0xbb, 0xbf,
  0xd6, 0x3c, 0xab, 0x9c, 0x04, 0x56, 0xa4, 0xbf, 0xf8, 0xe9, 0xe4, 0xf0,
  0xc7, 0xc3, 0xba, 0x3f, 0xcf, 0x73, 0xf7, 0x1c, 0xfe, 0xc0, 0xa8, 0x3f,
  0x46, 0xda, 0xd8, 0x84, 0x23, 0xe1, 0xb9, 0xbf, 0xc0, 0x20, 0x9a, 0xce,
  0xe9, 0x1b, 0xad, 0xbf, 0xca, 0x16, 0xb5, 0x89, 0x23, 0xd3, 0xb8, 0x3f,
  0x43, 0x04, 0x44, 0x0e, 0xb0, 0xb1, 0xb0, 0x3f, 0x65, 0x85, 0xb3, 0x52,
  0x98, 0x98, 0xb7, 0xbf, 0x38, 0x0a, 0x03, 0xfd, 0xd8, 0xc9, 0xb2, 0xbf,
  0xd6, 0x8e, 0x5f, 0x8c, 0x0a, 0x30, 0xb6, 0x3f, 0xf2, 0x01, 0xde, 0xc0,
  0x6a, 0xd4, 0xb4, 0x3f, 0x5a, 0xde, 0xfd, 0xfd, 0xac, 0x97, 0xb4, 0xbf,
  0x6a, 0x73, 0xd1, 0xbf, 0x26, 0xcf, 0xb6, 0xbf, 0x8d, 0xe2, 0x84, 0x3c,
  0x49, 0xcd, 0xb2, 0x3f, 0x45, 0x15, 0xc1, 0xeb, 0x84, 0xb7, 0xb8, 0x3f,
  0x6f, 0xba, 0x57, 0x30, 0x25, 0xce, 0xb0, 0xbf, 0xa7, 0x05, 0xac, 0xdd,
  0x9e, 0x8a, 0xba, 0xbf, 0x35, 0xd8, 0x96, 0x43, 0xbc, 0x2d, 0xad, 0x3f,
  0xcc, 0xf8, 0xb6, 0x84, 0x13, 0x45, 0xbc, 0x3f, 0x07, 0x82, 0xe4, 0x0a,
  0x68, 0x46, 0xa8, 0xbf, 0xdf, 0x93, 0xf7, 0xbc, 0xdf, 0xe2, 0xbd, 0xbf,
  0x16, 0x9e, 0x22, 0x93, 0x78, 0xdb, 0xa2, 0x3f, 0x06, 0xe8, 0xf2, 0xcc,
  0x25, 0x5f, 0xbf, 0x3f, 0xf4, 0x05, 0x53, 0x35, 0xb4, 0xbd, 0x99, 0xbf,
  0xfc, 0x1b, 0xcf, 0xc6, 0xec, 0x59, 0xc0, 0xbf, 0x9a, 0x00, 0x83, 0x62,
  0x2b, 0xf7, 0x88, 0x3f, 0x8d, 0x4e, 0xa4, 0x74, 0x9f, 0xec, 0xc0, 0x3f,
  0xcb, 0x86, 0xdd, 0x13, 0x33, 0x18, 0x62, 0x3f, 0xe4, 0x11, 0xc8, 0xf0,
  0x8b, 0x62, 0xc1, 0xbf, 0xf1, 0x66, 0x85, 0xc2, 0x1e, 0xc8, 0x92, 0xbf,
  0x8f, 0x9e, 0xe4, 0x7f, 0x9d, 0xb4, 0xc1, 0x3f, 0xd2, 0xea, 0x1d, 0x99,
  0xdd, 0xc1, 0xa2, 0x3f, 0x3f, 0xe5, 0x09, 0x77, 0x79, 0xd8, 0xc1, 0xbf,
  0xb0, 0x32, 0x58, 0x37, 0x46, 0x96, 0xad, 0xbf, 0xe4, 0x0a, 0x69, 0x60,
  0xca, 0xbd, 0xc1, 0x3f, 0xce, 0x40, 0x03, 0x8e, 0x7c, 0x43, 0xb5, 0x3f,
  0x5e, 0x13, 0xc0, 0x34, 0xcd, 0x47, 0xc1, 0xbf, 0x86, 0xad, 0xfd, 0xf1,
  0x3e, 0x7b, 0xbd, 0xbf, 0x45, 0xdd, 0x1a, 0xd7, 0x17, 0x3a, 0xc0, 0x3f,
  0x3f, 0xc9, 0x3b, 0xca, 0x33, 0xb8, 0xc4, 0x3f, 0xae, 0xb6, 0xce, 0xdb,
  0x42, 0xc4, 0xbb, 0xbf, 0x2c, 0x32, 0x61, 0xc9, 0xa9, 0x5a, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcf, 0x71, 0x79, 0x2f,
  0x39, 0x74, 0xbc, 0x3f, 0x00, 0xb0, 0x4a, 0x5a, 0x0a, 0xb0, 0x81, 0x3f,
  0x29, 0x01, 0x8a, 0xb4, 0xb6, 0x4d, 0xbc, 0xbf, 0xd9, 0xd1, 0x7b, 0x58,
  0xe7, 0xaa, 0x91, 0xbf, 0xee, 0x15, 0x0a, 0x76, 0x8e, 0x00, 0xbc, 0x3f,
  0x8b, 0x47, 0xf6, 0x7e, 0x74, 0x73, 0x9a, 0x3f, 0xb1, 0xb3, 0x08, 0xf7,
  0x78, 0x8c, 0xbb, 0xbf, 0xdf, 0x66, 0x4a, 0x05, 0x2e, 0x96, 0xa1, 0xbf,
  0x0c, 0x4f, 0x58, 0xa0, 0x08, 0xf1, 0xba, 0x3f, 0xe9, 0xc4, 0x53, 0x0a,
  0x0f, 0xe8, 0xa5, 0x3f, 0x2e, 0x5d, 0xa8, 0xc1, 0xa6, 0x2d, 0xba, 0xbf,
  0x58, 0xd2, 0x65, 0x64, 0x7c, 0x2c, 0xaa, 0xbf, 0x0f, 0xc6, 0x35, 0x47,
  0x8f, 0x41, 0xb9, 0x3f, 0x53, 0xf3, 0xfe, 0x86, 0x69, 0x60, 0xae, 0x3f,
  0x1a, 0x80, 0xde, 0xd7, 0xca, 0x2b, 0xb8, 0xbf, 0xed, 0x49, 0x9a, 0xd7,
  0x48, 0x40, 0xb1, 0xbf, 0x9d, 0x0a, 0xd8, 0xeb, 0x26, 0xeb, 0xb6, 0x3f,
  0x76, 0x78, 0xd9, 0x56, 0xb4, 0x44, 0xb3, 0x3f, 0x7a, 0xcb, 0x34, 0x39,
  0x2b, 0x7e, 0xb5, 0xbf, 0x4b, 0xe1, 0x9f, 0x08, 0x84, 0x3b, 0xb5, 0xbf,
  0x07, 0x50, 0x84, 0x87, 0x0b, 0xe3, 0xb3, 0x3f, 0xa1, 0x87, 0x6a, 0xa6,
  0x8b, 0x22, 0xb7, 0x3f, 0xb3, 0x79, 0xb0, 0x87, 0x94, 0x17, 0xb2, 0xbf,
  0xbb, 0x85, 0xb5, 0x6a, 0x56, 0xf7, 0xb8, 0xbf, 0x18, 0x8a, 0x00, 0x96,
  0x11, 0x19, 0xb0, 0x3f, 0x10, 0x03, 0xa5, 0x9c, 0x12, 0xb7, 0xba, 0x3f,
  0xb0, 0x9c, 0xef, 0x43, 0x50, 0xc8, 0xab, 0xbf, 0x11, 0xd6, 0xf2, 0xce,
  0x75, 0x5e, 0xbc, 0xbf, 0x47, 0x41, 0xe6, 0x02, 0x47, 0xe9, 0xa6, 0x3f,
  0x49, 0x3b, 0x5d, 0x36, 0x96, 0xe9, 0xbd, 0x3f, 0x4d, 0xa6, 0x7e, 0x09,
  0x51, 0x8a, 0xa1, 0xbf, 0xcb, 0xfb, 0xb6, 0x30, 0xb3, 0x53, 0xbf, 0xbf,
  0x1c, 0x65, 0x57, 0x5a, 0x07, 0x3b, 0x97, 0x3f, 0xb2, 0x8a, 0x32, 0x76,
  0x71, 0x4b, 0xc0, 0x3f, 0x45, 0xe8, 0x3e, 0x78, 0x50, 0x41, 0x84, 0xbf,
  0x1c, 0x32, 0x3f, 0x95, 0xc9, 0xd5, 0xc0, 0xbf, 0xff, 0x10, 0x60, 0xd3,
  0x08, 0xb6, 0x71, 0xbf, 0x8a, 0x6a, 0xeb, 0x6e, 0xdd, 0x43, 0xc1, 0x3f,
  0xde, 0x86, 0x30, 0x75, 0xa7, 0xb8, 0x94, 0x3f, 0xf9, 0xf3, 0xdc, 0x58,
  0xbb, 0x8e, 0xc1, 0xbf, 0xd8, 0xb8, 0x4b, 0xbd, 0xd1, 0x97, 0xa3, 0xbf,
  0x65, 0x0a, 0x82, 0xe2, 0x39, 0xac, 0xc1, 0x3f, 0xf3, 0x06, 0x11, 0x54,
  0xad, 0x43, 0xae, 0x3f, 0x4b, 0x65, 0xb9, 0x42, 0x4e, 0x8c, 0xc1, 0xbf,
  0x04, 0xb4, 0x75, 0x96, 0x09, 0x82, 0xb5, 0xbf, 0x52, 0x01, 0x6e, 0x03,
  0xb4, 0x12, 0xc1, 0x3f, 0xc6, 0x1b, 0x08, 0xac, 0x4b, 0x9c, 0xbd, 0x3f,
  0xe5, 0x10, 0x2b, 0x01, 0x01, 0x04, 0xc0, 0xbf, 0x4d, 0x45, 0xea, 0x54,
  0x67, 0xb5, 0xc4, 0xbf, 0xb7, 0x7d, 0x9a, 0x65, 0x08, 0x61, 0xbb, 0x3f,
  0x1d, 0x0b, 0x9d, 0x2e, 0x3c, 0x48, 0xd1, 0x3f, 0x5c, 0x9f, 0xdc, 0x32,
  0x2f, 0x33, 0xbc, 0x3f, 0xe3, 0x99, 0x62, 0xde, 0x76, 0x30, 0x71, 0x3f,
  0x00, 0xff, 0x24, 0x93, 0xd7, 0x20, 0xbc, 0xbf, 0xb2, 0x3c, 0x5f, 0xb6,
  0xe6, 0xc3, 0x89, 0xbf, 0xb4, 0xb5, 0x30, 0x94, 0xc0, 0xe9, 0xbb, 0x3f,
  0x3a, 0xb7, 0x97, 0xe4, 0x90, 0x70, 0x95, 0x3f, 0x5a, 0xaa, 0x71, 0x6f,
  0xb9, 0x8d, 0xbb, 0xbf, 0x71, 0xa2, 0x37, 0xa1, 0x0f, 0xf3, 0x9d, 0xbf,
  0xa6, 0x78, 0x10, 0x7c, 0x6f, 0x0c, 0xbb, 0x3f, 0x03, 0x6a, 0xc8, 0x07,
  0x33, 0x32, 0xa3, 0x3f, 0xff, 0xce, 0x16, 0x0c, 0x6c, 0x65, 0xba, 0xbf,
  0xf1, 0x15, 0xcc, 0x13, 0xac, 0x5f, 0xa7, 0xbf, 0x1b, 0x59, 0x83, 0x40,
  0x11, 0x98, 0xb9, 0x3f, 0x7c, 0x23, 0x09, 0xd7, 0x32, 0x7f, 0xab, 0x3f,
  0xb6, 0xed, 0xd2, 0x9f, 0x95, 0xa3, 0xb8, 0xbf, 0x2b, 0x49, 0x1e, 0xe1,
  0xda, 0x8d, 0xaf, 0xbf, 0x29, 0x33, 0xa6, 0x21, 0xfe, 0x86, 0xb7, 0x3f,
  0x9c, 0x25, 0x03, 0xa6, 0x3f, 0xc4, 0xb1, 0x3f, 0xac, 0xca, 0x6e, 0x3f,
  0x16, 0x41, 0xb6, 0xbf, 0xb2, 0xd4, 0xaa, 0xfd, 0xd9, 0xb5, 0xb3, 0xbf,
  0xb1, 0xde, 0xd4, 0x67, 0x65, 0xd0, 0xb4, 0x3f, 0x21, 0xec, 0xef, 0xa2,
  0xd9, 0x99, 0xb5, 0x3f, 0x98, 0x8e, 0xa5, 0xe7, 0x20, 0x33, 0xb3, 0xbf,
  0xf2, 0xcd, 0x15, 0x56, 0x23, 0x6e, 0xb7, 0xbf, 0x64, 0xe2, 0x3e, 0xe8,
  0x18, 0x67, 0xb1, 0x3f, 0x09, 0xd8, 0xc7, 0x50, 0x54, 0x30, 0xb9, 0x3f,
  0x26, 0xdc, 0x20, 0xdc, 0x3c, 0xd3, 0xae, 0xbf, 0xe3, 0xe6, 0xc7, 0x3b,
  0xae, 0xdd, 0xba, 0xbf, 0x0f, 0x31, 0xcf, 0x34, 0xbe, 0x6e, 0xaa, 0x3f,
  0xb9, 0x76, 0x63, 0xf6, 0xfb, 0x72, 0xbc, 0x3f, 0xd5, 0xe0, 0xe7, 0x03,
  0x63, 0x98, 0xa5, 0xbf, 0x62, 0x2b, 0x8f, 0xa3, 0x6b, 0xec, 0xbd, 0xbf,
  0x47, 0xfb, 0xd1, 0x02, 0x93, 0x45, 0xa0, 0x3f, 0xb9, 0xe1, 0xed, 0x2e,
  0x58, 0x45, 0xbf, 0x3f, 0x81, 0x8e, 0x60, 0xf1, 0x16, 0xd1, 0x94, 0xbf,
  0xa9, 0x91, 0xed, 0x31, 0xfc, 0x3b, 0xc0, 0xbf, 0xc2, 0x11, 0x0f, 0x7b,
  0xb6, 0x77, 0x7f, 0x3f, 0xe6, 0xea, 0xc5, 0xed, 0x70, 0xbe, 0xc0, 0x3f,
  0x56, 0x2c, 0x11, 0xa2, 0x33, 0x03, 0x7a, 0x3f, 0xd0, 0x6d, 0xa2, 0x08,
  0x1f, 0x25, 0xc1, 0xbf, 0x52, 0xef, 0x44, 0x3f, 0x80, 0x93, 0x96, 0xbf,
  0x94, 0x16, 0xf4, 0x61, 0x36, 0x69, 0xc1, 0x3f, 0xda, 0x51, 0x3f, 0xb1,
  0xf3, 0x63, 0xa4, 0x3f, 0xad, 0xab, 0x0f, 0xb4, 0xbc, 0x80, 0xc1, 0xbf,
  0xf6, 0x00, 0x58, 0x7b, 0x95, 0xe8, 0xae, 0xbf, 0xb8, 0x5f, 0x03, 0xe0,
  0xee, 0x5b, 0xc1, 0x3f, 0xbb, 0xf9, 0x3a, 0x5a, 0x2e, 0xbd, 0xb5, 0x3f,
  0xf7, 0x16, 0xe7, 0x14, 0x02, 0xdf, 0xc0, 0xbf, 0x73, 0xcf, 0xac, 0xe4,
  0x01, 0xbb, 0xbd, 0xbf, 0xa4, 0x68, 0x19, 0x17, 0x05, 0x9f, 0xbf, 0x3f,
  0x68, 0x7c, 0xf8, 0x94, 0x25, 0xb2, 0xc4, 0x3f, 0xf0, 0x34, 0xfa, 0x4c,
  0xf9, 0x00, 0xbb, 0xbf, 0xe5, 0x6e, 0x44, 0x6e, 0x2c, 0x36, 0xd1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x98, 0x3a, 0xf3, 0x04,
  0xef, 0xea, 0xbb, 0xbf, 0x00, 0x18, 0x2a, 0x8e, 0x7b, 0xb4, 0x80, 0xbf,
  0xf6, 0x95, 0x4e, 0x0a, 0xed, 0xc7, 0xbb, 0x3f, 0xbc, 0x6c, 0xe1, 0xf8,
  0xfc, 0xaf, 0x90, 0x3f, 0x1d, 0xa5, 0x05, 0x60, 0xcb, 0x81, 0xbb, 0xbf,
  0x1a, 0x0c, 0xc2, 0xd7, 0xb2, 0xfc, 0x98, 0xbf, 0xb7, 0x09, 0x6d, 0xe4,
  0x4d, 0x18, 0xbb, 0x3f, 0x3c, 0x83, 0x86, 0xf4, 0xdd, 0x9d, 0xa0, 0x3f,
  0xbe, 0x83, 0x57, 0x8f, 0x18, 0x8b, 0xba, 0xbf, 0x7b, 0xc1, 0x06, 0x40,
  0x27, 0xb4, 0xa4, 0xbf, 0xb1, 0x8e, 0x05, 0x20, 0xad, 0xd9, 0xb9, 0x3f,
  0x52, 0xa2, 0x26, 0xf2, 0xb5, 0xbe, 0xa8, 0x3f, 0x81, 0xe3, 0xe3, 0xce,
  0x67, 0x03, 0xb9, 0xbf, 0x2f, 0x31, 0xeb, 0xb9, 0xe7, 0xba, 0xac, 0xbf,
  0xb7, 0xdb, 0x41, 0xcd, 0x7a, 0x07, 0xb8, 0x3f, 0x20, 0x85, 0x3d, 0xbe,
  0xf6, 0x52, 0xb0, 0x3f, 0x49, 0xe9, 0xf6, 0x44, 0xe8, 0xe4, 0xb6, 0xbf,
  0xf8, 0xd6, 0x84, 0xcb, 0x5f, 0x3e, 0xb2, 0xbf, 0xe5, 0x4b, 0xe0, 0x67,
  0x7a, 0x9a, 0xb5, 0x3f, 0x8e, 0xfb, 0x12, 0xc4, 0x07, 0x1e, 0xb4, 0x3f,
  0x0d, 0x0a, 0xa4, 0xed, 0xb8, 0x26, 0xb4, 0xbf, 0x34, 0x77, 0x08, 0x07,
  0x1b, 0xf0, 0xb5, 0xbf, 0x0b, 0xcd, 0x2d, 0x14, 0xdb, 0x87, 0xb2, 0x3f,
  0x99, 0xef, 0xaa, 0x31, 0x8e, 0xb2, 0xb7, 0x3f, 0x30, 0xd6, 0xb5, 0xc5,
  0xb4, 0xbb, 0xb0, 0xbf, 0x82, 0x94, 0x59, 0x54, 0x0f, 0x63, 0xb9, 0xbf,
  0x23, 0x8d, 0x0e, 0xa7, 0x39, 0x7f, 0xad, 0x3f, 0x6a, 0x25, 0x81, 0x4c,
  0xf2, 0xfe, 0xba, 0x3f, 0x91, 0x1b, 0x1c, 0x20, 0x92, 0x20, 0xa9, 0xbf,
  0x5e, 0xf9, 0xeb, 0x0d, 0x16, 0x83, 0xbc, 0xbf, 0xd9, 0x0b, 0x8a, 0x4a,
  0x36, 0x53, 0xa4, 0x3f, 0xbc, 0x3d, 0x50, 0x5e, 0xbf, 0xeb, 0xbd, 0x3f,
  0xd3, 0x0e, 0xc3, 0x8f, 0x56, 0x19, 0x9e, 0xbf, 0x74, 0x3c, 0x8e, 0x4d,
  0x63, 0x34, 0xbf, 0xbf, 0xb2, 0x7f, 0x47, 0x5f, 0xaa, 0x7e, 0x92, 0x3f,
  0x59, 0xda, 0xb5, 0xd6, 0xab, 0x2b, 0xc0, 0x3f, 0xef, 0xf2, 0xac, 0xaa,
  0x8f, 0xc8, 0x76, 0xbf, 0xd2, 0x0b, 0xfd, 0x0a, 0xac, 0xa6, 0xc0, 0xbf,
  0x20, 0x46, 0x70, 0x58, 0x51, 0xfc, 0x80, 0xbf, 0x92, 0x5c, 0x9e, 0x26,
  0x5f, 0x06, 0xc1, 0x3f, 0xcf, 0x0c, 0xcb, 0x1d, 0xe2, 0x59, 0x98, 0x3f,
  0x10, 0xb9, 0xc4, 0x25, 0x15, 0x44, 0xc1, 0xbf, 0x86, 0xa0, 0x72, 0x57,
  0xd6, 0x26, 0xa5, 0xbf, 0x08, 0x53, 0xfd, 0xff, 0x00, 0x56, 0xc1, 0x3f,
  0x99, 0x92, 0xfe, 0x7a, 0x82, 0x85, 0xaf, 0x3f, 0x64, 0x15, 0x88, 0x6d,
  0xa4, 0x2c, 0xc1, 0xbf, 0xa5, 0xf5, 0xa6, 0x17, 0x22, 0xf5, 0xb5, 0xbf,
  0x9d, 0xd8, 0xa3, 0xa1, 0xa9, 0xac, 0xc0, 0x3f, 0x71, 0xc7, 0x2f, 0x5c,
  0x8a, 0xd7, 0xbd, 0x3f, 0x39, 0xf3, 0xab, 0x43, 0x14, 0x39, 0xbf, 0xbf,
  0x41, 0x7b, 0x34, 0xe7, 0x78, 0xae, 0xc4, 0xbf, 0xc1, 0x47, 0xb0, 0x9f,
  0xed, 0xa3, 0xba, 0x3f, 0xf2, 0xac, 0x18, 0x56, 0x77, 0x24, 0xd1, 0x3f,
  0x3a, 0x69, 0x33, 0x76, 0x4f, 0xad, 0xbb, 0xbf, 0xdb, 0x4b, 0x9f, 0x7a,
  0x5b, 0x40, 0x70, 0xbf, 0xd0, 0xdc, 0xfb, 0x14, 0x9b, 0x9c, 0xbb, 0x3f,
  0x96, 0x34, 0x2e, 0x52, 0x54, 0x5c, 0x88, 0x3f, 0xae, 0x80, 0xe2, 0x51,
  0x70, 0x6a, 0xbb, 0xbf, 0xdc, 0x4c, 0xca, 0xa3, 0xe8, 0x45, 0x94, 0xbf,
  0x21, 0x35, 0xc0, 0xfd, 0xa5, 0x16, 0xbb, 0x3f, 0x86, 0xd2, 0xe2, 0x5d,
  0x07, 0x53, 0x9c, 0x3f, 0x30, 0xc2, 0xe0, 0x62, 0xf6, 0xa0, 0xba, 0xbf,
  0xdf, 0xde, 0x29, 0x93, 0x8f, 0x28, 0xa2, 0xbf, 0xdd, 0x10, 0x6e, 0x9a,
  0xfd, 0x08, 0xba, 0x3f, 0x3d, 0x6d, 0xfd, 0xf2, 0xcf, 0x1d, 0xa6, 0x3f,
  0x57, 0xa4, 0xc7, 0x15, 0x37, 0x4e, 0xb9, 0xbf, 0xf4, 0x49, 0xdf, 0x41,
  0xe1, 0x06, 0xaa, 0xbf, 0xfe, 0xee, 0x43, 0x36, 0xfa, 0x6f, 0xb8, 0x3f,
  0x2a, 0x97, 0x4f, 0x5d, 0x3c, 0xe1, 0xad, 0x3f, 0x42, 0xd2, 0x97, 0xbc,
  0x75, 0x6d, 0xb7, 0xbf, 0x97, 0x71, 0x0f, 0x88, 0x16, 0xd5, 0xb0, 0xbf,
  0xf5, 0xaf, 0x80, 0xc1, 0xa9, 0x45, 0xb6, 0x3f, 0x76, 0x36, 0x6a, 0x57,
  0x63, 0xaf, 0xb2, 0x3f, 0xc7, 0xfb, 0xd3, 0xc7, 0x5f, 0xf7, 0xb4, 0xbf,
  0x5c, 0x45, 0xd1, 0x10, 0xeb, 0x7d, 0xb4, 0xbf, 0x0a, 0x28, 0x44, 0x47,
  0x20, 0x81, 0xb3, 0x3f, 0x9c, 0x24, 0x3f, 0x37, 0xe8, 0x3e, 0xb6, 0x3f,
  0xa8, 0x88, 0x07, 0xc6, 0x24, 0xe1, 0xb1, 0xbf, 0x4e, 0x83, 0x7b, 0x39,
  0x5e, 0xf0, 0xb7, 0xbf, 0x5a, 0xd4, 0x0d, 0x27, 0x45, 0x15, 0xb0, 0x3f,
  0xb4, 0x92, 0xcc, 0xf2, 0x0a, 0x90, 0xb9, 0x3f, 0xc3, 0x57, 0x05, 0x41,
  0xbc, 0x35, 0xac, 0xbf, 0xbe, 0x72, 0x04, 0x64, 0x53, 0x1b, 0xbb, 0xbf,
  0x17, 0xdb, 0x8a, 0x58, 0x5b, 0xdd, 0xa7, 0x3f, 0x46, 0x5b, 0x96, 0x78,
  0x29, 0x8f, 0xbc, 0x3f, 0xc3, 0xa0, 0x7f, 0xb5, 0x40, 0x19, 0xa3, 0xbf,
  0xea, 0x7b, 0x02, 0x69, 0xe7, 0xe7, 0xbd, 0xbf, 0x93, 0x31, 0xc5, 0x5b,
  0x1c, 0xbe, 0x9b, 0x3f, 0x90, 0xab, 0x4e, 0x1c, 0x1b, 0x21, 0xbf, 0x3f,
  0xb0, 0x76, 0x6c, 0x1b, 0x9b, 0x42, 0x90, 0xbf, 0x07, 0xe0, 0x47, 0xf9,
  0x9b, 0x1a, 0xc0, 0xbf, 0xf1, 0xce, 0x11, 0x17, 0xeb, 0xe0, 0x6c, 0x3f,
  0x7f, 0xc4, 0x98, 0xe5, 0x8e, 0x8e, 0xc0, 0x3f, 0xd0, 0xa3, 0x9c, 0x75,
  0x84, 0xcd, 0x84, 0x3f, 0x81, 0x5b, 0x28, 0x50, 0xaa, 0xe7, 0xc0, 0xbf,
  0x08, 0xa6, 0xb4, 0x39, 0xf0, 0x0c, 0x9a, 0xbf, 0xf1, 0xe7, 0x94, 0xfc,
  0x5c, 0x1f, 0xc1, 0x3f, 0xc5, 0xa9, 0x27, 0xee, 0x01, 0xe1, 0xa5, 0x3f,
  0x4e, 0x74, 0xdc, 0x50, 0x05, 0x2c, 0xc1, 0xbf, 0x06, 0xca, 0x5a, 0x20,
  0x77, 0x0d, 0xb0, 0xbf, 0x89, 0x42, 0x0c, 0x35, 0x67, 0xfe, 0xc0, 0x3f,
  0xe0, 0xe0, 0x56, 0xc5, 0x17, 0x2a, 0xb6, 0x3f, 0xdf, 0x2d, 0x8d, 0x84,
  0x9d, 0x7b, 0xc0, 0xbf, 0xff, 0x34, 0x4c, 0x87, 0x0a, 0xf2, 0xbd, 0xbf,
  0x3f, 0xf6, 0x9b, 0x09, 0x0d, 0xd6, 0xbe, 0x3f, 0xb5, 0x31, 0x88, 0xba,
  0x6a, 0xaa, 0xc4, 0x3f, 0xe3, 0x4c, 0x21, 0x0d, 0xc0, 0x49, 0xba, 0xbf,
  0xdf, 0xa5, 0x8f, 0xd9, 0x19, 0x13, 0xd1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9c, 0xfd, 0xf9, 0xa4, 0x1e, 0x69, 0xbb, 0x3f,
  0x00, 0xd2, 0x18, 0x4d, 0xc5, 0x9e, 0x7f, 0x3f, 0x18, 0xfc, 0x51, 0x07,
  0x2f, 0x49, 0xbb, 0xbf, 0xe2, 0x77, 0xf4, 0xef, 0xdd, 0x96, 0x8f, 0xbf,
  0x48, 0x31, 0x2c, 0xa0, 0x36, 0x09, 0xbb, 0x3f, 0x1f, 0x3e, 0x0f, 0x52,
  0x3b, 0xa7, 0x97, 0x3f, 0xe2, 0x34, 0x64, 0x87, 0x02, 0xa9, 0xba, 0xbf,
  0x9b, 0x77, 0x6a, 0x98, 0x04, 0x77, 0x9f, 0xbf, 0x71, 0x71, 0xed, 0xef,
  0x44, 0x28, 0xba, 0x3f, 0x94, 0x6e, 0xda, 0xf5, 0x4c, 0x9b, 0xa3, 0x3f,
  0x12, 0x8c, 0x0e, 0x57, 0x93, 0x86, 0xb9, 0xbf, 0x35, 0x6e, 0x50, 0xb0,
  0xcf, 0x70, 0xa7, 0xbf, 0xc3, 0xb0, 0x73, 0xf1, 0x63, 0xc3, 0xb8, 0x3f,
  0xeb, 0x06, 0xf9, 0x43, 0xc0, 0x39, 0xab, 0x3f, 0x82, 0x1b, 0x80, 0x2f,
  0x0a, 0xde, 0xb7, 0xbf, 0xe1, 0x14, 0x21, 0x71, 0xb0, 0xf3, 0xae, 0xbf,
  0xbc, 0xf8, 0x84, 0x21, 0xb2, 0xd5, 0xb6, 0x3f, 0xa2, 0x07, 0x01, 0x61,
  0x02, 0x4e, 0xb1, 0x3f, 0x6f, 0x76, 0x5d, 0x6d, 0x5a, 0xa9, 0xb5, 0xbf,
  0xfb, 0xc3, 0x7f, 0xbc, 0xf4, 0x17, 0xb3, 0xbf, 0x92, 0xb0, 0xf7, 0x65,
  0xcc, 0x57, 0xb4, 0x3f, 0x18, 0x2d, 0xa0, 0x79, 0x22, 0xd6, 0xb4, 0x3f,
  0x3a, 0xbc, 0x17, 0xa5, 0x91, 0xdf, 0xb2, 0xbf, 0x9f, 0x51, 0x67, 0x4b,
  0xd3, 0x86, 0xb6, 0xbf, 0x19, 0xb3, 0x44, 0x3f, 0xe6, 0x3e, 0xb1, 0x3f,
  0x31, 0x7f, 0xf0, 0x80, 0x18, 0x28, 0xb8, 0x3f, 0x34, 0x29, 0xc8, 0x74,
  0x4c, 0xe7, 0xae, 0xbf, 0xd9, 0x7b, 0xb3, 0xcd, 0xbe, 0xb7, 0xb9, 0xbf,
  0xc0, 0x26, 0x66, 0x7e, 0x68, 0xf6, 0xaa, 0x3f, 0xfd, 0x34, 0xfd, 0x5c,
  0x3b, 0x33, 0xbb, 0x3f, 0x39, 0x21, 0x68, 0xbc, 0xac, 0xa4, 0xa6, 0xbf,
  0xe7, 0xfb, 0x36, 0x0d, 0x92, 0x97, 0xbc, 0xbf, 0xeb, 0x23, 0xe4, 0xb6,
  0x07, 0xea, 0xa1, 0x3f, 0xf2, 0x65, 0x2c, 0x72, 0x31, 0xe1, 0xbd, 0x3f,
  0x8d, 0x3d, 0x0b, 0x87, 0x6e, 0x78, 0x99, 0xbf, 0x75, 0xfd, 0x6f, 0x16,
  0xbf, 0x0b, 0xbf, 0xbf, 0x1b, 0x6a, 0x92, 0x35, 0xa7, 0x37, 0x8c, 0x3f,
  0xb2, 0x90, 0xd8, 0x45, 0xe5, 0x08, 0xc0, 0x3f, 0xd7, 0x8b, 0x75, 0x13,
  0xf1, 0xab, 0x59, 0xbf, 0x49, 0xe2, 0xdd, 0x2f, 0x2b, 0x76, 0xc0, 0xbf,
  0xdd, 0x35, 0xdd, 0x05, 0x65, 0x77, 0x88, 0xbf, 0xc8, 0x44, 0xd0, 0x66,
  0x0b, 0xc9, 0xc0, 0x3f, 0x8e, 0xdf, 0x23, 0xb3, 0xb9, 0xad, 0x9b, 0x3f,
  0xb4, 0x29, 0x33, 0x36, 0x12, 0xfb, 0xc0, 0xbf, 0x45, 0xe5, 0xe0, 0xf9,
  0xf4, 0x92, 0xa6, 0xbf, 0x98, 0xc4, 0xff, 0xbf, 0xc7, 0x02, 0xc1, 0x3f,
  0x85, 0x8c, 0xd7, 0xdd, 0xa4, 0x54, 0xb0, 0x3f, 0x1f, 0x8a, 0xc4, 0x9c,
  0x2f, 0xd1, 0xc0, 0xbf, 0xca, 0x8a, 0x1e, 0x77, 0x3e, 0x5c, 0xb6, 0xbf,
  0x4f, 0xbb, 0xc4, 0x33, 0xd1, 0x4b, 0xc0, 0x3f, 0x21, 0x77, 0x8b, 0xdf,
  0xa4, 0x0a, 0xbe, 0x3f, 0x2a, 0x05, 0x07, 0xed, 0xce, 0x75, 0xbe, 0xbf,
  0xf7, 0xd5, 0x0f, 0xa8, 0x03, 0xa6, 0xc4, 0xbf, 0x14, 0xd8, 0x29, 0xaf,
  0x4d, 0xf2, 0xb9, 0x3f, 0xa2, 0x21, 0xc3, 0x0f, 0x11, 0x02, 0xd1, 0x3f,
  0x9e, 0x2e, 0x6f, 0xba, 0x9f, 0x2e, 0xbb, 0x3f, 0x2f, 0x55, 0xcf, 0xcc,
  0xa4, 0xca, 0x6e, 0x3f, 0xc0, 0xfa, 0xd1, 0xfe, 0x5b, 0x1f, 0xbb, 0xbf,
  0x5b, 0x33, 0x7d, 0x6b, 0x46, 0x14, 0x87, 0xbf, 0x6f, 0x2b, 0x85, 0x37,
  0x85, 0xf1, 0xba, 0x3f, 0x68, 0x2d, 0xb0, 0x91, 0x5d, 0x35, 0x93, 0x3f,
  0xc3, 0x13, 0x4a, 0x67, 0xf8, 0xa4, 0xba, 0xbf, 0x0b, 0x69, 0xa2, 0x6f,
  0x3c, 0xd7, 0x9a, 0xbf, 0xbc, 0x11, 0x3c, 0x65, 0x7a, 0x39, 0xba, 0x3f,
  0xe5, 0x06, 0x3c, 0xbb, 0xf0, 0x35, 0xa1, 0x3f, 0xda, 0x04, 0xed, 0x8c,
  0xb6, 0xae, 0xb9, 0xbf, 0x08, 0x9e, 0xd3, 0x76, 0xa6, 0xf7, 0xa4, 0xbf,
  0xf0, 0x6d, 0xb8, 0xcf, 0x3c, 0x04, 0xb9, 0x3f, 0x13, 0x14, 0x60, 0x2f,
  0xa9, 0xae, 0xa8, 0x3f, 0x80, 0xaf, 0x1e, 0x0c, 0x7f, 0x39, 0xb8, 0xbf,
  0x83, 0x1f, 0x23, 0xd6, 0xc5, 0x58, 0xac, 0xbf, 0xc7, 0x80, 0xd2, 0x83,
  0xcd, 0x4d, 0xb7, 0x3f, 0x8d, 0xe4, 0x7a, 0x08, 0xa5, 0xf3, 0xaf, 0x3f,
  0x36, 0x2c, 0xc8, 0x38, 0x52, 0x40, 0xb6, 0xbf, 0x0b, 0x68, 0x4c, 0x14,
  0x61, 0xbe, 0xb1, 0xbf, 0x5e, 0x78, 0xd7, 0xe2, 0x0a, 0x10, 0xb5, 0x3f,
  0x18, 0x21, 0x25, 0x4b, 0xb0, 0x78, 0xb3, 0x3f, 0xec, 0x64, 0xfb, 0x0e,
  0xc1, 0xbb, 0xb3, 0xbf, 0xea, 0x20, 0xad, 0x31, 0x3f, 0x27, 0xb5, 0xbf,
  0x51, 0x26, 0x8c, 0xc9, 0xff, 0x41, 0xb2, 0x3f, 0x8a, 0xb7, 0x80, 0xcf,
  0x61, 0xc8, 0xb6, 0x3f, 0x7a, 0xa4, 0x2b, 0xed, 0x05, 0xa1, 0xb0, 0xbf,
  0x82, 0x25, 0xdd, 0x79, 0x36, 0x5a, 0xb8, 0xbf, 0x9c, 0x82, 0x6f, 0x83,
  0x67, 0xad, 0xad, 0x3f, 0x69, 0x96, 0xc0, 0xdf, 0x97, 0xda, 0xb9, 0x3f,
  0xf7, 0x7b, 0x92, 0xcf, 0xe3, 0xc0, 0xa9, 0xbf, 0x30, 0x08, 0x8c, 0x73,
  0x0a, 0x47, 0xbb, 0xbf, 0x5b, 0x79, 0x23, 0xe0, 0x1c, 0x76, 0xa5, 0x3f,
  0xd3, 0xa4, 0x5b, 0x17, 0xa3, 0x9c, 0xbc, 0x3f, 0x0f, 0x6a, 0x3a, 0x39,
  0x16, 0xc5, 0xa0, 0xbf, 0xac, 0x02, 0xa4, 0xb8, 0xe3, 0xd7, 0xbd, 0xbf,
  0x46, 0x21, 0x87, 0xf7, 0x51, 0x47, 0x97, 0x3f, 0xb2, 0x39, 0xd1, 0x68,
  0x88, 0xf4, 0xbe, 0x3f, 0x9b, 0x52, 0x96, 0x8e, 0x9c, 0x12, 0x88, 0xbf,
  0xc2, 0xb4, 0x34, 0xa7, 0x3b, 0xed, 0xbf, 0xbf, 0x49, 0xb6, 0x52, 0xb7,
  0x22, 0xc0, 0x34, 0xbf, 0x2b, 0x16, 0x59, 0x99, 0x90, 0x5d, 0xc0, 0x3f,
  0x89, 0x6c, 0xb7, 0x55, 0x00, 0xfc, 0x8b, 0x3f, 0x93, 0xc1, 0x40, 0xda,
  0x8b, 0xaa, 0xc0, 0xbf, 0x9d, 0x98, 0xf0, 0x41, 0x3b, 0x3d, 0x9d, 0xbf,
  0xea, 0x64, 0x0b, 0x3e, 0x38, 0xd7, 0xc0, 0x3f, 0x30, 0x5b, 0xac, 0x18,
  0x25, 0x3d, 0xa7, 0x3f, 0x07, 0x6f, 0x39, 0x0a, 0x46, 0xda, 0xc0, 0xbf,
  0xb5, 0xae, 0x7e, 0xd3, 0x7e, 0x98, 0xb0, 0xbf, 0xae, 0xf8, 0x7e, 0x2d,
  0xf6, 0xa4, 0xc0, 0x3f, 0x33, 0x45, 0x35, 0xb8, 0xc1, 0x8b, 0xb6, 0x3f,
  0x5e, 0xb6, 0x7f, 0xb9, 0x38, 0x1d, 0xc0, 0xbf, 0xa3, 0x42, 0xca, 0x2a,
  0x79, 0x21, 0xbe, 0xbf, 0xc5, 0x3e, 0x13, 0x50, 0x3b, 0x18, 0xbe, 0x3f,
  0xc8, 0xe7, 0x6c, 0x88, 0x4b, 0xa1, 0xc4, 0x3f, 0x9b, 0xa2, 0x52, 0xd8,
  0x75, 0x9d, 0xb9, 0xbf, 0xa7, 0x50, 0x7e, 0x31, 0x5a, 0xf1, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x80, 0xb9, 0xd4, 0x90,
  0x20, 0xee, 0xba, 0xbf, 0x00, 0x9b, 0x2d, 0x5f, 0x13, 0xfc, 0x7d, 0xbf,
  0x9e, 0xfd, 0xb4, 0xfb, 0xe5, 0xd0, 0xba, 0x3f, 0xfc, 0x31, 0x7b, 0x20,
  0x18, 0xf5, 0x8d, 0x3f, 0xa0, 0xb7, 0x2d, 0x5d, 0x5b, 0x96, 0xba, 0xbf,
  0xc7, 0x27, 0x9f, 0xdf, 0x0f, 0x6f, 0x96, 0xbf, 0x28, 0x95, 0x10, 0x5a,
  0x55, 0x3e, 0xba, 0x3f, 0x5a, 0x77, 0xa4, 0xe8, 0xf9, 0xd8, 0x9d, 0x3f,
  0x34, 0xf7, 0x64, 0xc5, 0x91, 0xc8, 0xb9, 0xbf, 0xf1, 0xdb, 0xd6, 0x27,
  0x4d, 0x9a, 0xa2, 0xbf, 0xe7, 0x5b, 0x72, 0x31, 0xb6, 0x34, 0xb9, 0x3f,
  0xcc, 0x84, 0xd7, 0x01, 0x0f, 0x3f, 0xa6, 0x3f, 0xd9, 0x0d, 0xb4, 0xe9,
  0x4d, 0x82, 0xb8, 0xbf, 0x98, 0x57, 0x5d, 0xf1, 0xc1, 0xd8, 0xa9, 0xbf,
  0xe5, 0x1d, 0xae, 0x39, 0xc7, 0xb0, 0xb7, 0x3f, 0xae, 0xe1, 0x2d, 0x27,
  0x48, 0x65, 0xad, 0x3f, 0xa5, 0xe1, 0xcf, 0xd8, 0x6f, 0xbf, 0xb6, 0xbf,
  0x13, 0x78, 0xd0, 0xa9, 0x2f, 0x71, 0xb0, 0xbf, 0x31, 0x2d, 0x8c, 0x43,
  0x70, 0xad, 0xb5, 0x3f, 0xf0, 0x5f, 0xa6, 0xff, 0xcb, 0x26, 0xb2, 0x3f,
  0x41, 0x89, 0x6a, 0xb3, 0xc5, 0x79, 0xb4, 0xbf, 0x1b, 0x97, 0x11, 0x84,
  0x25, 0xd2, 0xb3, 0xbf, 0xc4, 0xda, 0xb5, 0x47, 0x3a, 0x23, 0xb3, 0x3f,
  0x7f, 0x5f, 0xd7, 0x50, 0xc6, 0x71, 0xb5, 0x3f, 0xf6, 0x53, 0x3f, 0xc1,
  0x5a, 0xa8, 0xb1, 0xbf, 0xf4, 0xdd, 0xf6, 0xfb, 0x0d, 0x04, 0xb7, 0xbf,
  0x33, 0xf9, 0xb6, 0xec, 0x68, 0x07, 0xb0, 0x3f, 0xb4, 0x5d, 0xc6, 0x1a,
  0x27, 0x87, 0xb8, 0x3f, 0x77, 0xe1, 0x60, 0xd3, 0x92, 0x7c, 0xac, 0xbf,
  0x5c, 0x98, 0x8e, 0x8e, 0xf9, 0xf8, 0xb9, 0xbf, 0x93, 0x5d, 0x2e, 0x9e,
  0xd5, 0x94, 0xa8, 0x3f, 0x61, 0x40, 0x71, 0x40, 0x18, 0x57, 0xbb, 0x3f,
  0xc5, 0x66, 0xdf, 0x25, 0x46, 0x51, 0xa4, 0xbf, 0xfc, 0xc0, 0x15, 0x3a,
  0xa8, 0x9e, 0xbc, 0xbf, 0x5a, 0x04, 0xe8, 0xf6, 0xf8, 0x53, 0x9f, 0x3f,
  0x1c, 0x4b, 0x8e, 0xd4, 0x3d, 0xcc, 0xbd, 0x3f, 0x5e, 0xca, 0x62, 0xb0,
  0xd8, 0x29, 0x95, 0xbf, 0xd3, 0x4d, 0x0d, 0xa0, 0xaa, 0xdb, 0xbe, 0xbf,
  0x30, 0x8a, 0x90, 0x08, 0x29, 0x14, 0x84, 0x3f, 0x5b, 0x7b, 0xf1, 0xdb,
  0xb2, 0xc7, 0xbf, 0x3f, 0xbb, 0x7c, 0xfd, 0xa7, 0xd5, 0x70, 0x61, 0x3f,
  0x3c, 0xb8, 0x0e, 0x0a, 0xcd, 0x44, 0xc0, 0xbf, 0xb5, 0xe8, 0xfe, 0xe6,
  0x41, 0x5d, 0x8f, 0xbf, 0x9a, 0x39, 0x57, 0xd5, 0x33, 0x8c, 0xc0, 0x3f,
  0xaf, 0x81, 0xc5, 0xaf, 0x60, 0xbc, 0x9e, 0x3f, 0xfa, 0xf5, 0x4c, 0xba,
  0xd1, 0xb3, 0xc0, 0xbf, 0x4e, 0x37, 0xd1, 0xc0, 0xff, 0xdf, 0xa7, 0xbf,
  0x71, 0x61, 0x71, 0xa1, 0x7d, 0xb2, 0xc0, 0x3f, 0x8e, 0xa7, 0xb1, 0x9f,
  0x35, 0xd9, 0xb0, 0x3f, 0xd8, 0x7b, 0x5a, 0x97, 0xb3, 0x79, 0xc0, 0xbf,
  0x88, 0x34, 0xee, 0xdb, 0xc9, 0xb8, 0xb6, 0xbf, 0x74, 0xd7, 0x0a, 0x5a,
  0x91, 0xdf, 0xbf, 0x3f, 0x03, 0x26, 0x04, 0xbb, 0xa4, 0x36, 0xbe, 0x3f,
  0x90, 0x49, 0x67, 0x51, 0x35, 0xbd, 0xbd, 0xbf, 0xae, 0xc7, 0xb0, 0x86,
  0x49, 0x9c, 0xc4, 0xbf, 0x84, 0xde, 0xc8, 0xe6, 0x19, 0x4b, 0xb9, 0x3f,
  0xf6, 0x2f, 0x68, 0x97, 0xf2, 0xe0, 0xd0, 0x3f, 0x9f, 0x48, 0xa5, 0xea,
  0x80, 0xb6, 0xba, 0xbf, 0xf4, 0xa7, 0x55, 0x8d, 0xb6, 0x39, 0x6d, 0xbf,
  0xce, 0x8b, 0x9e, 0xd2, 0x82, 0xa8, 0xba, 0x3f, 0x77, 0x9e, 0xc5, 0x9d,
  0x00, 0xe8, 0x85, 0x3f, 0x83, 0x3d, 0x4f, 0xa4, 0x7e, 0x7e, 0xba, 0xbf,
  0x54, 0xa9, 0xda, 0xa6, 0xd9, 0x3b, 0x92, 0xbf, 0xe4, 0x1f, 0x1f, 0x7a,
  0x56, 0x38, 0xba, 0x3f, 0x81, 0x3e, 0x53, 0xa6, 0x6b, 0x7b, 0x99, 0x3f,
  0x3a, 0xa9, 0xfa, 0xd3, 0xd7, 0xd5, 0xb9, 0xbf, 0x20, 0xa2, 0x7b, 0x08,
  0xa6, 0x57, 0xa0, 0xbf, 0x0c, 0x7d, 0x8d, 0x8c, 0xba, 0x56, 0xb9, 0x3f,
  0x26, 0x94, 0x9b, 0x9d, 0xfa, 0xe9, 0xa3, 0x3f, 0x47, 0x2c, 0xba, 0x51,
  0x9f, 0xba, 0xb8, 0xbf, 0xa3, 0xcb, 0x59, 0x66, 0xde, 0x72, 0xa7, 0xbf,
  0x9f, 0x6c, 0x5e, 0x8c, 0x0d, 0x01, 0xb8, 0x3f, 0x44, 0xaf, 0x9c, 0xab,
  0x64, 0xf0, 0xaa, 0x3f, 0xfb, 0x0b, 0xc3, 0x9a, 0x70, 0x29, 0xb7, 0xbf,
  0xb3, 0xeb, 0x25, 0x2d, 0x83, 0x60, 0xae, 0xbf, 0x9f, 0xff, 0x95, 0x35,
  0x14, 0x33, 0xb6, 0x3f, 0x0b, 0x0e, 0xa5, 0x8b, 0x85, 0xe0, 0xb0, 0x3f,
  0x07, 0x58, 0x92, 0xc7, 0x1f, 0x1d, 0xb5, 0xbf, 0x0e, 0x8c, 0xed, 0x4a,
  0xd0, 0x87, 0xb2, 0xbf, 0x56, 0x17, 0xe4, 0x69, 0x90, 0xe6, 0xb3, 0x3f,
  0x77, 0x57, 0x22, 0x48, 0xd8, 0x24, 0xb4, 0x3f, 0xd2, 0xd7, 0x94, 0x17,
  0x31, 0x8e, 0xb2, 0xbf, 0x28, 0x33, 0x3e, 0xf8, 0x31, 0xb6, 0xb5, 0xbf,
  0x6b, 0x0c, 0x99, 0x7b, 0x90, 0x12, 0xb1, 0x3f, 0x2e, 0x91, 0x09, 0xcc,
  0x47, 0x3a, 0xb7, 0x3f, 0x3e, 0x2b, 0x8b, 0xed, 0xe6, 0xe3, 0xae, 0xbf,
  0x5b, 0x58, 0xaa, 0xe4, 0x4f, 0xaf, 0xb8, 0xbf, 0xa4, 0xf9, 0xf4, 0x1c,
  0x86, 0x54, 0xab, 0x3f, 0xc8, 0x6e, 0xab, 0x9d, 0x3e, 0x13, 0xba, 0x3f,
  0x74, 0x3d, 0xcd, 0x91, 0xe7, 0x71, 0xa7, 0xbf, 0x6a, 0xad, 0x94, 0x97,
  0xb4, 0x63, 0xbb, 0xbf, 0xf9, 0x83, 0x3a, 0xc6, 0xc6, 0x35, 0xa3, 0x3f,
  0xe8, 0xee, 0x87, 0x38, 0xe6, 0x9d, 0xbc, 0x3f, 0x27, 0xf8, 0x47, 0xcd,
  0x9f, 0x30, 0x9d, 0xbf, 0x12, 0x79, 0xc5, 0x68, 0x79, 0xbe, 0xbd, 0xbf,
  0x7d, 0xd1, 0x4c, 0x28, 0x21, 0x1f, 0x93, 0x3f, 0x13, 0x43, 0xd4, 0x41,
  0x54, 0xc1, 0xbe, 0x3f, 0x8f, 0x06, 0xd8, 0x80, 0x7b, 0x3a, 0x80, 0xbf,
  0x98, 0x62, 0xdd, 0xa9, 0x53, 0xa1, 0xbf, 0xbf, 0x00, 0xcf, 0xb2, 0xae,
  0xcc, 0xbb, 0x6f, 0xbf, 0xa8, 0x6c, 0x4f, 0xd6, 0xec, 0x2b, 0xc0, 0x3f,
  0x54, 0x31, 0x93, 0xfd, 0x7a, 0x4e, 0x91, 0x3f, 0x26, 0xe4, 0x71, 0x65,
  0x0a, 0x6e, 0xc0, 0xbf, 0x20, 0xc2, 0xdb, 0x17, 0x03, 0x16, 0xa0, 0xbf,
  0xb8, 0x0d, 0xd9, 0xa6, 0xe0, 0x90, 0xc0, 0x3f, 0xca, 0x56, 0x20, 0xed,
  0xea, 0x7b, 0xa8, 0x3f, 0x6a, 0xb1, 0x8f, 0xbb, 0x6b, 0x8b, 0xc0, 0xbf,
  0x2a, 0x09, 0x79, 0x73, 0xf6, 0x16, 0xb1, 0xbf, 0xbd, 0xc2, 0x4e, 0xb5,
  0x60, 0x4f, 0xc0, 0x3f, 0x4a, 0x46, 0x1b, 0x46, 0x7c, 0xe3, 0xb6, 0x3f,
  0x1b, 0xcf, 0xbb, 0x57, 0xec, 0x86, 0xbf, 0xbf, 0x1e, 0xea, 0x56, 0xa7,
  0x42, 0x4a, 0xbe, 0xbf, 0x92, 0x9d, 0x5b, 0xad, 0xa1, 0x64, 0xbd, 0x3f,
  0x92, 0xe2, 0x2c, 0x31, 0x04, 0x97, 0xc4, 0x3f, 0x2a, 0x09, 0x94, 0x1b,
  0x1d, 0xfb, 0xb8, 0xbf, 0xb7, 0x73, 0x49, 0xb8, 0xd7, 0xd0, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3b, 0xdc, 0xee, 0x1a,
  0x61, 0x79, 0xba, 0x3f, 0x40, 0x53, 0x6b, 0x9a, 0x45, 0x7c, 0x7c, 0x3f,
  0xc2, 0x1a, 0x6f, 0x00, 0x8c, 0x5e, 0xba, 0xbf, 0x3a, 0xe6, 0x18, 0x31,
  0x14, 0x76, 0x8c, 0xbf, 0xde, 0x40, 0x67, 0x68, 0xcf, 0x28, 0xba, 0x3f,
  0x48, 0x70, 0x3c, 0x9e, 0xca, 0x50, 0x95, 0x3f, 0xca, 0xe6, 0x1b, 0x31,
  0x06, 0xd8, 0xb9, 0xbf, 0x33, 0xb6, 0xa6, 0xc9, 0x25, 0x5d, 0x9c, 0xbf,
  0xac, 0x5d, 0x92, 0xbe, 0xf7, 0x6b, 0xb9, 0x3f, 0x6a, 0xe1, 0x7e, 0xaf,
  0x6c, 0xae, 0xa1, 0x3f, 0x90, 0x7f, 0x5c, 0xd6, 0x56, 0xe4, 0xb8, 0xbf,
  0xaa, 0xc7, 0x22, 0x10, 0x43, 0x26, 0xa5, 0xbf, 0xce, 0xd7, 0xa8, 0x04,
  0xc0, 0x40, 0xb8, 0x3f, 0xbc, 0x56, 0xa8, 0x7c, 0x53, 0x94, 0xa8, 0x3f,
  0x06, 0x1a, 0xfb, 0x75, 0xb7, 0x80, 0xb7, 0xbf, 0x6e, 0x58, 0xc1, 0x7d,
  0xc3, 0xf6, 0xab, 0xbf, 0xd5, 0xd5, 0x83, 0x28, 0xa6, 0xa3, 0xb6, 0x3f,
  0xbe, 0x7c, 0x4d, 0xe2, 0x9a, 0x4b, 0xaf, 0x3f, 0x26, 0xd3, 0xcb, 0x4c,
  0xd6, 0xa8, 0xb5, 0xbf, 0x36, 0x68, 0xd0, 0x73, 0x5e, 0x48, 0xb1, 0xbf,
  0x72, 0x67, 0xec, 0x9d, 0x6e, 0x8f, 0xb4, 0x3f, 0xee, 0xde, 0xe5, 0x00,
  0xf0, 0xe1, 0xb2, 0x3f, 0xca, 0x28, 0xbf, 0x63, 0x6c, 0x56, 0xb3, 0xbf,
  0x81, 0x9d, 0x0d, 0xe9, 0x41, 0x71, 0xb4, 0xbf, 0x6f, 0xa7, 0x04, 0xb2,
  0x9b, 0xfc, 0xb1, 0x3f, 0x87, 0xc3, 0x1a, 0x58, 0xf2, 0xf4, 0xb5, 0x3f,
  0x89, 0xee, 0x3d, 0x49, 0x8d, 0x80, 0xb0, 0xbf, 0xb6, 0xb9, 0x60, 0xf6,
  0x75, 0x6b, 0xb7, 0xbf, 0x24, 0x24, 0x84, 0x70, 0x12, 0xc1, 0xad, 0x3f,
  0x7b, 0x66, 0x3a, 0xcc, 0x0d, 0xd3, 0xb8, 0x3f, 0x63, 0x57, 0x08, 0xe4,
  0xf9, 0x34, 0xaa, 0xbf, 0x2b, 0x77, 0xb3, 0x06, 0xba, 0x29, 0xba, 0xbf,
  0x90, 0x68, 0xe5, 0xc0, 0xc5, 0x57, 0xa6, 0x3f, 0x91, 0xcb, 0x85, 0x4d,
  0x28, 0x6d, 0xbb, 0x3f, 0xb1, 0xb9, 0xab, 0xcd, 0x40, 0x23, 0xa2, 0xbf,
  0x51, 0x88, 0x91, 0xa7, 0x9b, 0x9a, 0xbc, 0xbf, 0xf1, 0x71, 0xd4, 0xbe,
  0x55, 0x1f, 0x9b, 0x3f, 0xf6, 0x52, 0xb5, 0xbf, 0xca, 0xae, 0xbd, 0x3f,
  0xe2, 0xb8, 0x4d, 0xa3, 0x55, 0x26, 0x91, 0xbf, 0x21, 0xb7, 0x3a, 0x54,
  0xaf, 0xa5, 0xbe, 0xbf, 0xe2, 0xfe, 0x93, 0x54, 0xba, 0x07, 0x79, 0x3f,
  0x08, 0x0c, 0x4f, 0xeb, 0x3d, 0x7a, 0xbf, 0x3f, 0x36, 0xa3, 0x29, 0x1e,
  0xe5, 0xbf, 0x76, 0x3f, 0xf0, 0x12, 0x31, 0xec, 0xfa, 0x12, 0xc0, 0xbf,
  0x64, 0xf1, 0x87, 0xf3, 0x65, 0xde, 0x92, 0xbf, 0xfc, 0x63, 0xc1, 0x9c,
  0x15, 0x50, 0xc0, 0x3f, 0x2b, 0xdf, 0x67, 0xcb, 0x7c, 0xc6, 0xa0, 0x3f,
  0x3a, 0xf3, 0x93, 0x6c, 0x66, 0x6e, 0xc0, 0xbf, 0xa3, 0x61, 0xe3, 0xb8,
  0x45, 0x11, 0xa9, 0xbf, 0x15, 0x17, 0x23, 0x5f, 0x0d, 0x65, 0xc0, 0x3f,
  0x44, 0x1b, 0x41, 0x5c, 0xeb, 0x51, 0xb1, 0x3f, 0x0b, 0x53, 0xbb, 0x8f,
  0xf6, 0x25, 0xc0, 0xbf, 0xe1, 0x23, 0x14, 0xac, 0xfb, 0x0b, 0xb7, 0xbf,
  0x7f, 0xec, 0x72, 0xa6, 0x6d, 0x30, 0xbf, 0x3f, 0xe4, 0x7e, 0x0e, 0xff,
  0x6b, 0x5c, 0xbe, 0x3f, 0x63, 0x3c, 0xa6, 0xa1, 0x66, 0x0e, 0xbd, 0xbf,
  0x09, 0x84, 0x6b, 0x88, 0x81, 0x91, 0xc4, 0xbf, 0xf8, 0x55, 0x93, 0x75,
  0x64, 0xad, 0xb8, 0x3f, 0x91, 0x91, 0x6c, 0x27, 0x07, 0xc1, 0xd0, 0x3f,
  0xa9, 0x27, 0x00, 0x92, 0x66, 0x44, 0xba, 0x3f, 0x4b, 0x67, 0xc7, 0x94,
  0xa8, 0xc9, 0x6b, 0x3f, 0x86, 0x11, 0xbc, 0x59, 0x89, 0x37, 0xba, 0xbf,
  0x35, 0x90, 0xf5, 0x78, 0x53, 0xd4, 0x84, 0xbf, 0xd0, 0xaa, 0x01, 0x2f,
  0xe9, 0x10, 0xba, 0x3f, 0xf2, 0xc2, 0xa4, 0xe1, 0xba, 0x56, 0x91, 0x3f,
  0x75, 0x65, 0x25, 0x63, 0x6c, 0xd0, 0xb9, 0xbf, 0x5f, 0x20, 0x14, 0x2b,
  0xf1, 0x3b, 0x98, 0xbf, 0x8d, 0xe2, 0x4b, 0x9e, 0xe7, 0x75, 0xb9, 0x3f,
  0xae, 0x51, 0x63, 0x78, 0xc5, 0x16, 0x9f, 0x3f, 0x13, 0x88, 0xd4, 0x09,
  0x1d, 0x01, 0xb9, 0xbf, 0xfe, 0x89, 0xde, 0xf9, 0x0c, 0xf2, 0xa2, 0xbf,
  0x07, 0xf7, 0xd9, 0x17, 0xbb, 0x71, 0xb8, 0x3f, 0xf1, 0x6e, 0xe9, 0x3f,
  0x59, 0x50, 0xa6, 0x3f, 0xba, 0xcb, 0xfc, 0xd8, 0x5a, 0xc7, 0xb7, 0xbf,
  0x17, 0x33, 0x27, 0x20, 0x96, 0xa4, 0xa9, 0xbf, 0xe2, 0xee, 0x61, 0xcb,
  0x7d, 0x01, 0xb7, 0x3f, 0xa3, 0x61, 0x7f, 0xf7, 0xf9, 0xec, 0xac, 0x3f,
  0x67, 0x7b, 0x97, 0x05, 0x8b, 0x1f, 0xb6, 0xbf, 0xc7, 0x96, 0xf7, 0xa6,
  0xce, 0x13, 0xb0, 0xbf, 0xd6, 0xa2, 0x05, 0x95, 0xcb, 0x20, 0xb5, 0x3f,
  0x1f, 0xba, 0x6c, 0x16, 0x3a, 0xa9, 0xb1, 0x3f, 0x0d, 0xa9, 0x4d, 0xd8,
  0x65, 0x04, 0xb4, 0xbf, 0x5b, 0xc1, 0x3d, 0x0c, 0xa3, 0x35, 0xb3, 0xbf,
  0x93, 0x6e, 0x6a, 0x88, 0x57, 0xc9, 0xb2, 0x3f, 0xd3, 0x97, 0x66, 0x1e,
  0xd2, 0xb7, 0xb4, 0x3f, 0xe3, 0x87, 0x4b, 0x04, 0x6e, 0x6e, 0xb1, 0xbf,
  0x9d, 0x5f, 0x66, 0x9a, 0x6e, 0x2e, 0xb6, 0xbf, 0x9d, 0x14, 0x96, 0x89,
  0x78, 0xe4, 0xaf, 0x3f, 0x4b, 0xd8, 0x4b, 0xcb, 0xf6, 0x97, 0xb7, 0x3f,
  0x8b, 0xb6, 0x84, 0x33, 0x1b, 0xa6, 0xac, 0xbf, 0x70, 0x7a, 0xf4, 0x09,
  0xb6, 0xf2, 0xb8, 0xbf, 0x09, 0x5b, 0x95, 0xcc, 0xa7, 0x1d, 0xa9, 0x3f,
  0x0b, 0x84, 0xc8, 0xb9, 0xb7, 0x3c, 0xba, 0x3f, 0xde, 0xd7, 0xf7, 0xd1,
  0x1e, 0x46, 0xa5, 0xbf, 0xc8, 0xc2, 0x10, 0xe7, 0xb5, 0x73, 0xbb, 0xbf,
  0x90, 0x55, 0x1e, 0x11, 0x5a, 0x19, 0xa1, 0x3f, 0x2c, 0xcd, 0x7a, 0x8b,
  0x01, 0x95, 0xbc, 0x3f, 0x8e, 0x68, 0x5d, 0x29, 0x59, 0x1f, 0x99, 0xbf,
  0xa7, 0x91, 0x4d, 0x56, 0x61, 0x9d, 0xbd, 0xbf, 0x7c, 0xee, 0xf7, 0x22,
  0x57, 0x7d, 0x8e, 0x3f, 0x85, 0xf4, 0x55, 0xd5, 0xe1, 0x88, 0xbe, 0x3f,
  0x7c, 0xa9, 0x7a, 0xcd, 0x5f, 0xdd, 0x71, 0xbf, 0xee, 0x8f, 0xdb, 0x38,
  0x8e, 0x52, 0xbf, 0xbf, 0xfd, 0x1d, 0x56, 0x39, 0xa3, 0x61, 0x7d, 0xbf,
  0xe8, 0x6b, 0x0b, 0xf7, 0x01, 0xf4, 0xbf, 0x3f, 0xf1, 0x08, 0x99, 0x1a,
  0x2c, 0x5f, 0x94, 0x3f, 0x57, 0x84, 0x4c, 0xb0, 0x5a, 0x32, 0xc0, 0xbf,
  0x20, 0xb0, 0x50, 0xbc, 0xfd, 0x6f, 0xa1, 0xbf, 0x0e, 0x07, 0x9c, 0xf5,
  0x63, 0x4c, 0xc0, 0x3f, 0x60, 0xe4, 0x29, 0xed, 0x68, 0xa0, 0xa9, 0x3f,
  0x23, 0xe6, 0x1a, 0x6e, 0x5f, 0x3f, 0xc0, 0xbf, 0xc9, 0xa6, 0x6a, 0x86,
  0x3b, 0x8a, 0xb1, 0xbf, 0x71, 0x23, 0x56, 0xbc, 0xdc, 0xfa, 0xbf, 0x3f,
  0x51, 0x09, 0x3a, 0x4f, 0x68, 0x32, 0xb7, 0x3f, 0x21, 0xa2, 0x2d, 0x73,
  0x01, 0xdc, 0xbe, 0xbf, 0x93, 0x38, 0x6e, 0xf7, 0x37, 0x6d, 0xbe, 0xbf,
  0xa2, 0xfd, 0x47, 0xd3, 0x6b, 0xba, 0xbc, 0x3f, 0xcb, 0x20, 0x8b, 0x0c,
  0xc7, 0x8b, 0xc4, 0x3f, 0x86, 0x3d, 0xdb, 0x8f, 0xd6, 0x61, 0xb8, 0xbf,
  0xe8, 0x82, 0x16, 0x93, 0x7e, 0xb1, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x53, 0x17, 0xc8, 0x7c, 0x5d, 0x0a, 0xba, 0xbf,
  0x20, 0x6c, 0x8f, 0x86, 0x6b, 0x1b, 0x7b, 0xbf, 0xd6, 0xf9, 0x84, 0xad,
  0xa9, 0xf1, 0xb9, 0x3f, 0x6c, 0x53, 0x9a, 0x8e, 0xe7, 0x15, 0x8b, 0x3f,
  0xa6, 0x69, 0x33, 0x38, 0x32, 0xc0, 0xb9, 0xbf, 0x61, 0x99, 0xac, 0x12,
  0x83, 0x49, 0x94, 0xbf, 0xaf, 0xab, 0x60, 0x25, 0xd7, 0x75, 0xb9, 0x3f,
  0x86, 0x4b, 0xf3, 0xba, 0xb5, 0xff, 0x9a, 0x3f, 0xff, 0xed, 0x0d, 0xc6,
  0x67, 0x12, 0xb9, 0xbf, 0xcd, 0x2e, 0x7b, 0x9b, 0x53, 0xd5, 0xa0, 0xbf,
  0xc6, 0x3c, 0x2b, 0xc9, 0xa1, 0x95, 0xb8, 0x3f, 0xb1, 0x82, 0xc5, 0x76,
  0xad, 0x23, 0xa4, 0x3f, 0xe8, 0x72, 0xea, 0xf2, 0x2f, 0xff, 0xb7, 0xbf,
  0xc3, 0xcd, 0x99, 0x7c, 0x5a, 0x69, 0xa7, 0xbf, 0xef, 0x21, 0x97, 0x66,
  0xa8, 0x4e, 0xb7, 0x3f, 0x30, 0xc8, 0x12, 0x01, 0xb9, 0xa4, 0xaa, 0x3f,
  0xa2, 0xb2, 0x86, 0x6d, 0x8a, 0x83, 0xb6, 0xbf, 0xee, 0xd3, 0xaf, 0xf1,
  0x0e, 0xd4, 0xad, 0xbf, 0x7b, 0x5f, 0xab, 0x9d, 0x3b, 0x9d, 0xb5, 0x3f,
  0x39, 0x81, 0xdc, 0x2e, 0xc2, 0x7a, 0xb0, 0x3f, 0xf8, 0xb2, 0x74, 0x37,
  0x04, 0x9b, 0xb4, 0xbf, 0xe8, 0x8e, 0x5d, 0x7b, 0x8e, 0x03, 0xb2, 0xbf,
  0x1e, 0xa5, 0x96, 0x83, 0x0a, 0x7c, 0xb3, 0x3f, 0xc7, 0x4e, 0xc4, 0x1b,
  0x58, 0x83, 0xb3, 0x3f, 0xbb, 0xce, 0xfc, 0xe3, 0x4c, 0x3f, 0xb2, 0xbf,
  0x9b, 0x72, 0xfa, 0xe1, 0xef, 0xf8, 0xb4, 0xbf, 0x30, 0xe5, 0x5f, 0x2c,
  0x9a, 0xe3, 0xb0, 0x3f, 0xa8, 0xcd, 0x61, 0xb5, 0x05, 0x63, 0xb6, 0x3f,
  0x29, 0x3c, 0x01, 0x53, 0x0f, 0xcf, 0xae, 0xbf, 0xbf, 0x7f, 0xbc, 0xfb,
  0x20, 0xc0, 0xb7, 0xbf, 0x2d, 0x50, 0xff, 0xf2, 0xc7, 0x92, 0xab, 0x3f,
  0xc5, 0xc2, 0x17, 0xd4, 0x96, 0x0e, 0xb9, 0x3f, 0x06, 0x0e, 0xd0, 0xdb,
  0x4a, 0x0e, 0xa8, 0xbf, 0x23, 0xcb, 0x3f, 0x49, 0x7d, 0x4c, 0xba, 0xbf,
  0x9f, 0x0e, 0x1b, 0x10, 0xa4, 0x3c, 0xa4, 0x3f, 0x4c, 0x8f, 0x98, 0x35,
  0x9a, 0x77, 0xbb, 0x3f, 0x85, 0x5d, 0xf0, 0x1b, 0xbc, 0x17, 0xa0, 0xbf,
  0x7e, 0x8e, 0x1e, 0xe4, 0x4b, 0x8d, 0xbc, 0xbf, 0x1d, 0xaa, 0xce, 0x99,
  0xf1, 0x2f, 0x97, 0x3f, 0xcd, 0x88, 0x4c, 0x57, 0x68, 0x8a, 0xbd, 0x3f,
  0xd7, 0x3a, 0xf2, 0xe6, 0xc5, 0xce, 0x8a, 0xbf, 0xe2, 0x48, 0x26, 0x25,
  0x0e, 0x6b, 0xbe, 0xbf, 0x44, 0xbe, 0x40, 0xe9, 0xb2, 0xe5, 0x65, 0x3f,
  0x7d, 0xbe, 0x8c, 0x41, 0x5e, 0x2a, 0xbf, 0x3f, 0x4c, 0xab, 0x0d, 0xfd,
  0x15, 0xe3, 0x81, 0x3f, 0xe0, 0x0b, 0x15, 0x32, 0x0f, 0xc2, 0xbf, 0xbf,
  0x48, 0xcd, 0x3e, 0x4d, 0x8b, 0xd1, 0x95, 0xbf, 0x1f, 0xd7, 0x3a, 0x12,
  0xde, 0x14, 0xc0, 0x3f, 0x69, 0x09, 0x58, 0x15, 0xe0, 0x12, 0xa2, 0x3f,
  0x0e, 0x93, 0xd5, 0xbe, 0xd9, 0x2a, 0xc0, 0xbf, 0x42, 0x69, 0xff, 0x80,
  0xa7, 0x29, 0xaa, 0xbf, 0x01, 0x27, 0xde, 0xae, 0x5e, 0x1a, 0xc0, 0x3f,
  0x37, 0xcd, 0x79, 0x79, 0x0b, 0xc0, 0xb1, 0x3f, 0xee, 0x4d, 0xe3, 0x10,
  0x83, 0xab, 0xbf, 0xbf, 0xe8, 0x9a, 0xb5, 0x31, 0xe0, 0x56, 0xb7, 0xbf,
  0x26, 0x1e, 0x57, 0xd1, 0x94, 0x89, 0xbe, 0x3f, 0x19, 0x51, 0xd4, 0x14,
  0xbc, 0x7c, 0xbe, 0x3f, 0x34, 0x08, 0x88, 0x36, 0x9a, 0x68, 0xbc, 0xbf,
  0x4e, 0x10, 0x2e, 0xc9, 0xd9, 0x85, 0xc4, 0xbf, 0x7b, 0x39, 0x18, 0x83,
  0x5b, 0x18, 0xb8, 0x3f, 0x92, 0xdb, 0x16, 0xc3, 0x3b, 0xa2, 0xd0, 0x3f,
  0xad, 0xb0, 0xc1, 0x24, 0xd4, 0xd7, 0xb9, 0xbf, 0x5d, 0xb9, 0x97, 0x4b,
  0xd3, 0x76, 0x6a, 0xbf, 0x46, 0x3d, 0xee, 0x33, 0xf8, 0xcb, 0xb9, 0x3f,
  0x4f, 0xb3, 0xa6, 0xec, 0x83, 0xd6, 0x83, 0x3f, 0xbd, 0x2c, 0x74, 0x08,
  0x5d, 0xa8, 0xb9, 0xbf, 0x08, 0x64, 0x70, 0x1f, 0xbf, 0x83, 0x90, 0xbf,
  0x48, 0x47, 0x43, 0x76, 0xec, 0x6c, 0xb9, 0x3f, 0x3d, 0x16, 0x4f, 0x01,
  0xad, 0x15, 0x97, 0x3f, 0xdd, 0xf7, 0xa8, 0x19, 0x81, 0x19, 0xb9, 0xbf,
  0x2d, 0x0d, 0xe2, 0x8b, 0x59, 0x9e, 0x9d, 0xbf, 0x95, 0xd1, 0x07, 0xab,
  0xe5, 0xad, 0xb8, 0x3f, 0xeb, 0x5f, 0x0f, 0xe2, 0x7f, 0x0d, 0xa2, 0x3f,
  0xe8, 0x5f, 0x7a, 0x03, 0xd4, 0x29, 0xb8, 0xbf, 0x7a, 0xcd, 0x43, 0xc2,
  0x60, 0x44, 0xa5, 0xbf, 0x0a, 0x53, 0x49, 0xc7, 0xf3, 0x8c, 0xb7, 0x3f,
  0xcf, 0xb5, 0x0c, 0x46, 0x50, 0x72, 0xa8, 0x3f, 0x17, 0x4e, 0x7f, 0xa6,
  0xd8, 0xd6, 0xb6, 0xbf, 0x94, 0xf0, 0x68, 0x50, 0xbb, 0x95, 0xab, 0xbf,
  0xc7, 0x6b, 0xf3, 0x1d, 0x00, 0x07, 0xb6, 0x3f, 0x97, 0x16, 0x56, 0x3e,
  0xf6, 0xac, 0xae, 0x3f, 0xf6, 0x98, 0x41, 0x9b, 0xce, 0x1c, 0xb5, 0xbf,
  0xf4, 0x21, 0xfd, 0xc9, 0x1b, 0xdb, 0xb0, 0xbf, 0x9c, 0xea, 0x6f, 0xdb,
  0x8b, 0x17, 0xb4, 0x3f, 0x5b, 0x22, 0xfc, 0xd1, 0xc8, 0x57, 0xb2, 0x3f,
  0xdf, 0x7d, 0x1b, 0x4d, 0x5e, 0xf6, 0xb2, 0xbf, 0x06, 0xd5, 0x69, 0x70,
  0x75, 0xcb, 0xb3, 0xbf, 0x3b, 0x72, 0xea, 0x29, 0x45, 0xb8, 0xb1, 0x3f,
  0x4a, 0x32, 0x36, 0x36, 0xfa, 0x34, 0xb5, 0x3f, 0xaa, 0x39, 0x78, 0xdc,
  0x10, 0x5c, 0xb0, 0xbf, 0xb2, 0x30, 0xb3, 0x28, 0x0f, 0x93, 0xb6, 0xbf,
  0x9e, 0x07, 0xbf, 0x35, 0xb2, 0xc0, 0xad, 0x3f, 0xd3, 0x23, 0xa9, 0x4b,
  0x44, 0xe4, 0xb7, 0x3f, 0x5b, 0xd3, 0x08, 0xb4, 0xdf, 0x86, 0xaa, 0xbf,
  0xfc, 0x8c, 0x0d, 0x05, 0xf8, 0x26, 0xb9, 0xbf, 0xa3, 0x04, 0x5a, 0xa9,
  0x9f, 0x06, 0xa7, 0x3f, 0x35, 0xa7, 0x01, 0x83, 0x4a, 0x59, 0xba, 0x3f,
  0xe6, 0x8c, 0x7d, 0x75, 0x09, 0x3b, 0xa3, 0xbf, 0x49, 0x75, 0x8a, 0xe2,
  0x0c, 0x79, 0xbb, 0xbf, 0x68, 0x72, 0x0d, 0x32, 0x28, 0x3c, 0x9e, 0x3f,
  0x6a, 0x92, 0xb7, 0x29, 0xaa, 0x83, 0xbc, 0x3f, 0xad, 0x20, 0xb3, 0x65,
  0x6f, 0x50, 0x95, 0xbf, 0xcd, 0x7f, 0xd4, 0x08, 0x07, 0x76, 0xbd, 0xbf,
  0x63, 0xba, 0x9f, 0x8a, 0x8b, 0x3f, 0x87, 0x3f, 0x5b, 0x7a, 0x89, 0x63,
  0x53, 0x4c, 0xbe, 0x3f, 0xe0, 0x13, 0xc3, 0xbc, 0x12, 0x15, 0x51, 0xbf,
  0xf5, 0x7f, 0xed, 0x18, 0xc5, 0x01, 0xbf, 0xbf, 0x29, 0x30, 0xb1, 0xa2,
  0x2e, 0xf8, 0x84, 0xbf, 0x45, 0x68, 0xdc, 0xba, 0x2c, 0x90, 0xbf, 0x3f,
  0x9d, 0xda, 0x04, 0xe1, 0x35, 0x36, 0x97, 0x3f, 0xd2, 0x7c, 0xca, 0x11,
  0x47, 0xef, 0xbf, 0xbf, 0xc1, 0x14, 0x90, 0x58, 0x78, 0xaf, 0xa2, 0xbf,
  0xa1, 0xd7, 0x29, 0xe7, 0xc7, 0x09, 0xc0, 0x3f, 0xb0, 0xbb, 0xe7, 0x0d,
  0x4f, 0xad, 0xaa, 0x3f, 0xeb, 0xf1, 0xfb, 0xa7, 0x0f, 0xec, 0xbf, 0xbf,
  0xc0, 0x22, 0x94, 0x4e, 0x7d, 0xf3, 0xb1, 0xbf, 0xae, 0x61, 0x83, 0x4e,
  0xd3, 0x5d, 0xbf, 0x3f, 0xaa, 0xf1, 0x13, 0x46, 0x7f, 0x79, 0xb7, 0x3f,
  0x7e, 0x78, 0x21, 0xaf, 0x15, 0x39, 0xbe, 0xbf, 0xba, 0x43, 0xc0, 0x4f,
  0x0c, 0x8b, 0xbe, 0xbf, 0x15, 0xfc, 0xce, 0xf8, 0xdb, 0x18, 0xbc, 0x3f,
  0xf3, 0xfc, 0x29, 0x60, 0xbe, 0x7f, 0xc4, 0x3f, 0x4c, 0x85, 0xa6, 0xc9,
  0xdc, 0xd0, 0xb7, 0xbf, 0x5e, 0xda, 0x6d, 0x97, 0x3c, 0x93, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0x61, 0xad, 0x6e,
  0xa1, 0xa0, 0xb9, 0x3f, 0x0e, 0xb3, 0x40, 0x7c, 0x22, 0xd6, 0x79, 0x3f,
  0x61, 0xe8, 0x05, 0x2d, 0xd4, 0x89, 0xb9, 0xbf, 0xfe, 0x8f, 0x5c, 0x4d,
  0x34, 0xd1, 0x89, 0xbf, 0x29, 0xa3, 0xfb, 0xf3, 0x2b, 0x5c, 0xb9, 0x3f,
  0xd2, 0x28, 0x7b, 0xc6, 0xb8, 0x56, 0x93, 0x3f, 0x99, 0x3a, 0x2a, 0x1c,
  0x8d, 0x17, 0xb9, 0xbf, 0xe7, 0x1e, 0x84, 0x1e, 0x5f, 0xbd, 0x99, 0xbf,
  0xc3, 0x37, 0x3f, 0x92, 0xcd, 0xbb, 0xb8, 0x3f, 0xb5, 0x68, 0xd6, 0x95,
  0xfc, 0x0c, 0xa0, 0x3f, 0x2e, 0x81, 0x5d, 0x19, 0xb4, 0x48, 0xb8, 0xbf,
  0x78, 0x7c, 0x6c, 0x6a, 0xef, 0x34, 0xa3, 0xbf, 0x17, 0x00, 0x35, 0x42,
  0xf7, 0xbd, 0xb7, 0x3f, 0xc8, 0xf9, 0xc4, 0xf8, 0x26, 0x55, 0xa6, 0x3f,
  0xce, 0xe0, 0x4a, 0x0b, 0x3c, 0x1b, 0xb7, 0xbf, 0x10, 0xdc, 0xaa, 0xcd,
  0x31, 0x6c, 0xa9, 0xbf, 0xc5, 0xf9, 0x75, 0x1a, 0x14, 0x60, 0xb6, 0x3f,
  0xb0, 0x94, 0xa6, 0x48, 0x8a, 0x78, 0xac, 0x3f, 0x23, 0x7f, 0xc3, 0x79,
  0xfb, 0x8b, 0xb5, 0xbf, 0x46, 0xc5, 0x09, 0x33, 0x92, 0x78, 0xaf, 0xbf,
  0xc2, 0x7f, 0x37, 0xba, 0x55, 0x9e, 0xb4, 0x3f, 0x07, 0xb9, 0x63, 0xc7,
  0x46, 0x35, 0xb1, 0x3f, 0xde, 0x3a, 0x48, 0x54, 0x6a, 0x96, 0xb3, 0xbf,
  0x25, 0x0c, 0xdf, 0x30, 0x4e, 0xa6, 0xb2, 0xbf, 0xac, 0xe2, 0x37, 0x0f,
  0x60, 0x73, 0xb2, 0x3f, 0x6c, 0xb5, 0x5c, 0x97, 0x59, 0x0e, 0xb4, 0x3f,
  0x0b, 0x6e, 0x86, 0x23, 0x37, 0x34, 0xb1, 0xbf, 0x3b, 0x5b, 0xf6, 0xd8,
  0x48, 0x6c, 0xb5, 0xbf, 0x00, 0x1a, 0xe0, 0x5c, 0x83, 0xaf, 0xaf, 0x3f,
  0x43, 0xde, 0x7c, 0xa7, 0xdb, 0xbe, 0xb6, 0x3f, 0xbe, 0xb8, 0x6f, 0xbf,
  0x33, 0xb9, 0xac, 0xbf, 0xeb, 0x7d, 0x30, 0x32, 0xaa, 0x04, 0xb8, 0xbf,
  0x1f, 0x24, 0x07, 0x0f, 0x2a, 0x82, 0xa9, 0x3f, 0xe2, 0xd9, 0x8a, 0xb0,
  0x1b, 0x3c, 0xb9, 0x3f, 0x6c, 0xd6, 0x7e, 0x83, 0x64, 0x06, 0xa6, 0xbf,
  0x1d, 0x7e, 0xc3, 0xf9, 0x59, 0x63, 0xba, 0xbf, 0xd9, 0xc8, 0xf7, 0xad,
  0x05, 0x41, 0xa2, 0x3f, 0xdc, 0xfe, 0xef, 0xeb, 0x40, 0x78, 0xbb, 0x3f,
  0x73, 0x06, 0xa4, 0x70, 0x25, 0x58, 0x9c, 0xbf, 0xff, 0x08, 0x2e, 0xbc,
  0x47, 0x78, 0xbc, 0xbf, 0xd4, 0x9c, 0x1e, 0x45, 0x2b, 0x80, 0x93, 0x3f,
  0x87, 0x59, 0xfa, 0x2d, 0x61, 0x60, 0xbd, 0x3f, 0xe4, 0xd2, 0x17, 0xe0,
  0x4e, 0xce, 0x83, 0xbf, 0x22, 0x5d, 0xb2, 0xc3, 0xcd, 0x2c, 0xbe, 0xbf,
  0xdb, 0xd8, 0x5c, 0xc6, 0xc3, 0x70, 0x41, 0xbf, 0x61, 0xb4, 0x34, 0x7c,
  0xd7, 0xd8, 0xbe, 0x3f, 0x21, 0x4f, 0xbd, 0x53, 0x75, 0xf1, 0x87, 0x3f,
  0x55, 0xf6, 0x6e, 0x01, 0x68, 0x5e, 0xbf, 0xbf, 0xe0, 0x2c, 0x99, 0x79,
  0xd3, 0x8d, 0x98, 0xbf, 0x3f, 0x3f, 0x32, 0x86, 0x5c, 0xb5, 0xbf, 0x3f,
  0x24, 0x67, 0x73, 0xcb, 0x15, 0x46, 0xa3, 0x3f, 0xf6, 0xab, 0x93, 0x79,
  0x5c, 0xd2, 0xbf, 0xbf, 0x7f, 0x6a, 0xd6, 0x39, 0xa8, 0x2b, 0xab, 0xbf,
  0xf9, 0xa1, 0x6f, 0x05, 0xaf, 0xa4, 0xbf, 0x3f, 0xb7, 0xe8, 0xe9, 0xe1,
  0xb0, 0x24, 0xb2, 0x3f, 0x3c, 0xcc, 0xaa, 0x08, 0xc1, 0x11, 0xbf, 0xbf,
  0xed, 0x83, 0x53, 0x9a, 0x5f, 0x9a, 0xb7, 0xbf, 0x83, 0x53, 0x68, 0xca,
  0x72, 0xea, 0xbd, 0x3f, 0xdf, 0x22, 0x33, 0x36, 0x3b, 0x98, 0xbe, 0x3f,
  0xa1, 0xc0, 0x37, 0x6c, 0x1c, 0xcb, 0xbb, 0xbf, 0xda, 0x9d, 0x1c, 0x13,
  0x79, 0x79, 0xc4, 0xbf, 0xeb, 0x1e, 0x18, 0x26, 0x45, 0x8b, 0xb7, 0x3f,
  0x6e, 0x24, 0x07, 0x07, 0x7f, 0x84, 0xd0, 0x3f, 0xcc, 0xc2, 0x46, 0xc1,
  0x5a, 0x70, 0xb9, 0x3f, 0x8e, 0xae, 0xf9, 0xb7, 0x10, 0x3e, 0x69, 0x3f,
  0xbb, 0x98, 0x7f, 0xce, 0x64, 0x65, 0xb9, 0xbf, 0x79, 0x45, 0x32, 0x9c,
  0x37, 0xec, 0x82, 0xbf, 0x06, 0x22, 0x13, 0x96, 0x7c, 0x44, 0xb9, 0x3f,
  0xa2, 0xe5, 0x35, 0xef, 0xe7, 0x81, 0x8f, 0x3f, 0xb0, 0xfd, 0xce, 0xdc,
  0x8e, 0x0d, 0xb9, 0xbf, 0x3a, 0x6d, 0xef, 0xf4, 0xec, 0x05, 0x96, 0xbf,
  0xea, 0x1e, 0x91, 0x3a, 0x7b, 0xc0, 0xb8, 0x3f, 0x43, 0x37, 0xa1, 0x18,
  0x9e, 0x42, 0x9c, 0x3f, 0xfc, 0x86, 0x56, 0x8e, 0x13, 0x5d, 0xb8, 0xbf,
  0x7e, 0x49, 0x3d, 0x6d, 0x47, 0x3a, 0xa1, 0xbf, 0xa2, 0x85, 0x92, 0x32,
  0x1b, 0xe3, 0xb7, 0x3f, 0xc7, 0xdc, 0x3c, 0xd3, 0x98, 0x4c, 0xa4, 0x3f,
  0x7b, 0x35, 0x68, 0xe9, 0x45, 0x52, 0xb7, 0xbf, 0x1c, 0x9a, 0x8d, 0x10,
  0xef, 0x56, 0xa7, 0xbf, 0x72, 0x08, 0xf3, 0x74, 0x36, 0xaa, 0xb6, 0x3f,
  0xea, 0x12, 0x06, 0x5a, 0xe5, 0x57, 0xaa, 0x3f, 0xba, 0xa4, 0x70, 0xcb,
  0x7c, 0xea, 0xb5, 0xbf, 0xa6, 0x81, 0xfe, 0x95, 0x02, 0x4e, 0xad, 0xbf,
  0xc6, 0x8d, 0x6b, 0xd1, 0x93, 0x12, 0xb5, 0x3f, 0x24, 0xb0, 0x81, 0x88,
  0xda, 0x1b, 0xb0, 0x3f, 0x8e, 0x86, 0x62, 0x7c, 0xde, 0x21, 0xb4, 0xbf,
  0xee, 0xc4, 0xd8, 0xb5, 0xa6, 0x89, 0xb1, 0xbf, 0xe2, 0x30, 0xf4, 0x35,
  0xa4, 0x17, 0xb3, 0x3f, 0xcf, 0x37, 0xb9, 0x43, 0x7c, 0xef, 0xb2, 0x3f,
  0xc7, 0xe6, 0x00, 0x49, 0x0c, 0xf3, 0xb1, 0xbf, 0x9c, 0xc2, 0x54, 0x12,
  0x5c, 0x4c, 0xb4, 0xbf, 0x24, 0xde, 0x7a, 0x0d, 0x18, 0xb3, 0xb0, 0x3f,
  0x54, 0xb4, 0xdb, 0xe4, 0x2c, 0x9f, 0xb5, 0x3f, 0xf8, 0x5d, 0x2f, 0xd3,
  0x36, 0xad, 0xae, 0xbf, 0x3c, 0xa5, 0x86, 0xb1, 0xb5, 0xe6, 0xb6, 0xbf,
  0x46, 0x5b, 0x75, 0x25, 0x66, 0xb8, 0xab, 0x3f, 0x3c, 0xde, 0x8b, 0x69,
  0x96, 0x21, 0xb8, 0x3f, 0xcb, 0x75, 0xeb, 0x6a, 0x6f, 0x84, 0xa8, 0xbf,
  0x69, 0xd6, 0x65, 0xa9, 0x3e, 0x4e, 0xb9, 0xbf, 0x17, 0xd5, 0xe2, 0x88,
  0x59, 0x0d, 0xa5, 0x3f, 0xf7, 0x13, 0xfd, 0x7f, 0xe1, 0x6a, 0xba, 0x3f,
  0xc7, 0xbb, 0x60, 0x13, 0x52, 0x4e, 0xa1, 0xbf, 0xf7, 0x28, 0xe1, 0x13,
  0x65, 0x75, 0xbb, 0xbf, 0x41, 0x23, 0xaf, 0x23, 0xd8, 0x82, 0x9a, 0x3f,
  0xf6, 0x45, 0x82, 0x46, 0x4c, 0x6b, 0xbc, 0x3f, 0xc3, 0xc9, 0x11, 0xee,
  0x85, 0xbe, 0x91, 0xbf, 0xe8, 0x58, 0xc2, 0x5d, 0x97, 0x49, 0xbd, 0xbf,
  0xb2, 0x60, 0x6a, 0x84, 0xc8, 0x79, 0x80, 0x3f, 0x71, 0xc1, 0x6e, 0xd6,
  0x96, 0x0c, 0xbe, 0x3f, 0xe9, 0x25, 0xb1, 0xbe, 0xa3, 0xd3, 0x60, 0x3f,
  0xed, 0xbf, 0xa9, 0x0f, 0xa8, 0xaf, 0xbe, 0xbf, 0x06, 0xaf, 0x84, 0x16,
  0x30, 0xd0, 0x8a, 0xbf, 0x33, 0x0b, 0x03, 0xe5, 0xcc, 0x2c, 0xbf, 0x3f,
  0xb4, 0x9c, 0xbe, 0xca, 0x01, 0xd9, 0x99, 0x3f, 0x77, 0x14, 0xd7, 0xd3,
  0x01, 0x7c, 0xbf, 0xbf, 0xf8, 0x54, 0xba, 0xd9, 0x02, 0xd7, 0xa3, 0xbf,
  0xc4, 0x34, 0x73, 0x91, 0x18, 0x92, 0xbf, 0x3f, 0xe4, 0x81, 0xb3, 0x17,
  0xf7, 0xa4, 0xab, 0x3f, 0x50, 0x48, 0xe8, 0xb0, 0x94, 0x5e, 0xbf, 0xbf,
  0x18, 0xbd, 0x93, 0xff, 0xc3, 0x53, 0xb2, 0xbf, 0xdb, 0xca, 0x7d, 0x34,
  0x40, 0xc7, 0xbe, 0x3f, 0x66, 0xcd, 0xdf, 0x7e, 0x99, 0xb9, 0xb7, 0x3f,
  0x2f, 0x1c, 0x1c, 0xa6, 0x9b, 0x9d, 0xbd, 0xbf, 0x19, 0x06, 0xd2, 0x09,
  0x5a, 0xa4, 0xbe, 0xbf, 0x46, 0xeb, 0xaf, 0xf4, 0x47, 0x7f, 0xbb, 0x3f,
  0xd4, 0x6b, 0x06, 0xcc, 0x0d, 0x73, 0xc4, 0x3f, 0x19, 0x6c, 0xea, 0x8b,
  0x80, 0x47, 0xb7, 0xbf, 0x49, 0xea, 0x87, 0x1e, 0x01, 0x76, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7e, 0x2b, 0x61, 0x27,
  0xc5, 0x3b, 0xb9, 0xbf, 0x31, 0xc2, 0x3d, 0x02, 0x7e, 0xa9, 0x78, 0xbf,
  0xe3, 0xd1, 0x5b, 0x9a, 0xab, 0x26, 0xb9, 0x3f, 0x7c, 0x87, 0x19, 0xc8,
  0x11, 0xa5, 0x88, 0x3f, 0xd5, 0xfd, 0xae, 0x94, 0x6c, 0xfc, 0xb8, 0xbf,
  0x1d, 0x28, 0x83, 0x12, 0x42, 0x76, 0x92, 0xbf, 0x7b, 0xbb, 0x24, 0x0e,
  0xf0, 0xbc, 0xb8, 0x3f, 0xcb, 0x19, 0xb1, 0xe6, 0x48, 0x93, 0x98, 0x3f,
  0x9d, 0x35, 0x36, 0x7e, 0x11, 0x68, 0xb8, 0xbf, 0xff, 0xb2, 0x74, 0xeb,
  0x4e, 0xa7, 0x9e, 0xbf, 0x8d, 0xe6, 0xaf, 0x41, 0x9f, 0xfd, 0xb7, 0x3f,
  0x57, 0xa3, 0x0f, 0x67, 0xfa, 0x57, 0xa2, 0x3f, 0xf5, 0x62, 0xa6, 0xc3,
  0x59, 0x7d, 0xb7, 0xbf, 0x6d, 0xd7, 0x89, 0xb3, 0x62, 0x55, 0xa5, 0xbf,
  0x7f, 0x87, 0xff, 0x60, 0xf2, 0xe6, 0xb6, 0x3f, 0x85, 0xec, 0x5a, 0x1a,
  0x98, 0x4a, 0xa8, 0x3f, 0xf7, 0xc0, 0x82, 0xfa, 0x09, 0x3a, 0xb6, 0xbf,
  0xd0, 0x60, 0x97, 0x8e, 0x41, 0x36, 0xab, 0xbf, 0x42, 0xe3, 0x21, 0x25,
  0x2f, 0x76, 0xb5, 0x3f, 0x3a, 0x21, 0x97, 0xa0, 0xf1, 0x16, 0xae, 0x3f,
  0xbb, 0xdc, 0x91, 0xe2, 0xdb, 0x9a, 0xb4, 0xbf, 0xc7, 0x8c, 0xe8, 0x26,
  0x91, 0x75, 0xb0, 0xbf, 0x19, 0xd2, 0xc0, 0xc4, 0x72, 0xa7, 0xb3, 0x3f,
  0xed, 0x79, 0xb5, 0x05, 0x98, 0xd8, 0xb1, 0x3f, 0x1c, 0xf0, 0x5f, 0x54,
  0x3b, 0x9b, 0xb2, 0xbf, 0xfe, 0x47, 0x19, 0xe9, 0xa9, 0x33, 0xb3, 0xbf,
  0xd2, 0x11, 0x45, 0x84, 0x5d, 0x75, 0xb1, 0x3f, 0x89, 0xca, 0xe5, 0xef,
  0xcd, 0x85, 0xb4, 0x3f, 0x18, 0xdd, 0xdb, 0xe6, 0xdb, 0x34, 0xb0, 0xbf,
  0x0a, 0xda, 0x02, 0x63, 0xf1, 0xcd, 0xb5, 0xbf, 0xc6, 0x8f, 0x2c, 0x7a,
  0x18, 0xb1, 0xad, 0x3f, 0xf6, 0x42, 0x53, 0x1d, 0xe2, 0x0a, 0xb7, 0x3f,
  0x30, 0x9d, 0x8d, 0x94, 0x1b, 0xbe, 0xaa, 0xbf, 0xac, 0x7f, 0x9e, 0x70,
  0x47, 0x3b, 0xb8, 0xbf, 0xc1, 0x33, 0xa3, 0x2b, 0x79, 0x8d, 0xa7, 0x3f,
  0x50, 0x1a, 0xdb, 0xf9, 0x98, 0x5d, 0xb9, 0x3f, 0x5b, 0x93, 0x9f, 0xb9,
  0x40, 0x1b, 0xa4, 0xbf, 0xe4, 0x63, 0x3d, 0x96, 0x12, 0x70, 0xba, 0xbf,
  0x49, 0x2f, 0x06, 0xa5, 0xaa, 0x62, 0xa0, 0x3f, 0x9b, 0x56, 0x5e, 0x44,
  0xa4, 0x70, 0xbb, 0x3f, 0x49, 0x06, 0x32, 0x0e, 0xaf, 0xbb, 0x98, 0xbf,
  0x1b, 0xe1, 0xbb, 0x17, 0xdc, 0x5c, 0xbc, 0xbf, 0x2c, 0x02, 0x24, 0xb2,
  0xe7, 0x0a, 0x90, 0x3f, 0x3c, 0x6b, 0xce, 0x50, 0xc7, 0x31, 0xbd, 0x3f,
  0xb2, 0x91, 0xd1, 0xbc, 0x83, 0x81, 0x7a, 0xbf, 0x2a, 0xcb, 0x58, 0xcc,
  0xc5, 0xeb, 0xbd, 0xbf, 0xd4, 0x88, 0x7c, 0x4d, 0xaf, 0xe0, 0x6c, 0xbf,
  0x3f, 0x7b, 0x37, 0x95, 0x47, 0x86, 0xbe, 0x3f, 0xc0, 0x8d, 0xd9, 0x82,
  0x92, 0x95, 0x8d, 0x3f, 0x58, 0x5a, 0xe7, 0xde, 0x65, 0xfb, 0xbe, 0xbf,
  0xcc, 0x30, 0xa6, 0x4a, 0x55, 0x18, 0x9b, 0xbf, 0xe9, 0x0a, 0xd9, 0x60,
  0x3b, 0x43, 0xbf, 0x3f, 0xfa, 0x3c, 0xd0, 0x6f, 0x85, 0x62, 0xa4, 0x3f,
  0x7e, 0xc3, 0xbd, 0xb1, 0xc2, 0x52, 0xbf, 0xbf, 0x91, 0xad, 0x60, 0x7f,
  0x7b, 0x19, 0xac, 0xbf, 0x2e, 0xa3, 0xce, 0xde, 0xb9, 0x19, 0xbf, 0x3f,
  0x09, 0xf5, 0x5d, 0x8c, 0xd2, 0x80, 0xb2, 0x3f, 0xb8, 0x93, 0xe3, 0x27,
  0x45, 0x7e, 0xbe, 0xbf, 0xae, 0x3d, 0xeb, 0xa9, 0x43, 0xd7, 0xb7, 0xbf,
  0x8b, 0x9e, 0x33, 0x80, 0x80, 0x52, 0xbd, 0x3f, 0x14, 0xc1, 0x25, 0xdb,
  0x78, 0xaf, 0xbe, 0x3f, 0xe2, 0x4c, 0x85, 0xf6, 0x4b, 0x35, 0xbb, 0xbf,
  0x72, 0xd3, 0x07, 0x25, 0x80, 0x6c, 0xc4, 0xbf, 0x9c, 0x07, 0x34, 0x0a,
  0x7c, 0x05, 0xb7, 0x3f, 0x48, 0x44, 0x2f, 0xff, 0xc0, 0x67, 0xd0, 0x3f,
  0xb4, 0xf9, 0x49, 0x51, 0x97, 0x0d, 0xb9, 0xbf, 0x4f, 0xa5, 0xac, 0x32,
  0xa7, 0x1c, 0x68, 0xbf, 0x22, 0x58, 0xaf, 0xaf, 0x6f, 0x03, 0xb9, 0x3f,
  0x4c, 0x61, 0xa8, 0x02, 0x65, 0x13, 0x82, 0x3f, 0xa7, 0x14, 0x96, 0x3c,
  0xf3, 0xe4, 0xb8, 0xbf, 0xa8, 0x68, 0xfd, 0x67, 0x53, 0x19, 0x8e, 0xbf,
  0xb3, 0xe8, 0x10, 0x37, 0x11, 0xb2, 0xb8, 0x3f, 0xdd, 0xae, 0x52, 0xc3,
  0x5a, 0x0a, 0x95, 0x3f, 0x94, 0xcd, 0x8c, 0x68, 0xad, 0x6a, 0xb8, 0xbf,
  0xd5, 0x48, 0x1e, 0x9f, 0x9c, 0x00, 0x9b, 0xbf, 0x3e, 0xee, 0x65, 0xb2,
  0x9f, 0x0e, 0xb8, 0x3f, 0xd1, 0x0e, 0x4b, 0x6d, 0x9c, 0x76, 0xa0, 0x3f,
  0xe5, 0xdb, 0xc6, 0x67, 0xb3, 0x9d, 0xb7, 0xbf, 0x71, 0x01, 0x7d, 0xaa,
  0xf3, 0x66, 0xa3, 0xbf, 0xa1, 0xff, 0x66, 0x6d, 0xa6, 0x17, 0xb7, 0x3f,
  0xc2, 0x85, 0x89, 0xba, 0x24, 0x50, 0xa6, 0x3f, 0x0e, 0xa7, 0x2b, 0x16,
  0x28, 0x7c, 0xb6, 0xbf, 0x20, 0xb0, 0x6e, 0x6a, 0xf2, 0x30, 0xa9, 0xbf,
  0x8b, 0xe3, 0x74, 0xb0, 0xd7, 0xca, 0xb5, 0x3f, 0x93, 0x83, 0x91, 0x99,
  0x0e, 0x08, 0xac, 0x3f, 0xd5, 0xa1, 0xb3, 0xb3, 0x42, 0x03, 0xb5, 0xbf,
  0xb5, 0xd8, 0x3c, 0xbb, 0x16, 0xd4, 0xae, 0xbf, 0x2a, 0xb3, 0x61, 0x78,
  0xe2, 0x24, 0xb4, 0x3f, 0xc6, 0x50, 0xbf, 0xdf, 0xc7, 0xc9, 0xb0, 0x3f,
  0x76, 0xe9, 0x01, 0x5d, 0x19, 0x2f, 0xb3, 0xbf, 0xa4, 0x13, 0x33, 0x9c,
  0x70, 0x22, 0xb2, 0xbf, 0x9b, 0x00, 0x92, 0x30, 0x2f, 0x21, 0xb2, 0x3f,
  0xb2, 0x21, 0xa4, 0xc1, 0x27, 0x73, 0xb3, 0x3f, 0xf5, 0x07, 0x87, 0xac,
  0x4c, 0xfa, 0xb0, 0xbf, 0x62, 0xa5, 0x7e, 0x55, 0xfa, 0xba, 0xb4, 0xbf,
  0xd0, 0x6b, 0x17, 0x68, 0xeb, 0x72, 0xaf, 0x3f, 0x1a, 0xf5, 0xc5, 0xce,
  0xdb, 0xf8, 0xb5, 0x3f, 0xe9, 0x55, 0x56, 0xe1, 0x03, 0xbb, 0xac, 0xbf,
  0x71, 0xf1, 0xc3, 0x94, 0xa0, 0x2b, 0xb7, 0xbf, 0xc6, 0xe4, 0xbf, 0x71,
  0x26, 0xca, 0xa9, 0x3f, 0x16, 0x0e, 0xb8, 0xff, 0xf6, 0x51, 0xb8, 0x3f,
  0x0c, 0x98, 0xf5, 0xd5, 0x11, 0x9d, 0xa6, 0xbf, 0xfc, 0xb8, 0xc7, 0x4f,
  0x5e, 0x6a, 0xb9, 0xbf, 0x6a, 0xc0, 0x6f, 0x01, 0xde, 0x2f, 0xa3, 0x3f,
  0x95, 0x4b, 0x4e, 0xce, 0x1a, 0x73, 0xba, 0x3f, 0x4a, 0xcf, 0xce, 0xf6,
  0x9b, 0xfb, 0x9e, 0xbf, 0x0c, 0xb1, 0xe7, 0xe8, 0x25, 0x6a, 0xbb, 0xbf,
  0xbf, 0x25, 0x0d, 0x47, 0x1f, 0x02, 0x97, 0x3f, 0x01, 0xf8, 0x95, 0x72,
  0x18, 0x4d, 0xbc, 0x3f, 0x14, 0x4b, 0x0c, 0x3e, 0x80, 0xc9, 0x8c, 0xbf,
  0xe8, 0x14, 0xd7, 0x26, 0x0c, 0x19, 0xbd, 0xbf, 0x16, 0x00, 0x32, 0x56,
  0x28, 0x44, 0x74, 0x3f, 0x34, 0x09, 0xeb, 0xb0, 0x6f, 0xca, 0xbd, 0x3f,
  0x59, 0x4e, 0x8b, 0x6f, 0xf8, 0x43, 0x74, 0x3f, 0x23, 0x72, 0x01, 0x1d,
  0xc5, 0x5c, 0xbe, 0xbf, 0xd2, 0xd3, 0x2c, 0x7d, 0x5f, 0x21, 0x90, 0xbf,
  0x75, 0x80, 0x98, 0x28, 0x3c, 0xca, 0xbe, 0x3f, 0x2f, 0xf5, 0x0e, 0xd6,
  0x59, 0x4c, 0x9c, 0x3f, 0x15, 0x38, 0xff, 0xc2, 0x0c, 0x0b, 0xbf, 0xbf,
  0x07, 0xe9, 0xb3, 0x4d, 0xdf, 0xe8, 0xa4, 0xbf, 0x06, 0x2a, 0x8b, 0x11,
  0x59, 0x14, 0xbf, 0x3f, 0x30, 0xeb, 0x16, 0x5e, 0x71, 0x89, 0xac, 0x3f,
  0x57, 0xef, 0xe9, 0xc4, 0x17, 0xd6, 0xbe, 0xbf, 0x7f, 0xcc, 0xec, 0xaa,
  0xf6, 0xab, 0xb2, 0xbf, 0x8e, 0x34, 0x29, 0x98, 0xc4, 0x36, 0xbe, 0x3f,
  0x26, 0xa3, 0x89, 0x57, 0x73, 0xf3, 0xb7, 0x3f, 0xaa, 0x8f, 0x20, 0x48,
  0x12, 0x09, 0xbd, 0xbf, 0x2f, 0xea, 0x47, 0xa2, 0xa6, 0xb9, 0xbe, 0xbf,
  0xff, 0x72, 0x41, 0xc6, 0x16, 0xed, 0xba, 0x3f, 0xb3, 0xcc, 0x59, 0x6f,
  0xd3, 0x65, 0xc4, 0x3f, 0x49, 0x71, 0x19, 0xb8, 0x25, 0xc5, 0xb6, 0xbf,
  0xb5, 0xa3, 0xc7, 0xdd, 0xbc, 0x59, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2f, 0xdc, 0x9b, 0xaf, 0x6b, 0xdb, 0xb8, 0x3f,
  0x45, 0x9f, 0x51, 0xaf, 0xf4, 0x92, 0x77, 0x3f, 0xdc, 0x58, 0xa5, 0xa0,
  0xd9, 0xc7, 0xb8, 0xbf, 0x50, 0x65, 0x89, 0xb3, 0xf9, 0x8e, 0x87, 0xbf,
  0x11, 0x7f, 0x28, 0x1a, 0xab, 0xa0, 0xb8, 0x3f, 0xd7, 0xf3, 0xc0, 0x2c,
  0x3e, 0xa6, 0x91, 0x3f, 0x1c, 0x7e, 0xcd, 0x22, 0xcb, 0x65, 0xb8, 0xbf,
  0x84, 0xd5, 0x9f, 0x76, 0xf9, 0x7e, 0x97, 0xbf, 0x24, 0x0a, 0x96, 0xde,
  0x19, 0x17, 0xb8, 0x3f, 0x6e, 0x20, 0xd9, 0x9f, 0x9c, 0x4f, 0x9d, 0x3f,
  0xb7, 0xeb, 0x64, 0x10, 0x6c, 0xb4, 0xb7, 0xbf, 0xd6, 0xf8, 0xcc, 0xa9,
  0x03, 0x8b, 0xa1, 0xbf, 0xb5, 0x97, 0x41, 0x6a, 0x8a, 0x3d, 0xb7, 0x3f,
  0x6b, 0x31, 0x13, 0x6c, 0x03, 0x68, 0xa4, 0x3f, 0xb5, 0xdb, 0xa7, 0xa5,
  0x30, 0xb2, 0xb6, 0xbf, 0x56, 0x3e, 0xc1, 0xbb, 0xa8, 0x3d, 0xa7, 0xbf,
  0xf7, 0x37, 0xb7, 0x5a, 0x0c, 0x12, 0xb6, 0x3f, 0xb8, 0xcc, 0x69, 0xab,
  0xc0, 0x0a, 0xaa, 0x3f, 0x60, 0x81, 0xee, 0x89, 0xbb, 0x5c, 0xb5, 0xbf,
  0x70, 0x85, 0xad, 0x49, 0x07, 0xce, 0xac, 0xbf, 0x94, 0x00, 0x07, 0xc8,
  0xca, 0x91, 0xb4, 0x3f, 0xf4, 0xf3, 0xd1, 0x38, 0x24, 0x86, 0xaf, 0x3f,
  0x04, 0x95, 0x10, 0xf6, 0xb2, 0xb0, 0xb3, 0xbf, 0x51, 0xa5, 0x60, 0x57,
  0xd3, 0x18, 0xb1, 0xbf, 0xfb, 0xd3, 0x92, 0x68, 0xd6, 0xb8, 0xb2, 0x3f,
  0xbb, 0x85, 0x98, 0x59, 0x80, 0x67, 0xb2, 0x3f, 0x18, 0x9f, 0x53, 0x56,
  0x7d, 0xa9, 0xb1, 0xbf, 0x4c, 0x4d, 0x3b, 0xb2, 0x40, 0xae, 0xb3, 0xbf,
  0xc9, 0xf2, 0x31, 0x59, 0xd1, 0x81, 0xb0, 0x3f, 0x60, 0x58, 0x8c, 0xfc,
  0x26, 0xec, 0xb4, 0x3f, 0xaf, 0x45, 0x97, 0x6e, 0xaf, 0x81, 0xae, 0xbf,
  0x3c, 0xec, 0xff, 0x8c, 0x2c, 0x20, 0xb6, 0xbf, 0xe9, 0xc7, 0xa0, 0x1a,
  0xd4, 0xca, 0xab, 0x3f, 0x93, 0x17, 0xbb, 0x05, 0x2c, 0x49, 0xb7, 0x3f,
  0x2a, 0xe5, 0x03, 0x8f, 0x59, 0xdc, 0xa8, 0xbf, 0x15, 0xe0, 0xef, 0x71,
  0xda, 0x65, 0xb8, 0xbf, 0xff, 0xe2, 0xa3, 0x2a, 0x05, 0xb3, 0xa5, 0x3f,
  0xd7, 0xa3, 0x2d, 0x5e, 0xbe, 0x74, 0xb9, 0x3f, 0x78, 0x0c, 0x42, 0x3c,
  0xf7, 0x4a, 0xa2, 0xbf, 0x43, 0xb5, 0x68, 0x24, 0x24, 0x74, 0xba, 0xbf,
  0xcb, 0x2e, 0x35, 0x72, 0xfa, 0x3e, 0x9d, 0x3f, 0x23, 0x90, 0xfc, 0x3e,
  0x0e, 0x62, 0xbb, 0x3f, 0xb5, 0xcf, 0x06, 0xf9, 0xa3, 0x55, 0x95, 0xbf,
  0xc7, 0x64, 0xf9, 0xd4, 0x1f, 0x3c, 0xbc, 0xbf, 0xff, 0x40, 0x8a, 0x44,
  0x0b, 0x97, 0x89, 0x3f, 0x3b, 0xd1, 0xe3, 0xa4, 0x7e, 0xff, 0xbc, 0x3f,
  0x0d, 0xa3, 0x0e, 0x5e, 0x9e, 0x72, 0x6c, 0xbf, 0xec, 0x51, 0x4e, 0x9f,
  0xa7, 0xa8, 0xbd, 0xbf, 0x40, 0x68, 0xd4, 0x6a, 0xe3, 0xe6, 0x79, 0xbf,
  0xfc, 0x50, 0xb3, 0x30, 0x2e, 0x33, 0xbe, 0x3f, 0x71, 0xa6, 0xd2, 0xe4,
  0x63, 0x6c, 0x91, 0x3f, 0xff, 0x6a, 0x94, 0xdd, 0x57, 0x99, 0xbe, 0xbf,
  0xe0, 0x7a, 0x6b, 0x47, 0x93, 0x75, 0x9d, 0xbf, 0x18, 0x93, 0x2a, 0xd8,
  0x78, 0xd3, 0xbe, 0x3f, 0x07, 0x25, 0xf9, 0x52, 0x4e, 0x6a, 0xa5, 0x3f,
  0xdd, 0xf4, 0x8a, 0x92, 0xd9, 0xd6, 0xbe, 0xbf, 0x59, 0x32, 0xdd, 0xff,
  0x10, 0xf5, 0xac, 0xbf, 0xec, 0x36, 0xe2, 0xa0, 0xa7, 0x93, 0xbe, 0x3f,
  0x0f, 0x52, 0x98, 0xdd, 0x48, 0xd5, 0xb2, 0x3f, 0x2a, 0x50, 0x4c, 0x98,
  0xb3, 0xf0, 0xbd, 0xbf, 0xc9, 0xb6, 0xe1, 0x66, 0x3c, 0x0e, 0xb8, 0xbf,
  0x91, 0xea, 0xc2, 0x95, 0x42, 0xc1, 0xbc, 0x3f, 0x33, 0x8f, 0x43, 0x55,
  0xf1, 0xc2, 0xbe, 0x3f, 0xff, 0xd5, 0xb6, 0x99, 0x97, 0xa6, 0xba, 0xbf,
  0x51, 0xa7, 0x97, 0xb9, 0x0a, 0x5f, 0xc4, 0xbf, 0x9a, 0xcd, 0xdc, 0xa2,
  0x6c, 0x86, 0xb6, 0x3f, 0x9c, 0x45, 0xa8, 0x01, 0xf3, 0x4b, 0xd0, 0x3f,
  0x5c, 0xba, 0xe8, 0xf8, 0x30, 0xaf, 0xb8, 0x3f, 0xed, 0x3e, 0x8a, 0x1f,
  0x38, 0x10, 0x67, 0x3f, 0x70, 0x4f, 0xd8, 0x06, 0xc3, 0xa5, 0xb8, 0xbf,
  0x6c, 0xbc, 0xce, 0x92, 0x46, 0x4a, 0x81, 0xbf, 0x92, 0x4a, 0x1f, 0x54,
  0x74, 0x89, 0xb8, 0x3f, 0x35, 0x24, 0x53, 0x75, 0xd1, 0xca, 0x8c, 0x3f,
  0x0e, 0x5d, 0xf5, 0x38, 0x36, 0x5a, 0xb8, 0xbf, 0x91, 0x5e, 0xcb, 0x96,
  0xed, 0x20, 0x94, 0xbf, 0x06, 0x71, 0x1e, 0x0b, 0xf0, 0x17, 0xb8, 0x3f,
  0xcf, 0xeb, 0x1b, 0x32, 0xc0, 0xd5, 0x99, 0x3f, 0xdd, 0xb7, 0xca, 0xbf,
  0x7e, 0xc2, 0xb7, 0xbf, 0xfc, 0xab, 0xf6, 0x8e, 0xe3, 0x81, 0x9f, 0xbf,
  0xa2, 0xc2, 0x36, 0x63, 0xb4, 0x59, 0xb7, 0x3f, 0x3c, 0xd5, 0x78, 0xdb,
  0xa5, 0x91, 0xa2, 0x3f, 0x08, 0x7b, 0x19, 0x61, 0x57, 0xdd, 0xb6, 0xbf,
  0x57, 0x53, 0xbb, 0xde, 0xec, 0x5b, 0xa5, 0xbf, 0xa6, 0xbd, 0xfb, 0x96,
  0x21, 0x4d, 0xb6, 0x3f, 0x71, 0x2d, 0x62, 0xa8, 0xab, 0x1e, 0xa8, 0x3f,
  0x2a, 0x5e, 0x2a, 0x27, 0xbf, 0xa8, 0xb5, 0xbf, 0x59, 0x86, 0x61, 0xdc,
  0xb8, 0xd8, 0xaa, 0xbf, 0x30, 0x9b, 0xdc, 0xff, 0xcc, 0xef, 0xb4, 0x3f,
  0x59, 0xf1, 0xc4, 0x0d, 0xda, 0x88, 0xad, 0x3f, 0x74, 0xae, 0x1f, 0x06,
  0xd7, 0x21, 0xb4, 0xbf, 0xaa, 0xe1, 0x4e, 0x35, 0xe0, 0x16, 0xb0, 0xbf,
  0x76, 0x79, 0xb7, 0xce, 0x55, 0x3e, 0xb3, 0x3f, 0x90, 0x38, 0xc1, 0x68,
  0x02, 0x63, 0xb1, 0x3f, 0x76, 0x0b, 0xda, 0xc7, 0xab, 0x44, 0xb2, 0xbf,
  0xed, 0x5a, 0x86, 0x93, 0x11, 0xa8, 0xb2, 0xbf, 0xcb, 0x90, 0x9f, 0xac,
  0x21, 0x34, 0xb1, 0x3f, 0xd6, 0xe2, 0x59, 0x5a, 0x3a, 0xe5, 0xb3, 0x3f,
  0x3f, 0x32, 0xec, 0x0c, 0xe2, 0x0b, 0xb0, 0xbf, 0x3b, 0x17, 0x10, 0xa4,
  0x94, 0x19, 0xb5, 0xbf, 0x92, 0xca, 0x11, 0x41, 0xe7, 0x95, 0xad, 0x3f,
  0xc1, 0x15, 0x1e, 0x58, 0x1f, 0x44, 0xb6, 0x3f, 0xa1, 0xb6, 0x04, 0xfe,
  0x63, 0xe0, 0xaa, 0xbf, 0xde, 0x50, 0x04, 0x08, 0xbb, 0x63, 0xb7, 0xbf,
  0xcf, 0x87, 0xa0, 0x55, 0x88, 0xf4, 0xa7, 0x3f, 0x16, 0xf5, 0x53, 0x24,
  0x23, 0x77, 0xb8, 0x3f, 0x98, 0xdb, 0x52, 0x3a, 0x20, 0xcf, 0xa4, 0xbf,
  0xaa, 0x92, 0x2e, 0x35, 0xe5, 0x7c, 0xb9, 0xbf, 0x1a, 0x2c, 0x4e, 0x36,
  0x54, 0x6c, 0xa1, 0x3f, 0x10, 0x6b, 0x93, 0x4f, 0x55, 0x73, 0xba, 0x3f,
  0x19, 0xb3, 0x32, 0xf3, 0xf7, 0x8e, 0x9b, 0xbf, 0x60, 0x5a, 0x88, 0x9e,
  0x7e, 0x58, 0xbb, 0xbf, 0x52, 0x8b, 0xca, 0x22, 0xbe, 0xb5, 0x93, 0x3f,
  0x8c, 0x5c, 0x33, 0x38, 0x0e, 0x2a, 0xbc, 0x3f, 0xdf, 0x31, 0x20, 0x61,
  0x6a, 0x7d, 0x86, 0xbf, 0x37, 0x80, 0x18, 0x6d, 0x35, 0xe5, 0xbc, 0xbf,
  0xd3, 0x53, 0xcd, 0x9d, 0xc9, 0xbd, 0x60, 0x3f, 0xe6, 0xad, 0x9c, 0xf1,
  0x7e, 0x86, 0xbd, 0x3f, 0xfd, 0xe7, 0x13, 0x49, 0x2a, 0x5b, 0x7f, 0x3f,
  0x9a, 0x5c, 0x2a, 0xfa, 0x8e, 0x09, 0xbe, 0xbf, 0xc0, 0x3d, 0x28, 0x1a,
  0x58, 0xac, 0x92, 0xbf, 0x3f, 0x4c, 0x6f, 0x19, 0xc0, 0x68, 0xbe, 0x3f,
  0x57, 0x8b, 0x2e, 0x02, 0x7e, 0x94, 0x9e, 0x3f, 0xaa, 0xb9, 0xf1, 0xdb,
  0x81, 0x9c, 0xbe, 0xbf, 0x01, 0xfd, 0x8e, 0xc4, 0x0c, 0xe7, 0xa5, 0xbf,
  0x74, 0xe7, 0x5c, 0xce, 0x41, 0x9a, 0xbe, 0x3f, 0x25, 0x8b, 0xc3, 0x52,
  0x8f, 0x5c, 0xad, 0x3f, 0x6a, 0x05, 0xad, 0xbd, 0x62, 0x52, 0xbe, 0xbf,
  0x13, 0x3d, 0x54, 0x25, 0xe0, 0xfc, 0xb2, 0xbf, 0xa1, 0xbb, 0x01, 0x97,
  0x07, 0xac, 0xbd, 0x3f, 0xf4, 0x5b, 0xc2, 0x74, 0xb1, 0x27, 0xb8, 0x3f,
  0x5f, 0x77, 0xd6, 0xa0, 0x03, 0x7b, 0xbc, 0xbf, 0xa2, 0x95, 0x67, 0xfc,
  0x65, 0xcb, 0xbe, 0xbf, 0x24, 0x0f, 0x26, 0x7a, 0xbe, 0x61, 0xba, 0x3f,
  0xf2, 0x2c, 0x6d, 0xd5, 0x28, 0x58, 0xc4, 0x3f, 0xc2, 0xa7, 0x61, 0xbd,
  0x40, 0x49, 0xb6, 0xbf, 0x1a, 0xa4, 0xc5, 0xc3, 0x61, 0x3e, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x2f, 0x0e, 0xa7, 0x79,
  0x41, 0x7f, 0xb8, 0xbf, 0xb4, 0x35, 0x2d, 0x99, 0x50, 0x90, 0x76, 0xbf,
  0x5f, 0x82, 0x58, 0x4d, 0x10, 0x6d, 0xb8, 0x3f, 0x96, 0x14, 0x2d, 0xb3,
  0xb8, 0x8c, 0x86, 0x3f, 0x62, 0xc6, 0xdf, 0xd4, 0xa4, 0x48, 0xb8, 0xbf,
  0x73, 0x3b, 0x0f, 0xc8, 0x09, 0xe5, 0x90, 0xbf, 0xb5, 0xbe, 0x47, 0xaf,
  0xec, 0x11, 0xb8, 0x3f, 0x64, 0x69, 0x30, 0xd3, 0x47, 0x7e, 0x96, 0x3f,
  0x08, 0xfb, 0xe8, 0xf6, 0xcb, 0xc8, 0xb7, 0xbf, 0xcf, 0xb2, 0x26, 0x03,
  0x39, 0x10, 0x9c, 0xbf, 0x50, 0x44, 0x2a, 0xd9, 0x1c, 0x6d, 0xb7, 0x3f,
  0x22, 0xfb, 0x3e, 0xe5, 0x79, 0xcc, 0xa0, 0x3f, 0x36, 0xed, 0xfc, 0x05,
  0xaf, 0xfe, 0xb6, 0xbf, 0xe5, 0x1a, 0x87, 0x83, 0x3f, 0x8b, 0xa3, 0xbf,
  0x84, 0x2c, 0xeb, 0xf1, 0x46, 0x7d, 0xb6, 0x3f, 0xf7, 0xb2, 0x11, 0x15,
  0x67, 0x43, 0xa6, 0x3f, 0xfd, 0xef, 0xac, 0xe3, 0x9c, 0xe8, 0xb5, 0xbf,
  0x25, 0xe7, 0xde, 0x76, 0xde, 0xf3, 0xa8, 0xbf, 0xb0, 0x3f, 0xdb, 0xc3,
  0x5b, 0x40, 0xb5, 0x3f, 0xe2, 0x37, 0x99, 0x3b, 0x85, 0x9b, 0xab, 0x3f,
  0x0d, 0x78, 0x51, 0xa2, 0x1f, 0x84, 0xb4, 0xbf, 0x85, 0x09, 0xf6, 0xdf,
  0x29, 0x39, 0xae, 0xbf, 0x04, 0x72, 0xd0, 0xe0, 0x73, 0xb3, 0xb3, 0x3f,
  0xf2, 0x61, 0xba, 0x44, 0xc3, 0x65, 0xb0, 0x3f, 0x86, 0x69, 0x26, 0xed,
  0xd0, 0xcd, 0xb2, 0xbf, 0xed, 0xcd, 0xf6, 0x97, 0x9e, 0xa8, 0xb1, 0xbf,
  0x08, 0x0c, 0xe6, 0x6d, 0x99, 0xd2, 0xb1, 0x3f, 0x18, 0xaa, 0x81, 0x84,
  0x69, 0xe4, 0xb2, 0x3f, 0x72, 0xde, 0xc0, 0xba, 0x16, 0xc1, 0xb0, 0xbf,
  0x36, 0x8b, 0xd0, 0x7f, 0x55, 0x18, 0xb4, 0xbf, 0x4e, 0xdb, 0x42, 0xd7,
  0xe8, 0x30, 0xaf, 0x3f, 0xc7, 0xae, 0xd2, 0x77, 0x7f, 0x43, 0xb5, 0x3f,
  0x1a, 0x5f, 0x6e, 0x6b, 0x75, 0xaf, 0xac, 0xbf, 0x85, 0x1a, 0x28, 0xa2,
  0xeb, 0x64, 0xb6, 0xbf, 0x8d, 0xa1, 0x79, 0x61, 0x8e, 0xfb, 0xa9, 0x3f,
  0xe1, 0x75, 0xa2, 0x39, 0x80, 0x7b, 0xb7, 0x3f, 0x55, 0xbd, 0xef, 0xe7,
  0x86, 0x12, 0xa7, 0xbf, 0x66, 0xbe, 0x01, 0xcc, 0xfe, 0x85, 0xb8, 0xbf,
  0x96, 0xb2, 0x82, 0x73, 0x31, 0xf1, 0xa3, 0x3f, 0x0c, 0xbd, 0x85, 0x91,
  0xfb, 0x82, 0xb9, 0x3f, 0x93, 0x30, 0x95, 0xa8, 0xbe, 0x93, 0xa0, 0xbf,
  0xf5, 0x7c, 0x24, 0x0a, 0xd2, 0x70, 0xba, 0xbf, 0x8b, 0xbf, 0x18, 0x7d,
  0x20, 0xeb, 0x99, 0x3f, 0x9b, 0x24, 0x22, 0xbb, 0x95, 0x4d, 0xbb, 0x3f,
  0x99, 0x0d, 0x82, 0x57, 0xf4, 0x21, 0x92, 0xbf, 0x27, 0x3a, 0xb9, 0x4a,
  0xfd, 0x16, 0xbc, 0xbf, 0x1a, 0x38, 0x56, 0xe1, 0xa3, 0x7b, 0x83, 0x3f,
  0x35, 0x98, 0xd2, 0x30, 0x45, 0xca, 0xbc, 0x3f, 0x5e, 0x65, 0x87, 0x8a,
  0x82, 0x97, 0x45, 0xbf, 0xfd, 0xbe, 0x3c, 0x6b, 0x05, 0x64, 0xbd, 0xbf,
  0x3a, 0x9a, 0xfa, 0x83, 0x61, 0x51, 0x82, 0xbf, 0x13, 0x31, 0x04, 0x66,
  0xf2, 0xdf, 0xbd, 0x3f, 0x75, 0xc8, 0x9c, 0xb6, 0xb6, 0xe1, 0x93, 0x3f,
  0x8c, 0x8d, 0x9c, 0x12, 0x7b, 0x38, 0xbe, 0xbf, 0xb3, 0xc2, 0x45, 0x73,
  0x8f, 0xa9, 0x9f, 0xbf, 0x8c, 0x00, 0xbf, 0x7a, 0x29, 0x66, 0xbe, 0x3f,
  0xff, 0x6f, 0xdd, 0x8c, 0x51, 0x5f, 0xa6, 0x3f, 0x2e, 0xf9, 0x36, 0x22,
  0x8f, 0x5e, 0xbe, 0xbf, 0x60, 0x9b, 0x7b, 0x24, 0x1e, 0xc0, 0xad, 0xbf,
  0x8f, 0x71, 0x0c, 0x78, 0x42, 0x12, 0xbe, 0x3f, 0xba, 0x77, 0xee, 0x1d,
  0xd2, 0x22, 0xb3, 0x3f, 0xe3, 0x85, 0x88, 0x5c, 0xb6, 0x68, 0xbd, 0xbf,
  0x25, 0x5f, 0xdf, 0xf3, 0xe3, 0x3f, 0xb8, 0xbf, 0xfe, 0x7d, 0xd5, 0x38,
  0x48, 0x36, 0xbc, 0x3f, 0x13, 0x7d, 0xc1, 0xc4, 0x10, 0xd3, 0xbe, 0x3f,
  0xfc, 0xcf, 0x63, 0x37, 0x7c, 0x1e, 0xba, 0xbf, 0x6e, 0xe9, 0xb9, 0x5c,
  0x30, 0x51, 0xc4, 0xbf, 0x8a, 0xdb, 0x01, 0xd1, 0x92, 0x0d, 0xb6, 0x3f,
  0x4d, 0xf2, 0xcf, 0x8d, 0x07, 0x31, 0xd0, 0x3f, 0xfc, 0x09, 0xe9, 0xc4,
  0xd7, 0x54, 0xb8, 0xbf, 0x40, 0x08, 0x8a, 0xd0, 0xb1, 0x16, 0x66, 0xbf,
  0xd4, 0xae, 0xf1, 0x74, 0x11, 0x4c, 0xb8, 0x3f, 0x7a, 0xf1, 0xf1, 0x31,
  0x50, 0x8f, 0x80, 0x3f, 0x80, 0x61, 0xda, 0x3f, 0xba, 0x31, 0xb8, 0xbf,
  0xfc, 0x29, 0xe2, 0xca, 0xd1, 0x93, 0x8b, 0xbf, 0x8b, 0xd0, 0xfa, 0x46,
  0xc5, 0x05, 0xb8, 0x3f, 0xbd, 0x70, 0x4d, 0x23, 0xde, 0x47, 0x93, 0x3f,
  0x8f, 0x6d, 0x78, 0xe4, 0x1c, 0xc8, 0xb7, 0xbf, 0x75, 0x2e, 0xc0, 0x96,
  0xc6, 0xbf, 0x98, 0xbf, 0x2e, 0x8f, 0x65, 0x5d, 0xa2, 0x78, 0xb7, 0x3f,
  0xc8, 0x52, 0xaf, 0x60, 0xd7, 0x2f, 0x9e, 0x3f, 0x9a, 0x59, 0x23, 0x71,
  0x2d, 0x17, 0xb7, 0xbf, 0xda, 0xbc, 0x04, 0x74, 0x1c, 0xcb, 0xa1, 0xbf,
  0xf8, 0xdd, 0x2e, 0xc2, 0x8b, 0xa3, 0xb6, 0x3f, 0x08, 0xb5, 0xf6, 0xbe,
  0x81, 0x78, 0xa4, 0x3f, 0xa4, 0x1d, 0x05, 0x13, 0x80, 0x1d, 0xb6, 0xbf,
  0xed, 0x53, 0xb6, 0xd3, 0x1d, 0x1f, 0xa7, 0xbf, 0xb5, 0x37, 0xf5, 0x4f,
  0xc1, 0x84, 0xb5, 0x3f, 0x48, 0x3c, 0xc5, 0xf9, 0xe6, 0xbd, 0xa9, 0x3f,
  0x73, 0x19, 0x68, 0x5c, 0xf9, 0xd8, 0xb4, 0xbf, 0x29, 0x78, 0x41, 0x1f,
  0xc5, 0x53, 0xac, 0xbf, 0xf5, 0x59, 0x28, 0x97, 0xc3, 0x19, 0xb4, 0x3f,
  0xfb, 0x5a, 0xf4, 0x1d, 0x8f, 0xdf, 0xae, 0x3f, 0x32, 0x61, 0x46, 0x05,
  0xab, 0x46, 0xb3, 0xbf, 0xf8, 0x3f, 0xc6, 0xc5, 0x03, 0xb0, 0xb0, 0xbf,
  0xd9, 0xc8, 0xf1, 0x0d, 0x28, 0x5f, 0xb2, 0x3f, 0xc9, 0x57, 0xfb, 0x7a,
  0xec, 0xe9, 0xb1, 0x3f, 0x8a, 0x28, 0x79, 0xaa, 0x9d, 0x62, 0xb1, 0xbf,
  0xf9, 0xda, 0xc2, 0xb1, 0xc8, 0x1c, 0xb3, 0xbf, 0x28, 0x0c, 0xc0, 0xe3,
  0x55, 0x50, 0xb0, 0x3f, 0x3b, 0x73, 0xea, 0x70, 0xce, 0x47, 0xb4, 0x3f,
  0x46, 0x54, 0x3c, 0xd1, 0xfa, 0x4e, 0xae, 0xbf, 0xd8, 0xad, 0x3f, 0x6e,
  0x1f, 0x6a, 0xb5, 0xbf, 0x36, 0xeb, 0xa9, 0xe9, 0x3b, 0xce, 0xab, 0x3f,
  0xd8, 0xce, 0xc4, 0xed, 0xc4, 0x82, 0xb6, 0x3f, 0x45, 0xe2, 0x24, 0x47,
  0x2e, 0x1c, 0xa9, 0xbf, 0xd1, 0x5d, 0x83, 0x92, 0xaa, 0x90, 0xb7, 0xbf,
  0x6f, 0x94, 0xee, 0x3b, 0x2a, 0x36, 0xa6, 0x3f, 0x0f, 0x5d, 0x1e, 0xc4,
  0x97, 0x92, 0xb8, 0x3f, 0x68, 0x15, 0xa4, 0xab, 0x08, 0x19, 0xa3, 0xbf,
  0x7d, 0x69, 0x69, 0x24, 0x27, 0x87, 0xb9, 0xbf, 0xf8, 0xa3, 0x1a, 0x65,
  0x04, 0x82, 0x9f, 0x3f, 0x39, 0x61, 0x3f, 0x53, 0xbb, 0x6c, 0xba, 0x3f,
  0xf2, 0x16, 0x22, 0xb8, 0x04, 0x53, 0x98, 0xbf, 0x5f, 0x7b, 0xe8, 0xde,
  0x6f, 0x41, 0xbb, 0xbf, 0xc6, 0x00, 0x84, 0x80, 0xd2, 0x99, 0x90, 0x3f,
  0x2d, 0x8e, 0x30, 0xa4, 0x04, 0x03, 0xbc, 0x3f, 0x2c, 0x6d, 0x44, 0xd4,
  0xc9, 0x90, 0x80, 0xbf, 0xb7, 0x99, 0xb9, 0xdd, 0xc0, 0xae, 0xbc, 0xbf,
  0xb7, 0x0b, 0x66, 0xe0, 0x70, 0x63, 0x46, 0xbf, 0xe8, 0x82, 0xe4, 0x5e,
  0x49, 0x41, 0xbd, 0x3f, 0x51, 0xfa, 0x9e, 0xd0, 0xc4, 0xdf, 0x84, 0x3f,
  0x13, 0x47, 0x8c, 0x42, 0x62, 0xb6, 0xbd, 0xbf, 0xaf, 0xf1, 0x67, 0xbe,
  0xf3, 0x0c, 0x95, 0xbf, 0x89, 0x63, 0x4f, 0x32, 0x8e, 0x08, 0xbe, 0x3f,
  0x01, 0x38, 0xd8, 0x43, 0x9b, 0x5a, 0xa0, 0x3f, 0x06, 0x64, 0xbe, 0xe2,
  0x70, 0x30, 0xbe, 0xbf, 0xce, 0x92, 0xbe, 0x76, 0x50, 0xd3, 0xa6, 0xbf,
  0xd8, 0x74, 0x10, 0xb9, 0xbe, 0x23, 0xbe, 0x3f, 0x21, 0x6b, 0xd7, 0x5a,
  0xec, 0x1f, 0xae, 0x3f, 0x6b, 0xa7, 0x42, 0x42, 0x40, 0xd3, 0xbd, 0xbf,
  0x93, 0xe8, 0xe6, 0x17, 0x33, 0x47, 0xb3, 0xbf, 0xa0, 0x12, 0x57, 0x08,
  0xb6, 0x26, 0xbd, 0x3f, 0x64, 0xd2, 0xf1, 0x42, 0xe4, 0x56, 0xb8, 0x3f,
  0xf2, 0x74, 0x4b, 0xbd, 0x03, 0xf3, 0xbb, 0xbf, 0x15, 0xe3, 0xf0, 0x10,
  0xfd, 0xd9, 0xbe, 0xbf, 0xac, 0x77, 0xea, 0x5b, 0xc2, 0xdc, 0xb9, 0x3f,
  0xd7, 0x66, 0x38, 0xb6, 0x23, 0x4a, 0xc4, 0x3f, 0x07, 0x7e, 0x94, 0x6f,
  0x54, 0xd3, 0xb5, 0xbf, 0xf1, 0xbd, 0x5e, 0xd9, 0xe2, 0x23, 0xd0, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8f, 0xff, 0xa5, 0x30,
  0xfb, 0x26, 0xb8, 0x3f, 0x77, 0x53, 0xcb, 0x92, 0xa2, 0x9f, 0x75, 0x3f,
  0xcc, 0x15, 0x70, 0x0e, 0x09, 0x16, 0xb8, 0xbf, 0x6d, 0x0d, 0xeb, 0xb4,
  0x61, 0x9c, 0x85, 0xbf, 0xfe, 0xb3, 0x9e, 0xc2, 0x1c, 0xf4, 0xb7, 0x3f,
  0x4e, 0xa4, 0xe8, 0xbd, 0x35, 0x31, 0x90, 0x3f, 0x40, 0xea, 0xc6, 0x22,
  0x26, 0xc1, 0xb7, 0xbf, 0x87, 0xdd, 0xa5, 0x76, 0x4f, 0x8f, 0x95, 0xbf,
  0x5e, 0xfb, 0x58, 0xa9, 0x0c, 0x7d, 0xb7, 0x3f, 0x3c, 0x87, 0xdd, 0x9d,
  0xce, 0xe6, 0x9a, 0x3f, 0x1f, 0x25, 0x35, 0x1f, 0xaf, 0x27, 0xb7, 0xbf,
  0x74, 0xd3, 0x44, 0xbf, 0xfc, 0x1a, 0xa0, 0xbf, 0x1d, 0x8a, 0x21, 0x24,
  0xe3, 0xc0, 0xb6, 0x3f, 0x35, 0x4f, 0x03, 0x90, 0x84, 0xbd, 0xa2, 0x3f,
  0x30, 0xb0, 0x1c, 0x92, 0x74, 0x48, 0xb6, 0xbf, 0x8b, 0x11, 0xd1, 0x04,
  0x13, 0x5a, 0xa5, 0xbf, 0xf7, 0xd1, 0x17, 0xb6, 0x24, 0xbe, 0xb5, 0x3f,
  0x59, 0xc6, 0x4c, 0x55, 0xb2, 0xef, 0xa7, 0x3f, 0xaa, 0x21, 0xdb, 0x56,
  0xa9, 0x21, 0xb5, 0xbf, 0x80, 0xc9, 0xea, 0xa6, 0x60, 0x7d, 0xaa, 0xbf,
  0xfa, 0xd5, 0x90, 0x80, 0xab, 0x72, 0xb4, 0x3f, 0x2f, 0xa3, 0x8f, 0xbd,
  0x0d, 0x02, 0xad, 0x3f, 0x5d, 0xd9, 0x81, 0x08, 0xc6, 0xb0, 0xb3, 0xbf,
  0x3d, 0xaf, 0x0c, 0x50, 0x98, 0x7c, 0xaf, 0xbf, 0xf8, 0xd8, 0xab, 0xb8,
  0x83, 0xdb, 0xb2, 0x3f, 0x94, 0x0d, 0x54, 0x74, 0xe5, 0xf5, 0xb0, 0x3f,
  0x42, 0x3e, 0xa2, 0x0d, 0x5d, 0xf2, 0xb1, 0xbf, 0xa7, 0x82, 0x8f, 0x19,
  0x2c, 0x27, 0xb2, 0xbf, 0xec, 0x87, 0x13, 0x6a, 0xb5, 0xf4, 0xb0, 0x3f,
  0x51, 0x5d, 0x33, 0x48, 0x6b, 0x51, 0xb3, 0x3f, 0x12, 0x90, 0xfd, 0x32,
  0xaf, 0xc3, 0xaf, 0xbf, 0x32, 0x90, 0xe9, 0x5d, 0xdd, 0x73, 0xb4, 0xbf,
  0x9f, 0xc1, 0xc4, 0xdb, 0xe2, 0x71, 0xad, 0x3f, 0x72, 0x06, 0xd6, 0x9d,
  0xa8, 0x8d, 0xb5, 0x3f, 0xfe, 0xda, 0x14, 0x61, 0x1c, 0xf2, 0xaa, 0xbf,
  0xdd, 0xb8, 0x25, 0x1f, 0xdb, 0x9d, 0xb6, 0xbf, 0x94, 0xd5, 0x40, 0x03,
  0x1f, 0x42, 0xa8, 0x3f, 0x1f, 0x24, 0x7c, 0xb0, 0x65, 0xa3, 0xb7, 0x3f,
  0xa3, 0x53, 0xc7, 0x2f, 0x48, 0x5f, 0xa5, 0xbf, 0x6c, 0xae, 0x87, 0x54,
  0x15, 0x9d, 0xb8, 0xbf, 0x2d, 0x2e, 0x2c, 0x24, 0x77, 0x46, 0xa2, 0x3f,
  0x72, 0x0f, 0xa2, 0xd4, 0x8a, 0x89, 0xb9, 0x3f, 0x72, 0xbb, 0x2e, 0xa3,
  0xd8, 0xe7, 0x9d, 0xbf, 0x85, 0x14, 0x10, 0xaa, 0x2f, 0x67, 0xba, 0xbf,
  0x6c, 0x24, 0xb7, 0xc8, 0x39, 0xc6, 0x96, 0x3f, 0x79, 0x8e, 0xaa, 0x1f,
  0x27, 0x34, 0xbb, 0x3f, 0x63, 0xc5, 0xeb, 0x40, 0xd3, 0x39, 0x8e, 0xbf,
  0xeb, 0x4e, 0x5c, 0xf4, 0x39, 0xee, 0xbb, 0xbf, 0x7c, 0x14, 0x03, 0xdf,
  0xf2, 0x77, 0x7b, 0x3f, 0x19, 0x2e, 0x52, 0xc6, 0xb9, 0x92, 0xbc, 0x3f,
  0xb7, 0xa3, 0xbc, 0x48, 0xfd, 0x41, 0x60, 0x3f, 0x3f, 0x8f, 0xc0, 0xd0,
  0x57, 0x1e, 0xbd, 0xbf, 0x01, 0x2f, 0x75, 0xce, 0xa0, 0x59, 0x87, 0xbf,
  0x3e, 0x74, 0x72, 0x5b, 0xe7, 0x8c, 0xbd, 0x3f, 0x3e, 0xb5, 0x5a, 0x0b,
  0x7d, 0x2e, 0x96, 0x3f, 0x06, 0xec, 0xc9, 0x29, 0xfe, 0xd8, 0xbd, 0xbf,
  0xdd, 0x8a, 0x05, 0x0d, 0xee, 0xdb, 0xa0, 0xbf, 0x8d, 0xcd, 0xde, 0xd2,
  0x58, 0xfb, 0xbd, 0x3f, 0x93, 0xe6, 0xc9, 0x63, 0x3a, 0x43, 0xa7, 0x3f,
  0x6b, 0x5d, 0x82, 0x94, 0xcd, 0xe9, 0xbd, 0xbf, 0xe4, 0xbd, 0xa8, 0x27,
  0x26, 0x7c, 0xae, 0xbf, 0xb9, 0x35, 0x17, 0xa7, 0x55, 0x95, 0xbd, 0x3f,
  0xcc, 0xc8, 0x1b, 0x30, 0x16, 0x6a, 0xb3, 0x3f, 0x52, 0x8a, 0xad, 0x0e,
  0xfd, 0xe5, 0xbc, 0xbf, 0xbb, 0x6e, 0xf1, 0xc0, 0xc1, 0x6c, 0xb8, 0xbf,
  0x0a, 0x69, 0x92, 0x16, 0x2a, 0xb1, 0xbb, 0x3f, 0x6a, 0xa0, 0x7e, 0x88,
  0x35, 0xe0, 0xbe, 0x3f, 0x42, 0x0f, 0xc4, 0x21, 0x83, 0x9c, 0xb9, 0xbf,
  0xd4, 0x6b, 0xb6, 0x19, 0x05, 0x43, 0xc4, 0xbf, 0x8b, 0xde, 0x8a, 0xe6,
  0x77, 0x9a, 0xb5, 0x3f, 0x0b, 0xe0, 0x28, 0x2f, 0xf2, 0x16, 0xd0, 0x3f,
  0x2d, 0x19, 0xc8, 0x8c, 0x43, 0xfe, 0xb7, 0x3f, 0xa6, 0xf0, 0x93, 0xec,
  0x43, 0x2e, 0x65, 0x3f, 0x7d, 0x5c, 0x87, 0x03, 0x15, 0xf6, 0xb7, 0xbf,
  0xb7, 0x5c, 0xa3, 0x23, 0x4d, 0xc2, 0x7f, 0xbf, 0xf7, 0xf9, 0x03, 0xa4,
  0x85, 0xdd, 0xb7, 0x3f, 0x73, 0x0e, 0xe4, 0xc4, 0x14, 0x72, 0x8a, 0x3f,
  0x91, 0x16, 0x69, 0x16, 0x8a, 0xb4, 0xb7, 0xbf, 0x89, 0xcd, 0x98, 0xdb,
  0x9c, 0x7d, 0x92, 0xbf, 0x62, 0x78, 0xb7, 0x48, 0x0f, 0x7b, 0xb7, 0x3f,
  0xa7, 0x97, 0x6d, 0xfe, 0xb3, 0xbc, 0x97, 0x3f, 0xd9, 0x05, 0xfc, 0x2d,
  0xfa, 0x30, 0xb7, 0xbf, 0x75, 0xc5, 0x96, 0xd6, 0xb0, 0xf4, 0x9c, 0xbf,
  0xd5, 0x88, 0xca, 0x60, 0x27, 0xd6, 0xb6, 0x3f, 0x45, 0xca, 0x8d, 0xc8,
  0xf4, 0x11, 0xa1, 0x3f, 0xd6, 0xec, 0xfa, 0xa5, 0x6a, 0x6a, 0xb6, 0xbf,
  0x7c, 0x2f, 0x45, 0x52, 0x53, 0xa4, 0xa3, 0xbf, 0x60, 0x95, 0x81, 0x4b,
  0x8e, 0xed, 0xb5, 0x3f, 0x5b, 0x86, 0x56, 0xd8, 0x8f, 0x30, 0xa6, 0x3f,
  0x82, 0xa2, 0xd5, 0x5d, 0x52, 0x5f, 0xb5, 0xbf, 0x0e, 0xb0, 0xef, 0x00,
  0xbc, 0xb5, 0xa8, 0xbf, 0x1e, 0x6b, 0x98, 0xac, 0x6b, 0xbf, 0xb4, 0x3f,
  0x3c, 0x6d, 0xf7, 0x4f, 0xdd, 0x32, 0xab, 0x3f, 0x27, 0x73, 0xf5, 0x94,
  0x82, 0x0d, 0xb4, 0xbf, 0x10, 0xd9, 0x6f, 0xe5, 0xea, 0xa6, 0xad, 0xbf,
  0xa3, 0xaa, 0x49, 0x85, 0x31, 0x49, 0xb3, 0x3f, 0x4f, 0xe3, 0x23, 0x70,
  0x65, 0x08, 0xb0, 0x3f, 0xec, 0x12, 0xc8, 0x29, 0x03, 0x72, 0xb2, 0xbf,
  0x98, 0x57, 0x13, 0xa7, 0xa7, 0x37, 0xb1, 0xbf, 0xc5, 0xcd, 0xa7, 0x2c,
  0x70, 0x87, 0xb1, 0x3f, 0x7a, 0x20, 0x0b, 0x45, 0x99, 0x60, 0xb2, 0x3f,
  0x99, 0x4b, 0x5e, 0x6d, 0xdc, 0x88, 0xb0, 0xbf, 0x70, 0x4b, 0x6e, 0x71,
  0x89, 0x82, 0xb3, 0xbf, 0x84, 0x02, 0x5b, 0x11, 0x27, 0xeb, 0xae, 0x3f,
  0xc0, 0xfb, 0xaf, 0xaa, 0xb6, 0x9c, 0xb4, 0x3f, 0x96, 0xc4, 0x48, 0xfb,
  0x88, 0x99, 0xac, 0xbf, 0x5f, 0x7b, 0x02, 0x8b, 0x4b, 0xae, 0xb5, 0xbf,
  0xb3, 0xaa, 0x5e, 0x50, 0xf8, 0x1a, 0xaa, 0x3f, 0x01, 0x56, 0xa9, 0xc5,
  0x5a, 0xb6, 0xb6, 0x3f, 0x40, 0xc1, 0x02, 0x5b, 0x3c, 0x6d, 0xa7, 0xbf,
  0x66, 0x50, 0x57, 0x1c, 0xda, 0xb3, 0xb7, 0xbf, 0x10, 0x3a, 0x53, 0x99,
  0xb7, 0x8d, 0xa4, 0x3f, 0xe6, 0xb4, 0xfe, 0xf1, 0x9b, 0xa5, 0xb8, 0x3f,
  0x94, 0xd7, 0x63, 0x8c, 0x4f, 0x79, 0xa1, 0xbf, 0x44, 0xf6, 0x8c, 0xf9,
  0x46, 0x8a, 0xb9, 0xbf, 0xb3, 0xe9, 0x7f, 0xad, 0x98, 0x58, 0x9c, 0x3f,
  0x46, 0xef, 0x6c, 0x43, 0x4b, 0x60, 0xba, 0x3f, 0x51, 0x34, 0x09, 0x26,
  0x59, 0x44, 0x95, 0xbf, 0x4b, 0xed, 0xfa, 0x8e, 0xd3, 0x25, 0xbb, 0xbf,
  0x09, 0xd0, 0x4a, 0x30, 0x9f, 0x55, 0x8b, 0x3f, 0x8a, 0xb3, 0x7c, 0x2d,
  0xb1, 0xd8, 0xbb, 0x3f, 0x45, 0x31, 0x12, 0xf7, 0xb4, 0xf8, 0x75, 0xbf,
  0xee, 0xf1, 0x91, 0xc6, 0x3f, 0x76, 0xbc, 0xbf, 0x4a, 0x21, 0x31, 0x42,
  0xe6, 0x98, 0x6a, 0xbf, 0xb2, 0x88, 0x2d, 0x95, 0x3c, 0xfb, 0xbc, 0x3f,
  0xaf, 0x3f, 0x3a, 0xc4, 0xcb, 0xbf, 0x89, 0x3f, 0x69, 0x66, 0xa7, 0x92,
  0x89, 0x63, 0xbd, 0xbf, 0x70, 0xc9, 0x04, 0xb0, 0xba, 0x46, 0x97, 0xbf,
  0xce, 0xc2, 0x66, 0x05, 0xcf, 0xa9, 0xbd, 0x3f, 0x33, 0xfc, 0xe9, 0xab,
  0xf1, 0x58, 0xa1, 0x3f, 0x73, 0x6f, 0x21, 0xa8, 0xe1, 0xc6, 0xbd, 0xbf,
  0xa1, 0xdc, 0x5c, 0x7e, 0x3d, 0xaf, 0xa7, 0xbf, 0xa7, 0xce, 0x86, 0x94,
  0xb8, 0xb0, 0xbd, 0x3f, 0xa0, 0xa1, 0x6e, 0x38, 0xf5, 0xd4, 0xae, 0x3f,
  0xcd, 0x35, 0x47, 0x4c, 0x7c, 0x58, 0xbd, 0xbf, 0x7b, 0x73, 0x7f, 0x65,
  0x8d, 0x8b, 0xb3, 0xbf, 0x2e, 0xe0, 0x16, 0x36, 0x82, 0xa6, 0xbc, 0x3f,
  0xed, 0x7d, 0x96, 0xdf, 0x8a, 0x81, 0xb8, 0x3f, 0x2d, 0xdc, 0xf5, 0xae,
  0xaf, 0x70, 0xbb, 0xbf, 0xd8, 0x81, 0xdd, 0x25, 0xc4, 0xe5, 0xbe, 0xbf,
  0xab, 0x32, 0x3b, 0x68, 0xb1, 0x5d, 0xb9, 0x3f, 0xb3, 0xc5, 0xe9, 0x93,
  0xd6, 0x3b, 0xc4, 0x3f, 0x51, 0x9a, 0x0a, 0x33, 0xf0, 0x62, 0xb5, 0xbf,
  0xbd, 0xf3, 0x47, 0x26, 0x34, 0x0a, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0a, 0x01, 0xa9, 0xb5, 0x54, 0xd2, 0xb7, 0xbf,
  0x15, 0xd0, 0x84, 0xa8, 0x37, 0xbf, 0x74, 0xbf, 0x9d, 0xf7, 0x01, 0xd5,
  0x83, 0xc2, 0xb7, 0x3f, 0x3d, 0x5d, 0xd2, 0x83, 0x43, 0xbc, 0x84, 0x3f,
  0x9c, 0xf9, 0xac, 0xfc, 0xda, 0xa2, 0xb7, 0xbf, 0x86, 0xb2, 0x6b, 0xb2,
  0xfe, 0x12, 0x8f, 0xbf, 0xc3, 0x0f, 0x89, 0xe7, 0x4b, 0x73, 0xb7, 0x3f,
  0xc3, 0xe7, 0x72, 0x40, 0x66, 0xb0, 0x94, 0x3f, 0xd3, 0x33, 0x84, 0xf3,
  0xc0, 0x33, 0xb7, 0xbf, 0x51, 0x82, 0xd1, 0x8c, 0x4f, 0xd1, 0x99, 0xbf,
  0xdb, 0x75, 0x95, 0xd9, 0x1c, 0xe4, 0xb6, 0x3f, 0xe8, 0x83, 0x60, 0x7f,
  0xab, 0xea, 0x9e, 0x3f, 0x0f, 0x6d, 0x4f, 0x4a, 0x3a, 0x84, 0xb6, 0xbf,
  0xc6, 0x60, 0x69, 0x80, 0x6f, 0xfd, 0xa1, 0xbf, 0xa7, 0x92, 0xe4, 0x6b,
  0xeb, 0x13, 0xb6, 0x3f, 0xce, 0x4c, 0x05, 0x72, 0x20, 0x80, 0xa4, 0x3f,
  0x33, 0x54, 0x5b, 0x35, 0xf9, 0x92, 0xb5, 0xbf, 0xa8, 0x21, 0x95, 0x6f,
  0x8b, 0xfc, 0xa6, 0xbf, 0x53, 0xa5, 0x52, 0xa1, 0x22, 0x01, 0xb5, 0x3f,
  0xe7, 0x73, 0xe2, 0x13, 0xc9, 0x71, 0xa9, 0x3f, 0xb7, 0x83, 0x00, 0xb1,
  0x1b, 0x5e, 0xb4, 0xbf, 0xe9, 0x1c, 0x51, 0xcd, 0xe5, 0xde, 0xab, 0xbf,
  0x6e, 0x05, 0xe0, 0x35, 0x8c, 0xa9, 0xb3, 0x3f, 0x28, 0xef, 0x00, 0xa9,
  0xdf, 0x42, 0xae, 0x3f, 0xe9, 0xa5, 0xa4, 0x55, 0x0e, 0xe3, 0xb2, 0xbf,
  0x9c, 0x16, 0x7e, 0xe1, 0x51, 0x4e, 0xb0, 0xbf, 0x7c, 0x6e, 0x39, 0xb8,
  0x2c, 0x0a, 0xb2, 0x3f, 0xc2, 0x7f, 0x2d, 0xa2, 0x85, 0x75, 0xb1, 0x3f,
  0xd0, 0xd1, 0x73, 0x4a, 0x60, 0x1e, 0xb1, 0xbf, 0xf3, 0xa9, 0xd6, 0xe8,
  0x6b, 0x96, 0xb2, 0xbf, 0x69, 0xcc, 0x26, 0x79, 0x0d, 0x1f, 0xb0, 0x3f,
  0x5f, 0x06, 0x83, 0xa1, 0x57, 0xb0, 0xb3, 0x3f, 0x1f, 0x50, 0x34, 0x7d,
  0x01, 0x17, 0xae, 0xbf, 0x45, 0x2d, 0x56, 0x39, 0x8b, 0xc2, 0xb4, 0xbf,
  0x3f, 0x65, 0xb0, 0x9d, 0xd4, 0xc5, 0xab, 0x3f, 0xea, 0xa0, 0x21, 0x6f,
  0x35, 0xcc, 0xb5, 0x3f, 0x62, 0x86, 0xc9, 0x37, 0xb1, 0x48, 0xa9, 0xbf,
  0xb8, 0x89, 0xed, 0x5e, 0x6d, 0xcc, 0xb6, 0xbf, 0x64, 0xe2, 0x93, 0x9d,
  0x62, 0x9d, 0xa6, 0x3f, 0x96, 0xe0, 0xa7, 0x88, 0x2d, 0xc2, 0xb7, 0x3f,
  0xa4, 0x55, 0x69, 0x51, 0x50, 0xc1, 0xa3, 0xbf, 0xea, 0x2a, 0x76, 0x78,
  0x4d, 0xac, 0xb8, 0xbf, 0x4c, 0x1a, 0x8f, 0x00, 0x66, 0xb1, 0xa0, 0x3f,
  0x71, 0x63, 0xab, 0x90, 0x79, 0x89, 0xb9, 0x3f, 0xaf, 0x2d, 0x6f, 0xb6,
  0xe6, 0xd3, 0x9a, 0xbf, 0x46, 0x36, 0x75, 0x3a, 0x28, 0x58, 0xba, 0xbf,
  0x37, 0x3a, 0x82, 0x70, 0x00, 0xcd, 0x93, 0x3f, 0x3d, 0xae, 0xb5, 0x65,
  0x8b, 0x16, 0xbb, 0x3f, 0x0b, 0xe6, 0x93, 0xda, 0x3d, 0x86, 0x88, 0xbf,
  0xc1, 0x7a, 0x9e, 0xaa, 0x7c, 0xc2, 0xbb, 0xbf, 0x2d, 0xec, 0xeb, 0x8e,
  0x3d, 0xa2, 0x70, 0x3f, 0x52, 0xcf, 0xe2, 0x64, 0x61, 0x59, 0xbc, 0x3f,
  0x3d, 0x47, 0xf8, 0x5a, 0x68, 0x50, 0x72, 0x3f, 0x98, 0x46, 0x64, 0x6c,
  0x02, 0xd8, 0xbc, 0xbf, 0xf3, 0x4b, 0x90, 0x2a, 0x11, 0x13, 0x8c, 0xbf,
  0x4f, 0xab, 0xb0, 0xf6, 0x4f, 0x3a, 0xbd, 0x3f, 0xa7, 0x31, 0xc8, 0x53,
  0x0f, 0x56, 0x98, 0x3f, 0xd7, 0x7f, 0x9f, 0x3d, 0x04, 0x7b, 0xbd, 0xbf,
  0xc9, 0x92, 0x8d, 0x0f, 0xd5, 0xd1, 0xa1, 0xbf, 0x2c, 0x78, 0x6a, 0x69,
  0x0b, 0x93, 0xbd, 0x3f, 0x27, 0xfa, 0xc0, 0x67, 0x85, 0x17, 0xa8, 0x3f,
  0xa2, 0x8d, 0x3b, 0x7e, 0x7c, 0x78, 0xbd, 0xbf, 0xfc, 0x8b, 0x33, 0xe2,
  0x80, 0x2a, 0xaf, 0xbf, 0x34, 0xd7, 0x75, 0xf4, 0xad, 0x1c, 0xbd, 0x3f,
  0xd2, 0xfa, 0x06, 0xad, 0xa9, 0xab, 0xb3, 0x3f, 0xa4, 0x02, 0xe0, 0x94,
  0x3c, 0x68, 0xbc, 0xbf, 0x07, 0xa3, 0x4e, 0x34, 0x4d, 0x95, 0xb8, 0xbf,
  0xda, 0xeb, 0x35, 0x6c, 0x89, 0x31, 0xbb, 0x3f, 0xf8, 0x62, 0x36, 0x43,
  0xb2, 0xea, 0xbe, 0x3f, 0x2a, 0xfd, 0x42, 0xaa, 0x40, 0x20, 0xb9, 0xbf,
  0xea, 0xd3, 0xeb, 0x09, 0x9a, 0x34, 0xc4, 0xbf, 0xe5, 0x49, 0xee, 0xf6,
  0xb0, 0x2c, 0xb5, 0x3f, 0xba, 0x2e, 0x0d, 0xc7, 0x4e, 0xfb, 0xcf, 0x3f,
  0x88, 0x50, 0x6f, 0xff, 0x32, 0xab, 0xb7, 0xbf, 0x8b, 0x56, 0x48, 0xd9,
  0x55, 0x55, 0x64, 0xbf, 0xfb, 0x2a, 0x38, 0x42, 0x8e, 0xa3, 0xb7, 0x3f,
  0x59, 0x51, 0xe3, 0x13, 0x30, 0x7d, 0x7e, 0x3f, 0x96, 0x5e, 0x01, 0xb6,
  0x9c, 0x8c, 0xb7, 0xbf, 0xc8, 0x33, 0x94, 0x9e, 0x9f, 0x63, 0x89, 0xbf,
  0x37, 0x35, 0x90, 0x52, 0x54, 0x66, 0xb7, 0x3f, 0x09, 0xee, 0xc8, 0xd4,
  0xc9, 0xc0, 0x91, 0x3f, 0x3d, 0x7a, 0x1e, 0x3c, 0xa4, 0x30, 0xb7, 0xbf,
  0x4b, 0x11, 0xee, 0xd7, 0xc8, 0xca, 0x96, 0xbf, 0x13, 0x15, 0x2e, 0x8d,
  0x74, 0xeb, 0xb6, 0x3f, 0x04, 0x9e, 0x1f, 0x86, 0x54, 0xce, 0x9b, 0x3f,
  0x8b, 0x9e, 0x76, 0x08, 0xa6, 0x96, 0xb6, 0xbf, 0x3f, 0x0f, 0xb6, 0x9c,
  0xf5, 0x64, 0xa0, 0xbf, 0x4d, 0x34, 0x8e, 0xb0, 0x11, 0x32, 0xb6, 0x3f,
  0xcf, 0x62, 0x9d, 0xc6, 0xff, 0xdd, 0xa2, 0x3f, 0x3b, 0x92, 0x0a, 0x42,
  0x88, 0xbd, 0xb5, 0xbf, 0xc2, 0xcd, 0x44, 0xdc, 0x7a, 0x51, 0xa5, 0xbf,
  0x17, 0xcd, 0xc3, 0x8b, 0xd1, 0x38, 0xb5, 0x3f, 0x7b, 0x0a, 0xfa, 0x4e,
  0x90, 0xbe, 0xa7, 0x3f, 0x6a, 0x76, 0x8c, 0x9f, 0xab, 0xa3, 0xb4, 0xbf,
  0x47, 0xc0, 0x4b, 0x3f, 0x5f, 0x24, 0xaa, 0xbf, 0x1d, 0xc1, 0x02, 0xd4,
  0xc9, 0xfd, 0xb3, 0x3f, 0x47, 0xf5, 0x61, 0x9c, 0xfa, 0x81, 0xac, 0x3f,
  0xee, 0xa4, 0xf1, 0x8d, 0xd3, 0x46, 0xb3, 0xbf, 0x4f, 0x7d, 0xf6, 0xfa,
  0x66, 0xd6, 0xae, 0xbf, 0x74, 0xea, 0xe0, 0xc4, 0x62, 0x7e, 0xb2, 0x3f,
  0xda, 0xae, 0x02, 0x09, 0x4c, 0x90, 0xb0, 0x3f, 0x05, 0xd9, 0xac, 0x32,
  0x02, 0xa4, 0xb1, 0xbf, 0x28, 0x60, 0x3a, 0xe3, 0xb6, 0xaf, 0xb1, 0xbf,
  0xe8, 0x27, 0xea, 0x18, 0x2b, 0xb7, 0xb0, 0x3f, 0xea, 0x7f, 0x37, 0x54,
  0xd8, 0xc8, 0xb2, 0x3f, 0x5f, 0xe2, 0xd9, 0xff, 0x84, 0x6e, 0xaf, 0xbf,
  0x16, 0xff, 0x25, 0xde, 0x06, 0xdb, 0xb3, 0xbf, 0xe7, 0x29, 0x64, 0x93,
  0x2b, 0x47, 0xad, 0x3f, 0x92, 0x2e, 0x5a, 0xae, 0x88, 0xe5, 0xb4, 0x3f,
  0x48, 0x7b, 0xe0, 0xca, 0xac, 0xf6, 0xaa, 0xbf, 0x14, 0x30, 0x53, 0x79,
  0x90, 0xe7, 0xb5, 0xbf, 0xdd, 0xa5, 0xac, 0xba, 0x28, 0x7b, 0xa8, 0x3f,
  0x5a, 0x99, 0xf7, 0x93, 0x39, 0xe0, 0xb6, 0x3f, 0x60, 0xca, 0x07, 0xb8,
  0x6e, 0xd2, 0xa5, 0xbf, 0x4c, 0x82, 0x00, 0x0b, 0x83, 0xce, 0xb7, 0xbf,
  0xbe, 0x2e, 0xae, 0x3b, 0xeb, 0xf9, 0xa2, 0x3f, 0x36, 0xf5, 0x1c, 0x60,
  0x49, 0xb1, 0xb8, 0x3f, 0x7a, 0x0d, 0xe0, 0x0d, 0x20, 0xdd, 0x9f, 0xbf,
  0x36, 0x29, 0x4d, 0x6e, 0x3e, 0x87, 0xb9, 0xbf, 0x60, 0x84, 0xb2, 0x67,
  0x68, 0x59, 0x99, 0x3f, 0xbf, 0x35, 0xb1, 0xbc, 0xde, 0x4e, 0xba, 0x3f,
  0x59, 0x62, 0x6c, 0x48, 0xd1, 0x5f, 0x92, 0xbf, 0x91, 0xdd, 0x73, 0x2b,
  0x63, 0x06, 0xbb, 0xbf, 0xfb, 0xa8, 0x9d, 0x26, 0xed, 0xca, 0x85, 0x3f,
  0x7e, 0xbc, 0x47, 0x52, 0xad, 0xab, 0xbb, 0x3f, 0x44, 0xc0, 0x81, 0x8f,
  0x06, 0xe6, 0x66, 0xbf, 0x6b, 0xa7, 0xf7, 0xef, 0x2b, 0x3c, 0xbc, 0xbf,
  0x4a, 0xc9, 0xb1, 0x37, 0x67, 0x2e, 0x77, 0xbf, 0xae, 0x83, 0x6d, 0x1b,
  0xb3, 0xb4, 0xbc, 0x3f, 0x84, 0x87, 0x85, 0x4f, 0x32, 0x54, 0x8e, 0x3f,
  0x41, 0xee, 0xbb, 0xd6, 0x40, 0x11, 0xbd, 0xbf, 0x63, 0x14, 0x68, 0x88,
  0xd8, 0x5c, 0x99, 0xbf, 0x06, 0x5d, 0x4a, 0xc6, 0xa0, 0x4c, 0xbd, 0x3f,
  0xc9, 0x09, 0xa0, 0xaa, 0xc4, 0x46, 0xa2, 0x3f, 0xf4, 0xe5, 0xff, 0xd1,
  0xd5, 0x5f, 0xbd, 0xbf, 0xa8, 0xa5, 0xc6, 0x62, 0x3b, 0x7c, 0xa8, 0xbf,
  0x83, 0x40, 0xc7, 0x01, 0x16, 0x41, 0xbd, 0x3f, 0x7d, 0x5a, 0xf4, 0x49,
  0xee, 0x7c, 0xaf, 0x3f, 0x47, 0xd0, 0xaf, 0x80, 0xe4, 0xe1, 0xbc, 0xbf,
  0xb1, 0xd8, 0xfb, 0x03, 0x7b, 0xca, 0xb3, 0xbf, 0x96, 0x65, 0x8b, 0x8e,
  0x23, 0x2b, 0xbc, 0x3f, 0x98, 0x4a, 0xca, 0x87, 0x15, 0xa8, 0xb8, 0x3f,
  0x0f, 0xae, 0x65, 0xa9, 0xac, 0xf3, 0xba, 0xbf, 0x82, 0xba, 0x1d, 0xa6,
  0x08, 0xef, 0xbe, 0xbf, 0xed, 0x79, 0x87, 0xf5, 0x24, 0xe4, 0xb8, 0x3f,
  0x10, 0xe2, 0x64, 0x3c, 0x51, 0x2d, 0xc4, 0x3f, 0xb3, 0x91, 0x98, 0x6e,
  0xae, 0xf7, 0xb4, 0xbf, 0x5d, 0x90, 0x71, 0x31, 0x95, 0xe2, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xdb, 0xf9, 0xa1, 0x42,
  0x10, 0x81, 0xb7, 0x3f, 0x80, 0x84, 0x9a, 0x68, 0x90, 0xed, 0x73, 0x3f,
  0xed, 0x23, 0x67, 0x56, 0x46, 0x72, 0xb7, 0xbf, 0xf7, 0x78, 0x61, 0x22,
  0xe0, 0xea, 0x83, 0xbf, 0x04, 0xdd, 0xcb, 0x35, 0xac, 0x54, 0xb7, 0x3f,
  0xae, 0xc5, 0xec, 0xe0, 0x93, 0xd9, 0x8d, 0x3f, 0x74, 0x9e, 0x26, 0x3d,
  0x35, 0x28, 0xb7, 0xbf, 0xa5, 0x09, 0x27, 0x18, 0x14, 0xe0, 0x93, 0xbf,
  0xa0, 0xd1, 0x00, 0x46, 0xce, 0xec, 0xb6, 0x3f, 0xdf, 0x08, 0x40, 0x53,
  0xeb, 0xcd, 0x98, 0x3f, 0xec, 0xb3, 0xc2, 0x6a, 0x5d, 0xa2, 0xb6, 0xbf,
  0xed, 0x74, 0x26, 0xd4, 0xe4, 0xb4, 0x9d, 0xbf, 0x10, 0xb4, 0x91, 0xb3,
  0xc1, 0x48, 0xb6, 0x3f, 0xa1, 0x16, 0x04, 0x07, 0xc6, 0x49, 0xa1, 0x3f,
  0xdf, 0xa5, 0xe4, 0xa9, 0xd2, 0xdf, 0xb5, 0xbf, 0x69, 0xd0, 0xeb, 0x2f,
  0x30, 0xb4, 0xa3, 0xbf, 0xc3, 0x9a, 0x74, 0xcf, 0x5f, 0x67, 0xb5, 0x3f,
  0x7f, 0xcc, 0xf5, 0x41, 0xe9, 0x18, 0xa6, 0x3f, 0xd2, 0x5b, 0x24, 0xf4,
  0x2f, 0xdf, 0xb4, 0xbf, 0x15, 0x08, 0x75, 0xda, 0x20, 0x77, 0xa8, 0xbf,
  0x75, 0x54, 0x29, 0x65, 0x00, 0x47, 0xb4, 0x3f, 0xfe, 0x39, 0xc0, 0x3a,
  0xfc, 0xcd, 0xaa, 0x3f, 0xef, 0xd3, 0x16, 0xee, 0x83, 0x9e, 0xb3, 0xbf,
  0x62, 0xf8, 0x24, 0x72, 0x94, 0x1c, 0xad, 0xbf, 0xaa, 0x78, 0x46, 0xa2,
  0x61, 0xe5, 0xb2, 0x3f, 0x20, 0xc9, 0xe9, 0x3f, 0xf4, 0x61, 0xaf, 0x3f,
  0x92, 0xaf, 0x47, 0x62, 0x33, 0x1b, 0xb2, 0xbf, 0xf6, 0xc6, 0xde, 0xcd,
  0x8a, 0xce, 0xb0, 0xbf, 0x27, 0x53, 0x42, 0x0d, 0x84, 0x3f, 0xb1, 0x3f,
  0xe0, 0x5b, 0x13, 0x67, 0x6f, 0xe6, 0xb1, 0x3f, 0x28, 0x7c, 0x2e, 0x49,
  0xcd, 0x51, 0xb0, 0xbf, 0x8b, 0x9f, 0x08, 0x7e, 0x0f, 0xf8, 0xb2, 0xbf,
  0xf4, 0x02, 0xc5, 0x8b, 0xe9, 0xa2, 0xae, 0x3f, 0x2a, 0xe7, 0xea, 0xff,
  0xc4, 0x02, 0xb4, 0x3f, 0x7f, 0x30, 0xe3, 0xaa, 0x91, 0x7b, 0xac, 0xbf,
  0x90, 0x59, 0x02, 0xaf, 0xd9, 0x05, 0xb5, 0xbf, 0xfb, 0xaf, 0xe3, 0x4d,
  0xf8, 0x2b, 0xaa, 0x3f, 0xa0, 0xa0, 0xb6, 0x09, 0x84, 0x00, 0xb6, 0x3f,
  0x2e, 0x4f, 0x40, 0xbb, 0x40, 0xb2, 0xa7, 0xbf, 0xee, 0x61, 0x05, 0x71,
  0xe3, 0xf1, 0xb6, 0xbf, 0x10, 0x9d, 0x16, 0x45, 0x3e, 0x0c, 0xa5, 0x3f,
  0xef, 0xe9, 0x1c, 0x50, 0xfb, 0xd8, 0xb7, 0x3f, 0xfb, 0xc7, 0x7b, 0x4b,
  0x62, 0x37, 0xa2, 0xbf, 0x46, 0x5f, 0xab, 0xed, 0xac, 0xb4, 0xb8, 0xbf,
  0x88, 0x8a, 0x24, 0x16, 0x49, 0x61, 0x9e, 0x3f, 0x8f, 0x62, 0xd5, 0x69,
  0xaf, 0x83, 0xb9, 0x3f, 0x78, 0x16, 0x0f, 0xc8, 0xc6, 0xe8, 0x97, 0xbf,
  0xff, 0xa4, 0x29, 0x32, 0x85, 0x44, 0xba, 0xbf, 0x0d, 0x1d, 0x1f, 0x25,
  0x71, 0xfc, 0x90, 0x3f, 0x78, 0x15, 0x58, 0xda, 0x6d, 0xf5, 0xba, 0x3f,
  0x16, 0xee, 0x74, 0x6c, 0xf3, 0x22, 0x83, 0xbf, 0x08, 0xa2, 0xe3, 0xb5,
  0x52, 0x94, 0xbb, 0xbf, 0x3d, 0x77, 0x2c, 0x25, 0x3b, 0xa6, 0x59, 0x3f,
  0xa1, 0x96, 0xc8, 0x99, 0xab, 0x1e, 0xbc, 0x3f, 0x42, 0xfd, 0x6a, 0xd5,
  0xe5, 0xe7, 0x7b, 0x3f, 0xe5, 0xed, 0xa7, 0x82, 0x57, 0x91, 0xbc, 0xbf,
  0x28, 0xf9, 0xa5, 0x77, 0xf3, 0x41, 0x90, 0xbf, 0xf1, 0x79, 0xb0, 0xd4,
  0x61, 0xe8, 0xbc, 0x3f, 0x88, 0x6d, 0x94, 0x19, 0x6f, 0x5b, 0x9a, 0x3f,
  0xcc, 0x25, 0x42, 0x1c, 0xa7, 0x1e, 0xbd, 0xbf, 0xa5, 0x20, 0xa8, 0x9b,
  0xea, 0xb7, 0xa2, 0xbf, 0xe6, 0xab, 0xdd, 0x5a, 0x40, 0x2d, 0xbd, 0x3f,
  0x80, 0x3e, 0x23, 0x7b, 0x86, 0xdd, 0xa8, 0x3f, 0x58, 0xb0, 0x7c, 0xbf,
  0x81, 0x0a, 0xbd, 0xbf, 0x98, 0xa4, 0xdf, 0x89, 0x60, 0xcc, 0xaf, 0xbf,
  0xac, 0x9c, 0x91, 0xf1, 0x19, 0xa8, 0xbc, 0x3f, 0x5c, 0xab, 0xd6, 0x80,
  0x10, 0xe8, 0xb3, 0x3f, 0x22, 0xeb, 0x45, 0xd1, 0x2e, 0xef, 0xbb, 0xbf,
  0x76, 0x87, 0x44, 0xe4, 0xef, 0xb9, 0xb8, 0xbf, 0x5d, 0xda, 0x1f, 0x31,
  0x0f, 0xb7, 0xba, 0x3f, 0xde, 0x63, 0x4d, 0x8a, 0xcf, 0xf2, 0xbe, 0x3f,
  0xf0, 0x60, 0x19, 0xe2, 0x52, 0xa9, 0xb8, 0xbf, 0x75, 0x59, 0x6f, 0xca,
  0xfd, 0x25, 0xc4, 0xbf, 0xec, 0x60, 0x87, 0x67, 0xdd, 0xc3, 0xb4, 0x3f,
  0x81, 0x69, 0x3b, 0x08, 0x39, 0xca, 0xcf, 0x3f, 0x45, 0x2a, 0x3d, 0xd3,
  0x6a, 0x5b, 0xb7, 0x3f, 0x6c, 0x2c, 0x5c, 0xc3, 0x7e, 0x8a, 0x63, 0x3f,
  0x44, 0x81, 0x4d, 0x84, 0x43, 0x54, 0xb7, 0xbf, 0xdf, 0x3c, 0x68, 0x4b,
  0x2d, 0x4d, 0x7d, 0xbf, 0x82, 0xd5, 0xd3, 0xa2, 0xca, 0x3e, 0xb7, 0x3f,
  0xe4, 0x2c, 0x0b, 0xa4, 0xb2, 0x66, 0x88, 0x3f, 0x10, 0x8d, 0xf4, 0x47,
  0xf7, 0x1a, 0xb7, 0xbf, 0xaf, 0x98, 0x53, 0x05, 0x2e, 0x10, 0x91, 0xbf,
  0x6c, 0x26, 0xd2, 0x7f, 0xba, 0xe8, 0xb6, 0x3f, 0x38, 0x9f, 0xa8, 0x51,
  0x79, 0xe8, 0x95, 0x3f, 0x98, 0x7c, 0x08, 0x1c, 0xff, 0xa7, 0xb6, 0xbf,
  0x41, 0x95, 0xd4, 0xff, 0xe4, 0xba, 0x9a, 0xbf, 0x02, 0xb9, 0x2c, 0x72,
  0xa9, 0x58, 0xb6, 0x3f, 0xb5, 0x94, 0xbb, 0xcf, 0x12, 0x86, 0x9f, 0x3f,
  0xb6, 0x88, 0x70, 0x04, 0x97, 0xfa, 0xb5, 0xbf, 0x18, 0x5a, 0x68, 0x33,
  0x4d, 0x24, 0xa2, 0xbf, 0x42, 0x65, 0xd4, 0x11, 0x9e, 0x8d, 0xb5, 0x3f,
  0x7f, 0x40, 0x8f, 0x87, 0x83, 0x80, 0xa4, 0x3f, 0xd8, 0x9a, 0x7e, 0x0a,
  0x8d, 0x11, 0xb5, 0xbf, 0x32, 0x7e, 0x24, 0x9d, 0xea, 0xd6, 0xa6, 0xbf,
  0x2b, 0xb9, 0xc5, 0xe3, 0x29, 0x86, 0xb4, 0x3f, 0x27, 0x62, 0xc8, 0xdc,
  0xb7, 0x26, 0xa9, 0x3f, 0xa9, 0x7d, 0x33, 0x46, 0x31, 0xeb, 0xb3, 0xbf,
  0x53, 0x2f, 0x5e, 0x4c, 0x16, 0x6f, 0xab, 0xbf, 0x9a, 0xf1, 0x20, 0x8e,
  0x55, 0x40, 0xb3, 0x3f, 0xde, 0x82, 0xd8, 0xc2, 0x24, 0xaf, 0xad, 0x3f,
  0x3a, 0x4f, 0x6c, 0x95, 0x3d, 0x85, 0xb2, 0xbf, 0xb0, 0x48, 0x8f, 0xd4,
  0xf3, 0xe5, 0xaf, 0xbf, 0xda, 0xfb, 0xfe, 0x39, 0x83, 0xb9, 0xb1, 0x3f,
  0xf6, 0x0e, 0x60, 0xb3, 0x41, 0x09, 0xb1, 0x3f, 0xdb, 0xd8, 0x23, 0x91,
  0xb1, 0xdc, 0xb0, 0xbf, 0xe8, 0x2c, 0x0d, 0xea, 0xdf, 0x19, 0xb2, 0xbf,
  0xd6, 0xaa, 0x5b, 0x65, 0x85, 0xdc, 0xaf, 0x3f, 0xf8, 0xfc, 0xea, 0x42,
  0x3f, 0x24, 0xb3, 0x3f, 0x71, 0xc3, 0x33, 0x00, 0x3a, 0xdb, 0xad, 0xbf,
  0xa9, 0x3f, 0x14, 0xee, 0xbc, 0x27, 0xb4, 0xbf, 0x8c, 0x10, 0xc2, 0x84,
  0x1f, 0xb4, 0xab, 0x3f, 0x81, 0x7c, 0x7e, 0x1a, 0xa6, 0x23, 0xb5, 0x3f,
  0x6a, 0x4a, 0xc3, 0xd7, 0x9d, 0x65, 0xa9, 0xbf, 0x04, 0x2e, 0x99, 0xe7,
  0x34, 0x17, 0xb6, 0xbf, 0xb4, 0x73, 0x89, 0x71, 0xdb, 0xed, 0xa6, 0x3f,
  0x3f, 0xc6, 0x8b, 0x98, 0x8c, 0x01, 0xb7, 0x3f, 0xed, 0xc4, 0x43, 0x99,
  0xaf, 0x4a, 0xa4, 0xbf, 0x71, 0xe2, 0x7b, 0xcb, 0xb4, 0xe1, 0xb7, 0xbf,
  0x3a, 0xb2, 0x61, 0x86, 0x90, 0x79, 0xa1, 0x3f, 0x9f, 0x44, 0x6b, 0x5e,
  0x93, 0xb6, 0xb8, 0x3f, 0x36, 0x1d, 0x75, 0xaf, 0xf7, 0xee, 0x9c, 0xbf,
  0x5e, 0x18, 0x0a, 0x86, 0xe4, 0x7e, 0xb9, 0xbf, 0x7b, 0xb0, 0x35, 0x20,
  0xae, 0x81, 0x96, 0x3f, 0x06, 0xda, 0xde, 0x61, 0x30, 0x39, 0xba, 0x3f,
  0x2d, 0x6a, 0xdb, 0x59, 0x12, 0x45, 0x8f, 0xbf, 0xe2, 0xe4, 0x93, 0xff,
  0xbc, 0xe3, 0xba, 0xbf, 0xfa, 0x46, 0x79, 0x0f, 0x9f, 0x8d, 0x80, 0x3f,
  0xab, 0x37, 0x43, 0x2e, 0x7b, 0x7c, 0xbb, 0x3f, 0x30, 0xa6, 0xd0, 0x2a,
  0x9d, 0x47, 0x38, 0xbf, 0x23, 0x20, 0x03, 0x90, 0xeb, 0x00, 0xbc, 0xbf,
  0xb9, 0x62, 0x88, 0x4a, 0x24, 0x3f, 0x80, 0xbf, 0xc9, 0xa2, 0x22, 0xb2,
  0xf7, 0x6d, 0xbc, 0x3f, 0xe7, 0xee, 0x71, 0xe1, 0x6e, 0x51, 0x91, 0x3f,
  0x2f, 0x90, 0x76, 0xf5, 0xb7, 0xbf, 0xbc, 0xbf, 0xac, 0x9c, 0xe9, 0x56,
  0x27, 0x52, 0x9b, 0xbf, 0x1c, 0x66, 0xa5, 0x51, 0x19, 0xf1, 0xbc, 0x3f,
  0xb1, 0x76, 0x46, 0xd2, 0x6e, 0x25, 0xa3, 0x3f, 0xdb, 0x80, 0x01, 0x43,
  0x4a, 0xfb, 0xbc, 0xbf, 0x3c, 0x96, 0xd9, 0xa9, 0x8b, 0x3b, 0xa9, 0xbf,
  0xf0, 0xf2, 0x53, 0x4c, 0xbc, 0xd4, 0xbc, 0x3f, 0x31, 0x72, 0xda, 0x69,
  0x7c, 0x0c, 0xb0, 0x3f, 0x48, 0x3b, 0x1e, 0x68, 0x48, 0x6f, 0xbc, 0xbf,
  0x2a, 0x0b, 0xc5, 0x62, 0x78, 0x04, 0xb4, 0xbf, 0xc1, 0x36, 0x61, 0x53,
  0x56, 0xb4, 0xbb, 0x3f, 0xff, 0x95, 0xa3, 0xa2, 0xe7, 0xca, 0xb8, 0x3f,
  0x0b, 0x02, 0x0d, 0x38, 0xa7, 0x7b, 0xba, 0xbf, 0xec, 0x91, 0x7a, 0xab,
  0x0e, 0xf6, 0xbe, 0xbf, 0xc0, 0x0f, 0xa9, 0x8a, 0xbf, 0x6f, 0xb8, 0x3f,
  0x75, 0xef, 0x39, 0x34, 0xa1, 0x1e, 0xc4, 0x3f, 0xc1, 0xf2, 0x96, 0x37,
  0x33, 0x91, 0xb4, 0xbf, 0xa8, 0xd9, 0x94, 0xdf, 0x37, 0xb2, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0x74, 0xd9, 0xac,
  0xf5, 0x32, 0xb7, 0xbf, 0x53, 0x44, 0xa8, 0x9f, 0x59, 0x29, 0x73, 0xbf,
  0xb5, 0xa1, 0x27, 0x67, 0x1b, 0x25, 0xb7, 0x3f, 0xc1, 0xd3, 0xf0, 0x94,
  0xe5, 0x26, 0x83, 0x3f, 0x3b, 0x44, 0x63, 0x46, 0x61, 0x09, 0xb7, 0xbf,
  0xfb, 0xd3, 0x76, 0x1e, 0x33, 0xb4, 0x8c, 0xbf, 0x91, 0xca, 0x75, 0x0f,
  0xbc, 0xdf, 0xb6, 0x3f, 0x9c, 0xdd, 0xfa, 0xf0, 0x0b, 0x1d, 0x93, 0x3f,
  0x25, 0x2b, 0x78, 0xc0, 0x1a, 0xa8, 0xb6, 0xbf, 0x94, 0x20, 0x87, 0x56,
  0x06, 0xdb, 0x97, 0xbf, 0xbb, 0x99, 0xec, 0x5d, 0x66, 0x62, 0xb6, 0x3f,
  0x55, 0x1e, 0xc2, 0x96, 0xbe, 0x92, 0x9c, 0x3f, 0x32, 0x72, 0xe5, 0xac,
  0x81, 0x0e, 0xb6, 0xbf, 0xa3, 0xa1, 0xed, 0x0f, 0x71, 0xa1, 0xa0, 0xbf,
  0x76, 0x65, 0x1f, 0xd8, 0x48, 0xac, 0xb5, 0x3f, 0xe4, 0xb0, 0x5a, 0xfc,
  0x09, 0xf5, 0xa2, 0x3f, 0xa2, 0x3f, 0x68, 0xfd, 0x90, 0x3b, 0xb5, 0xbf,
  0x5d, 0x66, 0x06, 0x49, 0x75, 0x43, 0xa5, 0xbf, 0x01, 0xdf, 0xda, 0x9f,
  0x27, 0xbc, 0xb4, 0x3f, 0x24, 0x42, 0x90, 0xad, 0xf6, 0x8b, 0xa7, 0x3f,
  0xc6, 0xfb, 0x76, 0xfa, 0xd1, 0x2d, 0xb4, 0xbf, 0x18, 0x6c, 0x9e, 0x05,
  0xc9, 0xcd, 0xa9, 0xbf, 0x43, 0xa3, 0x56, 0x2d, 0x4c, 0x90, 0xb3, 0x3f,
  0x6d, 0x2c, 0x33, 0xc7, 0x1c, 0x08, 0xac, 0x3f, 0xc5, 0xf7, 0x23, 0x3e,
  0x48, 0xe3, 0xb2, 0xbf, 0x32, 0xae, 0xa7, 0x3f, 0x16, 0x3a, 0xae, 0xbf,
  0x56, 0x0b, 0x57, 0xe2, 0x6c, 0x26, 0xb2, 0x3f, 0xa4, 0x0c, 0xda, 0xc4,
  0x65, 0x31, 0xb0, 0x3f, 0xf5, 0x96, 0xff, 0x06, 0x54, 0x59, 0xb1, 0xbf,
  0x3d, 0x64, 0xb2, 0x15, 0xa1, 0x40, 0xb1, 0xbf, 0x94, 0xa9, 0x2f, 0x06,
  0x89, 0x7b, 0xb0, 0x3f, 0x24, 0x86, 0x14, 0x23, 0x36, 0x4a, 0xb2, 0x3f,
  0xd0, 0x8a, 0x4a, 0xea, 0x0c, 0x19, 0xaf, 0xbf, 0x26, 0x95, 0x6b, 0x9e,
  0x92, 0x4d, 0xb3, 0xbf, 0xe2, 0xde, 0x0f, 0xdf, 0x66, 0x17, 0xad, 0x3f,
  0xce, 0x84, 0x76, 0xd5, 0x16, 0x4a, 0xb4, 0x3f, 0xd8, 0x04, 0x51, 0x75,
  0xc0, 0xf0, 0xaa, 0xbf, 0x97, 0x3e, 0x44, 0x3e, 0x13, 0x3f, 0xb5, 0xbf,
  0x1e, 0x0d, 0xf2, 0x1c, 0x84, 0xa3, 0xa8, 0x3f, 0xcf, 0x5a, 0x0f, 0x73,
  0xc5, 0x2b, 0xb6, 0x3f, 0x77, 0x92, 0x1b, 0x7e, 0xdb, 0x2d, 0xa6, 0xbf,
  0xd2, 0x6d, 0xd8, 0x71, 0x54, 0x0f, 0xb7, 0xbf, 0xbd, 0x5d, 0x00, 0xcc,
  0xa1, 0x8d, 0xa3, 0x3f, 0x13, 0x25, 0xdb, 0xe2, 0xcb, 0xe8, 0xb7, 0x3f,
  0x14, 0xfa, 0xa8, 0x04, 0x52, 0xc0, 0xa0, 0xbf, 0x47, 0x42, 0x66, 0x10,
  0x16, 0xb7, 0xb8, 0xbf, 0x1b, 0x16, 0x8c, 0x1f, 0xdf, 0x85, 0x9b, 0x3f,
  0x4d, 0x2b, 0xd3, 0x15, 0xf4, 0x78, 0xb9, 0x3f, 0x40, 0xff, 0x20, 0xdf,
  0xcd, 0x23, 0x95, 0xbf, 0x2b, 0xba, 0xfc, 0x92, 0xf3, 0x2c, 0xba, 0xbf,
  0x0f, 0x43, 0x0a, 0x1c, 0x8c, 0xa3, 0x8c, 0x3f, 0xfd, 0xef, 0xfa, 0xd8,
  0x60, 0xd1, 0xba, 0x3f, 0xc6, 0xfb, 0x98, 0x39, 0x8c, 0x14, 0x7c, 0xbf,
  0x63, 0xc6, 0x7f, 0xf5, 0x33, 0x64, 0xbb, 0xbf, 0x74, 0xce, 0x50, 0x3f,
  0x8d, 0xec, 0x49, 0xbf, 0x82, 0xd0, 0x31, 0x12, 0xf6, 0xe2, 0xbb, 0x3f,
  0x37, 0x02, 0x47, 0x8a, 0x71, 0x79, 0x82, 0x3f, 0x29, 0x7f, 0x06, 0xfc,
  0x9a, 0x4a, 0xbc, 0xbf, 0xc6, 0x09, 0xb7, 0x82, 0xde, 0x58, 0x92, 0xbf,
  0xb3, 0xa2, 0xa5, 0xaf, 0x47, 0x97, 0xbc, 0x3f, 0x63, 0x11, 0xd1, 0x58,
  0x51, 0x41, 0x9c, 0x3f, 0x85, 0x6f, 0xd4, 0x18, 0xf9, 0xc3, 0xbc, 0xbf,
  0x7e, 0xf9, 0xc8, 0x31, 0x77, 0x8f, 0xa3, 0xbf, 0x9e, 0x7c, 0xcc, 0x96,
  0xf2, 0xc9, 0xbc, 0x3f, 0x4b, 0x24, 0xed, 0xf6, 0x6d, 0x96, 0xa9, 0x3f,
  0x77, 0x50, 0xce, 0x35, 0xc2, 0x9f, 0xbc, 0xbf, 0xbf, 0xf6, 0x41, 0x48,
  0x6b, 0x31, 0xb0, 0xbf, 0x11, 0x36, 0x52, 0x26, 0x6a, 0x37, 0xbc, 0x3f,
  0x23, 0x12, 0xf9, 0x1f, 0xc0, 0x1f, 0xb4, 0x3f, 0x92, 0xa6, 0xd6, 0x50,
  0x92, 0x7a, 0xbb, 0xbf, 0x0c, 0x1d, 0x8d, 0x76, 0x07, 0xdb, 0xb8, 0xbf,
  0x1f, 0xcb, 0xb6, 0x57, 0x6b, 0x41, 0xba, 0x3f, 0x40, 0x4e, 0x5d, 0x4e,
  0xcd, 0xf8, 0xbe, 0x3f, 0x97, 0xb9, 0x45, 0x85, 0x60, 0x37, 0xb8, 0xbf,
  0xbe, 0x2d, 0x6f, 0xdd, 0x3c, 0x17, 0xc4, 0xbf, 0x06, 0xbd, 0xe5, 0xb4,
  0xa5, 0x5f, 0xb4, 0x3f, 0xd3, 0xbf, 0x39, 0x62, 0x8f, 0x9a, 0xcf, 0x3f,
  0x20, 0x25, 0x79, 0x13, 0xb5, 0x0e, 0xb7, 0xbf, 0xd6, 0x5b, 0xc5, 0xf6,
  0x7e, 0xcc, 0x62, 0xbf, 0x53, 0x59, 0x33, 0x39, 0x00, 0x08, 0xb7, 0x3f,
  0x38, 0xa9, 0x57, 0x59, 0x66, 0x30, 0x7c, 0x3f, 0xad, 0x0e, 0xc1, 0x08,
  0xdf, 0xf3, 0xb6, 0xbf, 0xac, 0x7f, 0x97, 0xff, 0xc0, 0x79, 0x87, 0xbf,
  0xb9, 0xe2, 0xc2, 0x95, 0x49, 0xd2, 0xb6, 0x3f, 0x8d, 0x38, 0x26, 0x9e,
  0xb5, 0x6a, 0x90, 0x3f, 0x56, 0xdf, 0x72, 0x92, 0x32, 0xa3, 0xb6, 0xbf,
  0x83, 0x97, 0x24, 0x3c, 0x66, 0x14, 0x95, 0xbf, 0x30, 0x6a, 0x38, 0x29,
  0x87, 0x66, 0xb6, 0x3f, 0xe7, 0x15, 0xf3, 0x59, 0xba, 0xb8, 0x99, 0x3f,
  0x76, 0x09, 0x72, 0xc5, 0x2e, 0x1c, 0xb6, 0xbf, 0xa4, 0xb2, 0x63, 0x04,
  0x73, 0x56, 0x9e, 0xbf, 0x00, 0x9b, 0xf4, 0xc9, 0x0a, 0xc4, 0xb5, 0x3f,
  0x8a, 0x96, 0x0e, 0x47, 0x24, 0x76, 0xa1, 0x3f, 0xcb, 0x92, 0x32, 0x33,
  0xf6, 0x5d, 0xb5, 0xbf, 0xed, 0xb4, 0x05, 0x51, 0x74, 0xbc, 0xa3, 0xbf,
  0xfb, 0x31, 0x56, 0x22, 0xc5, 0xe9, 0xb4, 0x3f, 0xd2, 0x79, 0x7b, 0x12,
  0x7a, 0xfd, 0xa5, 0x3f, 0x04, 0x83, 0xcd, 0x4d, 0x44, 0x67, 0xb4, 0xbf,
  0x4a, 0xf9, 0x29, 0x6d, 0x7e, 0x38, 0xa8, 0xbf, 0xb3, 0x4b, 0xc9, 0x52,
  0x38, 0xd6, 0xb3, 0x3f, 0x4a, 0xb7, 0xfa, 0x5e, 0xc1, 0x6c, 0xaa, 0x3f,
  0x20, 0xbe, 0xef, 0xe1, 0x5c, 0x36, 0xb3, 0xbf, 0x85, 0x1d, 0x9b, 0x80,
  0x78, 0x99, 0xac, 0xbf, 0xb5, 0xe9, 0xe8, 0xbf, 0x63, 0x87, 0xb2, 0x3f,
  0xd8, 0xfe, 0x0d, 0x4b, 0xcd, 0xbd, 0xae, 0x3f, 0x2b, 0x35, 0x55, 0x90,
  0xf3, 0xc8, 0xb1, 0xbf, 0x0a, 0xa4, 0x6a, 0x8b, 0x6d, 0x6c, 0xb0, 0xbf,
  0x2a, 0xe4, 0xff, 0x5e, 0xa6, 0xfa, 0xb0, 0x3f, 0x63, 0xb4, 0xe7, 0x61,
  0xd6, 0x74, 0xb1, 0x3f, 0xd9, 0x0b, 0x78, 0xd7, 0x07, 0x1c, 0xb0, 0xbf,
  0x4c, 0x73, 0x1e, 0xfa, 0x9c, 0x77, 0xb2, 0xbf, 0x4e, 0x0f, 0x98, 0x2c,
  0x26, 0x59, 0xae, 0x3f, 0x52, 0x64, 0x91, 0xdf, 0x31, 0x74, 0xb3, 0x3f,
  0x3a, 0xf1, 0xcb, 0xf0, 0x5f, 0x57, 0xac, 0xbf, 0x31, 0xe2, 0xe0, 0x5a,
  0xf8, 0x69, 0xb4, 0xbf, 0x7d, 0xa8, 0x60, 0x87, 0x5f, 0x31, 0xaa, 0x3f,
  0xc4, 0x18, 0x17, 0x06, 0x44, 0x58, 0xb5, 0x3f, 0xfd, 0x38, 0x0b, 0xee,
  0x91, 0xe5, 0xa7, 0xbf, 0x09, 0x83, 0x67, 0xd2, 0x55, 0x3e, 0xb6, 0xbf,
  0x0c, 0x02, 0x4d, 0xf9, 0x23, 0x72, 0xa5, 0x3f, 0x68, 0x9a, 0xc0, 0x53,
  0x58, 0x1b, 0xb7, 0x3f, 0xa1, 0x29, 0x43, 0xbe, 0xf4, 0xd4, 0xa2, 0xbf,
  0x36, 0x0e, 0xfa, 0x15, 0x5b, 0xee, 0xb7, 0xbf, 0x8b, 0xdd, 0x36, 0xf0,
  0x83, 0x0b, 0xa0, 0x3f, 0x00, 0x8c, 0x19, 0xa7, 0x4c, 0xb6, 0xb8, 0x3f,
  0xf2, 0xb6, 0x71, 0x4c, 0xb5, 0x25, 0x9a, 0xbf, 0xde, 0xf6, 0xc1, 0xdd,
  0xf2, 0x71, 0xb9, 0xbf, 0x26, 0xe1, 0x42, 0x7e, 0xd8, 0xce, 0x93, 0x3f,
  0xd5, 0x20, 0x1e, 0xab, 0xe0, 0x1f, 0xba, 0x3f, 0xed, 0x1a, 0xb6, 0xb0,
  0xaf, 0x13, 0x8a, 0xbf, 0xc5, 0x49, 0xef, 0x6f, 0x68, 0xbe, 0xba, 0xbf,
  0xc6, 0x43, 0x1b, 0xdc, 0x8b, 0x30, 0x77, 0x3f, 0x39, 0x93, 0x82, 0x3e,
  0x89, 0x4b, 0xbb, 0x3f, 0x4a, 0xec, 0x8d, 0x4d, 0x69, 0x77, 0x5f, 0x3f,
  0x2a, 0x40, 0xd7, 0x85, 0xd4, 0xc4, 0xbb, 0xbf, 0xd8, 0x6c, 0xef, 0x8c,
  0x7c, 0xa3, 0x84, 0xbf, 0xaa, 0xf7, 0x41, 0x05, 0x48, 0x27, 0xbc, 0x3f,
  0x45, 0xef, 0x66, 0x78, 0x91, 0x58, 0x93, 0x3f, 0x20, 0xc6, 0xc4, 0xf8,
  0x14, 0x6f, 0xbc, 0xbf, 0x6e, 0x65, 0xa7, 0x40, 0x39, 0x29, 0x9d, 0xbf,
  0x6f, 0x1d, 0x51, 0xce, 0x47, 0x97, 0xbc, 0x3f, 0x7a, 0x7b, 0x46, 0xb1,
  0x27, 0xf6, 0xa3, 0x3f, 0xe4, 0x00, 0x95, 0x36, 0x38, 0x99, 0xbc, 0xbf,
  0xdd, 0x3e, 0x9a, 0x98, 0x4e, 0xee, 0xa9, 0xbf, 0xed, 0x16, 0x57, 0x05,
  0x90, 0x6b, 0xbc, 0x3f, 0x23, 0x70, 0x03, 0xbf, 0x0b, 0x55, 0xb0, 0x3f,
  0x83, 0x1c, 0x7d, 0x8f, 0x79, 0x00, 0xbc, 0xbf, 0x89, 0x1d, 0xde, 0x72,
  0xf4, 0x39, 0xb4, 0xbf, 0x85, 0x81, 0xd5, 0x48, 0xdb, 0x41, 0xbb, 0x3f,
  0x6a, 0x7d, 0x86, 0x79, 0x59, 0xea, 0xb8, 0x3f, 0x04, 0xd6, 0xa3, 0x89,
  0x52, 0x08, 0xba, 0xbf, 0xc6, 0xaa, 0xfc, 0x48, 0x12, 0xfb, 0xbe, 0xbf,
  0x61, 0xbc, 0x96, 0xdc, 0x2b, 0x00, 0xb8, 0x3f, 0x10, 0x01, 0x68, 0x0f,
  0xd2, 0x0f, 0xc4, 0x3f, 0x4d, 0xe2, 0x4b, 0x2e, 0x2b, 0x2f, 0xb4, 0xbf,
  0x58, 0x4a, 0x6d, 0x50, 0x3d, 0x83, 0xcf, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3c, 0xaa, 0xb8, 0xc1, 0xd1, 0xe7, 0xb6, 0x3f,
  0x2a, 0x28, 0x45, 0x43, 0x66, 0x71, 0x72, 0x3f, 0x82, 0x3f, 0xb3, 0x6b,
  0xd2, 0xda, 0xb6, 0xbf, 0x31, 0x44, 0x65, 0xd7, 0x27, 0x6f, 0x82, 0xbf,
  0x8d, 0x05, 0x58, 0xc5, 0xce, 0xc0, 0xb6, 0x3f, 0xbf, 0x3b, 0xd8, 0xf8,
  0x1c, 0xa1, 0x8b, 0x3f, 0x65, 0x01, 0x31, 0xcc, 0xbc, 0x99, 0xb6, 0xbf,
  0x21, 0x2b, 0xbd, 0xec, 0x25, 0x66, 0x92, 0xbf, 0xf8, 0xd6, 0x9d, 0x59,
  0x8d, 0x65, 0xb6, 0x3f, 0xed, 0x03, 0x7e, 0xb5, 0x32, 0xf7, 0x96, 0x3f,
  0x86, 0x79, 0xe6, 0xf7, 0x2b, 0x24, 0xb6, 0xbf, 0x84, 0xe9, 0xa2, 0x9e,
  0x87, 0x82, 0x9b, 0xbf, 0x8f, 0x5c, 0x45, 0xa7, 0x7e, 0xd5, 0xb5, 0x3f,
  0xad, 0xed, 0xc8, 0x13, 0x78, 0x03, 0xa0, 0x3f, 0xd3, 0x8b, 0x54, 0x91,
  0x65, 0x79, 0xb5, 0xbf, 0xdf, 0x7e, 0x38, 0x68, 0x97, 0x41, 0xa2, 0xbf,
  0xea, 0xd8, 0xc0, 0xa8, 0xba, 0x0f, 0xb5, 0x3f, 0x15, 0x29, 0x01, 0x9e,
  0xfd, 0x7a, 0xa4, 0x3f, 0xce, 0xf2, 0x82, 0x32, 0x51, 0x98, 0xb4, 0xbf,
  0xb4, 0x55, 0x1c, 0x10, 0x00, 0xaf, 0xa6, 0xbf, 0x94, 0x0d, 0x16, 0x35,
  0xf5, 0x12, 0xb4, 0x3f, 0xf8, 0xe1, 0xed, 0x7c, 0xec, 0xdc, 0xa8, 0x3f,
  0xb6, 0xf8, 0x29, 0xc9, 0x6a, 0x7f, 0xb3, 0xbf, 0x09, 0xe1, 0x97, 0xba,
  0x07, 0x04, 0xab, 0xbf, 0x8b, 0xfc, 0x11, 0x46, 0x6d, 0xdd, 0xb2, 0x3f,
  0xae, 0xe3, 0x3e, 0x3d, 0x8c, 0x23, 0xad, 0x3f, 0xe5, 0x35, 0x9b, 0x42,
  0xae, 0x2c, 0xb2, 0xbf, 0x31, 0x2e, 0xab, 0x64, 0xa8, 0x3a, 0xaf, 0xbf,
  0x6b, 0x17, 0xe4, 0x60, 0xd4, 0x6c, 0xb1, 0x3f, 0x6a, 0x23, 0x09, 0x42,
  0x3e, 0xa4, 0xb0, 0x3f, 0x99, 0xec, 0x15, 0xd9, 0x79, 0x9d, 0xb0, 0xbf,
  0x50, 0xb3, 0xae, 0x49, 0x0c, 0xa6, 0xb1, 0xbf, 0xa5, 0x9e, 0x80, 0x66,
  0x55, 0x7c, 0xaf, 0x3f, 0xf6, 0x2d, 0x53, 0xba, 0x3c, 0xa2, 0xb2, 0x3f,
  0xcd, 0x54, 0x61, 0x37, 0xc5, 0x9c, 0xad, 0xbf, 0xd9, 0xae, 0x3a, 0xd9,
  0x42, 0x98, 0xb3, 0xbf, 0xd4, 0xce, 0xda, 0x6c, 0x14, 0x9b, 0xab, 0x3f,
  0xf3, 0x48, 0x72, 0xc9, 0x84, 0x87, 0xb4, 0x3f, 0x1e, 0x37, 0x67, 0x9a,
  0xe7, 0x75, 0xa9, 0xbf, 0x60, 0x05, 0x21, 0x28, 0x59, 0x6f, 0xb5, 0xbf,
  0xe3, 0x60, 0x8c, 0x4c, 0xae, 0x2b, 0xa7, 0x3f, 0x44, 0xe9, 0xd7, 0x1b,
  0x04, 0x4f, 0xb6, 0x3f, 0x47, 0x3b, 0x63, 0x7f, 0x98, 0xba, 0xa4, 0xbf,
  0xcb, 0xe8, 0xbb, 0xab, 0xb3, 0x25, 0xb7, 0xbf, 0x63, 0xbe, 0xfd, 0x1e,
  0x89, 0x20, 0xa2, 0x3f, 0x1e, 0xa8, 0xfd, 0x22, 0x7b, 0xf2, 0xb7, 0x3f,
  0x15, 0x08, 0x36, 0x04, 0x09, 0xb6, 0x9e, 0xbf, 0x54, 0xd7, 0x04, 0x2d,
  0x4d, 0xb4, 0xb8, 0xbf, 0xb4, 0xc3, 0x60, 0xab, 0x32, 0xce, 0x98, 0x3f,
  0xd5, 0x84, 0xb1, 0x32, 0xf4, 0x69, 0xb9, 0x3f, 0x78, 0x0a, 0xbf, 0x65,
  0x83, 0x82, 0x92, 0xbf, 0x92, 0x78, 0xe9, 0x49, 0x08, 0x12, 0xba, 0xbf,
  0x34, 0x15, 0x8d, 0xb1, 0xe3, 0x94, 0x87, 0x3f, 0x18, 0x3d, 0xea, 0xb1,
  0xe1, 0xaa, 0xba, 0x3f, 0x2e, 0xd1, 0x9d, 0xa0, 0x05, 0x6e, 0x72, 0xbf,
  0x34, 0x5c, 0x6e, 0x4a, 0x86, 0x32, 0xbb, 0xbf, 0x79, 0x6a, 0x82, 0x90,
  0x30, 0xbb, 0x68, 0xbf, 0xc2, 0xa8, 0xb1, 0x88, 0x8f, 0xa6, 0xbb, 0x3f,
  0x97, 0x45, 0xf7, 0xb7, 0xdf, 0xbd, 0x86, 0x3f, 0xdb, 0x53, 0xa5, 0xd4,
  0x04, 0x04, 0xbc, 0xbf, 0x5d, 0xad, 0x1b, 0x19, 0xd3, 0x50, 0x94, 0xbf,
  0x3f, 0xbd, 0x43, 0x51, 0x23, 0x47, 0xbc, 0x3f, 0x8f, 0x00, 0x84, 0x74,
  0x27, 0x0a, 0x9e, 0x3f, 0x34, 0x2c, 0x9f, 0x81, 0x06, 0x6b, 0xbc, 0xbf,
  0x95, 0x1b, 0x75, 0x79, 0xa2, 0x59, 0xa4, 0xbf, 0xcc, 0x3d, 0x80, 0xdc,
  0x19, 0x69, 0xbc, 0x3f, 0xa1, 0x35, 0x48, 0x10, 0x4d, 0x43, 0xaa, 0x3f,
  0xc2, 0x45, 0x31, 0x43, 0x22, 0x38, 0xbc, 0xbf, 0xc3, 0x94, 0xe5, 0xe4,
  0x6b, 0x77, 0xb0, 0xbf, 0x86, 0x32, 0x6a, 0x28, 0x71, 0xca, 0xbb, 0x3f,
  0xf7, 0x96, 0x4b, 0x66, 0x21, 0x53, 0xb4, 0x3f, 0x84, 0x58, 0x5e, 0xfb,
  0x29, 0x0a, 0xbb, 0xbf, 0x08, 0x0a, 0x37, 0x35, 0xe7, 0xf8, 0xb8, 0xbf,
  0xdc, 0x29, 0xb8, 0x22, 0x54, 0xd0, 0xb9, 0x3f, 0xc1, 0xd0, 0x50, 0x0a,
  0xe4, 0xfc, 0xbe, 0x3f, 0xed, 0xe3, 0x85, 0x09, 0x18, 0xca, 0xb7, 0xbf,
  0x1b, 0x60, 0x2e, 0xfb, 0x61, 0x08, 0xc4, 0xbf, 0x12, 0x02, 0x5a, 0x64,
  0xba, 0xff, 0xb3, 0x3f, 0x9d, 0x20, 0xfe, 0x7e, 0x3f, 0x6c, 0xcf, 0x3f,
  0xf1, 0xd9, 0x66, 0x86, 0xe0, 0xc4, 0xb6, 0x3f, 0xa4, 0x38, 0x7e, 0x48,
  0x3a, 0x1a, 0x62, 0x3f, 0xc6, 0x87, 0x8b, 0x5b, 0x94, 0xbe, 0xb6, 0xbf,
  0xb2, 0xe4, 0xb5, 0xed, 0x31, 0x25, 0x7b, 0xbf, 0xc1, 0x18, 0x83, 0x81,
  0xad, 0xab, 0xb6, 0x3f, 0xfe, 0xc2, 0xb1, 0xd6, 0x69, 0x9b, 0x86, 0x3f,
  0xf7, 0x22, 0x8f, 0xe5, 0x24, 0x8c, 0xb6, 0xbf, 0xfe, 0xca, 0x40, 0x94,
  0xd6, 0x9e, 0x8f, 0xbf, 0x63, 0xe3, 0x6f, 0xa8, 0xee, 0x5f, 0xb6, 0x3f,
  0x69, 0x0b, 0xb8, 0x0c, 0x57, 0x4d, 0x94, 0x3f, 0xbc, 0x70, 0xd1, 0xfd,
  0xf9, 0x26, 0xb6, 0xbf, 0x87, 0x16, 0x96, 0x0e, 0x5b, 0xc6, 0x98, 0xbf,
  0xff, 0x74, 0x8c, 0xfd, 0x30, 0xe1, 0xb5, 0x3f, 0xfa, 0xe5, 0x18, 0x22,
  0x54, 0x39, 0x9d, 0x3f, 0xc9, 0xaf, 0x85, 0x65, 0x78, 0x8e, 0xb5, 0xbf,
  0x26, 0xd7, 0x18, 0xc4, 0x8b, 0xd2, 0xa0, 0xbf, 0x60, 0x80, 0x87, 0x4a,
  0xaf, 0x2e, 0xb5, 0x3f, 0x90, 0x61, 0x1f, 0xa4, 0x38, 0x04, 0xa3, 0x3f,
  0x97, 0x88, 0xec, 0xb5, 0xae, 0xc1, 0xb4, 0xbf, 0x53, 0x41, 0xf5, 0x2f,
  0x11, 0x31, 0xa5, 0xbf, 0x32, 0xc8, 0x52, 0x2d, 0x49, 0x47, 0xb4, 0x3f,
  0xc8, 0xad, 0xbc, 0x60, 0x6f, 0x58, 0xa7, 0x3f, 0x39, 0xd4, 0xc9, 0x20,
  0x4a, 0xbf, 0xb3, 0xbf, 0xd6, 0xda, 0x8d, 0x8a, 0xa5, 0x79, 0xa9, 0xbf,
  0x90, 0x6a, 0xf8, 0x3a, 0x75, 0x29, 0xb3, 0x3f, 0xf3, 0xca, 0xbc, 0x17,
  0xfd, 0x93, 0xab, 0x3f, 0xc5, 0x9f, 0x7c, 0x8d, 0x85, 0x85, 0xb2, 0xbf,
  0x02, 0x3d, 0x4e, 0x16, 0xb5, 0xa6, 0xad, 0xbf, 0xf7, 0x15, 0x37, 0x92,
  0x2c, 0xd3, 0xb1, 0x3f, 0xc3, 0xc8, 0x2f, 0x8d, 0x00, 0xb1, 0xaf, 0x3f,
  0x0c, 0xf9, 0x24, 0xf8, 0x10, 0x12, 0xb1, 0xbf, 0xcc, 0x35, 0x16, 0x46,
  0x02, 0xd9, 0xb0, 0xbf, 0xfe, 0xe2, 0xb8, 0x2f, 0xcd, 0x41, 0xb0, 0x3f,
  0x4a, 0x49, 0x14, 0xf3, 0x6a, 0xd4, 0xb1, 0x3f, 0xec, 0x95, 0x10, 0x4e,
  0xdb, 0xc3, 0xae, 0xbf, 0x3a, 0xd6, 0x50, 0x40, 0x3b, 0xca, 0xb2, 0xbf,
  0x87, 0xf1, 0x8a, 0x42, 0xdd, 0xe3, 0xac, 0x3f, 0x93, 0x54, 0xa7, 0x0e,
  0xe9, 0xb9, 0xb3, 0x3f, 0x82, 0x58, 0xac, 0x1c, 0x73, 0xe2, 0xaa, 0xbf,
  0x23, 0xd0, 0x37, 0x3d, 0xdd, 0xa2, 0xb4, 0xbf, 0x4a, 0x5a, 0x39, 0x7c,
  0x43, 0xbe, 0xa8, 0x3f, 0xd1, 0x06, 0x77, 0x4d, 0x71, 0x84, 0xb5, 0x3f,
  0x28, 0x5d, 0x19, 0x7c, 0xc0, 0x75, 0xa6, 0xbf, 0x6c, 0xbc, 0xc0, 0x7b,
  0xec, 0x5d, 0xb6, 0xbf, 0x14, 0x91, 0x29, 0x3a, 0x1d, 0x07, 0xa4, 0x3f,
  0xc8, 0x18, 0xc0, 0x21, 0x80, 0x2e, 0xb7, 0x3f, 0x13, 0x33, 0xc7, 0x6d,
  0x40, 0x70, 0xa1, 0xbf, 0x6d, 0x1d, 0xc7, 0x27, 0x43, 0xf5, 0xb7, 0xbf,
  0x95, 0xe5, 0x13, 0xfe, 0x65, 0x5d, 0x9d, 0x3f, 0x1f, 0xd1, 0x60, 0x32,
  0x2c, 0xb1, 0xb8, 0x3f, 0xf5, 0xd3, 0xc9, 0x2e, 0x12, 0x7f, 0x97, 0xbf,
  0x21, 0xa9, 0xc6, 0x15, 0x0a, 0x61, 0xb9, 0xbf, 0x3c, 0xbb, 0xe4, 0xd0,
  0x86, 0x3e, 0x91, 0x3f, 0x08, 0x56, 0x48, 0xe2, 0x79, 0x03, 0xba, 0x3f,
  0x7b, 0x58, 0xa6, 0xea, 0x94, 0x26, 0x85, 0xbf, 0xea, 0x6f, 0xdd, 0x86,
  0xd9, 0x96, 0xba, 0xbf, 0xdd, 0x5c, 0xba, 0xbc, 0x9e, 0x97, 0x6b, 0x3f,
  0x1f, 0x4d, 0x20, 0x7c, 0x35, 0x19, 0xbb, 0x3f, 0x71, 0x40, 0x0b, 0xca,
  0xf5, 0xbd, 0x70, 0x3f, 0x79, 0x5b, 0x56, 0x01, 0x2f, 0x88, 0xbb, 0xbf,
  0x58, 0x17, 0x11, 0x5b, 0x2e, 0xc9, 0x88, 0xbf, 0x94, 0x01, 0x98, 0xe0,
  0xd6, 0xe0, 0xbb, 0x3f, 0xa0, 0xa2, 0x9d, 0x2b, 0xeb, 0x41, 0x95, 0x3f,
  0x05, 0x9e, 0x4e, 0xcf, 0x75, 0x1f, 0xbc, 0xbf, 0xa4, 0xdc, 0xf6, 0xd6,
  0x60, 0xe4, 0x9e, 0xbf, 0x2c, 0x65, 0x40, 0xfd, 0x35, 0x3f, 0xbc, 0x3f,
  0x68, 0xb1, 0x69, 0x00, 0x08, 0xba, 0xa4, 0x3f, 0x17, 0xdc, 0xb7, 0x21,
  0x96, 0x39, 0xbc, 0xbf, 0x1a, 0x49, 0x65, 0x45, 0x87, 0x95, 0xaa, 0xbf,
  0x6f, 0x01, 0x00, 0x79, 0x75, 0x05, 0xbc, 0x3f, 0x21, 0x8d, 0x2c, 0x15,
  0x99, 0x98, 0xb0, 0x3f, 0xd0, 0xe0, 0x5f, 0x97, 0x4b, 0x95, 0xbb, 0xbf,
  0x60, 0x24, 0xcc, 0x60, 0x52, 0x6b, 0xb4, 0xbf, 0xcf, 0x20, 0xed, 0x66,
  0x77, 0xd3, 0xba, 0x3f, 0x63, 0xd3, 0xdf, 0xac, 0xb9, 0x06, 0xb9, 0x3f,
  0xb1, 0x38, 0xd6, 0xce, 0x67, 0x99, 0xb9, 0xbf, 0x1f, 0x57, 0x4a, 0xa1,
  0x48, 0xfe, 0xbe, 0xbf, 0x6c, 0x2b, 0x52, 0xed, 0x1b, 0x95, 0xb7, 0x3f,
  0xba, 0x92, 0x54, 0xbb, 0xed, 0x00, 0xc4, 0x3f, 0x9e, 0x63, 0xd4, 0x82,
  0x4a, 0xd1, 0xb3, 0xbf, 0xdf, 0x3e, 0x58, 0xd6, 0x93, 0x55, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x42, 0x71, 0xb1, 0xb9,
  0x75, 0x9f, 0xb6, 0xbf, 0x80, 0x6e, 0x8a, 0x53, 0xaa, 0xc4, 0x71, 0xbf,
  0x43, 0xae, 0x9d, 0xdb, 0x3e, 0x93, 0xb6, 0x3f, 0x64, 0x44, 0x8b, 0xc7,
  0x9b, 0xc2, 0x81, 0x3f, 0x25, 0x3d, 0x22, 0xac, 0xcc, 0x7a, 0xb6, 0xbf,
  0xd4, 0x9e, 0x63, 0xea, 0xc2, 0x9e, 0x8a, 0xbf, 0xb1, 0x97, 0xd3, 0x38,
  0x16, 0x56, 0xb6, 0x3f, 0xf7, 0x9e, 0x36, 0x6a, 0x5a, 0xba, 0x91, 0x3f,
  0x7c, 0x1e, 0x5e, 0xf8, 0x0d, 0x25, 0xb6, 0xbf, 0x1b, 0xed, 0x31, 0x3d,
  0x2a, 0x21, 0x96, 0xbf, 0x40, 0x65, 0x13, 0xa6, 0xa1, 0xe7, 0xb5, 0x3f,
  0xec, 0xfe, 0x6b, 0x74, 0xbd, 0x82, 0x9a, 0x3f, 0xb0, 0x0b, 0xed, 0x0f,
  0xba, 0x9d, 0xb5, 0xbf, 0x4c, 0xcc, 0x22, 0x41, 0xfa, 0xdd, 0x9e, 0xbf,
  0x49, 0xac, 0xbf, 0xd5, 0x3a, 0x47, 0xb5, 0x3f, 0xa2, 0x55, 0x80, 0x82,
  0xdf, 0x98, 0xa1, 0x3f, 0xd3, 0x3f, 0xec, 0x17, 0x02, 0xe4, 0xb4, 0xbf,
  0xba, 0x6d, 0x92, 0x5b, 0x70, 0xbe, 0xa3, 0xbf, 0xd4, 0x92, 0x5d, 0x13,
  0xe8, 0x73, 0xb4, 0x3f, 0x04, 0x03, 0x66, 0x90, 0x14, 0xdf, 0xa5, 0x3f,
  0x91, 0xdf, 0x02, 0xa8, 0xbe, 0xf6, 0xb3, 0xbf, 0x8b, 0xa8, 0x1d, 0x74,
  0x2a, 0xfa, 0xa7, 0xbf, 0x16, 0xe9, 0x36, 0xc6, 0x50, 0x6c, 0xb3, 0x3f,
  0x32, 0x08, 0x5e, 0xaf, 0x08, 0x0f, 0xaa, 0x3f, 0x80, 0x9a, 0x8f, 0xbe,
  0x61, 0xd4, 0xb2, 0xbf, 0x3a, 0x37, 0x0d, 0x02, 0xfd, 0x1c, 0xac, 0xbf,
  0x9a, 0x5f, 0x5c, 0x6e, 0xac, 0x2e, 0xb2, 0x3f, 0x80, 0xe2, 0x86, 0xd7,
  0x4a, 0x23, 0xae, 0x3f, 0x49, 0x29, 0x8a, 0x41, 0xe2, 0x7a, 0xb1, 0xbf,
  0x69, 0x6d, 0x7f, 0xd1, 0x94, 0x10, 0xb0, 0xbf, 0x10, 0x79, 0x9b, 0x00,
  0xaa, 0xb8, 0xb0, 0x3f, 0xbe, 0x76, 0x9b, 0x7b, 0xe1, 0x0a, 0xb1, 0x3f,
  0xc8, 0x50, 0x68, 0xbd, 0x3c, 0xcf, 0xaf, 0xbf, 0x6b, 0xae, 0xa3, 0x24,
  0x18, 0x00, 0xb2, 0xbf, 0x60, 0x94, 0x48, 0x70, 0x98, 0x0e, 0xae, 0x3f,
  0x7f, 0x0b, 0xdb, 0x24, 0xbc, 0xef, 0xb2, 0x3f, 0x62, 0x84, 0x0f, 0xda,
  0x60, 0x2e, 0xac, 0xbf, 0xf4, 0x21, 0x85, 0xdc, 0x45, 0xd9, 0xb3, 0xbf,
  0x43, 0x87, 0xe5, 0x79, 0x6a, 0x2d, 0xaa, 0x3f, 0xfd, 0x58, 0x68, 0xca,
  0x20, 0xbc, 0xb4, 0x3f, 0xa8, 0xb2, 0xed, 0xfe, 0x5d, 0x0a, 0xa8, 0xbf,
  0x57, 0xb1, 0x5b, 0x37, 0xa9, 0x97, 0xb5, 0xbf, 0x81, 0xbb, 0xc5, 0x10,
  0xb0, 0xc3, 0xa5, 0x3f, 0xd2, 0xb9, 0xd1, 0x57, 0x29, 0x6b, 0xb6, 0x3f,
  0x8b, 0x6b, 0x54, 0xe8, 0x96, 0x57, 0xa3, 0xbf, 0xa6, 0x52, 0x2a, 0xb9,
  0xd5, 0x35, 0xb7, 0xbf, 0xfc, 0x81, 0x07, 0xfc, 0xfc, 0xc3, 0xa0, 0x3f,
  0x1c, 0x4c, 0x85, 0xc0, 0xc8, 0xf6, 0xb7, 0x3f, 0x47, 0xa4, 0xf4, 0x65,
  0xdf, 0x0c, 0x9c, 0xbf, 0x2c, 0x9b, 0x41, 0xe9, 0xfc, 0xac, 0xb8, 0xbf,
  0x0c, 0x9b, 0xbd, 0x33, 0x11, 0x38, 0x96, 0x3f, 0xbe, 0xdb, 0x0f, 0x4e,
  0x45, 0x57, 0xb9, 0x3f, 0xcc, 0xe7, 0x0e, 0xb3, 0x9d, 0x02, 0x90, 0xbf,
  0x3d, 0xe4, 0x74, 0xd1, 0x43, 0xf4, 0xb9, 0xbf, 0xb7, 0x18, 0xb2, 0x15,
  0x36, 0xc8, 0x82, 0x3f, 0xce, 0xdb, 0xa1, 0xe5, 0x5b, 0x82, 0xba, 0x3f,
  0x37, 0x94, 0xd7, 0x0f, 0x97, 0x91, 0x62, 0xbf, 0x5e, 0x52, 0xf8, 0x69,
  0xa0, 0xff, 0xba, 0xbf, 0x60, 0x0c, 0x38, 0xfc, 0x0f, 0x00, 0x75, 0xbf,
  0xe3, 0x36, 0x4f, 0x2e, 0xba, 0x69, 0xbb, 0x3f, 0x41, 0xe3, 0xb2, 0x11,
  0xf5, 0xc5, 0x8a, 0x3f, 0x75, 0x32, 0x8b, 0x1b, 0xc3, 0xbd, 0xbb, 0xbf,
  0x6c, 0x89, 0xeb, 0x19, 0x1e, 0x2c, 0x96, 0xbf, 0x72, 0x3e, 0x9a, 0x28,
  0x0f, 0xf8, 0xbb, 0x3f, 0x73, 0x1d, 0x0a, 0xfb, 0x26, 0xb8, 0x9f, 0x3f,
  0x20, 0xc2, 0xe4, 0xcd, 0xd6, 0x13, 0xbc, 0xbf, 0x28, 0x68, 0x6a, 0x23,
  0x77, 0x17, 0xa5, 0xbf, 0x52, 0xec, 0x0d, 0x83, 0xab, 0x0a, 0xbc, 0x3f,
  0x1f, 0x16, 0x58, 0x9e, 0x19, 0xe5, 0xaa, 0x3f, 0x52, 0x06, 0xf6, 0x33,
  0x86, 0xd3, 0xbb, 0xbf, 0x40, 0x92, 0x42, 0xfb, 0x9f, 0xb8, 0xb0, 0xbf,
  0xe6, 0x69, 0xfc, 0xa3, 0x03, 0x61, 0xbb, 0x3f, 0x7e, 0x73, 0x0d, 0x2f,
  0x92, 0x82, 0xb4, 0x3f, 0xd3, 0x29, 0x33, 0xc6, 0xbc, 0x9d, 0xba, 0xbf,
  0x32, 0xbe, 0x1a, 0x66, 0xd9, 0x13, 0xb9, 0xbf, 0x35, 0xc1, 0xbc, 0x8c,
  0x85, 0x63, 0xb9, 0x3f, 0xdb, 0xba, 0x4c, 0xc3, 0x45, 0xff, 0xbe, 0x3f,
  0x4c, 0x42, 0x03, 0xcc, 0x2e, 0x61, 0xb7, 0xbf, 0x8c, 0x28, 0xa5, 0x55,
  0x76, 0xf9, 0xc3, 0xbf, 0x81, 0x7c, 0xa0, 0x1a, 0xd3, 0xa3, 0xb3, 0x3f,
  0x5c, 0xab, 0xa3, 0x51, 0x38, 0x3f, 0xcf, 0x3f, 0x00, 0xb3, 0x0d, 0x28,
  0xc0, 0x7d, 0xb6, 0xbf, 0x12, 0x75, 0x67, 0x60, 0xb3, 0x72, 0x61, 0xbf,
  0xdf, 0x30, 0x5a, 0xf3, 0xd3, 0x77, 0xb6, 0x3f, 0x5a, 0x94, 0x19, 0xd0,
  0x14, 0x2a, 0x7a, 0x3f, 0xe2, 0xf1, 0xb8, 0x3a, 0x0d, 0x66, 0xb6, 0xbf,
  0x28, 0xd0, 0x22, 0x7a, 0x72, 0xca, 0x85, 0xbf, 0xaf, 0x1a, 0x2b, 0xa9,
  0x65, 0x48, 0xb6, 0x3f, 0x5e, 0x32, 0x50, 0x55, 0xe8, 0x7a, 0x8e, 0x3f,
  0xf2, 0xd2, 0xd8, 0x9e, 0xd2, 0x1e, 0xb6, 0xbf, 0xec, 0x76, 0x22, 0xcd,
  0x34, 0x92, 0x93, 0xbf, 0x50, 0x90, 0x56, 0x15, 0x45, 0xe9, 0xb5, 0x3f,
  0x5d, 0x5e, 0xad, 0xf1, 0x75, 0xe2, 0x97, 0x3f, 0x97, 0xab, 0xe5, 0x77,
  0xa9, 0xa7, 0xb5, 0xbf, 0x86, 0x90, 0xf2, 0x22, 0x2d, 0x2d, 0x9c, 0xbf,
  0xc5, 0xdd, 0xb6, 0x6e, 0xe7, 0x59, 0xb5, 0x3f, 0xc4, 0xea, 0xa4, 0xaa,
  0xa4, 0x38, 0xa0, 0x3f, 0xad, 0xba, 0xdb, 0x9b, 0xe1, 0xff, 0xb4, 0xbf,
  0xdd, 0xaf, 0x53, 0xbc, 0xd8, 0x56, 0xa2, 0xbf, 0xf9, 0x50, 0x2b, 0x48,
  0x75, 0x99, 0xb4, 0x3f, 0x0e, 0x3f, 0xd1, 0x74, 0xa1, 0x70, 0xa4, 0x3f,
  0xab, 0x42, 0xe0, 0xfd, 0x79, 0x26, 0xb4, 0xbf, 0xeb, 0xc1, 0xea, 0xdc,
  0x67, 0x85, 0xa6, 0xbf, 0x69, 0xdc, 0x1c, 0x0e, 0xc1, 0xa6, 0xb3, 0x3f,
  0x0f, 0x23, 0x36, 0x63, 0x8e, 0x94, 0xa8, 0x3f, 0xb5, 0xa9, 0xc2, 0xfd,
  0x14, 0x1a, 0xb3, 0xbf, 0xc8, 0xda, 0xf1, 0xc8, 0x6f, 0x9d, 0xaa, 0xbf,
  0x4a, 0x69, 0x1a, 0xd5, 0x38, 0x80, 0xb2, 0x3f, 0x0e, 0x8e, 0xd2, 0xe9,
  0x5d, 0x9f, 0xac, 0x3f, 0x31, 0x69, 0x96, 0x4c, 0xe7, 0xd8, 0xb1, 0xbf,
  0x95, 0xf4, 0x90, 0x56, 0xa0, 0x99, 0xae, 0xbf, 0x0a, 0x60, 0x6d, 0xcf,
  0xd1, 0x23, 0xb1, 0x3f, 0x61, 0x89, 0x0a, 0x5c, 0xb9, 0x45, 0xb0, 0x3f,
  0x31, 0x25, 0xc7, 0x4a, 0x9f, 0x60, 0xb0, 0xbf, 0x67, 0xb6, 0x46, 0x77,
  0x01, 0x3a, 0xb1, 0xbf, 0x72, 0x7b, 0x15, 0x7b, 0xd5, 0x1d, 0xaf, 0x3f,
  0x43, 0xe3, 0x31, 0x6e, 0x37, 0x29, 0xb2, 0x3f, 0x65, 0x9a, 0x9d, 0xf2,
  0x82, 0x5c, 0xad, 0xbf, 0x36, 0xb6, 0x44, 0xe4, 0xe0, 0x12, 0xb3, 0xbf,
  0xf2, 0xb7, 0x3e, 0x00, 0x42, 0x7c, 0xab, 0x3f, 0x01, 0x28, 0xcb, 0x9e,
  0x78, 0xf6, 0xb3, 0x3f, 0x6b, 0x1c, 0x71, 0xc8, 0xe8, 0x7b, 0xa9, 0xbf,
  0x85, 0x6a, 0x89, 0xa1, 0x6c, 0xd3, 0xb4, 0xbf, 0xf3, 0xc9, 0x6d, 0x0b,
  0x22, 0x5a, 0xa7, 0x3f, 0x02, 0xe0, 0x89, 0xe1, 0x1b, 0xa9, 0xb5, 0x3f,
  0xd2, 0xf7, 0xcd, 0xfa, 0x64, 0x15, 0xa5, 0xbf, 0xb7, 0x27, 0x5b, 0x6f,
  0xd3, 0x76, 0xb6, 0xbf, 0x1e, 0x2b, 0x05, 0xe3, 0xea, 0xab, 0xa2, 0x3f,
  0x78, 0xad, 0xfa, 0xee, 0xca, 0x3b, 0xb7, 0x3f, 0xcc, 0xb2, 0xe3, 0xec,
  0xa1, 0x1b, 0xa0, 0xbf, 0x69, 0xc7, 0xc2, 0x23, 0x20, 0xf7, 0xb7, 0xbf,
  0x4a, 0x03, 0x26, 0xd8, 0x37, 0xc4, 0x9a, 0x3f, 0xdc, 0xbe, 0x62, 0x3f,
  0xd1, 0xa7, 0xb8, 0x3f, 0x2c, 0xbc, 0xf9, 0x6e, 0xef, 0xf8, 0x94, 0xbf,
  0x88, 0xfe, 0xfd, 0x7f, 0xb5, 0x4c, 0xb9, 0xbf, 0xfa, 0x3f, 0x13, 0x3a,
  0x0b, 0x9d, 0x8d, 0x3f, 0x22, 0xc1, 0x11, 0x74, 0x73, 0xe4, 0xb9, 0x3f,
  0x5b, 0x74, 0xbe, 0x97, 0x3f, 0x79, 0x80, 0xbf, 0xe6, 0x67, 0xa4, 0xe6,
  0x73, 0x6d, 0xba, 0xbf, 0xf0, 0x0a, 0xe8, 0x44, 0xa2, 0x8f, 0x53, 0x3f,
  0x22, 0x8c, 0x13, 0xee, 0xcf, 0xe5, 0xba, 0x3f, 0x2a, 0xe4, 0x1c, 0x8d,
  0xf7, 0x24, 0x79, 0x3f, 0x63, 0xa9, 0xdf, 0xb3, 0x37, 0x4b, 0xbb, 0xbf,
  0x81, 0xaa, 0xc2, 0x1e, 0xba, 0xb4, 0x8c, 0xbf, 0x84, 0xfc, 0x49, 0xff,
  0xcd, 0x9a, 0xbb, 0x3f, 0x35, 0x27, 0x03, 0x21, 0xad, 0x0f, 0x97, 0x3f,
  0x3d, 0x3b, 0x44, 0xbb, 0xf1, 0xd0, 0xbb, 0xbf, 0x7d, 0x70, 0x67, 0x2a,
  0xdc, 0x42, 0xa0, 0xbf, 0x4c, 0xed, 0xe3, 0x48, 0xe9, 0xe8, 0xbb, 0x3f,
  0x15, 0x0a, 0xfb, 0x3e, 0x0d, 0x72, 0xa5, 0x3f, 0x81, 0x1c, 0x1f, 0x65,
  0x58, 0xdc, 0xbb, 0xbf, 0x75, 0x19, 0xae, 0x17, 0x1f, 0x32, 0xab, 0xbf,
  0x13, 0xd3, 0xb6, 0x06, 0x51, 0xa2, 0xbb, 0x3f, 0xa5, 0xe1, 0x88, 0x9d,
  0x8c, 0xd7, 0xb0, 0x3f, 0x96, 0x81, 0xf5, 0x36, 0x94, 0x2d, 0xbb, 0xbf,
  0x5a, 0xe5, 0x8a, 0x0d, 0xeb, 0x98, 0xb4, 0xbf, 0x2b, 0xbe, 0xe1, 0x8d,
  0xf3, 0x68, 0xba, 0x3f, 0xea, 0xe1, 0xf0, 0x70, 0x4e, 0x20, 0xb9, 0x3f,
  0xd1, 0x06, 0x1e, 0xaa, 0xa5, 0x2e, 0xb9, 0xbf, 0xa3, 0x72, 0x28, 0xd2,
  0xe0, 0xff, 0xbe, 0xbf, 0x47, 0xbd, 0x36, 0x47, 0x48, 0x2e, 0xb7, 0x3f,
  0xca, 0x42, 0xaf, 0xbc, 0xfc, 0xf1, 0xc3, 0x3f, 0xa6, 0xbc, 0x1b, 0x1c,
  0x4c, 0x77, 0xb3, 0xbf, 0x22, 0x3b, 0xef, 0xfd, 0x2a, 0x29, 0xcf, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x06, 0x53, 0xcf, 0xbd,
  0xb6, 0x59, 0xb6, 0x3f, 0x20, 0x0f, 0x6a, 0x87, 0x36, 0x22, 0x71, 0x3f,
  0x6e, 0xe1, 0xa1, 0xd4, 0x37, 0x4e, 0xb6, 0xbf, 0x02, 0xf4, 0x82, 0xd8,
  0x52, 0x20, 0x81, 0xbf, 0x2a, 0x2a, 0xdc, 0x04, 0x36, 0x37, 0xb6, 0x3f,
  0x80, 0x77, 0xf5, 0xf8, 0xc0, 0xab, 0x89, 0x3f, 0xb7, 0x07, 0x9d, 0x49,
  0xa9, 0x14, 0xb6, 0xbf, 0x94, 0xc2, 0x76, 0xd5, 0xbd, 0x18, 0x91, 0xbf,
  0x22, 0x96, 0x3a, 0x82, 0x85, 0xe6, 0xb5, 0x3f, 0xdb, 0xba, 0x15, 0x49,
  0xc9, 0x57, 0x95, 0x3f, 0xf7, 0x7d, 0x2f, 0x53, 0xba, 0xac, 0xb5, 0xbf,
  0x1a, 0x81, 0xa3, 0x55, 0x06, 0x92, 0x99, 0xbf, 0xb2, 0xa8, 0x8b, 0xfb,
  0x32, 0x67, 0xb5, 0x3f, 0xac, 0xbf, 0x14, 0xf3, 0x72, 0xc6, 0x9d, 0x3f,
  0x53, 0x19, 0xe1, 0x1d, 0xd6, 0x15, 0xb5, 0xbf, 0xe8, 0x17, 0x89, 0x25,
  0x03, 0xfa, 0xa0, 0xbf, 0x09, 0x33, 0x4f, 0x7b, 0x85, 0xb8, 0xb4, 0x3f,
  0xa2, 0x8b, 0x1b, 0xab, 0xd7, 0x0c, 0xa3, 0x3f, 0x0f, 0x89, 0xe8, 0x9e,
  0x1d, 0x4f, 0xb4, 0xbf, 0xea, 0x4f, 0x06, 0xac, 0x29, 0x1b, 0xa5, 0xbf,
  0x81, 0x04, 0x34, 0x77, 0x75, 0xd9, 0xb3, 0x3f, 0xe4, 0x46, 0x18, 0x19,
  0x66, 0x24, 0xa7, 0x3f, 0xc4, 0xc7, 0xf2, 0xda, 0x5d, 0x57, 0xb3, 0xbf,
  0xf3, 0x74, 0xd5, 0x42, 0xf3, 0x27, 0xa9, 0xbf, 0x93, 0x94, 0x97, 0xf5,
  0xa0, 0xc8, 0xb2, 0x3f, 0x3d, 0xc5, 0xd2, 0xcb, 0x2f, 0x25, 0xab, 0x3f,
  0x52, 0x5e, 0xee, 0x96, 0x01, 0x2d, 0xb2, 0xbf, 0x2f, 0x3b, 0x32, 0x76,
  0x71, 0x1b, 0xad, 0xbf, 0xbe, 0x91, 0x42, 0x60, 0x3a, 0x84, 0xb1, 0x3f,
  0x29, 0x5b, 0x2f, 0xc4, 0x03, 0x0a, 0xaf, 0x3f, 0x14, 0xc6, 0xc9, 0xc7,
  0xfc, 0xcd, 0xb0, 0xbf, 0xb0, 0x51, 0xdd, 0x30, 0x13, 0x78, 0xb0, 0xbf,
  0x7c, 0x8a, 0x17, 0xe9, 0xef, 0x09, 0xb0, 0x3f, 0xe5, 0x59, 0x4d, 0xa5,
  0x85, 0x66, 0xb1, 0x3f, 0xf5, 0x3f, 0x73, 0x2d, 0x5e, 0x6f, 0xae, 0xbf,
  0xcf, 0x8f, 0x9a, 0x4e, 0xea, 0x4f, 0xb2, 0xbf, 0x92, 0x87, 0x26, 0x3b,
  0x90, 0xad, 0xac, 0x3f, 0xbc, 0x5c, 0xda, 0x02, 0xc9, 0x33, 0xb3, 0x3f,
  0xa8, 0xf4, 0x8e, 0x4b, 0x72, 0xcd, 0xaa, 0xbf, 0xdc, 0xfe, 0xa9, 0xd3,
  0x9e, 0x11, 0xb4, 0xbf, 0x62, 0x82, 0xf1, 0x2c, 0xdc, 0xcd, 0xa8, 0x3f,
  0x88, 0x01, 0xc2, 0x30, 0xdc, 0xe8, 0xb4, 0x3f, 0x1a, 0x83, 0x25, 0xb1,
  0x7a, 0xad, 0xa6, 0xbf, 0x17, 0x8f, 0xca, 0xa1, 0xe2, 0xb8, 0xb5, 0xbf,
  0x0b, 0x2e, 0x1c, 0x90, 0xc7, 0x6a, 0xa4, 0x3f, 0xde, 0xd5, 0x0a, 0xf9,
  0x01, 0x81, 0xb6, 0x3f, 0xf7, 0xee, 0xb6, 0x21, 0xff, 0x03, 0xa2, 0xbf,
  0x45, 0xdd, 0x9f, 0xd5, 0x74, 0x40, 0xb7, 0xbf, 0x36, 0xd0, 0x42, 0x68,
  0x26, 0xee, 0x9e, 0x3f, 0x55, 0xfe, 0x2a, 0x3c, 0x5c, 0xf6, 0xb7, 0x3f,
  0xf8, 0x64, 0x21, 0xea, 0x33, 0x83, 0x99, 0xbf, 0x32, 0xbc, 0xd3, 0xf5,
  0xb9, 0xa1, 0xb8, 0xbf, 0x4a, 0x23, 0xc9, 0xd9, 0x6e, 0xc1, 0x93, 0x3f,
  0xe6, 0x56, 0xe9, 0x42, 0x69, 0x41, 0xb9, 0x3f, 0xaf, 0xcd, 0x28, 0x46,
  0xfd, 0x43, 0x8b, 0xbf, 0xcd, 0x6d, 0x7b, 0x39, 0x15, 0xd4, 0xb9, 0xbf,
  0x28, 0x41, 0x28, 0x83, 0x5e, 0x72, 0x7c, 0x3f, 0x89, 0xe9, 0xfa, 0xd4,
  0x2b, 0x58, 0xba, 0x3f, 0x66, 0x18, 0x33, 0xa4, 0x0b, 0x84, 0x23, 0xbf,
  0xa2, 0x19, 0x1f, 0x35, 0xcc, 0xcb, 0xba, 0xbf, 0x7e, 0x21, 0x6e, 0x57,
  0xb1, 0x2d, 0x7d, 0xbf, 0xe0, 0xc5, 0x92, 0xa8, 0xad, 0x2c, 0xbb, 0x3f,
  0xc7, 0xc5, 0xc7, 0xc2, 0xfd, 0x95, 0x8e, 0x3f, 0xac, 0xb6, 0x43, 0x97,
  0xfb, 0x77, 0xbb, 0xbf, 0xda, 0x92, 0xa4, 0x7d, 0xd6, 0xec, 0x97, 0xbf,
  0x6a, 0x75, 0xde, 0x95, 0x1f, 0xaa, 0xbb, 0x3f, 0xad, 0x73, 0x5b, 0x33,
  0xa8, 0xa6, 0xa0, 0x3f, 0xc9, 0x1b, 0x13, 0x92, 0x6d, 0xbe, 0xbb, 0xbf,
  0xb4, 0x2d, 0x46, 0x45, 0xe6, 0xc9, 0xa5, 0xbf, 0xfb, 0x5b, 0x01, 0x18,
  0x9b, 0xae, 0xbb, 0x3f, 0x4c, 0x60, 0xab, 0x59, 0xb1, 0x7c, 0xab, 0x3f,
  0x9a, 0xf4, 0xf2, 0x8a, 0xd2, 0x71, 0xbb, 0xbf, 0xad, 0xbb, 0x62, 0x67,
  0x6a, 0xf5, 0xb0, 0xbf, 0x31, 0x9f, 0xbf, 0x59, 0xf8, 0xfa, 0xba, 0x3f,
  0x49, 0xa3, 0x83, 0xb1, 0x66, 0xae, 0xb4, 0x3f, 0x23, 0xfb, 0x85, 0x6a,
  0x15, 0x35, 0xba, 0xbf, 0x78, 0x9f, 0x56, 0x6f, 0x20, 0x2c, 0xb9, 0xbf,
  0x1d, 0x0b, 0xed, 0xbf, 0xc0, 0xfa, 0xb8, 0x3f, 0x15, 0xdb, 0x9f, 0xe1,
  0x1e, 0x00, 0xbf, 0x3f, 0xe4, 0x71, 0x40, 0x59, 0x60, 0xfc, 0xb6, 0xbf,
  0xa0, 0x75, 0x32, 0xd1, 0x81, 0xea, 0xc3, 0xbf, 0xb8, 0x5b, 0xd3, 0xd1,
  0xad, 0x4b, 0xb3, 0x3f, 0xf1, 0xa9, 0x66, 0xf9, 0x69, 0x13, 0xcf, 0x3f,
  0x4e, 0x6a, 0x7e, 0xb6, 0x2a, 0x39, 0xb6, 0x3f, 0xb9, 0x6d, 0xb6, 0xbb,
  0x07, 0xd5, 0x60, 0x3f, 0x16, 0xe5, 0x65, 0xa8, 0x96, 0x33, 0xb6, 0xbf,
  0xdd, 0xe3, 0xa7, 0xe9, 0xbb, 0x3d, 0x79, 0xbf, 0x98, 0xa8, 0xa7, 0x9a,
  0xd8, 0x22, 0xb6, 0x3f, 0x5d, 0x78, 0xfa, 0x78, 0xc1, 0x05, 0x85, 0x3f,
  0x86, 0x40, 0x43, 0xde, 0xea, 0x06, 0xb6, 0xbf, 0xed, 0x86, 0x80, 0xe0,
  0x18, 0x68, 0x8d, 0xbf, 0xf1, 0x6f, 0xaa, 0xea, 0xc3, 0xdf, 0xb5, 0x3f,
  0x62, 0x03, 0xe6, 0xce, 0x05, 0xe2, 0x92, 0x3f, 0x59, 0x63, 0x0e, 0x46,
  0x56, 0xad, 0xb5, 0xbf, 0x3c, 0x2e, 0x97, 0x0e, 0xdd, 0x0b, 0x97, 0xbf,
  0x21, 0x11, 0x71, 0x63, 0x90, 0x6f, 0xb5, 0x3f, 0xe2, 0x43, 0x04, 0xcc,
  0x9d, 0x30, 0x9b, 0x3f, 0x16, 0x44, 0xb0, 0x75, 0x5c, 0x26, 0xb5, 0xbf,
  0x2b, 0xc8, 0xf3, 0xe2, 0x4d, 0x4f, 0x9f, 0xbf, 0x3a, 0xcd, 0x77, 0x36,
  0xa0, 0xd1, 0xb4, 0x3f, 0x44, 0xd4, 0x83, 0x18, 0x76, 0xb3, 0xa1, 0x3f,
  0xd9, 0x84, 0xb4, 0x9f, 0x3c, 0x71, 0xb4, 0xbf, 0x57, 0x03, 0xa5, 0x9e,
  0x37, 0xbb, 0xa3, 0xbf, 0xae, 0xee, 0xbd, 0x95, 0x0d, 0x05, 0xb4, 0x3f,
  0xa2, 0x45, 0x1a, 0xdf, 0x61, 0xbe, 0xa5, 0x3f, 0x35, 0x38, 0xf3, 0x7f,
  0xe9, 0x8c, 0xb3, 0xbf, 0xc4, 0x01, 0x65, 0x7b, 0x65, 0xbc, 0xa7, 0xbf,
  0x14, 0x05, 0xf3, 0xcc, 0xa0, 0x08, 0xb3, 0x3f, 0x4c, 0x18, 0xf8, 0x70,
  0xac, 0xb4, 0xa9, 0x3f, 0x09, 0x04, 0xdb, 0x5e, 0xfd, 0x77, 0xb2, 0xbf,
  0x89, 0xcc, 0xb4, 0x10, 0x99, 0xa6, 0xab, 0xbf, 0xa5, 0x76, 0x10, 0xdb,
  0xc1, 0xda, 0xb1, 0x3f, 0xb5, 0xc4, 0xbf, 0xd1, 0x84, 0x91, 0xad, 0x3f,
  0xf0, 0x40, 0xe5, 0xd7, 0xa8, 0x30, 0xb1, 0xbf, 0x3d, 0xb4, 0xb9, 0xf7,
  0xbe, 0x74, 0xaf, 0xbf, 0x98, 0x32, 0xe7, 0xe0, 0x63, 0x79, 0xb0, 0x3f,
  0xd4, 0x65, 0x3d, 0x81, 0xc5, 0xa7, 0xb0, 0x3f, 0x1c, 0x82, 0x53, 0x91,
  0x34, 0x69, 0xaf, 0xbf, 0x60, 0xf9, 0x76, 0x6d, 0x8f, 0x90, 0xb1, 0xbf,
  0x99, 0xc8, 0x72, 0x78, 0xcf, 0xc3, 0xad, 0x3f, 0x63, 0x3e, 0xae, 0x56,
  0x50, 0x74, 0xb2, 0x3f, 0x6d, 0x4c, 0xc9, 0x11, 0xb5, 0x01, 0xac, 0xbf,
  0x46, 0x0c, 0x8d, 0x2e, 0x92, 0x52, 0xb3, 0xbf, 0x30, 0xe6, 0x8e, 0x00,
  0xe3, 0x21, 0xaa, 0x3f, 0xdf, 0x63, 0xd0, 0x3b, 0xd4, 0x2a, 0xb4, 0x3f,
  0xf4, 0x73, 0x0a, 0xc0, 0x32, 0x23, 0xa8, 0xbf, 0x23, 0x96, 0x99, 0x42,
  0x89, 0xfc, 0xb4, 0xbf, 0x68, 0xff, 0x32, 0x33, 0x53, 0x04, 0xa6, 0x3f,
  0xe0, 0x66, 0x12, 0x45, 0x15, 0xc7, 0xb5, 0x3f, 0xae, 0x6b, 0xe7, 0x93,
  0xc0, 0xc3, 0xa3, 0xbf, 0x04, 0x82, 0x4f, 0xbe, 0xca, 0x89, 0xb6, 0xbf,
  0x39, 0x48, 0xd2, 0x3c, 0xba, 0x5f, 0xa1, 0x3f, 0xfd, 0xd0, 0x8a, 0x2e,
  0xe7, 0x43, 0xb7, 0x3f, 0xbb, 0xaf, 0x60, 0x28, 0x6b, 0xac, 0x9d, 0xbf,
  0xa1, 0x5c, 0x3b, 0xc0, 0x8e, 0xf4, 0xb7, 0xbf, 0xb7, 0x29, 0x87, 0x1e,
  0x9a, 0x49, 0x98, 0x3f, 0x6c, 0xc8, 0xb6, 0xb6, 0xc6, 0x9a, 0xb8, 0x3f,
  0x1c, 0xf2, 0xdf, 0x9e, 0x53, 0x91, 0x92, 0xbf, 0x4a, 0xc6, 0xd0, 0x34,
  0x6e, 0x35, 0xb9, 0xbf, 0xf2, 0x9d, 0x26, 0x87, 0x96, 0xf9, 0x88, 0x3f,
  0xa8, 0x99, 0x7d, 0xb5, 0x34, 0xc3, 0xb9, 0x3f, 0x9d, 0x0d, 0x4f, 0x25,
  0x10, 0x0f, 0x78, 0xbf, 0x1d, 0xdd, 0x07, 0x3e, 0x8d, 0x42, 0xba, 0xbf,
  0x57, 0x69, 0xad, 0x6e, 0x42, 0x7c, 0x4c, 0xbf, 0xb7, 0x6f, 0xe5, 0xcb,
  0x9c, 0xb1, 0xba, 0x3f, 0x1c, 0x3e, 0x69, 0x7d, 0x9b, 0x8d, 0x80, 0x3f,
  0x3f, 0x60, 0xb0, 0xa0, 0x21, 0x0e, 0xbb, 0xbf, 0xfa, 0x0f, 0x7d, 0x46,
  0x1d, 0x35, 0x90, 0xbf, 0xb7, 0x33, 0xea, 0x89, 0x4f, 0x55, 0xbb, 0x3f,
  0xab, 0xc9, 0x45, 0x96, 0xd5, 0xc3, 0x98, 0x3f, 0x4c, 0x49, 0xbb, 0x7e,
  0x9a, 0x83, 0xbb, 0xbf, 0x3b, 0xb4, 0xfb, 0xf5, 0x93, 0x07, 0xa1, 0xbf,
  0xdd, 0x22, 0x08, 0xa1, 0x63, 0x94, 0xbb, 0x3f, 0x13, 0x74, 0x03, 0xd3,
  0x1c, 0x1f, 0xa6, 0x3f, 0x9e, 0x75, 0x8b, 0xda, 0x71, 0x81, 0xbb, 0xbf,
  0xc6, 0x44, 0x5c, 0xcc, 0xe8, 0xc4, 0xab, 0xbf, 0x5b, 0xba, 0xc7, 0x62,
  0x07, 0x42, 0xbb, 0x3f, 0x84, 0x81, 0x8a, 0x32, 0x44, 0x12, 0xb1, 0x3f,
  0xb4, 0x37, 0x21, 0x36, 0x2b, 0xc9, 0xba, 0xbf, 0xbf, 0x19, 0x4b, 0x51,
  0x0e, 0xc3, 0xb4, 0xbf, 0xc9, 0x31, 0x76, 0x3e, 0x1c, 0x02, 0xba, 0x3f,
  0x2a, 0x7f, 0x1a, 0x9c, 0x56, 0x37, 0xb9, 0x3f, 0xa5, 0xa3, 0xdd, 0xae,
  0xcf, 0xc7, 0xb8, 0xbf, 0x28, 0x20, 0x81, 0xbc, 0x04, 0x00, 0xbf, 0xbf,
  0x1b, 0x02, 0x98, 0x50, 0x6f, 0xcb, 0xb6, 0x3f, 0x26, 0x31, 0x6d, 0x63,
  0x06, 0xe3, 0xc3, 0x3f, 0xf2, 0x9f, 0x95, 0xdb, 0xf0, 0x20, 0xb3, 0xbf,
  0x7a, 0x55, 0x93, 0x72, 0xf3, 0xfd, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x22, 0xe6, 0x18, 0x7d, 0x6d, 0x16, 0xb6, 0xbf,
  0x39, 0x3e, 0x75, 0xa0, 0x34, 0x89, 0x70, 0xbf, 0x57, 0xfd, 0x23, 0xbb,
  0x97, 0x0b, 0xb6, 0x3f, 0x44, 0xa0, 0x3d, 0x6c, 0x77, 0x87, 0x80, 0x3f,
  0x5d, 0xeb, 0x23, 0xa1, 0xe8, 0xf5, 0xb5, 0xbf, 0x74, 0x31, 0x9d, 0x4a,
  0xd8, 0xc6, 0x88, 0xbf, 0x04, 0x48, 0x50, 0xfa, 0x58, 0xd5, 0xb5, 0x3f,
  0x16, 0x46, 0x98, 0x18, 0x7d, 0x80, 0x90, 0x3f, 0x3c, 0x22, 0xc6, 0xe1,
  0xdd, 0xa9, 0xb5, 0xbf, 0x6a, 0xdf, 0x59, 0x66, 0x0a, 0x9a, 0x94, 0xbf,
  0x4f, 0x18, 0xf0, 0xa7, 0x68, 0x73, 0xb5, 0x3f, 0x15, 0x29, 0x5c, 0x1a,
  0x2c, 0xaf, 0x98, 0x3f, 0x6d, 0x71, 0x25, 0xae, 0xe6, 0x31, 0xb5, 0xbf,
  0x74, 0xde, 0x3d, 0x6a, 0xf5, 0xbe, 0x9c, 0xbf, 0xb5, 0x20, 0xaa, 0x37,
  0x41, 0xe5, 0xb4, 0x3f, 0xea, 0xfa, 0x1c, 0xcc, 0x39, 0x64, 0xa0, 0x3f,
  0xa2, 0x1a, 0xf4, 0x2e, 0x5d, 0x8d, 0xb4, 0xbf, 0xa2, 0x22, 0xd6, 0x5f,
  0x56, 0x65, 0xa2, 0xbf, 0x01, 0xc8, 0xc8, 0xdd, 0x1a, 0x2a, 0xb4, 0x3f,
  0x43, 0x7b, 0x05, 0x43, 0x4f, 0x62, 0xa4, 0x3f, 0xfd, 0x95, 0x63, 0x96,
  0x55, 0xbb, 0xb3, 0xbf, 0xc6, 0x9b, 0x16, 0x55, 0x9e, 0x5a, 0xa6, 0xbf,
  0x0e, 0x73, 0x5f, 0x4b, 0xe3, 0x40, 0xb3, 0x3f, 0x88, 0x38, 0x4e, 0xb5,
  0xb7, 0x4d, 0xa8, 0x3f, 0x6d, 0xad, 0x89, 0x13, 0x94, 0xba, 0xb2, 0xbf,
  0x24, 0x75, 0x22, 0xdd, 0x08, 0x3b, 0xaa, 0xbf, 0xd4, 0x24, 0x0c, 0x96,
  0x31, 0x28, 0xb2, 0x3f, 0xfb, 0xc3, 0x87, 0x9c, 0xf7, 0x21, 0xac, 0x3f,
  0x66, 0x10, 0x73, 0x5a, 0x7e, 0x89, 0xb1, 0xbf, 0x87, 0x96, 0xd1, 0xf1,
  0xe0, 0x01, 0xae, 0xbf, 0x31, 0x67, 0xe7, 0xf6, 0x34, 0xde, 0xb0, 0x3f,
  0xd1, 0xd9, 0x4c, 0xb5, 0x17, 0xda, 0xaf, 0x3f, 0x71, 0xe1, 0x73, 0x15,
  0x07, 0x26, 0xb0, 0xbf, 0x47, 0x1e, 0x69, 0x87, 0xf1, 0xd4, 0xb0, 0xbf,
  0x85, 0xde, 0x60, 0x8e, 0x38, 0xc1, 0xae, 0x3f, 0x98, 0x1c, 0x89, 0x54,
  0x3e, 0xb8, 0xb1, 0x3f, 0x1c, 0x62, 0x26, 0x33, 0x21, 0x1b, 0xad, 0xbf,
  0x05, 0x5d, 0x8c, 0x49, 0x87, 0x96, 0xb2, 0xbf, 0x42, 0x74, 0x50, 0xbd,
  0xe5, 0x58, 0xab, 0x3f, 0xb9, 0x23, 0x18, 0x5e, 0x58, 0x6f, 0xb3, 0x3f,
  0xb3, 0xc7, 0x71, 0x28, 0x85, 0x79, 0xa9, 0xbf, 0x74, 0xd1, 0x3d, 0xf8,
  0x32, 0x42, 0xb4, 0xbf, 0xef, 0x85, 0xe9, 0x9e, 0xda, 0x7b, 0xa7, 0x3f,
  0xb5, 0xc2, 0x5b, 0x1a, 0x8c, 0x0e, 0xb5, 0x3f, 0x43, 0xed, 0x6b, 0x13,
  0x97, 0x5e, 0xa5, 0xbf, 0x5e, 0xbc, 0x5d, 0x2a, 0xca, 0xd3, 0xb5, 0xbf,
  0x8d, 0x03, 0xb2, 0x3c, 0x39, 0x20, 0xa3, 0x3f, 0xaf, 0x58, 0x97, 0x34,
  0x42, 0x91, 0xb6, 0x3f, 0x57, 0x28, 0x1d, 0x6f, 0x03, 0xbf, 0xa0, 0xbf,
  0x07, 0x91, 0xbc, 0x81, 0x34, 0x46, 0xb7, 0xbf, 0x0e, 0xa5, 0x02, 0x37,
  0xdd, 0x71, 0x9c, 0x3f, 0xab, 0xff, 0x0f, 0x48, 0xc8, 0xf1, 0xb7, 0x3f,
  0x40, 0xd4, 0x80, 0xd8, 0x32, 0x17, 0x97, 0xbf, 0x7d, 0x58, 0x3e, 0x29,
  0x06, 0x93, 0xb8, 0xbf, 0x6b, 0x94, 0x53, 0x07, 0x64, 0x68, 0x91, 0x3f,
  0xa3, 0xa4, 0x7c, 0x0c, 0xd1, 0x28, 0xb9, 0x3f, 0xdd, 0xb4, 0xf7, 0x9c,
  0x60, 0xbd, 0x86, 0xbf, 0x11, 0x3f, 0x92, 0xb0, 0xdc, 0xb1, 0xb9, 0xbf,
  0xfa, 0xee, 0x2b, 0xfd, 0xa3, 0xc7, 0x73, 0x3f, 0x0e, 0x36, 0xcf, 0xff,
  0xa0, 0x2c, 0xba, 0x3f, 0x8b, 0xd0, 0x10, 0x27, 0x09, 0x80, 0x5e, 0x3f,
  0x60, 0xdf, 0xb4, 0xab, 0x48, 0x97, 0xba, 0xbf, 0xce, 0xcd, 0x03, 0xb6,
  0x3b, 0x77, 0x82, 0xbf, 0x6b, 0x01, 0xb4, 0xb8, 0x98, 0xef, 0xba, 0x3f,
  0x96, 0x74, 0xc1, 0xd3, 0xf2, 0x18, 0x91, 0x3f, 0x79, 0xc3, 0x3a, 0x21,
  0xcd, 0x32, 0xbb, 0xbf, 0x27, 0x5b, 0x68, 0x22, 0xe3, 0x94, 0x99, 0xbf,
  0x54, 0x75, 0x8d, 0xfa, 0x63, 0x5d, 0xbb, 0x3f, 0xd0, 0x4b, 0x16, 0x80,
  0xba, 0x65, 0xa1, 0x3f, 0x42, 0xcc, 0xd8, 0x45, 0xcb, 0x6a, 0xbb, 0xbf,
  0xbd, 0x4c, 0xf8, 0x42, 0xca, 0x71, 0xa6, 0xbf, 0x9b, 0xbb, 0x40, 0xdd,
  0xda, 0x54, 0xbb, 0x3f, 0xa6, 0x2f, 0x47, 0xaa, 0xdc, 0x0a, 0xac, 0x3f,
  0x20, 0x9b, 0xe9, 0x39, 0xec, 0x12, 0xbb, 0xbf, 0xc6, 0x92, 0xbf, 0x4f,
  0x24, 0x2e, 0xb1, 0xbf, 0xb0, 0x79, 0xb5, 0x15, 0x28, 0x98, 0xba, 0x3f,
  0x69, 0x71, 0x01, 0xac, 0xea, 0xd6, 0xb4, 0x3f, 0x74, 0xf6, 0xd0, 0x1f,
  0x02, 0xd0, 0xb9, 0xbf, 0x51, 0xa8, 0x52, 0xd1, 0xf7, 0x41, 0xb9, 0xbf,
  0x88, 0x75, 0x14, 0x9c, 0xcb, 0x95, 0xb8, 0x3f, 0xca, 0x4d, 0x5e, 0xe9,
  0x96, 0xff, 0xbe, 0x3f, 0x63, 0x19, 0x8e, 0xcb, 0x6d, 0x9b, 0xb6, 0xbf,
  0x91, 0x56, 0x50, 0x34, 0x8b, 0xdb, 0xc3, 0xbf, 0x58, 0xc0, 0xd5, 0x29,
  0x0e, 0xf7, 0xb2, 0x3f, 0xb6, 0xf7, 0xa6, 0xa7, 0xc5, 0xe8, 0xce, 0x3f,
  0xa2, 0x74, 0xef, 0x4c, 0xfa, 0xf6, 0xb5, 0xbf, 0xbc, 0x34, 0x1a, 0x48,
  0x6c, 0x40, 0x60, 0xbf, 0xd9, 0x50, 0x64, 0x62, 0xb7, 0xf1, 0xb5, 0x3f,
  0x1b, 0xfc, 0xec, 0x32, 0xf7, 0x5e, 0x78, 0x3f, 0xa5, 0x63, 0xa5, 0xef,
  0xec, 0xe1, 0xb5, 0xbf, 0x10, 0x71, 0x5f, 0x6f, 0x5a, 0x4c, 0x84, 0xbf,
  0x1f, 0x58, 0x5f, 0xd7, 0x95, 0xc7, 0xb5, 0x3f, 0xdc, 0x17, 0xe5, 0xe8,
  0x08, 0x65, 0x8c, 0x3f, 0x61, 0xb5, 0x02, 0x86, 0xa9, 0xa2, 0xb5, 0xbf,
  0xc2, 0x08, 0x1b, 0x01, 0xea, 0x3b, 0x92, 0xbf, 0x81, 0x8c, 0x6f, 0xdd,
  0x1b, 0x73, 0xb5, 0x3f, 0xcd, 0xf5, 0x58, 0x46, 0x81, 0x41, 0x96, 0x3f,
  0xda, 0x78, 0xe1, 0x17, 0xdd, 0x38, 0xb5, 0xbf, 0x97, 0x63, 0xdc, 0xa3,
  0x69, 0x42, 0x9a, 0xbf, 0x10, 0xa7, 0x76, 0xa1, 0xd9, 0xf3, 0xb4, 0x3f,
  0xb0, 0x59, 0x87, 0x6e, 0xbd, 0x3d, 0x9e, 0x3f, 0x85, 0x5e, 0x72, 0xe7,
  0xf9, 0xa3, 0xb4, 0xbf, 0x45, 0xc0, 0x3b, 0x6e, 0x48, 0x19, 0xa1, 0xbf,
  0x4b, 0x26, 0x18, 0x1c, 0x22, 0x49, 0xb4, 0x3f, 0xf1, 0x53, 0x37, 0x6d,
  0xf8, 0x0f, 0xa3, 0x3f, 0x3a, 0xe8, 0xac, 0xed, 0x31, 0xe3, 0xb3, 0xbf,
  0xa6, 0x5a, 0xb9, 0xe2, 0x70, 0x02, 0xa5, 0xbf, 0x9e, 0x6d, 0xcb, 0x2e,
  0x04, 0x72, 0xb3, 0x3f, 0x39, 0x8f, 0x4f, 0x01, 0x2f, 0xf0, 0xa6, 0x3f,
  0xd7, 0x16, 0xc4, 0x6d, 0x6e, 0xf5, 0xb2, 0xbf, 0x36, 0xca, 0x03, 0x37,
  0xaa, 0xd8, 0xa8, 0xbf, 0xaf, 0x0a, 0x2e, 0x78, 0x40, 0x6d, 0xb2, 0x3f,
  0x2d, 0x76, 0x12, 0x4c, 0x53, 0xbb, 0xaa, 0x3f, 0xc9, 0x64, 0x19, 0xc7,
  0x43, 0xd9, 0xb1, 0xbf, 0x0a, 0x97, 0xbe, 0x63, 0x93, 0x97, 0xac, 0xbf,
  0x8b, 0x32, 0x6a, 0xcf, 0x3a, 0x39, 0xb1, 0x3f, 0xb7, 0x94, 0xf8, 0xd8,
  0xca, 0x6c, 0xae, 0x3f, 0xc3, 0x1b, 0xbb, 0x30, 0xe0, 0x8c, 0xb0, 0xbf,
  0xa8, 0x79, 0x8b, 0xf7, 0x27, 0x1d, 0xb0, 0xbf, 0x6e, 0x4a, 0x4c, 0x77,
  0xcb, 0xa7, 0xaf, 0x3f, 0xfd, 0x4c, 0x7e, 0xa6, 0xb6, 0xff, 0xb0, 0x3f,
  0xb3, 0x41, 0xb6, 0x8c, 0xe6, 0x1b, 0xae, 0xbf, 0xf7, 0x23, 0x49, 0x1b,
  0xb0, 0xdd, 0xb1, 0xbf, 0x75, 0x3f, 0xa5, 0x87, 0x4a, 0x75, 0xac, 0x3f,
  0x91, 0x61, 0x9e, 0x3a, 0xab, 0xb6, 0xb2, 0x3f, 0xf1, 0x56, 0xe7, 0x1c,
  0x16, 0xb3, 0xaa, 0xbf, 0x86, 0x1c, 0xd7, 0xed, 0x35, 0x8a, 0xb3, 0xbf,
  0xe5, 0xb3, 0xa1, 0xa4, 0x49, 0xd4, 0xa8, 0x3f, 0x41, 0x6d, 0xd7, 0xa5,
  0xd3, 0x57, 0xb4, 0x3f, 0xe2, 0x52, 0x67, 0xf9, 0xc1, 0xd7, 0xa6, 0xbf,
  0x5c, 0xb8, 0x53, 0x8e, 0xfb, 0x1e, 0xb5, 0xbf, 0x2a, 0xfe, 0x81, 0x1b,
  0x32, 0xbc, 0xa4, 0x3f, 0x66, 0x9f, 0x7c, 0x5b, 0x16, 0xdf, 0xb5, 0x3f,
  0x2b, 0x03, 0xe2, 0x38, 0x1b, 0x80, 0xa2, 0xbf, 0x5e, 0x3c, 0x99, 0x94,
  0x7b, 0x97, 0xb6, 0xbf, 0x7a, 0xdb, 0x34, 0x96, 0xc2, 0x21, 0xa0, 0x3f,
  0x62, 0xcc, 0x7b, 0x33, 0x6e, 0x47, 0xb7, 0x3f, 0x13, 0x34, 0x99, 0x42,
  0x49, 0x3e, 0x9b, 0xbf, 0x12, 0xec, 0x76, 0x61, 0x18, 0xee, 0xb7, 0xbf,
  0xee, 0xb9, 0xb7, 0x4e, 0xc8, 0xeb, 0x95, 0x3f, 0x20, 0xa7, 0x11, 0x04,
  0x86, 0x8a, 0xb8, 0x3f, 0x18, 0x46, 0xc9, 0x67, 0x68, 0x46, 0x90, 0xbf,
  0xed, 0x7a, 0x2a, 0xaa, 0x9d, 0x1b, 0xb9, 0xbf, 0x5f, 0x46, 0x0d, 0x9b,
  0xe9, 0x8e, 0x84, 0x3f, 0x9a, 0xb1, 0xcc, 0x36, 0x17, 0xa0, 0xb9, 0x3f,
  0xa0, 0xda, 0x8a, 0xd4, 0x66, 0x36, 0x6f, 0xbf, 0x49, 0x23, 0x1b, 0x56,
  0x6f, 0x16, 0xba, 0xbf, 0xe2, 0x87, 0x20, 0x1e, 0x69, 0x2c, 0x67, 0xbf,
  0xda, 0xc8, 0xba, 0x45, 0xd6, 0x7c, 0xba, 0x3f, 0x70, 0x50, 0x88, 0xbe,
  0x2b, 0x54, 0x84, 0x3f, 0xd1, 0xb7, 0xdd, 0x9e, 0x17, 0xd1, 0xba, 0xbf,
  0x4b, 0x8b, 0x9e, 0x8f, 0xb7, 0xf6, 0x91, 0xbf, 0x47, 0x78, 0x86, 0x52,
  0x77, 0x10, 0xbb, 0x3f, 0xd9, 0x4d, 0x7f, 0x4f, 0x35, 0x60, 0x9a, 0x3f,
  0xaa, 0x9f, 0x6c, 0x52, 0x7d, 0x37, 0xbb, 0xbf, 0x28, 0x74, 0x38, 0xa2,
  0x35, 0xc1, 0xa1, 0xbf, 0x9a, 0xc9, 0x63, 0x2d, 0xa4, 0x41, 0xbb, 0x3f,
  0x93, 0x39, 0x2e, 0xc0, 0x06, 0xc2, 0xa6, 0x3f, 0x7c, 0x9f, 0xea, 0x44,
  0xd4, 0x28, 0xbb, 0xbf, 0x8f, 0xba, 0xd9, 0x11, 0xa3, 0x4e, 0xac, 0xbf,
  0x8c, 0xb3, 0x9f, 0xc6, 0x7d, 0xe4, 0xba, 0x3f, 0x4d, 0x3a, 0xda, 0x8e,
  0x14, 0x49, 0xb1, 0x3f, 0xf5, 0xa4, 0x61, 0x61, 0xea, 0x67, 0xba, 0xbf,
  0x66, 0x5f, 0xc0, 0x10, 0x04, 0xea, 0xb4, 0xbf, 0xf3, 0xdd, 0x8d, 0x56,
  0xc1, 0x9e, 0xb9, 0x3f, 0xe5, 0xa9, 0x53, 0x8e, 0x0a, 0x4c, 0xb9, 0x3f,
  0x6c, 0x0c, 0x04, 0xee, 0xad, 0x64, 0xb8, 0xbf, 0x4a, 0xd1, 0xeb, 0xae,
  0xd9, 0xfe, 0xbe, 0xbf, 0x16, 0x4d, 0x44, 0xb4, 0x54, 0x6c, 0xb6, 0x3f,
  0x76, 0x5b, 0x9a, 0xf6, 0x10, 0xd4, 0xc3, 0x3f, 0x5e, 0x1d, 0x5c, 0xf9,
  0xfe, 0xcd, 0xb2, 0xbf, 0x3d, 0xc7, 0xcf, 0xe5, 0xde, 0xd3, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4f, 0xca, 0x65, 0xcf,
  0x75, 0xd5, 0xb5, 0x3f, 0xa9, 0x09, 0x11, 0x93, 0xc8, 0xf1, 0x6f, 0x3f,
  0x5c, 0xac, 0x47, 0xe6, 0x3b, 0xcb, 0xb5, 0xbf, 0x3d, 0xed, 0x98, 0x6d,
  0x93, 0xee, 0x7f, 0xbf, 0x1a, 0xc0, 0xca, 0xd8, 0xc4, 0xb6, 0xb5, 0x3f,
  0xb0, 0xeb, 0x44, 0x86, 0xea, 0xee, 0x87, 0x3f, 0x22, 0xff, 0x05, 0x29,
  0x0a, 0x98, 0xb5, 0xbf, 0x7f, 0xca, 0xd8, 0x23, 0xb5, 0xe1, 0x8f, 0xbf,
  0x58, 0xe2, 0x70, 0x07, 0x02, 0x6f, 0xb5, 0x3f, 0xf1, 0x9d, 0xc0, 0x99,
  0x02, 0xe7, 0x93, 0x3f, 0xaa, 0x74, 0x0b, 0x3c, 0x9f, 0x3b, 0xb5, 0xbf,
  0x52, 0x85, 0x67, 0xd7, 0x17, 0xd9, 0x97, 0xbf, 0x34, 0xf3, 0x27, 0x07,
  0xd1, 0xfd, 0xb4, 0x3f, 0x03, 0xc0, 0x3f, 0x88, 0x40, 0xc6, 0x9b, 0x3f,
  0xec, 0xff, 0x26, 0xf9, 0x82, 0xb5, 0xb4, 0xbf, 0x87, 0x59, 0x47, 0xb1,
  0x9d, 0xad, 0x9f, 0xbf, 0xef, 0x39, 0x3f, 0xc0, 0x9c, 0x62, 0xb4, 0x3f,
  0x42, 0x8e, 0xc9, 0x09, 0x25, 0xc7, 0xa1, 0x3f, 0xab, 0x78, 0x27, 0xeb,
  0x01, 0x05, 0xb4, 0xbf, 0xc7, 0x42, 0xed, 0x84, 0xac, 0xb3, 0xa3, 0xbf,
  0xbb, 0xd5, 0x2c, 0x9f, 0x91, 0x9c, 0xb3, 0x3f, 0x44, 0xc1, 0x07, 0xa5,
  0xea, 0x9b, 0xa5, 0x3f, 0x1c, 0x38, 0xdf, 0x3f, 0x26, 0x29, 0xb3, 0xbf,
  0xd5, 0x66, 0x8d, 0xc2, 0x5f, 0x7f, 0xa7, 0xbf, 0x57, 0x1f, 0x0b, 0x06,
  0x95, 0xaa, 0xb2, 0x3f, 0x15, 0x17, 0xde, 0x6e, 0x86, 0x5d, 0xa9, 0x3f,
  0x7f, 0x57, 0x27, 0x83, 0xad, 0x20, 0xb2, 0xbf, 0x99, 0xab, 0x14, 0x97,
  0xd2, 0x35, 0xab, 0xbf, 0x11, 0x33, 0xa8, 0x0d, 0x39, 0x8b, 0xb1, 0x3f,
  0x40, 0x9d, 0x20, 0x89, 0xb0, 0x07, 0xad, 0x3f, 0x93, 0x08, 0xc4, 0x11,
  0xfa, 0xe9, 0xb0, 0xbf, 0x60, 0xe9, 0xf3, 0xd4, 0x83, 0xd2, 0xae, 0xbf,
  0x94, 0xe1, 0x0d, 0x41, 0xab, 0x3c, 0xb0, 0x3f, 0x91, 0x39, 0x0e, 0x01,
  0xd3, 0x4a, 0xb0, 0x3f, 0x58, 0xca, 0x9a, 0x33, 0xfd, 0x05, 0xaf, 0xbf,
  0x3a, 0x82, 0x20, 0x88, 0x32, 0x28, 0xb1, 0xbf, 0x40, 0x9c, 0x0e, 0x7a,
  0x38, 0x79, 0xad, 0x3f, 0x55, 0xff, 0x44, 0xdb, 0x00, 0x01, 0xb2, 0x3f,
  0x53, 0xd9, 0x29, 0x0f, 0x42, 0xd2, 0xab, 0xbf, 0xe5, 0xd1, 0x64, 0xa9,
  0xd6, 0xd4, 0xb2, 0xbf, 0x00, 0x6b, 0x6b, 0xbe, 0x39, 0x10, 0xaa, 0x3f,
  0x5f, 0xb7, 0x7b, 0xba, 0x43, 0xa3, 0xb3, 0x3f, 0x77, 0x9d, 0xb5, 0x3f,
  0x21, 0x32, 0xa8, 0xbf, 0x61, 0xe9, 0xee, 0x76, 0xcd, 0x6b, 0xb4, 0xbf,
  0x6c, 0x7d, 0x0f, 0x1e, 0xd7, 0x36, 0xa6, 0x3f, 0xdc, 0xf2, 0x0d, 0x20,
  0xed, 0x2d, 0xb5, 0x3f, 0xcb, 0x94, 0x86, 0x64, 0x10, 0x1d, 0xa4, 0xbf,
  0x5d, 0xe6, 0xfb, 0xa3, 0x0d, 0xe9, 0xb5, 0xbf, 0xad, 0xef, 0x26, 0xb2,
  0x50, 0xe3, 0xa1, 0x3f, 0xae, 0xf4, 0xd3, 0xef, 0x88, 0x9c, 0xb6, 0x3f,
  0xe6, 0xe3, 0x72, 0x64, 0xc0, 0x0f, 0x9f, 0xbf, 0x17, 0x23, 0x5b, 0x98,
  0xa4, 0x47, 0xb7, 0xbf, 0xd9, 0x83, 0xc8, 0x83, 0x7d, 0x11, 0x9a, 0x3f,
  0x40, 0x84, 0x70, 0xa2, 0x8d, 0xe9, 0xb7, 0x3f, 0x6a, 0x78, 0x06, 0x7e,
  0x26, 0xc7, 0x94, 0xbf, 0x91, 0x73, 0x3c, 0x1e, 0x53, 0x81, 0xb8, 0xbf,
  0xa0, 0x1f, 0xe0, 0x1b, 0x56, 0x56, 0x8e, 0x3f, 0xd0, 0x2a, 0xe3, 0x26,
  0xdf, 0x0d, 0xb9, 0x3f, 0xd2, 0x1f, 0x57, 0xda, 0xc3, 0x6d, 0x82, 0xbf,
  0x61, 0x54, 0x8f, 0xa5, 0xed, 0x8d, 0xb9, 0xbf, 0xed, 0xc5, 0x92, 0xb2,
  0xc1, 0x11, 0x67, 0x3f, 0xc1, 0x87, 0x8c, 0xe6, 0xff, 0xff, 0xb9, 0x3f,
  0x1c, 0x58, 0x8f, 0x57, 0xf9, 0xe5, 0x6e, 0x3f, 0x4b, 0x2a, 0x6c, 0x8d,
  0x4b, 0x62, 0xba, 0xbf, 0x19, 0xe9, 0xf0, 0x2e, 0xd9, 0x24, 0x86, 0xbf,
  0xb5, 0x4f, 0xf2, 0x9b, 0xa2, 0xb2, 0xba, 0x3f, 0xed, 0x82, 0x9f, 0x13,
  0xa1, 0xce, 0x92, 0x3f, 0x37, 0x0b, 0x8c, 0xc5, 0x50, 0xee, 0xba, 0xbf,
  0xbc, 0xfd, 0x8f, 0xe3, 0xff, 0x25, 0x9b, 0xbf, 0xf0, 0x9d, 0x4d, 0x99,
  0xe7, 0x11, 0xbb, 0x3f, 0xdb, 0x8c, 0x0b, 0x01, 0x1e, 0x1a, 0xa2, 0x3f,
  0x42, 0x34, 0x2f, 0xe5, 0xed, 0x18, 0xbb, 0xbf, 0x2e, 0x4c, 0xf7, 0x56,
  0xe9, 0x0f, 0xa7, 0xbf, 0xce, 0xf6, 0xe8, 0x2c, 0x5c, 0xfd, 0xba, 0x3f,
  0xba, 0x2f, 0xaa, 0x15, 0x51, 0x90, 0xac, 0x3f, 0xe1, 0x04, 0x96, 0xca,
  0xb8, 0xb6, 0xba, 0xbf, 0x24, 0xcb, 0x51, 0x46, 0x1e, 0x63, 0xb1, 0xbf,
  0x80, 0xa9, 0xbf, 0xa0, 0x6d, 0x38, 0xba, 0x3f, 0x5d, 0x86, 0x47, 0x65,
  0x62, 0xfc, 0xb4, 0x3f, 0x2f, 0xc9, 0x9f, 0x5a, 0x54, 0x6e, 0xb9, 0xbf,
  0x7e, 0x4d, 0x3a, 0xfd, 0x94, 0x55, 0xb9, 0xbf, 0xbe, 0x6c, 0x74, 0x49,
  0x70, 0x34, 0xb8, 0x3f, 0x09, 0xed, 0x0c, 0x18, 0xd1, 0xfd, 0xbe, 0x3f,
  0x5b, 0xf8, 0xe2, 0x3c, 0x1d, 0x3e, 0xb6, 0xbf, 0x37, 0x21, 0xdc, 0x4f,
  0x98, 0xcc, 0xc3, 0xbf, 0x46, 0x15, 0x3d, 0xcf, 0xbc, 0xa5, 0xb2, 0x3f,
  0x57, 0x6e, 0x95, 0x88, 0x3d, 0xbf, 0xce, 0x3f, 0x7e, 0x94, 0x7d, 0x0b,
  0x0c, 0xb7, 0xb5, 0x3f, 0xd5, 0x83, 0xae, 0xfb, 0x54, 0x68, 0x5f, 0x3f,
  0xc3, 0x09, 0xf3, 0xf4, 0x13, 0xb2, 0xb5, 0xbf, 0x9f, 0x43, 0x31, 0x5f,
  0xb5, 0x8c, 0x77, 0xbf, 0x65, 0x9c, 0xc5, 0x28, 0x2a, 0xa3, 0xb5, 0x3f,
  0x9e, 0x24, 0xab, 0x71, 0x5a, 0x9d, 0x83, 0x3f, 0xea, 0xf5, 0xdd, 0x09,
  0x4a, 0x8a, 0xb5, 0xbf, 0x98, 0x0b, 0xd5, 0x7e, 0x7c, 0x70, 0x8b, 0xbf,
  0x97, 0x66, 0x3f, 0xdc, 0x6b, 0x67, 0xb5, 0x3f, 0x68, 0x6e, 0xba, 0xcd,
  0x17, 0x9f, 0x91, 0x3f, 0x0f, 0x83, 0x87, 0xb3, 0x84, 0x3a, 0xb5, 0xbf,
  0x24, 0xca, 0xb5, 0x8e, 0x6e, 0x82, 0x95, 0xbf, 0xcb, 0xcb, 0xeb, 0x59,
  0x86, 0x03, 0xb5, 0x3f, 0x69, 0x72, 0x3d, 0xa0, 0x73, 0x61, 0x99, 0x3f,
  0xea, 0xcc, 0x2d, 0x2f, 0x5f, 0xc2, 0xb4, 0xbf, 0x23, 0xe2, 0x65, 0xb1,
  0x53, 0x3b, 0x9d, 0xbf, 0x81, 0xce, 0xce, 0xfe, 0xf9, 0x76, 0xb4, 0x3f,
  0x0d, 0xa0, 0xc3, 0x08, 0x9b, 0x87, 0xa0, 0x3f, 0x20, 0xb3, 0x95, 0xcc,
  0x3d, 0x21, 0xb4, 0xbf, 0x9e, 0x89, 0x33, 0xd6, 0x1d, 0x6e, 0xa2, 0xbf,
  0x8a, 0x98, 0x39, 0x96, 0x0d, 0xc1, 0xb3, 0x3f, 0x78, 0x1b, 0x9f, 0xf7,
  0xbe, 0x50, 0xa4, 0x3f, 0x40, 0x2c, 0xb7, 0x08, 0x48, 0x56, 0xb3, 0xbf,
  0x28, 0xfc, 0xd6, 0xc8, 0x06, 0x2f, 0xa6, 0xbf, 0x91, 0x8c, 0x79, 0x27,
  0xc7, 0xe0, 0xb2, 0x3f, 0x8e, 0x9e, 0x6c, 0x9e, 0x78, 0x08, 0xa8, 0x3f,
  0xd5, 0xf9, 0x0c, 0xe3, 0x5f, 0x60, 0xb2, 0xbf, 0x27, 0x26, 0xdf, 0x04,
  0x92, 0xdc, 0xa9, 0xbf, 0x24, 0xf3, 0x82, 0x9c, 0xe1, 0xd4, 0xb1, 0x3f,
  0x69, 0xbb, 0x45, 0xe7, 0xc9, 0xaa, 0xab, 0x3f, 0xd9, 0xd8, 0xfb, 0x91,
  0x15, 0x3e, 0xb1, 0xbf, 0x72, 0xad, 0x73, 0x98, 0x8f, 0x72, 0xad, 0xbf,
  0x20, 0x0d, 0xe6, 0x2f, 0xbe, 0x9b, 0xb0, 0x3f, 0xde, 0x38, 0x74, 0xb8,
  0x49, 0x33, 0xaf, 0x3f, 0xa5, 0x84, 0xbb, 0x82, 0x2c, 0xdb, 0xaf, 0xbf,
  0x5d, 0x26, 0x66, 0x77, 0x2a, 0x76, 0xb0, 0xbf, 0xc7, 0x67, 0x3a, 0xf1,
  0x9f, 0x66, 0xae, 0x3f, 0xd5, 0xf5, 0x0a, 0x38, 0x81, 0x4e, 0xb1, 0x3f,
  0x0e, 0xa4, 0xf8, 0x8c, 0x27, 0xd9, 0xac, 0xbf, 0x16, 0x46, 0x8f, 0x21,
  0x4b, 0x22, 0xb2, 0xbf, 0x7a, 0xd1, 0xdb, 0xea, 0xfd, 0x31, 0xab, 0x3f,
  0x6f, 0xbf, 0x42, 0x9b, 0x22, 0xf1, 0xb2, 0x3f, 0x4c, 0x73, 0xf3, 0xf1,
  0x43, 0x70, 0xa9, 0xbf, 0x2f, 0xad, 0xd0, 0x39, 0x99, 0xba, 0xb3, 0xbf,
  0xab, 0xcc, 0x1c, 0xbc, 0xfc, 0x92, 0xa7, 0x3f, 0x11, 0xab, 0xe6, 0x4a,
  0x36, 0x7e, 0xb4, 0x3f, 0x06, 0xbf, 0x53, 0x84, 0x08, 0x99, 0xa5, 0xbf,
  0xc4, 0x5b, 0xca, 0x12, 0x75, 0x3b, 0xb5, 0xbf, 0xcb, 0x5e, 0x05, 0x5d,
  0x1e, 0x81, 0xa3, 0x3f, 0x49, 0xf9, 0x53, 0xa6, 0xc2, 0xf1, 0xb5, 0x3f,
  0x9c, 0x0f, 0xd9, 0x4f, 0xc4, 0x49, 0xa1, 0xbf, 0x04, 0x56, 0x6a, 0x44,
  0x7b, 0xa0, 0xb6, 0xbf, 0x96, 0xe9, 0x98, 0xc9, 0x8a, 0xe2, 0x9d, 0x3f,
  0x8e, 0x52, 0xb5, 0x07, 0xe7, 0x46, 0xb7, 0x3f, 0xc0, 0x08, 0x56, 0xb5,
  0x49, 0xeb, 0x98, 0xbf, 0x25, 0x44, 0x40, 0xba, 0x35, 0xe4, 0xb7, 0xbf,
  0x21, 0x04, 0x05, 0x1c, 0x1b, 0xa9, 0x93, 0x3f, 0x8c, 0xaf, 0xca, 0x7e,
  0x79, 0x77, 0xb8, 0x3f, 0xd5, 0xa7, 0xad, 0x5c, 0xf0, 0x2c, 0x8c, 0xbf,
  0xe9, 0xc4, 0x99, 0xe2, 0x9f, 0xff, 0xb8, 0xbf, 0x54, 0x61, 0xd7, 0xcc,
  0x85, 0x59, 0x80, 0x3f, 0xa0, 0xa3, 0x27, 0xb8, 0x68, 0x7b, 0xb9, 0x3f,
  0x0e, 0xb8, 0x9b, 0x76, 0x5d, 0x3f, 0x5e, 0xbf, 0x5a, 0x20, 0xb0, 0xcb,
  0x59, 0xe9, 0xb9, 0xbf, 0x47, 0xc2, 0xf0, 0x34, 0x2f, 0x37, 0x73, 0xbf,
  0x72, 0xbb, 0x11, 0x02, 0xae, 0x47, 0xba, 0x3f, 0x1f, 0x79, 0xfb, 0x0a,
  0xad, 0xe9, 0x87, 0x3f, 0xe0, 0x4b, 0x3e, 0x9b, 0x3d, 0x94, 0xba, 0xbf,
  0x18, 0xf1, 0x38, 0xac, 0xe2, 0xa0, 0x93, 0xbf, 0x27, 0xd4, 0xf3, 0xda,
  0x5b, 0xcc, 0xba, 0x3f, 0x32, 0x93, 0xb5, 0x5d, 0x74, 0xe6, 0x9b, 0x3f,
  0xc2, 0x0b, 0xfc, 0xb0, 0xa3, 0xec, 0xba, 0xbf, 0xa2, 0x2c, 0x99, 0x25,
  0x8b, 0x70, 0xa2, 0xbf, 0x38, 0x3f, 0xe7, 0xde, 0xa7, 0xf0, 0xba, 0x3f,
  0x0a, 0x8a, 0xd7, 0x04, 0x88, 0x5b, 0xa7, 0x3f, 0x0f, 0xb4, 0x40, 0xa9,
  0x70, 0xd2, 0xba, 0xbf, 0x03, 0x40, 0xa4, 0xcb, 0xfa, 0xcf, 0xac, 0xbf,
  0x37, 0x6f, 0x8b, 0x13, 0x9a, 0x89, 0xba, 0x3f, 0xf6, 0xfc, 0x3f, 0x5a,
  0x4a, 0x7c, 0xb1, 0x3f, 0x78, 0x59, 0x80, 0x79, 0xad, 0x09, 0xba, 0xbf,
  0xe0, 0x9f, 0x32, 0x2c, 0x0d, 0x0e, 0xb5, 0xbf, 0x50, 0x87, 0x28, 0xd2,
  0xb5, 0x3e, 0xb9, 0x3f, 0xcb, 0x49, 0x11, 0xf8, 0x9c, 0x5e, 0xb9, 0x3f,
  0xef, 0xa8, 0xb2, 0x8e, 0x0c, 0x05, 0xb8, 0xbf, 0x37, 0xec, 0x94, 0xf7,
  0x80, 0xfc, 0xbe, 0xbf, 0xd2, 0xc9, 0x08, 0xdc, 0xc0, 0x10, 0xb6, 0x3f,
  0x3e, 0x71, 0x69, 0xd9, 0x21, 0xc5, 0xc3, 0x3f, 0x70, 0x36, 0x11, 0x75,
  0x41, 0x7e, 0xb2, 0xbf, 0x36, 0x53, 0x3e, 0xf9, 0xdf, 0xaa, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x81, 0x2e, 0xb3, 0x63,
  0xae, 0x96, 0xb5, 0xbf, 0x23, 0x56, 0x6e, 0xd2, 0x30, 0xe1, 0x6e, 0xbf,
  0x61, 0x7e, 0xfe, 0x55, 0x04, 0x8d, 0xb5, 0x3f, 0x1c, 0x71, 0x26, 0x29,
  0x3a, 0xde, 0x7e, 0x3f, 0xa1, 0x60, 0x6a, 0x4f, 0xad, 0x79, 0xb5, 0xbf,
  0xb7, 0xdd, 0x84, 0xde, 0xf5, 0x22, 0x87, 0xbf, 0x17, 0x42, 0x3d, 0x73,
  0xa3, 0x5c, 0xb5, 0x3f, 0xed, 0x40, 0x15, 0xf3, 0x56, 0xd2, 0x8e, 0x3f,
  0x92, 0xa8, 0x45, 0xe6, 0xdd, 0x35, 0xb5, 0xbf, 0x84, 0x04, 0x4f, 0x2d,
  0xde, 0x3d, 0x93, 0xbf, 0x93, 0x38, 0x29, 0xbb, 0x50, 0x05, 0xb5, 0x3f,
  0x3f, 0x75, 0x78, 0x1e, 0xce, 0x0e, 0x97, 0x3f, 0xa0, 0x67, 0x84, 0xd7,
  0xec, 0xca, 0xb4, 0xbf, 0x4a, 0x4d, 0x00, 0xa3, 0x32, 0xdb, 0x9a, 0xbf,
  0x5d, 0x28, 0x4b, 0xd1, 0x9f, 0x86, 0xb4, 0x3f, 0x4d, 0x9c, 0xe0, 0x78,
  0x3e, 0xa2, 0x9e, 0x3f, 0xcb, 0x2d, 0xad, 0xc3, 0x53, 0x38, 0xb4, 0xbf,
  0x25, 0x33, 0x3a, 0x6e, 0x8f, 0x31, 0xa1, 0xbf, 0xe1, 0x60, 0x8b, 0x1a,
  0xef, 0xdf, 0xb3, 0x3f, 0xf1, 0x7c, 0xd7, 0x45, 0x7d, 0x0e, 0xa3, 0x3f,
  0x42, 0x70, 0x4d, 0x53, 0x54, 0x7d, 0xb3, 0xbf, 0x66, 0x23, 0x03, 0x59,
  0x78, 0xe7, 0xa4, 0xbf, 0x70, 0x02, 0x9b, 0xb1, 0x61, 0x10, 0xb3, 0x3f,
  0xaf, 0x29, 0x1e, 0xdc, 0x0b, 0xbc, 0xa6, 0x3f, 0xf3, 0x33, 0x20, 0xe6,
  0xf0, 0x98, 0xb2, 0xbf, 0x4b, 0x44, 0x2b, 0xf9, 0xbd, 0x8b, 0xa8, 0xbf,
  0xdc, 0xb4, 0x13, 0xa5, 0xd6, 0x16, 0xb2, 0x3f, 0xa9, 0x59, 0x7d, 0x12,
  0x0f, 0x56, 0xaa, 0x3f, 0x78, 0x80, 0xa7, 0x29, 0xe2, 0x89, 0xb1, 0xbf,
  0xb7, 0xce, 0x04, 0xed, 0x78, 0x1a, 0xac, 0xbf, 0xd8, 0x1a, 0xdb, 0xa2,
  0xdc, 0xf1, 0xb0, 0x3f, 0x93, 0x89, 0x48, 0xbd, 0x6d, 0xd8, 0xad, 0x3f,
  0x6d, 0xc2, 0x43, 0x85, 0x88, 0x4e, 0xb0, 0xbf, 0x27, 0x76, 0xfb, 0x10,
  0x57, 0x8f, 0xaf, 0xbf, 0xdd, 0x56, 0x78, 0x78, 0x41, 0x3f, 0xaf, 0x3f,
  0x6e, 0x8c, 0xd9, 0x46, 0x4a, 0x9f, 0xb0, 0x3f, 0xe8, 0x82, 0xe8, 0x66,
  0xaf, 0xc9, 0xad, 0xbf, 0x10, 0xab, 0xb6, 0x3d, 0xbd, 0x72, 0xb1, 0xbf,
  0xa3, 0x44, 0xd7, 0x5f, 0xac, 0x3b, 0xac, 0x3f, 0x04, 0x8e, 0x97, 0x07,
  0xa8, 0x41, 0xb2, 0x3f, 0x4a, 0x76, 0xa8, 0xd9, 0x73, 0x94, 0xaa, 0xbf,
  0x62, 0x73, 0x70, 0xb3, 0xa6, 0x0b, 0xb3, 0xbf, 0x91, 0x55, 0xe1, 0xda,
  0x27, 0xd3, 0xa8, 0x3f, 0xea, 0x24, 0xb1, 0x91, 0x4c, 0xd0, 0xb3, 0x3f,
  0xdc, 0x85, 0xc7, 0xe0, 0xcc, 0xf6, 0xa6, 0xbf, 0x42, 0xa8, 0x1a, 0xc4,
  0x22, 0x8f, 0xb4, 0xbf, 0x21, 0x90, 0x25, 0xd5, 0x44, 0xfe, 0xa4, 0x3f,
  0x49, 0x35, 0x45, 0x80, 0xa6, 0x47, 0xb5, 0x3f, 0xf1, 0x51, 0xe6, 0xcd,
  0x48, 0xe8, 0xa2, 0xbf, 0x6f, 0x5a, 0x82, 0xef, 0x46, 0xf9, 0xb5, 0xbf,
  0x4f, 0x97, 0x78, 0x38, 0x61, 0xb3, 0xa0, 0x3f, 0xa1, 0xcb, 0x7f, 0x8f,
  0x62, 0xa3, 0xb6, 0x3f, 0x3d, 0x01, 0x00, 0xdf, 0xb7, 0xbb, 0x9c, 0xbf,
  0x66, 0xe5, 0xc0, 0xec, 0x43, 0x45, 0xb7, 0xbf, 0x70, 0x92, 0x88, 0x0b,
  0x7f, 0xcb, 0x97, 0x3f, 0x6c, 0x6e, 0x2d, 0x81, 0x1d, 0xde, 0xb7, 0x3f,
  0xda, 0xb3, 0x89, 0x89, 0x75, 0x91, 0x92, 0xbf, 0xd6, 0xab, 0x2d, 0x6b,
  0x04, 0x6d, 0xb8, 0xbf, 0xf4, 0xa3, 0x56, 0xa5, 0x3b, 0x10, 0x8a, 0x3f,
  0x13, 0x5e, 0x2e, 0x91, 0xe9, 0xf0, 0xb8, 0x3f, 0xf8, 0xda, 0xa6, 0xa5,
  0x93, 0xa3, 0x7c, 0xbf, 0xcf, 0x85, 0x69, 0x93, 0x90, 0x68, 0xb9, 0xbf,
  0xe2, 0x5f, 0x07, 0x7e, 0x52, 0x7a, 0x4d, 0x3f, 0x7e, 0xd7, 0x2e, 0x9f,
  0x83, 0xd2, 0xb9, 0x3f, 0xb6, 0x9d, 0x1c, 0x32, 0x98, 0xe3, 0x76, 0x3f,
  0x5b, 0x8f, 0x8b, 0xb7, 0x02, 0x2d, 0xba, 0xbf, 0xb8, 0x1f, 0x9e, 0xfb,
  0x0b, 0xa3, 0x89, 0xbf, 0xc7, 0x02, 0xed, 0x31, 0xec, 0x75, 0xba, 0x3f,
  0xb7, 0x79, 0xbb, 0x76, 0xad, 0x6d, 0x94, 0x3f, 0x54, 0x9b, 0x3c, 0xb2,
  0x9a, 0xaa, 0xba, 0xbf, 0xa8, 0xcb, 0xab, 0x14, 0xc2, 0xa1, 0x9c, 0xbf,
  0x9a, 0x53, 0xa1, 0x4e, 0xb2, 0xc7, 0xba, 0x3f, 0x33, 0x33, 0x8a, 0x8c,
  0x93, 0xc4, 0xa2, 0x3f, 0xbb, 0x9e, 0x86, 0x73, 0xd1, 0xc8, 0xba, 0xbf,
  0xd5, 0x07, 0x68, 0xc7, 0xf7, 0xa4, 0xa7, 0xbf, 0x25, 0x00, 0x70, 0xc8,
  0x0f, 0xa8, 0xba, 0x3f, 0xc2, 0xd6, 0x35, 0x5b, 0xb3, 0x0d, 0xad, 0x3f,
  0xae, 0xcc, 0xdf, 0x7b, 0x1e, 0x5d, 0xba, 0xbf, 0xc3, 0xa0, 0xeb, 0x42,
  0xa1, 0x94, 0xb1, 0xbf, 0x25, 0x27, 0xc7, 0xae, 0xa5, 0xdb, 0xb9, 0x3f,
  0x92, 0xbc, 0xc2, 0x8a, 0x0b, 0x1f, 0xb5, 0x3f, 0x0c, 0x83, 0xbd, 0x8f,
  0xe0, 0x0f, 0xb9, 0xbf, 0xd8, 0xdc, 0x9a, 0x0d, 0x28, 0x67, 0xb9, 0xbf,
  0x9b, 0x27, 0xe6, 0xd6, 0x7c, 0xd6, 0xb7, 0x3f, 0x36, 0x43, 0xc3, 0xeb,
  0xec, 0xfa, 0xbe, 0x3f, 0x6d, 0x0e, 0x70, 0x49, 0x39, 0xe4, 0xb5, 0xbf,
  0x50, 0xdf, 0x36, 0x21, 0xae, 0xbd, 0xc3, 0xbf, 0xc8, 0x02, 0x6a, 0xf5,
  0x86, 0x57, 0xb2, 0x3f, 0x4e, 0xb4, 0x3c, 0xae, 0xc4, 0x96, 0xce, 0x3f,
  0xe1, 0xe4, 0xbb, 0xc9, 0x3f, 0x79, 0xb5, 0xbf, 0x8d, 0x97, 0xd3, 0xc7,
  0x3b, 0x5f, 0x5e, 0xbf, 0xa2, 0xb4, 0xaf, 0xd5, 0x8c, 0x74, 0xb5, 0x3f,
  0x13, 0x81, 0x15, 0x26, 0x00, 0xc6, 0x76, 0x3f, 0x58, 0x29, 0x92, 0x96,
  0x72, 0x66, 0xb5, 0xbf, 0x42, 0x70, 0x23, 0xfa, 0xf4, 0xf7, 0x82, 0xbf,
  0xc1, 0x42, 0x81, 0xe0, 0xec, 0x4e, 0xb5, 0x3f, 0x3a, 0x20, 0x45, 0xcf,
  0x56, 0x89, 0x8a, 0x3f, 0x80, 0xe5, 0xbd, 0xb5, 0xf4, 0x2d, 0xb5, 0xbf,
  0xbf, 0x0e, 0x54, 0x68, 0xd9, 0x0a, 0x91, 0xbf, 0x2f, 0x92, 0x8d, 0x37,
  0x80, 0x03, 0xb5, 0x3f, 0x27, 0xb6, 0x2a, 0xb8, 0xc8, 0xcd, 0x94, 0x3f,
  0xd9, 0xd6, 0xa4, 0x90, 0x82, 0xcf, 0xb4, 0xbf, 0xb3, 0x33, 0xd0, 0x6d,
  0xba, 0x8c, 0x98, 0xbf, 0xcb, 0xc7, 0xaa, 0xd8, 0xeb, 0x91, 0xb4, 0x3f,
  0x22, 0x97, 0x45, 0xb7, 0xeb, 0x46, 0x9c, 0x3f, 0x7a, 0x1c, 0x3f, 0xf0,
  0xa8, 0x4a, 0xb4, 0xbf, 0x3f, 0x02, 0xce, 0x06, 0x95, 0xfb, 0x9f, 0xbf,
  0x8b, 0x45, 0xc0, 0x54, 0xa3, 0xf9, 0xb3, 0x3f, 0x7e, 0x4e, 0xff, 0x97,
  0xf4, 0xd4, 0xa1, 0x3f, 0xac, 0x11, 0xdb, 0xea, 0xc0, 0x9e, 0xb3, 0xbf,
  0xb2, 0x1d, 0xb9, 0x38, 0x8a, 0xa8, 0xa3, 0xbf, 0x46, 0xef, 0xaf, 0xbe,
  0xe3, 0x39, 0xb3, 0x3f, 0x08, 0xc3, 0x89, 0xb3, 0x1d, 0x78, 0xa5, 0x3f,
  0xc0, 0x96, 0x0f, 0xb8, 0xe9, 0xca, 0xb2, 0xbf, 0x9d, 0x6a, 0x20, 0xf0,
  0x3c, 0x43, 0xa7, 0xbf, 0x22, 0x25, 0xf6, 0x40, 0xac, 0x51, 0xb2, 0x3f,
  0xd8, 0x2f, 0x18, 0xca, 0x70, 0x09, 0xa9, 0x3f, 0x02, 0x7c, 0xfb, 0xdb,
  0xff, 0xcd, 0xb1, 0xbf, 0x89, 0x0f, 0xf3, 0x56, 0x3c, 0xca, 0xaa, 0xbf,
  0xc3, 0x9a, 0xe3, 0xa7, 0xb3, 0x3f, 0xb1, 0x3f, 0x2b, 0xa4, 0xd7, 0x13,
  0x1c, 0x85, 0xac, 0x3f, 0x07, 0xf1, 0xc8, 0xcc, 0x90, 0xa6, 0xb0, 0xbf,
  0x01, 0x57, 0x2e, 0xf6, 0x84, 0x39, 0xae, 0xbf, 0xc8, 0xbc, 0x79, 0xce,
  0x59, 0x02, 0xb0, 0x3f, 0xc3, 0xfa, 0x20, 0x59, 0xe3, 0xe6, 0xaf, 0x3f,
  0x1c, 0x12, 0x01, 0x7d, 0x93, 0xa5, 0xae, 0xbf, 0x0c, 0x5f, 0x4b, 0xe0,
  0x4c, 0xc6, 0xb0, 0xbf, 0x6e, 0x1a, 0xb2, 0x8d, 0x26, 0x2f, 0xad, 0x3f,
  0x16, 0x23, 0x3a, 0xb4, 0xff, 0x94, 0xb1, 0x3f, 0x5d, 0x6f, 0xcf, 0x08,
  0xbf, 0xa0, 0xab, 0xbf, 0x65, 0x79, 0x44, 0x4a, 0x2f, 0x5f, 0xb2, 0xbf,
  0xfe, 0xff, 0x80, 0x4b, 0x99, 0xf9, 0xa9, 0x3f, 0x67, 0x8e, 0x3a, 0x49,
  0x79, 0x24, 0xb3, 0x3f, 0x74, 0x06, 0xc9, 0x7e, 0xd8, 0x38, 0xa8, 0xbf,
  0x52, 0xab, 0x59, 0xad, 0x72, 0xe4, 0xb3, 0xbf, 0xa3, 0x9a, 0x0b, 0x84,
  0x82, 0x5d, 0xa6, 0x3f, 0x86, 0xeb, 0x31, 0x5c, 0xa6, 0x9e, 0xb4, 0x3f,
  0x06, 0x72, 0x2a, 0xf2, 0x7a, 0x66, 0xa4, 0xbf, 0xde, 0xae, 0xf9, 0x6b,
  0x93, 0x52, 0xb5, 0xbf, 0x92, 0x3f, 0x41, 0xde, 0x7c, 0x52, 0xa2, 0x3f,
  0xb5, 0x87, 0x2f, 0x09, 0xab, 0xff, 0xb5, 0x3f, 0xac, 0xec, 0x6d, 0x12,
  0x13, 0x20, 0xa0, 0xbf, 0xae, 0x65, 0x35, 0xde, 0x4d, 0xa5, 0xb6, 0xbf,
  0x06, 0x94, 0x9e, 0x63, 0x1c, 0x9b, 0x9b, 0x3f, 0x3a, 0xe2, 0x59, 0xd6,
  0xc8, 0x42, 0xb7, 0x3f, 0xc1, 0xe8, 0x1d, 0x2b, 0xf0, 0xb1, 0x96, 0xbf,
  0x8c, 0x58, 0x10, 0x07, 0x51, 0xd7, 0xb7, 0xbf, 0x10, 0x11, 0x35, 0xc5,
  0x06, 0x80, 0x91, 0x3f, 0x8a, 0x80, 0x85, 0x74, 0xfe, 0x61, 0xb8, 0x3f,
  0xc5, 0xdf, 0xd7, 0x90, 0xd7, 0xff, 0x87, 0xbf, 0x89, 0x92, 0x6d, 0x46,
  0xc5, 0xe1, 0xb8, 0xbf, 0x59, 0xf7, 0x40, 0x23, 0x5c, 0xac, 0x78, 0x3f,
  0xf2, 0x6b, 0x60, 0xd0, 0x6c, 0x55, 0xb9, 0x3f, 0x94, 0x21, 0x2e, 0x6f,
  0x10, 0x8b, 0xf9, 0x3e, 0xdc, 0x91, 0x2d, 0x83, 0x83, 0xbb, 0xb9, 0xbf,
  0xcc, 0x7e, 0x82, 0x83, 0xfb, 0x78, 0x7a, 0xbf, 0x35, 0x3b, 0x5e, 0x5e,
  0x4e, 0x12, 0xba, 0x3f, 0xc7, 0x4e, 0x56, 0x85, 0x56, 0x51, 0x8b, 0x3f,
  0x6d, 0x86, 0xc3, 0xa5, 0xb1, 0x57, 0xba, 0xbf, 0xa2, 0x66, 0x8b, 0x7d,
  0x30, 0x35, 0x95, 0xbf, 0xa0, 0x8a, 0x26, 0x2f, 0x0f, 0x89, 0xba, 0x3f,
  0xfa, 0x1e, 0x83, 0x53, 0x16, 0x58, 0x9d, 0x3f, 0x56, 0x0d, 0xe4, 0xfe,
  0x13, 0xa3, 0xba, 0xbf, 0x88, 0x42, 0x73, 0xb4, 0x4c, 0x16, 0xa3, 0xbf,
  0x40, 0x28, 0x31, 0xe6, 0x69, 0xa1, 0xba, 0x3f, 0xbf, 0xd9, 0x46, 0xaa,
  0x4c, 0xec, 0xa7, 0x3f, 0xcd, 0xde, 0x0d, 0x95, 0x37, 0x7e, 0xba, 0xbf,
  0xc5, 0x30, 0x8f, 0x0a, 0x8d, 0x49, 0xad, 0xbf, 0xf3, 0x0e, 0x06, 0xeb,
  0x42, 0x31, 0xba, 0x3f, 0x5b, 0xe7, 0xe3, 0x12, 0x2b, 0xac, 0xb1, 0x3f,
  0xdb, 0x1f, 0x81, 0x20, 0x52, 0xae, 0xb9, 0xbf, 0x04, 0x18, 0x43, 0x4e,
  0x64, 0x2f, 0xb5, 0xbf, 0x83, 0x20, 0xbd, 0x90, 0xcf, 0xe1, 0xb8, 0x3f,
  0xcc, 0x9d, 0xc5, 0x85, 0x3b, 0x6f, 0xb9, 0x3f, 0x36, 0x6c, 0x89, 0x71,
  0xbb, 0xa8, 0xb7, 0xbf, 0xc7, 0x38, 0x80, 0x61, 0x18, 0xf9, 0xbe, 0xbf,
  0x22, 0x13, 0xc6, 0x7a, 0x80, 0xb8, 0xb5, 0x3f, 0x4c, 0xa8, 0xa6, 0xaa,
  0x3d, 0xb6, 0xc3, 0x3f, 0x27, 0xde, 0x7e, 0x98, 0x87, 0x31, 0xb2, 0xbf,
  0x10, 0x24, 0xa3, 0x2a, 0xea, 0x82, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1b, 0x59, 0x53, 0x78, 0xf8, 0x59, 0xb5, 0x3f,
  0x6a, 0x85, 0x2d, 0xaa, 0x69, 0xdf, 0x6d, 0x3f, 0x0f, 0x32, 0xb2, 0x71,
  0xd3, 0x50, 0xb5, 0xbf, 0x57, 0x2c, 0x58, 0x81, 0xab, 0xdc, 0x7d, 0xbf,
  0x3d, 0x34, 0x14, 0xc0, 0x86, 0x3e, 0xb5, 0x3f, 0x00, 0x68, 0x06, 0xab,
  0x11, 0x62, 0x86, 0x3f, 0x03, 0x4c, 0x39, 0x15, 0x0d, 0x23, 0xb5, 0xbf,
  0x26, 0x70, 0x8f, 0x48, 0xab, 0xd1, 0x8d, 0xbf, 0xd6, 0x5e, 0xd0, 0x6d,
  0x5e, 0xfe, 0xb4, 0x3f, 0xda, 0xbe, 0x0e, 0xf0, 0xdd, 0x9d, 0x92, 0x3f,
  0x58, 0x55, 0x6f, 0x00, 0x70, 0xd0, 0xb4, 0xbf, 0xd7, 0xa6, 0x19, 0xc3,
  0x6b, 0x4f, 0x96, 0xbf, 0x5f, 0x5a, 0x5a, 0x26, 0x34, 0x99, 0xb4, 0x3f,
  0xc1, 0x72, 0x54, 0xd9, 0xc5, 0xfc, 0x99, 0x3f, 0x60, 0xc2, 0xa3, 0x3d,
  0x9a, 0x58, 0xb4, 0xbf, 0x86, 0x2a, 0xb7, 0xe0, 0x2e, 0xa5, 0x9d, 0xbf,
  0x2c, 0xb9, 0x08, 0x84, 0x8e, 0x0e, 0xb4, 0x3f, 0xc6, 0x2d, 0x47, 0x56,
  0xf2, 0xa3, 0xa0, 0x3f, 0xa3, 0xbf, 0xc3, 0xe9, 0xf9, 0xba, 0xb3, 0xbf,
  0x12, 0xa6, 0x56, 0xac, 0x0f, 0x72, 0xa2, 0xbf, 0xad, 0x5c, 0x5b, 0xdb,
  0xc1, 0x5d, 0xb3, 0x3f, 0x56, 0xab, 0x8e, 0x2c, 0x88, 0x3c, 0xa4, 0x3f,
  0x6c, 0xe3, 0x36, 0x01, 0xc8, 0xf6, 0xb2, 0xbf, 0x92, 0x09, 0x29, 0xb9,
  0xf0, 0x02, 0xa6, 0xbf, 0xb8, 0xed, 0x79, 0xf3, 0xe9, 0x85, 0xb2, 0x3f,
  0x70, 0x5c, 0x9d, 0xca, 0xd9, 0xc4, 0xa7, 0x3f, 0xf3, 0x65, 0x4d, 0xe0,
  0x00, 0x0b, 0xb2, 0xbf, 0xae, 0xcb, 0xd6, 0xcc, 0xce, 0x81, 0xa9, 0xbf,
  0x4a, 0xd4, 0x4d, 0x22, 0xe1, 0x85, 0xb1, 0x3f, 0x8c, 0x7f, 0x4b, 0x68,
  0x55, 0x39, 0xab, 0x3f, 0x89, 0xa5, 0x4b, 0xc4, 0x59, 0xf6, 0xb0, 0xbf,
  0x13, 0xff, 0xfc, 0xb2, 0xec, 0xea, 0xac, 0xbf, 0x2c, 0xb5, 0xda, 0xee,
  0x33, 0x5c, 0xb0, 0x3f, 0x2c, 0x2d, 0x8d, 0x44, 0x0c, 0x96, 0xae, 0x3f,
  0xf4, 0xe7, 0x9d, 0x76, 0x64, 0x6e, 0xaf, 0xbf, 0xe2, 0x24, 0xbe, 0x93,
  0x11, 0x1d, 0xb0, 0xbf, 0x0b, 0xa0, 0x49, 0xcd, 0x1f, 0x0e, 0xae, 0x3f,
  0x17, 0x44, 0x1f, 0x50, 0x4b, 0xeb, 0xb0, 0x3f, 0x99, 0xbc, 0xbe, 0xba,
  0xff, 0x96, 0xac, 0xbf, 0x26, 0xf3, 0x84, 0x60, 0x60, 0xb5, 0xb1, 0xbf,
  0x01, 0x21, 0xfc, 0x2e, 0x57, 0x08, 0xab, 0x3f, 0xd4, 0xd9, 0x71, 0x5f,
  0xf7, 0x7a, 0xb2, 0x3f, 0x57, 0x2a, 0x4b, 0x72, 0x63, 0x61, 0xa9, 0xbf,
  0xf3, 0xb3, 0xaf, 0x7c, 0xaf, 0x3b, 0xb3, 0xbf, 0x3d, 0xee, 0x6d, 0xd2,
  0x48, 0xa1, 0xa7, 0x3f, 0x6b, 0x39, 0x34, 0x51, 0x1f, 0xf7, 0xb3, 0x3f,
  0xbf, 0xec, 0xfb, 0x94, 0x0e, 0xc7, 0xa5, 0xbf, 0x51, 0x81, 0xf9, 0x76,
  0xd3, 0xac, 0xb4, 0xbf, 0xf3, 0x5a, 0xb8, 0xfb, 0x99, 0xd1, 0xa3, 0x3f,
  0xa7, 0xe4, 0xfd, 0xd4, 0x4c, 0x5c, 0xb5, 0x3f, 0x5b, 0xc1, 0x47, 0x16,
  0xa8, 0xbf, 0xa1, 0xbf, 0x74, 0xc2, 0x7f, 0x8a, 0xfe, 0x04, 0xb6, 0xbf,
  0x1a, 0x8e, 0x4f, 0x08, 0x8c, 0x1f, 0x9f, 0x3f, 0x37, 0x99, 0x64, 0x5d,
  0x4b, 0xa6, 0xb6, 0x3f, 0xb7, 0x0f, 0x6c, 0x4d, 0x8e, 0x80, 0x9a, 0xbf,
  0xe8, 0x1f, 0x9d, 0x85, 0x82, 0x3f, 0xb7, 0xbf, 0x40, 0xbb, 0xf3, 0x1f,
  0x71, 0x9e, 0x95, 0x3f, 0x0a, 0x53, 0xc6, 0xa0, 0xdb, 0xcf, 0xb7, 0x3f,
  0x59, 0x4a, 0x1a, 0x5e, 0xa1, 0x74, 0x90, 0xbf, 0x68, 0xe6, 0xe6, 0x83,
  0x71, 0x56, 0xb8, 0xbf, 0xc4, 0x05, 0x27, 0x20, 0x67, 0xfb, 0x85, 0x3f,
  0xd7, 0x0a, 0x23, 0x81, 0x3b, 0xd2, 0xb8, 0x3f, 0xd4, 0xe0, 0x0e, 0x98,
  0xa8, 0xcc, 0x74, 0xbf, 0x72, 0x9d, 0x2a, 0x86, 0x04, 0x42, 0xb9, 0xbf,
  0xe8, 0x7d, 0x7d, 0xa3, 0x2f, 0x5b, 0x4e, 0xbf, 0x26, 0xc7, 0xee, 0x2a,
  0x5f, 0xa4, 0xb9, 0x3f, 0xd4, 0x16, 0xea, 0x42, 0x15, 0xf8, 0x7d, 0x3f,
  0x67, 0xbd, 0x19, 0x4b, 0x95, 0xf7, 0xb9, 0xbf, 0xc2, 0x0b, 0x81, 0x3b,
  0xe9, 0xf4, 0x8c, 0xbf, 0x41, 0x70, 0x4d, 0xf3, 0x90, 0x39, 0xba, 0x3f,
  0xa2, 0x31, 0xb9, 0xd2, 0x98, 0xf7, 0x95, 0x3f, 0x83, 0x2f, 0xa8, 0xfe,
  0xba, 0x67, 0xba, 0xbf, 0x5b, 0xd2, 0x9d, 0x74, 0x9c, 0x09, 0x9e, 0xbf,
  0xf1, 0x78, 0xa9, 0x29, 0xc9, 0x7e, 0xba, 0x3f, 0x4d, 0x99, 0x3f, 0x2b,
  0xcb, 0x65, 0xa3, 0x3f, 0xa9, 0x49, 0xc8, 0x66, 0x70, 0x7a, 0xba, 0xbf,
  0xf2, 0x6a, 0x25, 0xd4, 0x99, 0x31, 0xa8, 0xbf, 0x01, 0xdd, 0x3a, 0x17,
  0xe6, 0x54, 0xba, 0x3f, 0x6b, 0xc2, 0x07, 0x4b, 0x99, 0x83, 0xad, 0x3f,
  0xcf, 0xcc, 0xdd, 0x55, 0x04, 0x06, 0xba, 0xbf, 0x75, 0xa9, 0xb4, 0x7c,
  0xef, 0xc2, 0xb1, 0xbf, 0x80, 0x96, 0xb8, 0xca, 0xae, 0x81, 0xb9, 0x3f,
  0x55, 0x3f, 0x11, 0xf1, 0x1d, 0x3f, 0xb5, 0x3f, 0xfe, 0x64, 0xb4, 0xfb,
  0x7d, 0xb4, 0xb8, 0xbf, 0xcd, 0x2f, 0xd3, 0x65, 0xdc, 0x76, 0xb9, 0xbf,
  0xb7, 0x55, 0x04, 0xe2, 0xc2, 0x7b, 0xb7, 0x3f, 0xdc, 0x31, 0x5f, 0x97,
  0x06, 0xf7, 0xbe, 0x3f, 0xb5, 0x3e, 0xb1, 0xa0, 0x90, 0x8d, 0xb5, 0xbf,
  0xb2, 0xfd, 0x45, 0xef, 0xd0, 0xae, 0xc3, 0xbf, 0x15, 0x1e, 0x0e, 0xe1,
  0x3d, 0x0c, 0xb2, 0x3f, 0xc0, 0xf6, 0x9f, 0xfd, 0x4e, 0x6f, 0xce, 0x3f,
  0x28, 0x4f, 0x8b, 0xd2, 0x77, 0x3d, 0xb5, 0x3f, 0xba, 0x1e, 0x26, 0xda,
  0x63, 0x64, 0x5d, 0x3f, 0x98, 0x51, 0x07, 0xdb, 0x04, 0x39, 0xb5, 0xbf,
  0x46, 0x4a, 0xf3, 0x11, 0xf9, 0x09, 0x76, 0xbf, 0x38, 0xed, 0xc8, 0xb2,
  0xaa, 0x2b, 0xb5, 0x3f, 0xc9, 0xca, 0x51, 0x44, 0x71, 0x5b, 0x82, 0x3f,
  0xbb, 0x7b, 0x26, 0x92, 0x65, 0x15, 0xb5, 0xbf, 0xda, 0xb2, 0x69, 0x7a,
  0x96, 0xae, 0x89, 0xbf, 0xd9, 0x96, 0xbb, 0x23, 0x2f, 0xf6, 0xb4, 0x3f,
  0xb4, 0x12, 0x1f, 0x7c, 0x8a, 0x7e, 0x90, 0x3f, 0xa7, 0xf4, 0x4e, 0x77,
  0xfe, 0xcd, 0xb4, 0xbf, 0x94, 0x04, 0x7c, 0xa5, 0xc8, 0x22, 0x94, 0xbf,
  0xaa, 0xc5, 0x21, 0xef, 0xc7, 0x9c, 0xb4, 0x3f, 0x5b, 0xf8, 0xb4, 0x39,
  0x55, 0xc3, 0x97, 0x3f, 0x0f, 0x24, 0x4c, 0x27, 0x7d, 0x62, 0xb4, 0xbf,
  0xe8, 0x16, 0x49, 0x44, 0x7c, 0x5f, 0x9b, 0xbf, 0x3e, 0x5e, 0xaa, 0xd6,
  0x0c, 0x1f, 0xb4, 0x3f, 0x03, 0xca, 0x44, 0xa2, 0x85, 0xf6, 0x9e, 0x3f,
  0xa9, 0xb8, 0xba, 0xa8, 0x62, 0xd2, 0xb3, 0xbf, 0x13, 0x0b, 0xaf, 0x1d,
  0xda, 0x43, 0xa1, 0xbf, 0xfe, 0x37, 0xa1, 0x0f, 0x67, 0x7c, 0xb3, 0x3f,
  0x20, 0xff, 0x65, 0x95, 0x22, 0x09, 0xa3, 0x3f, 0x60, 0x53, 0x55, 0x0d,
  0xff, 0x1c, 0xb3, 0xbf, 0x01, 0xb6, 0x3f, 0x6a, 0xb7, 0xca, 0xa4, 0xbf,
  0x06, 0xd6, 0xc1, 0xf2, 0x0b, 0xb4, 0xb2, 0x3f, 0xab, 0x29, 0x6c, 0xf1,
  0x2f, 0x88, 0xa6, 0x3f, 0x81, 0xd9, 0x56, 0x13, 0x6b, 0x41, 0xb2, 0xbf,
  0x32, 0x8e, 0x21, 0x14, 0x1f, 0x41, 0xa8, 0xbf, 0x38, 0xe8, 0x34, 0x6b,
  0xf5, 0xc4, 0xb1, 0x3f, 0x16, 0xfe, 0xa7, 0xaf, 0x12, 0xf5, 0xa9, 0x3f,
  0x35, 0x28, 0xaa, 0x35, 0x7f, 0x3e, 0xb1, 0xbf, 0xc6, 0x17, 0x62, 0xe1,
  0x92, 0xa3, 0xab, 0xbf, 0xb9, 0x81, 0x30, 0x71, 0xd7, 0xad, 0xb0, 0x3f,
  0x1d, 0x5a, 0xe6, 0x3a, 0x21, 0x4c, 0xad, 0x3f, 0xf5, 0x7e, 0x6d, 0x4d,
  0xc7, 0x12, 0xb0, 0xbf, 0x34, 0x5a, 0x63, 0xd9, 0x37, 0xee, 0xae, 0xbf,
  0x10, 0x3e, 0xad, 0xfd, 0x22, 0xda, 0xae, 0x3f, 0xd1, 0x00, 0x3a, 0x2d,
  0xa4, 0x44, 0xb0, 0x3f, 0x54, 0xb3, 0xfe, 0xe4, 0xe2, 0x78, 0xad, 0xbf,
  0x74, 0x2c, 0x93, 0x53, 0x5d, 0x0e, 0xb1, 0xbf, 0x23, 0x17, 0x47, 0xb6,
  0x34, 0x01, 0xac, 0x3f, 0x8c, 0xd2, 0x16, 0xc6, 0xf5, 0xd3, 0xb1, 0x3f,
  0x7f, 0xf2, 0x36, 0x1d, 0x6c, 0x72, 0xaa, 0xbf, 0xe3, 0x6e, 0xf2, 0x89,
  0x15, 0x95, 0xb2, 0xbf, 0x00, 0xab, 0xc7, 0x50, 0xc7, 0xcb, 0xa8, 0x3f,
  0x25, 0xf7, 0xdb, 0x49, 0x5d, 0x51, 0xb3, 0x3f, 0x83, 0x47, 0x10, 0xc5,
  0x6b, 0x0c, 0xa7, 0xbf, 0x7d, 0xf1, 0x3d, 0x2d, 0x65, 0x08, 0xb4, 0xbf,
  0xbf, 0x2d, 0x63, 0x23, 0x62, 0x33, 0xa5, 0x3f, 0xca, 0xb1, 0xe6, 0x73,
  0xbb, 0xb9, 0xb4, 0x3f, 0x47, 0x16, 0xc2, 0x55, 0x91, 0x3f, 0xa3, 0xbf,
  0xc0, 0x37, 0x95, 0xc6, 0xe2, 0x64, 0xb5, 0xbf, 0x95, 0x8a, 0x65, 0x61,
  0xb8, 0x2f, 0xa1, 0x3f, 0xbb, 0x8a, 0xaa, 0x27, 0x50, 0x09, 0xb6, 0x3f,
  0xec, 0x31, 0x60, 0x67, 0xcd, 0x04, 0x9e, 0xbf, 0x63, 0x37, 0x32, 0x68,
  0x68, 0xa6, 0xb6, 0xbf, 0xb2, 0x6a, 0xf2, 0xc3, 0xe4, 0x6b, 0x99, 0x3f,
  0x11, 0x5b, 0x6e, 0xfb, 0x7c, 0x3b, 0xb7, 0x3f, 0x52, 0x05, 0x7d, 0x53,
  0xd7, 0x90, 0x94, 0xbf, 0xf6, 0xc0, 0xa3, 0xf4, 0xc7, 0xc7, 0xb7, 0xbf,
  0xa8, 0xa5, 0x25, 0xcd, 0x32, 0xde, 0x8e, 0x3f, 0x3d, 0x72, 0xb3, 0xe5,
  0x66, 0x4a, 0xb8, 0x3f, 0x9d, 0x5a, 0x88, 0x99, 0x90, 0x02, 0x84, 0xbf,
  0x4b, 0x3a, 0x53, 0x35, 0x54, 0xc2, 0xb8, 0xbf, 0xac, 0xd5, 0x72, 0x78,
  0xc3, 0x03, 0x71, 0x3f, 0xf2, 0x1a, 0x11, 0x53, 0x5e, 0x2e, 0xb9, 0x3f,
  0x1d, 0x22, 0x02, 0x51, 0xf1, 0x9b, 0x5d, 0x3f, 0x76, 0x76, 0xc6, 0xe2,
  0x1b, 0x8d, 0xb9, 0xbf, 0xb1, 0xf6, 0xd3, 0x0f, 0xcd, 0xb0, 0x80, 0xbf,
  0x59, 0xcc, 0x28, 0x7d, 0xdb, 0xdc, 0xb9, 0x3f, 0xfa, 0x5e, 0xe8, 0xf0,
  0x1c, 0x8e, 0x8e, 0x3f, 0x7b, 0x47, 0x88, 0xd3, 0x8c, 0x1b, 0xba, 0xbf,
  0xe5, 0x29, 0x15, 0xa9, 0x11, 0xb5, 0x96, 0xbf, 0x0b, 0x4e, 0x78, 0x9b,
  0x9f, 0x46, 0xba, 0x3f, 0x09, 0x3f, 0x13, 0xfb, 0x7d, 0xb6, 0x9e, 0x3f,
  0x71, 0xde, 0x81, 0x15, 0xd2, 0x5a, 0xba, 0xbf, 0x8d, 0xf9, 0xc9, 0x9a,
  0x22, 0xb3, 0xa3, 0xbf, 0x04, 0x2c, 0x40, 0x14, 0xe4, 0x53, 0xba, 0x3f,
  0x6d, 0x65, 0x05, 0x93, 0xf1, 0x74, 0xa8, 0x3f, 0xac, 0xb0, 0xe7, 0x55,
  0x19, 0x2c, 0xba, 0xbf, 0xc9, 0x05, 0xb8, 0xc4, 0xe8, 0xbb, 0xad, 0xbf,
  0x48, 0x47, 0xf7, 0xbe, 0x5f, 0xdb, 0xb9, 0x3f, 0x34, 0x6a, 0x3b, 0xd8,
  0xf5, 0xd8, 0xb1, 0x3f, 0x54, 0xba, 0xe6, 0xc4, 0xb7, 0x55, 0xb9, 0xbf,
  0xd7, 0x9e, 0x4f, 0x9f, 0x3e, 0x4e, 0xb5, 0xbf, 0x46, 0x79, 0xd4, 0x1e,
  0xe7, 0x87, 0xb8, 0x3f, 0x9d, 0xe9, 0x36, 0x74, 0x0f, 0x7e, 0xb9, 0x3f,
  0xc1, 0xe6, 0x65, 0xdd, 0x8d, 0x4f, 0xb7, 0xbf, 0x12, 0x45, 0x6b, 0xa0,
  0xba, 0xf4, 0xbe, 0xbf, 0x14, 0xc6, 0x02, 0x24, 0x64, 0x63, 0xb5, 0x3f,
  0xd9, 0x0b, 0x7c, 0x5f, 0x68, 0xa7, 0xc3, 0x3f, 0xfa, 0x85, 0x6e, 0x89,
  0xa4, 0xe7, 0xb1, 0xbf, 0x50, 0x3c, 0xff, 0xc1, 0xf1, 0x5b, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x29, 0x2f, 0x98, 0x9b,
  0x37, 0x1f, 0xb5, 0xbf, 0xe7, 0xb4, 0xea, 0xac, 0x58, 0xeb, 0x6c, 0xbf,
  0x22, 0x03, 0x64, 0xce, 0x8d, 0x16, 0xb5, 0x3f, 0x31, 0xb7, 0x53, 0xb8,
  0xcd, 0xe8, 0x7c, 0x3f, 0xc3, 0x92, 0x66, 0xce, 0x37, 0x05, 0xb5, 0xbf,
  0x41, 0x40, 0xd2, 0x79, 0x6b, 0xab, 0x85, 0xbf, 0x6a, 0x1a, 0xa7, 0xcb,
  0x30, 0xeb, 0xb4, 0x3f, 0x8f, 0xdc, 0x9d, 0x2a, 0x9b, 0xde, 0x8c, 0x3f,
  0x94, 0x60, 0x15, 0x82, 0x71, 0xc8, 0xb4, 0xbf, 0x02, 0xfc, 0xf3, 0xd5,
  0x54, 0x06, 0x92, 0xbf, 0x81, 0xac, 0xc2, 0x2a, 0xf0, 0x9c, 0xb4, 0x3f,
  0x8c, 0xb9, 0xc5, 0x0f, 0x23, 0x9a, 0x95, 0x3f, 0x66, 0x8e, 0xc0, 0x67,
  0xa0, 0x68, 0xb4, 0xbf, 0x6c, 0xa3, 0xe1, 0xe5, 0x0c, 0x2a, 0x99, 0xbf,
  0xbe, 0x3e, 0x43, 0x2a, 0x73, 0x2b, 0xb4, 0x3f, 0x52, 0xf7, 0xac, 0x64,
  0x63, 0xb5, 0x9c, 0x3f, 0xfe, 0xb1, 0x86, 0x92, 0x56, 0xe5, 0xb3, 0xbf,
  0xa4, 0xa6, 0xed, 0xa6, 0xb9, 0x1d, 0xa0, 0xbf, 0xf9, 0x4c, 0xd2, 0xc8,
  0x35, 0x96, 0xb3, 0x3f, 0x1e, 0x77, 0x72, 0x2b, 0xc2, 0xdd, 0xa1, 0x3f,
  0x1f, 0x02, 0xce, 0xce, 0xf8, 0x3d, 0xb3, 0xbf, 0xfb, 0x41, 0x8a, 0x2b,
  0x6c, 0x9a, 0xa3, 0xbf, 0x74, 0xc5, 0x2a, 0x48, 0x84, 0xdc, 0xb2, 0x3f,
  0xf5, 0xf5, 0xf1, 0x30, 0x55, 0x53, 0xa5, 0x3f, 0xe7, 0x7c, 0x65, 0x39,
  0xb9, 0x71, 0xb2, 0xbf, 0x12, 0x36, 0xea, 0xe4, 0x16, 0x08, 0xa7, 0xbf,
  0xe0, 0x03, 0x24, 0xbb, 0x74, 0xfd, 0xb1, 0x3f, 0x87, 0x4a, 0xa0, 0x83,
  0x46, 0xb8, 0xa8, 0x3f, 0x13, 0xd6, 0x53, 0xa0, 0x8f, 0x7f, 0xb1, 0xbf,
  0x2a, 0x7d, 0xe6, 0x3e, 0x74, 0x63, 0xaa, 0xbf, 0x3a, 0xad, 0xc4, 0x0c,
  0xde, 0xf7, 0xb0, 0x3f, 0xf6, 0x8e, 0x06, 0x8d, 0x2a, 0x09, 0xac, 0x3f,
  0xcd, 0x71, 0x70, 0xf9, 0x2e, 0x66, 0xb0, 0xbf, 0x11, 0x1b, 0xce, 0x5f,
  0xed, 0xa8, 0xad, 0xbf, 0x81, 0xa1, 0xe9, 0x45, 0x97, 0x94, 0xaf, 0x3f,
  0xda, 0xd2, 0x1c, 0x3f, 0x39, 0x42, 0xaf, 0x3f, 0x1a, 0x46, 0xcc, 0xbb,
  0xed, 0x47, 0xae, 0xbf, 0x66, 0xf9, 0x94, 0x20, 0x41, 0x6a, 0xb0, 0xbf,
  0x4d, 0x00, 0x0f, 0x97, 0xd8, 0xe5, 0xac, 0x3f, 0x0d, 0x62, 0xab, 0x6c,
  0x99, 0x2f, 0xb1, 0x3f, 0x80, 0xbb, 0x06, 0xd0, 0xbe, 0x6d, 0xab, 0xbf,
  0x53, 0x2d, 0x4f, 0x3a, 0xd5, 0xf0, 0xb1, 0xbf, 0x62, 0x5c, 0xba, 0xd2,
  0xf4, 0xde, 0xa9, 0x3f, 0x89, 0x2f, 0x32, 0xec, 0x9d, 0xad, 0xb2, 0x3f,
  0x54, 0x09, 0xaa, 0xc7, 0xb9, 0x38, 0xa8, 0xbf, 0xd5, 0x9e, 0xae, 0x9a,
  0x95, 0x65, 0xb3, 0xbf, 0x09, 0x17, 0x3d, 0x4a, 0x34, 0x7a, 0xa6, 0x3f,
  0xdb, 0x99, 0x22, 0xee, 0x55, 0x18, 0xb4, 0x3f, 0xd8, 0x46, 0x8c, 0x66,
  0x6e, 0xa2, 0xa4, 0xbf, 0x3c, 0xd0, 0x5b, 0xbe, 0x6e, 0xc5, 0xb4, 0xbf,
  0x69, 0x77, 0xd6, 0xab, 0x50, 0xb0, 0xa2, 0x3f, 0x78, 0x5f, 0x93, 0x67,
  0x64, 0x6c, 0xb5, 0x3f, 0x72, 0x0e, 0xb3, 0x0f, 0x9c, 0xa2, 0xa0, 0xbf,
  0x35, 0x1f, 0x72, 0xc0, 0xad, 0x0c, 0xb6, 0xbf, 0xa5, 0xb9, 0x9a, 0x8b,
  0xc4, 0xef, 0x9c, 0x3f, 0x1f, 0xbc, 0x91, 0x95, 0xb1, 0xa5, 0xb6, 0x3f,
  0x79, 0xfb, 0x61, 0x1a, 0xf8, 0x5c, 0x98, 0xbf, 0xb4, 0xdd, 0xff, 0x84,
  0xc3, 0x36, 0xb7, 0xbf, 0xed, 0x10, 0x19, 0x83, 0xf9, 0x88, 0x93, 0x3f,
  0x99, 0xc6, 0xf9, 0x05, 0x20, 0xbf, 0xb7, 0x3f, 0xa6, 0xd1, 0x91, 0xce,
  0x88, 0xde, 0x8c, 0xbf, 0x58, 0x19, 0x18, 0x54, 0xe7, 0x3d, 0xb8, 0xbf,
  0xe4, 0x3b, 0xe9, 0x68, 0xfd, 0x14, 0x82, 0x3f, 0xc6, 0xa9, 0xae, 0xd5,
  0x16, 0xb2, 0xb8, 0x3f, 0xe5, 0xf5, 0x32, 0xbd, 0xfb, 0xa1, 0x6a, 0xbf,
  0x41, 0xc6, 0xec, 0x64, 0x80, 0x1a, 0xb9, 0xbf, 0xc4, 0x4c, 0xc6, 0x7e,
  0xfa, 0xd9, 0x65, 0xbf, 0xcc, 0x71, 0x6f, 0x97, 0xbe, 0x75, 0xb9, 0x3f,
  0x5a, 0x45, 0xf6, 0xda, 0x1b, 0x5b, 0x82, 0x3f, 0x64, 0xcb, 0x15, 0xa5,
  0x24, 0xc2, 0xb9, 0xbf, 0xf3, 0xbb, 0xd7, 0x72, 0xa3, 0x0e, 0x90, 0xbf,
  0xe6, 0xfb, 0x18, 0xc1, 0xa7, 0xfd, 0xb9, 0x3f, 0x92, 0xa2, 0xd6, 0x6b,
  0xc4, 0x6d, 0x97, 0x3f, 0x0d, 0x36, 0x36, 0x52, 0xbe, 0x25, 0xba, 0xbf,
  0x56, 0x75, 0x94, 0xaa, 0xe2, 0x5e, 0x9f, 0xbf, 0x55, 0xba, 0xc7, 0xea,
  0x2e, 0x37, 0xba, 0x3f, 0xc3, 0x13, 0xb2, 0xd4, 0x65, 0xfe, 0xa3, 0x3f,
  0x5c, 0xa2, 0xbb, 0xfe, 0xc3, 0x2d, 0xba, 0xbf, 0x41, 0x0a, 0xb3, 0x67,
  0x65, 0xb6, 0xa8, 0xbf, 0x8b, 0x2a, 0xf6, 0x57, 0xcf, 0x03, 0xba, 0x3f,
  0xc8, 0xf7, 0x56, 0x61, 0x8b, 0xf2, 0xad, 0x3f, 0x1e, 0x94, 0xc4, 0x36,
  0x52, 0xb1, 0xb9, 0xbf, 0x3a, 0x27, 0xa4, 0x27, 0x45, 0xee, 0xb1, 0xbf,
  0xa6, 0x27, 0x44, 0x41, 0x69, 0x2a, 0xb9, 0x3f, 0xb8, 0xef, 0x48, 0x3b,
  0xcc, 0x5c, 0xb5, 0x3f, 0xa2, 0x90, 0x77, 0x6e, 0x06, 0x5c, 0xb8, 0xbf,
  0x42, 0xfe, 0x31, 0x3c, 0xd9, 0x84, 0xb9, 0xbf, 0xae, 0xc8, 0x3b, 0x48,
  0x17, 0x24, 0xb7, 0x3f, 0x1e, 0x51, 0xc2, 0x66, 0x37, 0xf2, 0xbe, 0x3f,
  0xf1, 0x19, 0x11, 0xa3, 0xf5, 0x39, 0xb5, 0xbf, 0x19, 0xea, 0x2b, 0x63,
  0x04, 0xa0, 0xc3, 0xbf, 0x37, 0xc7, 0xcd, 0x80, 0xb6, 0xc3, 0xb1, 0x3f,
  0x7c, 0xe6, 0xb2, 0x1d, 0xd1, 0x48, 0xce, 0x3f, 0xd1, 0x1b, 0xf0, 0xa7,
  0x98, 0x03, 0xb5, 0xbf, 0x63, 0xcf, 0x8b, 0x3f, 0xc0, 0x76, 0x5c, 0xbf,
  0x19, 0xea, 0x8c, 0x02, 0x61, 0xff, 0xb4, 0x3f, 0xb4, 0xe1, 0x0e, 0xbe,
  0xd6, 0x57, 0x75, 0x3f, 0xc3, 0x67, 0x3b, 0xee, 0xb8, 0xf2, 0xb4, 0xbf,
  0x0e, 0x2e, 0xb6, 0x04, 0x28, 0xc7, 0x81, 0xbf, 0xfc, 0xfd, 0x46, 0xfc,
  0x9c, 0xdd, 0xb4, 0x3f, 0x84, 0xf6, 0xe5, 0x69, 0x52, 0xdf, 0x88, 0x3f,
  0x31, 0xb2, 0xad, 0x6c, 0x07, 0xc0, 0xb4, 0xbf, 0x27, 0xb6, 0x05, 0x55,
  0x2c, 0xf3, 0x8f, 0xbf, 0x8f, 0x47, 0xbc, 0x22, 0xf0, 0x99, 0xb4, 0x3f,
  0x0e, 0x65, 0x3a, 0xe3, 0xb9, 0x80, 0x93, 0x3f, 0x1f, 0x14, 0xd2, 0x94,
  0x4c, 0x6b, 0xb4, 0xbf, 0x92, 0x4d, 0x05, 0xe9, 0x70, 0x04, 0x97, 0xbf,
  0x1b, 0xb7, 0xff, 0xb6, 0x0f, 0x34, 0xb4, 0x3f, 0xe8, 0x10, 0x1a, 0xb5,
  0x14, 0x84, 0x9a, 0x3f, 0xd3, 0xa7, 0x19, 0xe0, 0x29, 0xf4, 0xb3, 0xbf,
  0x53, 0x75, 0x64, 0x0c, 0xfb, 0xfe, 0x9d, 0xbf, 0x77, 0xdf, 0xb9, 0xa8,
  0x88, 0xab, 0xb3, 0x3f, 0x1c, 0x33, 0x52, 0xa8, 0x3a, 0xba, 0xa0, 0x3f,
  0xeb, 0x89, 0x89, 0xc3, 0x16, 0x5a, 0xb3, 0xbf, 0x57, 0x29, 0xe9, 0xe1,
  0xe7, 0x71, 0xa2, 0xbf, 0x3a, 0x4f, 0x03, 0xce, 0xbb, 0xff, 0xb2, 0x3f,
  0xf0, 0x45, 0x80, 0x5d, 0x28, 0x26, 0xa4, 0x3f, 0x00, 0xac, 0xae, 0x18,
  0x5c, 0x9c, 0xb2, 0xbf, 0x0f, 0xa1, 0xc0, 0xde, 0x9b, 0xd6, 0xa5, 0xbf,
  0x6c, 0xc1, 0x9a, 0x65, 0xd8, 0x2f, 0xb2, 0x3f, 0xa4, 0xca, 0x46, 0x46,
  0xde, 0x82, 0xa7, 0x3f, 0xdf, 0x33, 0x98, 0x9b, 0x0d, 0xba, 0xb1, 0xbf,
  0xec, 0x86, 0x7e, 0x07, 0x87, 0x2a, 0xa9, 0xbf, 0x30, 0x73, 0x5a, 0x6c,
  0xd4, 0x3a, 0xb1, 0x3f, 0x9f, 0x85, 0xe2, 0x8d, 0x28, 0xcd, 0xaa, 0x3f,
  0x57, 0x57, 0x3c, 0xeb, 0x00, 0xb2, 0xb0, 0xbf, 0xec, 0xeb, 0x74, 0x8e,
  0x4f, 0x6a, 0xac, 0xbf, 0x6e, 0x04, 0xdc, 0x11, 0x62, 0x1f, 0xb0, 0x3f,
  0xad, 0x06, 0x9c, 0x41, 0x82, 0x01, 0xae, 0x3f, 0xce, 0x2a, 0x2c, 0x5e,
  0x82, 0x05, 0xaf, 0xbf, 0x46, 0x5a, 0xb8, 0x80, 0x3f, 0x92, 0xaf, 0xbf,
  0xca, 0x71, 0x19, 0x78, 0xc2, 0xb7, 0xad, 0x3f, 0x59, 0x8a, 0xdc, 0xe0,
  0xfe, 0x8d, 0xb0, 0x3f, 0xc0, 0x65, 0x9a, 0x23, 0xfc, 0x54, 0xac, 0xbf,
  0x59, 0xb7, 0xcb, 0xf4, 0x14, 0x4f, 0xb1, 0xbf, 0xb0, 0x7d, 0x6f, 0xf1,
  0x96, 0xdc, 0xaa, 0x3f, 0x88, 0xf6, 0x6f, 0xf6, 0x12, 0x0c, 0xb2, 0x3f,
  0xd0, 0xca, 0xda, 0x11, 0xe8, 0x4d, 0xa9, 0xbf, 0x2c, 0xae, 0x93, 0x99,
  0xa3, 0xc4, 0xb2, 0xbf, 0xf4, 0x5f, 0x16, 0xa1, 0x2f, 0xa8, 0xa7, 0x3f,
  0x10, 0x72, 0xa4, 0x57, 0x6a, 0x78, 0xb3, 0x3f, 0x32, 0x57, 0x4d, 0x62,
  0x95, 0xea, 0xa5, 0xbf, 0x66, 0x79, 0x27, 0x4d, 0x02, 0x27, 0xb4, 0xbf,
  0xc3, 0xb2, 0xfd, 0xc2, 0x24, 0x14, 0xa4, 0x3f, 0x17, 0x8d, 0xc8, 0xdc,
  0xfc, 0xcf, 0xb4, 0x3f, 0x9b, 0xed, 0x50, 0xf4, 0xc7, 0x23, 0xa2, 0xbf,
  0x0f, 0x44, 0xa8, 0x08, 0xe0, 0x72, 0xb5, 0xbf, 0x8d, 0xda, 0xd2, 0xd6,
  0x41, 0x18, 0xa0, 0x3f, 0x49, 0x14, 0x92, 0x6d, 0x24, 0x0f, 0xb6, 0x3f,
  0x72, 0xf6, 0x85, 0xb9, 0x4c, 0xe0, 0x9b, 0xbf, 0x49, 0xeb, 0xce, 0xc4,
  0x32, 0xa4, 0xb6, 0xbf, 0xde, 0xbf, 0x42, 0xc9, 0xa1, 0x53, 0x97, 0x3f,
  0x1d, 0x7a, 0x70, 0xc7, 0x60, 0x31, 0xb7, 0x3f, 0x5b, 0xda, 0x5d, 0xb6,
  0xaf, 0x86, 0x92, 0xbf, 0xfc, 0x02, 0xc3, 0x3f, 0xed, 0xb5, 0xb7, 0xbf,
  0xa4, 0xb6, 0x04, 0xa5, 0xf2, 0xe9, 0x8a, 0x3f, 0xbd, 0x11, 0xc4, 0x00,
  0xfb, 0x30, 0xb8, 0x3f, 0xc1, 0x09, 0x43, 0x01, 0x5a, 0x32, 0x80, 0xbf,
  0xcb, 0x6e, 0x4f, 0x5c, 0x8a, 0xa1, 0xb8, 0xbf, 0xa9, 0xd7, 0xe2, 0x88,
  0x5e, 0x67, 0x63, 0x3f, 0xc7, 0xed, 0xe7, 0x80, 0x70, 0x06, 0xb9, 0x3f,
  0x44, 0x45, 0x35, 0x54, 0x22, 0xbc, 0x6c, 0x3f, 0x0c, 0x92, 0xcf, 0xdc,
  0x4b, 0x5e, 0xb9, 0xbf, 0x0c, 0x31, 0xd2, 0x70, 0x4a, 0xfb, 0x83, 0xbf,
  0x11, 0x61, 0x51, 0x2a, 0x74, 0xa7, 0xb9, 0x3f, 0x95, 0x55, 0x62, 0x79,
  0x5c, 0xd1, 0x90, 0x3f, 0x94, 0xd3, 0x15, 0xfd, 0xe3, 0xdf, 0xb9, 0xbf,
  0xad, 0x79, 0xed, 0xd4, 0xd8, 0x21, 0x98, 0xbf, 0xc6, 0x58, 0x39, 0x45,
  0x18, 0x05, 0xba, 0x3f, 0xcd, 0xb7, 0xf5, 0x4e, 0x78, 0x01, 0xa0, 0x3f,
  0x5d, 0xd4, 0x78, 0xb6, 0xdf, 0x13, 0xba, 0xbf, 0x04, 0xd5, 0x7b, 0xdd,
  0xa6, 0x47, 0xa4, 0xbf, 0xcc, 0x64, 0x74, 0x29, 0x0f, 0x08, 0xba, 0x3f,
  0x91, 0xad, 0x8a, 0x10, 0x06, 0xf6, 0xa8, 0x3f, 0xbc, 0x63, 0x38, 0x25,
  0x06, 0xdc, 0xb9, 0xbf, 0x09, 0xd8, 0x68, 0x56, 0x90, 0x27, 0xae, 0xbf,
  0x00, 0x4c, 0xba, 0xdb, 0xd8, 0x87, 0xb9, 0x3f, 0xfc, 0x72, 0x14, 0x1c,
  0xe4, 0x02, 0xb2, 0x3f, 0x80, 0x57, 0x19, 0x8c, 0xbf, 0xff, 0xb8, 0xbf,
  0x9b, 0x72, 0x8a, 0x61, 0xcc, 0x6a, 0xb5, 0xbf, 0x2d, 0xba, 0xb4, 0x83,
  0xd7, 0x30, 0xb8, 0x3f, 0xb7, 0x38, 0x32, 0x11, 0x3e, 0x8b, 0xb9, 0x3f,
  0x24, 0xd7, 0x85, 0x34, 0x5a, 0xf9, 0xb6, 0xbf, 0x71, 0x72, 0x02, 0xae,
  0x7f, 0xef, 0xbe, 0xbf, 0xfd, 0x62, 0x38, 0xef, 0x3f, 0x11, 0xb5, 0x3f,
  0x54, 0x88, 0x4a, 0x5a, 0xa5, 0x98, 0xc3, 0x3f, 0x7f, 0xe2, 0x98, 0xe8,
  0x6e, 0xa0, 0xb1, 0xbf, 0xcb, 0xc1, 0x60, 0xc1, 0xeb, 0x35, 0xce, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x2e, 0xd0, 0x73,
  0x51, 0xe6, 0xb4, 0x3f, 0x40, 0x5f, 0x83, 0xe7, 0xfd, 0x03, 0x6c, 0x3f,
  0x0e, 0x5f, 0x46, 0xfb, 0x19, 0xde, 0xb4, 0xbf, 0x66, 0xfb, 0x35, 0x73,
  0xa1, 0x01, 0x7c, 0xbf, 0x56, 0xf1, 0x69, 0xdc, 0xa8, 0xcd, 0xb4, 0x3f,
  0xc3, 0x65, 0xe2, 0x85, 0x44, 0xfe, 0x84, 0x3f, 0xe3, 0x2e, 0x79, 0xb7,
  0xf9, 0xb4, 0xb4, 0xbf, 0xe2, 0xdd, 0x5e, 0xa4, 0x29, 0xf8, 0x8b, 0xbf,
  0xec, 0x5b, 0x46, 0xf2, 0x05, 0x94, 0xb4, 0x3f, 0x4e, 0x75, 0x19, 0xe9,
  0xa5, 0x76, 0x91, 0x3f, 0x42, 0x33, 0x5b, 0xab, 0xc4, 0x6a, 0xb4, 0xbf,
  0x4c, 0xf9, 0xff, 0x59, 0x39, 0xee, 0x94, 0xbf, 0x7d, 0xdc, 0x77, 0xa8,
  0x2a, 0x39, 0xb4, 0x3f, 0xb6, 0x5d, 0x23, 0x5d, 0x30, 0x62, 0x98, 0x3f,
  0x2b, 0xa2, 0x1b, 0x40, 0x2a, 0xff, 0xb3, 0xbf, 0x50, 0xcb, 0x5f, 0xfb,
  0xe8, 0xd1, 0x9b, 0xbf, 0x85, 0x62, 0xac, 0x3d, 0xb3, 0xbc, 0xb3, 0x3f,
  0x05, 0x31, 0x76, 0x6f, 0xbd, 0x3c, 0x9f, 0x3f, 0x19, 0xd1, 0xb4, 0xbf,
  0xb2, 0x71, 0xb3, 0xbf, 0x2e, 0x0a, 0xed, 0xbd, 0x01, 0x51, 0xa1, 0xbf,
  0x6f, 0x08, 0x90, 0x0f, 0x13, 0x1e, 0xb3, 0x3f, 0x81, 0x07, 0x52, 0xd9,
  0x85, 0x00, 0xa3, 0x3f, 0x3a, 0x41, 0xb1, 0x71, 0xbb, 0xc1, 0xb2, 0xbf,
  0x1b, 0x74, 0x77, 0x56, 0x90, 0xac, 0xa4, 0xbf, 0xd2, 0x13, 0x87, 0xed,
  0x8f, 0x5c, 0xb2, 0x3f, 0x17, 0xbc, 0x3a, 0x17, 0xc3, 0x54, 0xa6, 0x3f,
  0x03, 0x44, 0xc0, 0x0b, 0x71, 0xee, 0xb1, 0xbf, 0x9d, 0x6c, 0xde, 0x18,
  0xbc, 0xf8, 0xa7, 0xbf, 0x2f, 0xf3, 0x71, 0x89, 0x3b, 0x77, 0xb1, 0x3f,
  0x79, 0x1b, 0x35, 0xec, 0x14, 0x98, 0xa9, 0x3f, 0x6b, 0x91, 0x48, 0xfe,
  0xc7, 0xf6, 0xb0, 0xbf, 0x2d, 0x96, 0x46, 0x1d, 0x62, 0x32, 0xab, 0xbf,
  0xc4, 0x41, 0x81, 0x73, 0xea, 0x6c, 0xb0, 0x3f, 0xed, 0xe0, 0x4d, 0x87,
  0x32, 0xc7, 0xac, 0x3f, 0xe0, 0xaa, 0xc4, 0xd1, 0xe3, 0xb2, 0xaf, 0xbf,
  0xda, 0x62, 0x46, 0x91, 0x0e, 0x56, 0xae, 0xbf, 0x6a, 0x3a, 0x7d, 0x88,
  0x4f, 0x78, 0xae, 0x3f, 0x0a, 0x44, 0x6a, 0x4e, 0x77, 0xde, 0xaf, 0x3f,
  0xf1, 0x82, 0x6a, 0x4e, 0x9e, 0x29, 0xad, 0xbf, 0x72, 0x12, 0x7b, 0xbe,
  0xf2, 0xaf, 0xb0, 0xbf, 0x67, 0x4e, 0x8e, 0x4b, 0x48, 0xc6, 0xab, 0x3f,
  0x53, 0x74, 0x16, 0x2e, 0xe4, 0x6c, 0xb1, 0x3f, 0xc9, 0xc5, 0xdc, 0xad,
  0xb5, 0x4d, 0xaa, 0xbf, 0xd3, 0x53, 0x6c, 0x28, 0xc2, 0x25, 0xb2, 0xbf,
  0xb2, 0x93, 0x0c, 0x6d, 0x3c, 0xbf, 0xa8, 0x3f, 0xbc, 0xfc, 0xa0, 0xa6,
  0x38, 0xda, 0xb2, 0x3f, 0x70, 0x71, 0xb3, 0x9a, 0x1d, 0x1a, 0xa7, 0xbf,
  0x68, 0x90, 0x4e, 0x77, 0xec, 0x89, 0xb3, 0xbf, 0xa3, 0xac, 0xbb, 0x21,
  0x82, 0x5d, 0xa5, 0x3f, 0x6f, 0x0e, 0xfd, 0x1e, 0x7a, 0x34, 0xb4, 0x3f,
  0x44, 0x97, 0x48, 0xcf, 0x76, 0x88, 0xa3, 0xbf, 0xd0, 0x93, 0xbc, 0x7e,
  0x74, 0xd9, 0xb4, 0xbf, 0x4e, 0x42, 0xd6, 0x72, 0xe7, 0x99, 0xa1, 0x3f,
  0x01, 0x9c, 0xaa, 0x31, 0x63, 0x78, 0xb5, 0x3f, 0x22, 0xd2, 0x9d, 0xa4,
  0x31, 0x21, 0x9f, 0xbf, 0xff, 0x0d, 0x3a, 0x8d, 0xc0, 0x10, 0xb6, 0xbf,
  0x29, 0xff, 0x81, 0x2d, 0x42, 0xd6, 0x9a, 0x3f, 0x0a, 0xc0, 0x31, 0x29,
  0xf7, 0xa1, 0xb6, 0x3f, 0x51, 0x46, 0xda, 0x67, 0xbc, 0x4f, 0x96, 0xbf,
  0xe3, 0xbd, 0x92, 0xca, 0x5e, 0x2b, 0xb7, 0xbf, 0x21, 0xad, 0x64, 0x35,
  0xd3, 0x89, 0x91, 0x3f, 0xe7, 0x05, 0x89, 0x7e, 0x38, 0xac, 0xb7, 0x3f,
  0xc1, 0xc2, 0x65, 0xef, 0x20, 0x00, 0x89, 0xbf, 0x6c, 0x7a, 0xe8, 0x9d,
  0xa9, 0x23, 0xb8, 0xbf, 0x3e, 0x6e, 0x0f, 0x7e, 0xab, 0xb4, 0x7c, 0x3f,
  0x11, 0xe7, 0xcf, 0x52, 0xb5, 0x90, 0xb8, 0x3f, 0xb9, 0xc9, 0x2c, 0x02,
  0xd5, 0xac, 0x58, 0xbf, 0xf6, 0xf2, 0xa9, 0x0a, 0x34, 0xf2, 0xb8, 0xbf,
  0x81, 0x03, 0x0e, 0x37, 0xda, 0xba, 0x71, 0xbf, 0xc8, 0x1f, 0x37, 0xf4,
  0xc7, 0x46, 0xb9, 0x3f, 0x29, 0xe1, 0x91, 0x06, 0xa9, 0x91, 0x85, 0x3f,
  0xc9, 0x87, 0x85, 0x30, 0xcd, 0x8c, 0xb9, 0xbf, 0xd1, 0x14, 0x7f, 0xd9,
  0x60, 0x8f, 0x91, 0xbf, 0x30, 0x2c, 0x6e, 0x93, 0x43, 0xc2, 0xb9, 0x3f,
  0xd9, 0x42, 0x13, 0x02, 0x75, 0xd1, 0x98, 0x3f, 0x83, 0x04, 0x10, 0x70,
  0xae, 0xe4, 0xb9, 0xbf, 0xfb, 0x1c, 0x16, 0x2e, 0x66, 0x51, 0xa0, 0xbf,
  0xb2, 0xaa, 0xcf, 0x6c, 0xe4, 0xf0, 0xb9, 0x3f, 0x6e, 0xf4, 0x04, 0xf7,
  0xf6, 0x8e, 0xa4, 0x3f, 0x80, 0x89, 0x74, 0x8c, 0xc4, 0xe2, 0xb9, 0xbf,
  0x03, 0xf7, 0x95, 0x93, 0xe3, 0x33, 0xa9, 0xbf, 0xc5, 0xa6, 0x51, 0xc7,
  0xbb, 0xb4, 0xb9, 0x3f, 0x96, 0xa7, 0xcb, 0x2e, 0x06, 0x5b, 0xae, 0x3f,
  0x2a, 0xd5, 0x61, 0xda, 0xf0, 0x5e, 0xb9, 0xbf, 0x58, 0xcd, 0x0a, 0x1a,
  0xd9, 0x16, 0xb2, 0xbf, 0x0f, 0xb0, 0x0f, 0x0b, 0xb7, 0xd5, 0xb8, 0x3f,
  0xd0, 0x64, 0xba, 0x6c, 0x44, 0x78, 0xb5, 0x3f, 0x8a, 0x1f, 0x02, 0x1b,
  0x56, 0x06, 0xb8, 0xbf, 0xd0, 0xed, 0xf7, 0x11, 0x42, 0x91, 0xb9, 0xbf,
  0x6e, 0x1c, 0xc4, 0xdf, 0x51, 0xcf, 0xb6, 0x3f, 0x49, 0x5e, 0x8d, 0x15,
  0x96, 0xec, 0xbe, 0x3f, 0xac, 0x94, 0x7e, 0x0a, 0x3e, 0xe9, 0xb4, 0xbf,
  0x89, 0x94, 0x69, 0x9d, 0x4b, 0x91, 0xc3, 0xbf, 0x49, 0x87, 0x0b, 0x12,
  0xc9, 0x7d, 0xb1, 0x3f, 0x84, 0xed, 0xf5, 0x67, 0x40, 0x23, 0xce, 0x3f,
  0x6a, 0xe5, 0xcf, 0xcd, 0x88, 0xcb, 0xb4, 0x3f, 0x76, 0x0c, 0xbb, 0xfa,
  0x5c, 0x95, 0x5b, 0x3f, 0x48, 0x80, 0xd6, 0x3d, 0x88, 0xc7, 0xb4, 0xbf,
  0x5e, 0xd2, 0x52, 0x73, 0xe2, 0xae, 0x74, 0xbf, 0xe2, 0x17, 0x0d, 0x84,
  0x85, 0xbb, 0xb4, 0x3f, 0xfc, 0xd8, 0x97, 0x6e, 0x81, 0x3a, 0x81, 0x3f,
  0xb3, 0x30, 0xe8, 0x80, 0x7d, 0xa7, 0xb4, 0xbf, 0x6c, 0x5a, 0xee, 0x12,
  0xb7, 0x1a, 0x88, 0xbf, 0xb2, 0xfd, 0x49, 0xf9, 0x6a, 0x8b, 0xb4, 0x3f,
  0x28, 0x33, 0x94, 0x9b, 0xea, 0xf6, 0x8e, 0x3f, 0xad, 0xf6, 0x93, 0x8c,
  0x46, 0x67, 0xb4, 0xbf, 0xa5, 0xec, 0xab, 0x90, 0xf8, 0xe6, 0x92, 0xbf,
  0xcb, 0xaa, 0x81, 0xa6, 0x06, 0x3b, 0xb4, 0x3f, 0xfa, 0x22, 0xb9, 0xad,
  0x4d, 0x4f, 0x96, 0x3f, 0xf8, 0xb5, 0x8c, 0x6c, 0x9f, 0x06, 0xb4, 0xbf,
  0x32, 0x7a, 0xe1, 0x46, 0xda, 0xb3, 0x99, 0xbf, 0x24, 0x07, 0x84, 0xa6,
  0x02, 0xca, 0xb3, 0x3f, 0xa0, 0x7c, 0xbf, 0xb3, 0x00, 0x14, 0x9d, 0x3f,
  0x87, 0x23, 0xe8, 0xa1, 0x1f, 0x85, 0xb3, 0xbf, 0x53, 0x8f, 0xac, 0xb3,
  0x8f, 0x37, 0xa0, 0xbf, 0xb7, 0xe4, 0x81, 0x0f, 0xe3, 0x37, 0xb3, 0x3f,
  0x37, 0x86, 0x1f, 0x25, 0x48, 0xe2, 0xa1, 0x3f, 0x06, 0x3e, 0x88, 0xda,
  0x36, 0xe2, 0xb2, 0xbf, 0xde, 0xe9, 0x5b, 0x03, 0xd4, 0x89, 0xa3, 0xbf,
  0xd3, 0x89, 0x82, 0xf8, 0x01, 0x84, 0xb2, 0x3f, 0xd9, 0x07, 0x25, 0xa2,
  0xda, 0x2d, 0xa5, 0x3f, 0x68, 0x07, 0xe6, 0x30, 0x28, 0x1d, 0xb2, 0xbf,
  0xbd, 0x9c, 0xc4, 0xe7, 0xff, 0xcd, 0xa6, 0xbf, 0x4c, 0x67, 0x34, 0xdb,
  0x89, 0xad, 0xb1, 0x3f, 0x5b, 0x57, 0x3f, 0xd5, 0xe3, 0x69, 0xa8, 0x3f,
  0x42, 0xc0, 0x1b, 0x92, 0x03, 0x35, 0xb1, 0xbf, 0x5f, 0xa5, 0xae, 0x00,
  0x22, 0x01, 0xaa, 0xbf, 0x65, 0x70, 0xc2, 0xd9, 0x6d, 0xb3, 0xb0, 0x3f,
  0x9b, 0x82, 0x2c, 0xff, 0x50, 0x93, 0xab, 0x3f, 0x23, 0x8a, 0xfe, 0xb6,
  0x9c, 0x28, 0xb0, 0xbf, 0xf1, 0x15, 0x39, 0xbb, 0x01, 0x20, 0xad, 0xbf,
  0x36, 0x72, 0x64, 0x69, 0xbe, 0x28, 0xaf, 0x3f, 0x7c, 0x13, 0xdb, 0xb3,
  0xbe, 0xa6, 0xae, 0x3f, 0x54, 0x56, 0xb9, 0xa7, 0xfd, 0xec, 0xad, 0xbf,
  0x59, 0xa3, 0xf4, 0x8f, 0x85, 0x13, 0xb0, 0xbf, 0x93, 0x6a, 0x2c, 0xc4,
  0x7d, 0x9d, 0xac, 0x3f, 0xa1, 0x0b, 0xf0, 0xf7, 0x30, 0xd0, 0xb0, 0x3f,
  0x77, 0x89, 0x2e, 0x62, 0xb7, 0x39, 0xab, 0xbf, 0x08, 0xb6, 0xa7, 0x53,
  0x1a, 0x89, 0xb1, 0xbf, 0x44, 0x19, 0xfe, 0x50, 0x13, 0xc1, 0xa9, 0x3f,
  0x47, 0xc8, 0x99, 0x02, 0xf5, 0x3d, 0xb2, 0x3f, 0x6d, 0xb0, 0x66, 0x52,
  0xe8, 0x32, 0xa8, 0xbf, 0xef, 0x7a, 0x26, 0x38, 0x6e, 0xee, 0xb2, 0xbf,
  0xa5, 0x1a, 0x7a, 0x6e, 0x78, 0x8e, 0xa6, 0x3f, 0xd2, 0xdc, 0xcb, 0x0c,
  0x2c, 0x9a, 0xb3, 0x3f, 0x66, 0x5b, 0x73, 0xb7, 0xed, 0xd2, 0xa4, 0xbf,
  0x8c, 0x1f, 0x8d, 0x61, 0xcc, 0x40, 0xb4, 0xbf, 0x9f, 0x7e, 0x08, 0x58,
  0x56, 0xff, 0xa2, 0x3f, 0xb8, 0x4c, 0x01, 0x8a, 0xe3, 0xe1, 0xb4, 0x3f,
  0x46, 0x01, 0x35, 0xba, 0x9f, 0x12, 0xa1, 0xbf, 0xba, 0x5f, 0xf5, 0xad,
  0xfa, 0x7c, 0xb5, 0xbf, 0xf7, 0xf0, 0x10, 0x07, 0x21, 0x17, 0x9e, 0x3f,
  0x54, 0xd2, 0xa7, 0xce, 0x8d, 0x11, 0xb6, 0x3f, 0x35, 0x46, 0x22, 0x18,
  0x82, 0xd1, 0x99, 0xbf, 0x0e, 0xef, 0xce, 0x54, 0x09, 0x9f, 0xb6, 0xbf,
  0x36, 0x0a, 0x5a, 0xa5, 0x23, 0x51, 0x95, 0x3f, 0x09, 0x94, 0xee, 0x02,
  0xc7, 0x24, 0xb7, 0x3f, 0x05, 0x52, 0x25, 0x7f, 0x3e, 0x92, 0x90, 0xbf,
  0xfd, 0x9d, 0x92, 0x19, 0x0a, 0xa2, 0xb7, 0xbf, 0x68, 0x44, 0xb7, 0xee,
  0xc6, 0x20, 0x87, 0x3f, 0x96, 0xbc, 0x8f, 0x66, 0xfa, 0x15, 0xb8, 0x3f,
  0xb2, 0x80, 0x2e, 0x97, 0x45, 0x19, 0x79, 0xbf, 0x04, 0x71, 0xc8, 0xd9,
  0x9d, 0x7f, 0xb8, 0xbf, 0x25, 0x39, 0x58, 0x2e, 0x9a, 0xb7, 0x45, 0x3f,
  0xac, 0x80, 0xf9, 0x0a, 0xd0, 0xdd, 0xb8, 0x3f, 0xa3, 0x8c, 0x75, 0x7d,
  0xf4, 0x03, 0x75, 0x3f, 0x4d, 0x99, 0x26, 0xd2, 0x36, 0x2f, 0xb9, 0xbf,
  0x6e, 0xae, 0xeb, 0xbd, 0x84, 0x1e, 0x87, 0xbf, 0x57, 0xee, 0x7e, 0x9c,
  0x32, 0x72, 0xb9, 0x3f, 0xb1, 0x12, 0x02, 0x55, 0xd6, 0x48, 0x92, 0x3f,
  0x65, 0x8d, 0xf8, 0x5e, 0xc8, 0xa4, 0xb9, 0xbf, 0xfe, 0xf7, 0xaf, 0x88,
  0xbd, 0x7c, 0x99, 0xbf, 0x68, 0x69, 0xb4, 0xaa, 0x81, 0xc4, 0xb9, 0x3f,
  0x0d, 0xe4, 0x56, 0x76, 0x4c, 0x9f, 0xa0, 0x3f, 0xb2, 0xfa, 0xa2, 0xeb,
  0x3c, 0xce, 0xb9, 0xbf, 0xb7, 0x2e, 0x5c, 0xaa, 0x66, 0xd4, 0xa4, 0xbf,
  0xec, 0xad, 0x25, 0x16, 0xe3, 0xbd, 0xb9, 0x3f, 0x21, 0x8c, 0x0c, 0x48,
  0x0d, 0x70, 0xa9, 0x3f, 0x70, 0x35, 0x7c, 0x4a, 0xee, 0x8d, 0xb9, 0xbf,
  0x45, 0xe3, 0xac, 0xd3, 0xfa, 0x8c, 0xae, 0xbf, 0x08, 0x25, 0x5f, 0x6d,
  0x97, 0x36, 0xb9, 0x3f, 0x25, 0xb2, 0x77, 0x3d, 0x2a, 0x2a, 0xb2, 0x3f,
  0xcb, 0xd8, 0x83, 0x3c, 0x4c, 0xac, 0xb8, 0xbf, 0x81, 0xaa, 0x2f, 0x79,
  0x39, 0x85, 0xb5, 0xbf, 0x66, 0x32, 0xe5, 0x12, 0x7e, 0xdc, 0xb7, 0x3f,
  0x6a, 0x63, 0x87, 0x2b, 0xe9, 0x96, 0xb9, 0x3f, 0xa0, 0xbf, 0x1d, 0xb1,
  0xf9, 0xa5, 0xb6, 0xbf, 0xc7, 0xdb, 0xa4, 0x1a, 0x7d, 0xe9, 0xbe, 0xbf,
  0xd4, 0xcc, 0x58, 0x25, 0xeb, 0xc1, 0xb4, 0x3f, 0x86, 0x3c, 0x38, 0x7e,
  0xf7, 0x89, 0xc3, 0x3f, 0x05, 0xc8, 0xe3, 0x7b, 0xc0, 0x5b, 0xb1, 0xbf,
  0x09, 0x84, 0x3f, 0xd6, 0xcd, 0x10, 0xce, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5c, 0x15, 0x9b, 0x8d, 0x2d, 0xaf, 0xb4, 0xbf,
  0xd3, 0x44, 0x43, 0xe8, 0x70, 0x28, 0x6b, 0xbf, 0x48, 0x54, 0xfb, 0x53,
  0x60, 0xa7, 0xb4, 0x3f, 0x60, 0x93, 0xbe, 0xc4, 0x3e, 0x26, 0x7b, 0x3f,
  0x94, 0x05, 0xab, 0xe4, 0xc3, 0x97, 0xb4, 0xbf, 0xf4, 0xde, 0x88, 0x83,
  0xef, 0x59, 0x84, 0xbf, 0xb6, 0xd6, 0xdf, 0x43, 0x54, 0x80, 0xb4, 0x3f,
  0xdb, 0xf5, 0x8e, 0xde, 0x70, 0x1d, 0x8b, 0x3f, 0x42, 0xa5, 0xb4, 0x6e,
  0x0b, 0x61, 0xb4, 0xbf, 0x05, 0x7e, 0x0b, 0x80, 0x42, 0xee, 0x90, 0xbf,
  0xc6, 0x7b, 0xef, 0x4f, 0xe1, 0x39, 0xb4, 0x3f, 0x44, 0x29, 0x32, 0xe7,
  0x04, 0x4b, 0x94, 0x3f, 0x70, 0x61, 0xbd, 0xb0, 0xcb, 0x0a, 0xb4, 0xbf,
  0xa9, 0x05, 0xb1, 0x46, 0x6c, 0xa4, 0x97, 0xbf, 0xff, 0xb6, 0x1f, 0x25,
  0xbe, 0xd3, 0xb3, 0x3f, 0xd5, 0x96, 0xed, 0x6a, 0xe2, 0xf9, 0x9a, 0x3f,
  0x9f, 0xe5, 0xb1, 0xf3, 0xa9, 0x94, 0xb3, 0xbf, 0xc8, 0xb2, 0x5b, 0xbe,
  0xcd, 0x4a, 0x9e, 0xbf, 0x63, 0x50, 0x56, 0xf8, 0x7d, 0x4d, 0xb3, 0x3f,
  0x18, 0x3e, 0xad, 0x59, 0x48, 0xcb, 0xa0, 0x3f, 0x5b, 0xe8, 0x3d, 0x81,
  0x26, 0xfe, 0xb2, 0xbf, 0x9f, 0xfd, 0x28, 0x91, 0x44, 0x6e, 0xa2, 0xbf,
  0xd1, 0x64, 0x9d, 0x25, 0x8d, 0xa6, 0xb2, 0x3f, 0xda, 0x4e, 0xe5, 0xcc,
  0x07, 0x0e, 0xa4, 0x3f, 0x92, 0xa1, 0x3c, 0x95, 0x98, 0x46, 0xb2, 0xbf,
  0x4f, 0xf5, 0xee, 0x4e, 0x3b, 0xaa, 0xa5, 0xbf, 0xad, 0x57, 0xde, 0x5f,
  0x2c, 0xde, 0xb1, 0x3f, 0x8d, 0x45, 0xf8, 0xe9, 0x84, 0x42, 0xa7, 0x3f,
  0x50, 0x27, 0x46, 0xb3, 0x28, 0x6d, 0xb1, 0xbf, 0x3b, 0x32, 0x8e, 0x8b,
  0x86, 0xd6, 0xa8, 0xbf, 0xb4, 0xfa, 0x5d, 0x0e, 0x6a, 0xf3, 0xb0, 0x3f,
  0xc8, 0xac, 0x83, 0xb8, 0xdd, 0x65, 0xaa, 0x3f, 0xa7, 0x95, 0xa6, 0xe7,
  0xc8, 0x70, 0xb0, 0xbf, 0x19, 0xef, 0x07, 0xf9, 0x22, 0xf0, 0xab, 0xbf,
  0x2e, 0xf0, 0x69, 0x89, 0x32, 0xca, 0xaf, 0x3f, 0x52, 0x58, 0x58, 0x31,
  0xe9, 0x74, 0xad, 0x3f, 0x6f, 0xb4, 0xf1, 0x7f, 0x54, 0xa0, 0xae, 0xbf,
  0xc7, 0x0a, 0x59, 0xe3, 0xbc, 0xf3, 0xae, 0xbf, 0xb2, 0x47, 0xbf, 0xf2,
  0x8a, 0x63, 0xad, 0x3f, 0x16, 0x52, 0x47, 0xaa, 0x11, 0x36, 0xb0, 0x3f,
  0x19, 0x39, 0x1f, 0xdb, 0x5c, 0x13, 0xac, 0xbf, 0x3f, 0x0f, 0x75, 0xc9,
  0xcc, 0xee, 0xb0, 0xbf, 0x7e, 0xc6, 0xc2, 0x5c, 0x43, 0xaf, 0xaa, 0x3f,
  0xc7, 0x35, 0xc2, 0xa8, 0xc9, 0xa3, 0xb1, 0x3f, 0x2c, 0xe8, 0xa9, 0xeb,
  0xa7, 0x36, 0xa9, 0xbf, 0x94, 0xb9, 0x58, 0xca, 0xbc, 0x54, 0xb2, 0xbf,
  0xb8, 0xac, 0xcc, 0x15, 0xe2, 0xa8, 0xa7, 0x3f, 0x56, 0x29, 0x4c, 0x91,
  0x54, 0x01, 0xb3, 0x3f, 0xc0, 0x75, 0x66, 0xda, 0x34, 0x05, 0xa6, 0xbf,
  0x47, 0x32, 0x49, 0x55, 0x38, 0xa9, 0xb3, 0xbf, 0x71, 0x26, 0x37, 0x72,
  0xcb, 0x4a, 0xa4, 0x3f, 0x7e, 0xda, 0xd8, 0x48, 0x07, 0x4c, 0xb4, 0x3f,
  0xb0, 0x20, 0x2d, 0x63, 0xb5, 0x78, 0xa2, 0xbf, 0x96, 0xd7, 0xcd, 0x26,
  0x57, 0xe9, 0xb4, 0xbf, 0xc4, 0x28, 0xbe, 0xad, 0xe1, 0x8d, 0xa0, 0x3f,
  0xa8, 0x6f, 0xea, 0x97, 0xb2, 0x80, 0xb5, 0x3f, 0x52, 0x34, 0x95, 0xa2,
  0x31, 0x12, 0x9d, 0xbf, 0x80, 0x40, 0xf2, 0x3c, 0x97, 0x11, 0xb6, 0xbf,
  0x88, 0xa3, 0x1a, 0x9a, 0xea, 0xd1, 0x98, 0x3f, 0x0c, 0xa4, 0x95, 0x42,
  0x73, 0x9b, 0xb6, 0x3f, 0x13, 0x28, 0xe7, 0x41, 0xb4, 0x57, 0x94, 0xbf,
  0x27, 0x09, 0x0d, 0x5b, 0xa2, 0x1d, 0xb7, 0xbf, 0xff, 0x03, 0xd4, 0x7f,
  0x9a, 0x3f, 0x8f, 0x3f, 0x33, 0xac, 0x69, 0xeb, 0x69, 0x97, 0xb7, 0x3f,
  0xf6, 0x39, 0x78, 0x6e, 0x9a, 0x4b, 0x85, 0xbf, 0x99, 0x3f, 0x5a, 0x26,
  0xf4, 0x07, 0xb8, 0xbf, 0xa5, 0x57, 0x77, 0x03, 0xec, 0x91, 0x75, 0x3f,
  0x2e, 0x9c, 0xc0, 0xaf, 0x49, 0x6e, 0xb8, 0x3f, 0x82, 0xf8, 0x68, 0x45,
  0xb3, 0x35, 0x25, 0x3f, 0xdc, 0xa3, 0xe0, 0x35, 0x49, 0xc9, 0xb8, 0xbf,
  0x9a, 0x1d, 0xfb, 0x4b, 0xf6, 0x39, 0x78, 0xbf, 0xe3, 0xf7, 0xa4, 0x23,
  0x9c, 0x17, 0xb9, 0x3f, 0x82, 0xa3, 0x97, 0xc8, 0x27, 0xa2, 0x88, 0x3f,
  0xa5, 0x93, 0xb5, 0x18, 0xa7, 0x57, 0xb9, 0xbf, 0xf6, 0x85, 0x94, 0x34,
  0xe1, 0xfd, 0x92, 0xbf, 0x8c, 0xbd, 0x2e, 0x0d, 0x74, 0x87, 0xb9, 0x3f,
  0x1c, 0xc0, 0xa4, 0x88, 0xd5, 0x23, 0x9a, 0x3f, 0x93, 0x5c, 0x7e, 0xac,
  0x92, 0xa4, 0xb9, 0xbf, 0x7e, 0x53, 0xef, 0xf4, 0x3b, 0xeb, 0xa0, 0xbf,
  0xe8, 0xa0, 0x90, 0xfc, 0xe8, 0xab, 0xb9, 0x3f, 0xcf, 0xc4, 0x04, 0xd1,
  0x05, 0x18, 0xa5, 0x3f, 0xe3, 0xd0, 0xb9, 0xac, 0x69, 0x99, 0xb9, 0xbf,
  0x8a, 0xe4, 0x42, 0xdf, 0x91, 0xaa, 0xa9, 0xbf, 0x6c, 0xb9, 0x36, 0xbe,
  0x9b, 0x67, 0xb9, 0x3f, 0x21, 0x0e, 0xf3, 0x94, 0x7b, 0xbd, 0xae, 0x3f,
  0x40, 0x9d, 0x6b, 0xdd, 0xc9, 0x0e, 0xb9, 0xbf, 0x80, 0x64, 0x95, 0x5d,
  0xdd, 0x3c, 0xb2, 0xbf, 0x21, 0xdb, 0xd9, 0xb6, 0x7b, 0x83, 0xb8, 0x3f,
  0x56, 0x3f, 0x4f, 0x68, 0xb0, 0x91, 0xb5, 0x3f, 0x35, 0x4a, 0xb0, 0x6a,
  0x4b, 0xb3, 0xb7, 0xbf, 0xc6, 0x90, 0xe9, 0x1b, 0x37, 0x9c, 0xb9, 0xbf,
  0xf8, 0x7c, 0x9f, 0x37, 0x4d, 0x7d, 0xb6, 0x3f, 0x2a, 0x4d, 0x63, 0x1a,
  0x37, 0xe6, 0xbe, 0x3f, 0xb7, 0xe0, 0x8f, 0x9c, 0x42, 0x9b, 0xb4, 0xbf,
  0x92, 0x9b, 0xfa, 0x47, 0xa9, 0x82, 0xc3, 0xbf, 0xad, 0xae, 0x37, 0xd0,
  0x50, 0x3a, 0xb1, 0x3f, 0x0e, 0x2a, 0x88, 0xda, 0x92, 0xfe, 0xcd, 0x3f,
  0xe8, 0xd2, 0xac, 0x9a, 0x30, 0x95, 0xb4, 0xbf, 0x4a, 0x03, 0x0d, 0x3e,
  0x5c, 0xbf, 0x5a, 0xbf, 0x5d, 0xd3, 0x05, 0x45, 0x63, 0x91, 0xb4, 0x3f,
  0xde, 0xad, 0x44, 0x15, 0x76, 0x0e, 0x74, 0x3f, 0xb8, 0x85, 0xa8, 0x51,
  0xfa, 0x85, 0xb4, 0xbf, 0xb3, 0x22, 0x26, 0x7c, 0xf3, 0xb4, 0x80, 0xbf,
  0x68, 0xa4, 0xa6, 0xe7, 0xf2, 0x72, 0xb4, 0x3f, 0xcf, 0xe8, 0x1b, 0x14,
  0x04, 0x60, 0x87, 0x3f, 0xce, 0xad, 0x64, 0x42, 0x48, 0x58, 0xb4, 0xbf,
  0xbe, 0x26, 0x90, 0xeb, 0x59, 0x07, 0x8e, 0xbf, 0xca, 0xc7, 0xea, 0xa8,
  0xf3, 0x35, 0xb4, 0x3f, 0x33, 0x1f, 0xf9, 0x8d, 0xef, 0x54, 0x92, 0x3f,
  0xe6, 0x8d, 0x88, 0x61, 0xec, 0x0b, 0xb4, 0xbf, 0x62, 0x29, 0x24, 0xeb,
  0x3c, 0xa3, 0x95, 0xbf, 0xe3, 0x19, 0x96, 0xa1, 0x27, 0xda, 0xb3, 0x3f,
  0x82, 0x31, 0xf2, 0xb7, 0x05, 0xee, 0x98, 0x3f, 0xbb, 0x82, 0x0a, 0x79,
  0x98, 0xa0, 0xb3, 0xbf, 0x66, 0xcc, 0xe9, 0xb0, 0xb7, 0x34, 0x9c, 0xbf,
  0x94, 0xbf, 0x8b, 0xb9, 0x2f, 0x5f, 0xb3, 0x3f, 0xc1, 0x0e, 0xfb, 0x1b,
  0xbd, 0x76, 0x9f, 0x3f, 0x0c, 0x9f, 0x84, 0xd8, 0xdb, 0x15, 0xb3, 0xbf,
  0x33, 0xde, 0x13, 0x1b, 0xbe, 0x59, 0xa1, 0xbf, 0x7e, 0x7c, 0xb2, 0xcb,
  0x88, 0xc4, 0xb2, 0x3f, 0xe9, 0x75, 0xaa, 0x4a, 0x2b, 0xf5, 0xa2, 0x3f,
  0xf0, 0x80, 0x7c, 0xdf, 0x1f, 0x6b, 0xb2, 0xbf, 0xca, 0x3d, 0x05, 0x3e,
  0x54, 0x8d, 0xa4, 0xbf, 0x69, 0x3b, 0x40, 0x86, 0x87, 0x09, 0xb2, 0x3f,
  0xee, 0x6f, 0x45, 0x0e, 0xe4, 0x21, 0xa6, 0x3f, 0x41, 0x8d, 0x91, 0x1f,
  0xa3, 0x9f, 0xb1, 0xbf, 0x43, 0x88, 0x1f, 0x64, 0x82, 0xb2, 0xa7, 0xbf,
  0x1d, 0x2b, 0x34, 0xb6, 0x52, 0x2d, 0xb1, 0x3f, 0x1a, 0xdc, 0xf4, 0x03,
  0xd3, 0x3e, 0xa9, 0x3f, 0xaf, 0x8f, 0x50, 0xb3, 0x72, 0xb2, 0xb0, 0xbf,
  0xae, 0xdb, 0x35, 0x4c, 0x75, 0xc6, 0xaa, 0xbf, 0x3b, 0xa2, 0x11, 0x85,
  0xdb, 0x2e, 0xb0, 0x3f, 0x60, 0x14, 0x89, 0xa3, 0x03, 0x49, 0xac, 0x3f,
  0xb3, 0xa7, 0xdd, 0x6c, 0xc2, 0x44, 0xaf, 0xbf, 0x35, 0x23, 0xb0, 0xd3,
  0x12, 0xc6, 0xad, 0xbf, 0x94, 0xc3, 0xc3, 0xea, 0xa5, 0x19, 0xae, 0x3f,
  0x94, 0xa0, 0x7f, 0x4d, 0x31, 0x3d, 0xaf, 0x3f, 0x43, 0xf1, 0x3e, 0x08,
  0xf5, 0xdb, 0xac, 0xbf, 0x3c, 0xfa, 0xb7, 0x28, 0xf3, 0x56, 0xb0, 0xbf,
  0x55, 0xef, 0x26, 0x22, 0x37, 0x8b, 0xab, 0x3f, 0xd9, 0xfa, 0xa2, 0x7b,
  0xd8, 0x0b, 0xb1, 0x3f, 0xde, 0xa5, 0x9a, 0xe0, 0xe5, 0x26, 0xaa, 0xbf,
  0x56, 0xd0, 0x00, 0x87, 0x03, 0xbd, 0xb1, 0xbf, 0xee, 0x2f, 0x44, 0x5f,
  0x6b, 0xae, 0xa8, 0x3f, 0x59, 0x86, 0xc7, 0xe5, 0x29, 0x6a, 0xb2, 0x3f,
  0x5b, 0x72, 0xe5, 0xf9, 0x1f, 0x21, 0xa7, 0xbf, 0x36, 0x74, 0xc0, 0x20,
  0xfb, 0x12, 0xb3, 0xbf, 0x05, 0xdb, 0x2a, 0xa7, 0x47, 0x7e, 0xa5, 0x3f,
  0x64, 0xf2, 0x9a, 0xc4, 0x1f, 0xb7, 0xb3, 0x3f, 0x30, 0x34, 0x3b, 0xc5,
  0x0e, 0xc5, 0xa3, 0xbf, 0x0d, 0x13, 0xf9, 0x4a, 0x38, 0x56, 0xb4, 0xbf,
  0x80, 0xa6, 0xa4, 0x32, 0x86, 0xf4, 0xa1, 0x3f, 0x9a, 0xb9, 0x26, 0xcb,
  0xdb, 0xef, 0xb4, 0x3f, 0xf6, 0x3a, 0x28, 0x82, 0x9e, 0x0b, 0xa0, 0xbf,
  0x8c, 0x39, 0xab, 0x63, 0x96, 0x83, 0xb5, 0xbf, 0x69, 0x31, 0x1b, 0x0e,
  0x44, 0x12, 0x9c, 0x3f, 0x22, 0x38, 0x15, 0x49, 0xe7, 0x10, 0xb6, 0x3f,
  0x3e, 0x50, 0xd4, 0xbf, 0x5a, 0xd7, 0x97, 0xbf, 0x2d, 0xb2, 0xa9, 0x5f,
  0x3e, 0x97, 0xb6, 0xbf, 0xbb, 0xc7, 0x89, 0x07, 0x4c, 0x63, 0x93, 0x3f,
  0x59, 0x85, 0x1c, 0x3c, 0xf9, 0x15, 0xb7, 0x3f, 0xf8, 0xf8, 0xc8, 0x8f,
  0xb8, 0x64, 0x8d, 0xbf, 0x0f, 0xdf, 0xc5, 0x59, 0x5f, 0x8c, 0xb7, 0xbf,
  0xb8, 0xd3, 0xae, 0xad, 0x53, 0x80, 0x83, 0x3f, 0xd1, 0xd4, 0xac, 0x40,
  0x9d, 0xf9, 0xb7, 0x3f, 0x5c, 0xd7, 0x4f, 0xa6, 0x0d, 0x1e, 0x72, 0xbf,
  0xdb, 0x2e, 0x9f, 0x37, 0xbe, 0x5c, 0xb8, 0xbf, 0xf1, 0x04, 0x34, 0x4f,
  0xf7, 0xb9, 0x4f, 0xbf, 0x64, 0x13, 0x5d, 0xf0, 0xa3, 0xb4, 0xb8, 0x3f,
  0xe5, 0x7b, 0x74, 0x68, 0x70, 0x5d, 0x7b, 0x3f, 0xde, 0xa9, 0x2f, 0x53,
  0xfb, 0xff, 0xb8, 0xbf, 0x3f, 0xdb, 0xfb, 0x89, 0xd9, 0x1c, 0x8a, 0xbf,
  0x32, 0xb7, 0x7c, 0x19, 0x2d, 0x3d, 0xb9, 0x3f, 0x68, 0x45, 0x27, 0x59,
  0xa4, 0xae, 0x93, 0x3f, 0x89, 0xd2, 0x9e, 0x21, 0x48, 0x6a, 0xb9, 0xbf,
  0x03, 0x22, 0x0e, 0xbe, 0xde, 0xc6, 0x9a, 0xbf, 0x88, 0xb2, 0xd7, 0x0e,
  0xe2, 0x84, 0xb9, 0x3f, 0x82, 0x25, 0x84, 0xc9, 0x44, 0x35, 0xa1, 0x3f,
  0xa9, 0x88, 0xf8, 0x56, 0xe8, 0x89, 0xb9, 0xbf, 0xf0, 0x09, 0xb0, 0x9d,
  0xe3, 0x59, 0xa5, 0xbf, 0xbf, 0x78, 0x71, 0x2f, 0x57, 0x75, 0xb9, 0x3f,
  0x2e, 0x35, 0x11, 0x6d, 0x7f, 0xe3, 0xa9, 0x3f, 0xba, 0xe2, 0xdb, 0x35,
  0xc2, 0x41, 0xb9, 0xbf, 0xc6, 0xcb, 0x24, 0x31, 0x95, 0xec, 0xae, 0xbf,
  0xe7, 0x77, 0x47, 0x81, 0x85, 0xe7, 0xb8, 0x3f, 0x83, 0x16, 0x83, 0x10,
  0xf8, 0x4e, 0xb2, 0x3f, 0x10, 0x81, 0xd3, 0x27, 0x42, 0x5b, 0xb8, 0xbf,
  0xc3, 0x9f, 0xb3, 0xe3, 0xad, 0x9d, 0xb5, 0xbf, 0x13, 0x34, 0x4d, 0x41,
  0xba, 0x8a, 0xb7, 0x3f, 0xc8, 0xc9, 0xbf, 0x74, 0x2f, 0xa1, 0xb9, 0x3f,
  0xdf, 0x56, 0x90, 0x28, 0x48, 0x55, 0xb6, 0xbf, 0xb4, 0xfb, 0x92, 0x53,
  0xc6, 0xe2, 0xbe, 0xbf, 0x6d, 0x1f, 0x42, 0xf7, 0x3f, 0x75, 0xb4, 0x3f,
  0xc6, 0x91, 0xf8, 0x3f, 0x61, 0x7b, 0xc3, 0x3f, 0x6b, 0x6d, 0x6a, 0xe2,
  0x75, 0x19, 0xb1, 0xbf, 0x7b, 0x3f, 0x3a, 0x4c, 0x8e, 0xec, 0xcd, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x64, 0x55, 0xc1, 0x2f,
  0xb5, 0x79, 0xb4, 0x3f, 0x1e, 0x92, 0xf9, 0x28, 0xde, 0x57, 0x6a, 0x3f,
  0xa6, 0x01, 0xc1, 0xd7, 0x4a, 0x72, 0xb4, 0xbf, 0x57, 0x4c, 0x4e, 0x9a,
  0xd2, 0x55, 0x7a, 0xbf, 0xbd, 0xc7, 0x17, 0x58, 0x74, 0x63, 0xb4, 0x3f,
  0xf5, 0xca, 0xd8, 0xb5, 0xce, 0xbd, 0x83, 0x3f, 0xec, 0xd0, 0x3f, 0x0e,
  0x2e, 0x4d, 0xb4, 0xbf, 0x6e, 0xef, 0x53, 0x98, 0x9f, 0x4d, 0x8a, 0xbf,
  0xe1, 0x4b, 0x5f, 0x7e, 0x72, 0x2f, 0xb4, 0x3f, 0xa4, 0x25, 0xe9, 0xae,
  0xa8, 0x6c, 0x90, 0x3f, 0x69, 0xaa, 0x74, 0x49, 0x3a, 0x0a, 0xb4, 0xbf,
  0x4d, 0x70, 0x70, 0x16, 0xeb, 0xaf, 0x93, 0xbf, 0x8c, 0x4c, 0xfc, 0x1f,
  0x7c, 0xdd, 0xb3, 0x3f, 0x96, 0x52, 0x7b, 0x04, 0x0e, 0xf0, 0x96, 0x3f,
  0xe2, 0x59, 0xd6, 0xb0, 0x2c, 0xa9, 0xb3, 0xbf, 0x04, 0xc5, 0x89, 0xf3,
  0x85, 0x2c, 0x9a, 0xbf, 0x34, 0x18, 0x22, 0x94, 0x3e, 0x6d, 0xb3, 0x3f,
  0xc3, 0x0d, 0x5c, 0x5a, 0xc4, 0x64, 0x9d, 0x3f, 0xfc, 0x50, 0xb0, 0x31,
  0xa2, 0x29, 0xb3, 0xbf, 0x13, 0x79, 0x8e, 0x93, 0x1b, 0x4c, 0xa0, 0xbf,
  0x1e, 0x9d, 0x97, 0xa2, 0x45, 0xde, 0xb2, 0x3f, 0x34, 0x5e, 0x46, 0x18,
  0x24, 0xe3, 0xa1, 0x3f, 0xde, 0xe1, 0x5a, 0x8d, 0x14, 0x8b, 0xb2, 0xbf,
  0x40, 0x3c, 0xa2, 0x4d, 0x2e, 0x77, 0xa3, 0xbf, 0xd7, 0xe1, 0xf2, 0xfb,
  0xf7, 0x2f, 0xb2, 0x3f, 0xbc, 0xfa, 0x6f, 0x18, 0xea, 0x07, 0xa5, 0x3f,
  0x1a, 0x35, 0xe6, 0x2a, 0xd6, 0xcc, 0xb1, 0xbf, 0xa0, 0xbe, 0x41, 0x53,
  0x04, 0x95, 0xa6, 0xbf, 0x93, 0x9f, 0x6d, 0x50, 0x92, 0x61, 0xb1, 0x3f,
  0x48, 0xfa, 0xe1, 0x67, 0x26, 0x1e, 0xa8, 0x3f, 0xcc, 0x79, 0x6b, 0x5a,
  0x0c, 0xee, 0xb0, 0xbf, 0xd2, 0x1b, 0x38, 0xdd, 0xf5, 0xa2, 0xa9, 0xbf,
  0xf5, 0xfe, 0xb8, 0xa1, 0x20, 0x72, 0xb0, 0x3f, 0xf6, 0x4d, 0x89, 0xd7,
  0x13, 0x23, 0xab, 0x3f, 0x82, 0x92, 0xf0, 0x21, 0x4f, 0xdb, 0xaf, 0xbf,
  0x80, 0x91, 0x98, 0x88, 0x1c, 0x9e, 0xac, 0xbf, 0x9f, 0xda, 0x61, 0x79,
  0xea, 0xc0, 0xae, 0x3f, 0xef, 0x92, 0xa7, 0x8c, 0xa6, 0x13, 0xae, 0x3f,
  0x1d, 0xa8, 0xf2, 0xd3, 0xb1, 0x94, 0xad, 0xbf, 0xca, 0xcb, 0xb6, 0x30,
  0x42, 0x83, 0xaf, 0xbf, 0xd8, 0xd5, 0x8f, 0x00, 0x39, 0x56, 0xac, 0x3f,
  0x09, 0x0e, 0xcb, 0x4e, 0x3c, 0x76, 0xb0, 0x3f, 0x1a, 0xc9, 0x63, 0xc4,
  0x07, 0x05, 0xab, 0xbf, 0x8b, 0x18, 0x29, 0x71, 0x65, 0x27, 0xb1, 0xbf,
  0x10, 0xd1, 0x94, 0x4f, 0x98, 0xa0, 0xa9, 0x3f, 0xc6, 0xa9, 0x9e, 0x6b,
  0xd8, 0xd4, 0xb1, 0x3f, 0xf0, 0xb0, 0xdf, 0x67, 0x55, 0x28, 0xa8, 0xbf,
  0x83, 0xe2, 0x91, 0xe8, 0x4b, 0x7e, 0xb2, 0xbf, 0x4a, 0x62, 0x00, 0x38,
  0x98, 0x9b, 0xa6, 0x3f, 0x4b, 0xe5, 0x05, 0x8d, 0x70, 0x23, 0xb3, 0x3f,
  0xa1, 0x45, 0x01, 0xae, 0xa5, 0xf9, 0xa4, 0xbf, 0x5a, 0xfc, 0x00, 0x11,
  0xf0, 0xc3, 0xb3, 0xbf, 0x67, 0xf1, 0x09, 0x4c, 0xab, 0x41, 0xa3, 0x3f,
  0xdc, 0x36, 0x51, 0x2b, 0x6c, 0x5f, 0xb4, 0x3f, 0x06, 0x2d, 0x7a, 0x46,
  0xbb, 0x72, 0xa1, 0xbf, 0x51, 0x44, 0x79, 0x45, 0x7d, 0xf5, 0xb4, 0xbf,
  0x65, 0x29, 0x19, 0x7c, 0x8f, 0x17, 0x9f, 0x3f, 0x7f, 0xbf, 0x16, 0xe9,
  0xb0, 0x85, 0xb5, 0x3f, 0xea, 0x13, 0xef, 0xa7, 0x39, 0x17, 0x9b, 0xbf,
  0xf3, 0x1d, 0x4d, 0xd3, 0x87, 0x0f, 0xb6, 0xbf, 0xef, 0xf4, 0xbc, 0x7c,
  0xb2, 0xe1, 0x96, 0x3f, 0x0d, 0x20, 0x18, 0x94, 0x73, 0x92, 0xb6, 0x3f,
  0xa5, 0x6b, 0x10, 0xc3, 0xc9, 0x73, 0x92, 0xbf, 0x31, 0x92, 0xfa, 0x95,
  0xd3, 0x0d, 0xb7, 0xbf, 0x7f, 0x1b, 0xd6, 0x03, 0x93, 0x93, 0x8b, 0x3f,
  0xec, 0x8c, 0xe8, 0x5c, 0xf1, 0x80, 0xb7, 0x3f, 0x38, 0x94, 0x9f, 0x48,
  0xad, 0xbe, 0x81, 0xbf, 0xc3, 0x28, 0x5c, 0xb7, 0xfb, 0xea, 0xb7, 0xbf,
  0xff, 0xbb, 0xd3, 0xbb, 0x3c, 0x7a, 0x6d, 0x3f, 0xd2, 0x5b, 0xa3, 0x7e,
  0x00, 0x4b, 0xb8, 0x3f, 0x4c, 0x0e, 0x43, 0x22, 0x34, 0xc9, 0x5c, 0x3f,
  0xf0, 0x07, 0xa6, 0x55, 0xe4, 0x9f, 0xb8, 0xbf, 0x65, 0x29, 0x9d, 0x4c,
  0xee, 0x6e, 0x7e, 0xbf, 0x6c, 0xa2, 0x4c, 0x8d, 0x57, 0xe8, 0xb8, 0x3f,
  0x62, 0x15, 0x28, 0xb7, 0xde, 0x8e, 0x8b, 0x3f, 0x9f, 0x7a, 0xe1, 0xe0,
  0xc6, 0x22, 0xb9, 0xbf, 0x45, 0x1e, 0x7a, 0x4c, 0x41, 0x5b, 0x94, 0xbf,
  0x01, 0x94, 0x17, 0xf9, 0x45, 0x4d, 0xb9, 0x3f, 0x02, 0xd3, 0x0d, 0x92,
  0xf9, 0x65, 0x9b, 0x3f, 0x96, 0x7d, 0xb8, 0x4f, 0x70, 0x65, 0xb9, 0xbf,
  0xb6, 0x34, 0x89, 0x6e, 0x76, 0x7d, 0xa1, 0xbf, 0x9c, 0xf0, 0xcb, 0xa1,
  0x3a, 0x68, 0xb9, 0x3f, 0x65, 0x15, 0x76, 0xa4, 0x0e, 0x9a, 0xa5, 0x3f,
  0xe0, 0x65, 0xc2, 0x77, 0xaa, 0x51, 0xb9, 0xbf, 0x6c, 0x9f, 0xbb, 0x6f,
  0xe3, 0x1a, 0xaa, 0xbf, 0xa5, 0x74, 0x26, 0xc9, 0x5f, 0x1c, 0xb9, 0x3f,
  0xa6, 0x88, 0xd6, 0xdc, 0x53, 0x1a, 0xaf, 0x3f, 0x39, 0x0c, 0xa3, 0xbd,
  0xc7, 0xc0, 0xb8, 0xbf, 0x35, 0xaf, 0xa7, 0xae, 0x7f, 0x60, 0xb2, 0xbf,
  0x6a, 0x4f, 0xe9, 0x53, 0x9c, 0x33, 0xb8, 0x3f, 0x88, 0x06, 0x22, 0x60,
  0x36, 0xa9, 0xb5, 0x3f, 0x38, 0x38, 0x14, 0xd4, 0xc6, 0x62, 0xb7, 0xbf,
  0x81, 0x9b, 0xad, 0x9d, 0xd5, 0xa5, 0xb9, 0xbf, 0x40, 0x42, 0xdb, 0x5d,
  0xe6, 0x2d, 0xb6, 0x3f, 0xea, 0x9e, 0x66, 0xe8, 0x2c, 0xdf, 0xbe, 0x3f,
  0x72, 0x75, 0x00, 0xe5, 0xde, 0x4f, 0xb4, 0xbf, 0xfd, 0xb1, 0xe4, 0xa5,
  0x1f, 0x74, 0xc3, 0xbf, 0x61, 0x13, 0x3f, 0xad, 0x2b, 0xf9, 0xb0, 0x3f,
  0x5e, 0x71, 0x86, 0x0b, 0xbf, 0xda, 0xcd, 0x3f, 0xd3, 0x58, 0x96, 0x0d,
  0x7a, 0x60, 0xb4, 0x3f, 0x30, 0xea, 0xbf, 0x00, 0xf4, 0xf3, 0x59, 0x3f,
  0x89, 0xcb, 0x42, 0x6e, 0xdc, 0x5c, 0xb4, 0xbf, 0xbe, 0xb4, 0x4a, 0x53,
  0xfa, 0x75, 0x73, 0xbf, 0x3a, 0xab, 0xd9, 0xb2, 0x02, 0x52, 0xb4, 0x3f,
  0x23, 0xb5, 0x16, 0x6f, 0x00, 0x36, 0x80, 0x3f, 0x48, 0xd7, 0x8f, 0x41,
  0xea, 0x3f, 0xb4, 0xbf, 0xb8, 0x66, 0x66, 0x21, 0x8a, 0xae, 0x86, 0xbf,
  0xae, 0x48, 0xb8, 0xbf, 0x8e, 0x26, 0xb4, 0x3f, 0xc7, 0x67, 0xd6, 0x2b,
  0x9a, 0x23, 0x8d, 0x3f, 0x8b, 0xd7, 0x26, 0x0a, 0xea, 0x05, 0xb4, 0xbf,
  0x7c, 0xc8, 0x7e, 0xe5, 0x16, 0xca, 0x91, 0xbf, 0xe0, 0xab, 0x5b, 0x2a,
  0xf4, 0xdd, 0xb3, 0x3f, 0xc7, 0x98, 0x81, 0x5e, 0x9f, 0xff, 0x94, 0x3f,
  0x06, 0x37, 0x4a, 0x48, 0xa3, 0xae, 0xb3, 0xbf, 0xde, 0x4d, 0x6d, 0x34,
  0xe1, 0x31, 0x98, 0xbf, 0xd6, 0x78, 0x7f, 0x98, 0xeb, 0x77, 0xb3, 0x3f,
  0x1a, 0x69, 0x10, 0x7d, 0x54, 0x60, 0x9b, 0x3f, 0x51, 0x6d, 0x5a, 0x46,
  0xbf, 0x39, 0xb3, 0xbf, 0x3e, 0xa5, 0x80, 0x37, 0x6e, 0x8a, 0x9e, 0xbf,
  0xd8, 0x3f, 0xf6, 0x59, 0x0e, 0xf4, 0xb2, 0x3f, 0x45, 0x63, 0x4e, 0xe5,
  0xcf, 0xd7, 0xa0, 0x3f, 0xff, 0x99, 0x4f, 0x99, 0xc6, 0xa6, 0xb2, 0xbf,
  0xf2, 0xe1, 0xbc, 0x3c, 0xab, 0x67, 0xa2, 0xbf, 0xd0, 0x43, 0x14, 0x64,
  0xd3, 0x51, 0xb2, 0x3f, 0x70, 0x00, 0xee, 0x65, 0x7d, 0xf4, 0xa3, 0x3f,
  0x7f, 0x4b, 0x6d, 0x89, 0x1d, 0xf5, 0xb1, 0xbf, 0xb6, 0x47, 0x4a, 0xf4,
  0xf7, 0x7d, 0xa5, 0xbf, 0xa2, 0xc2, 0xee, 0x16, 0x8b, 0x90, 0xb1, 0x3f,
  0x8f, 0x90, 0xa0, 0x6f, 0xc9, 0x03, 0xa7, 0x3f, 0x30, 0x2d, 0xab, 0x1f,
  0xff, 0x23, 0xb1, 0xbf, 0x66, 0xce, 0x3f, 0xef, 0x9c, 0x85, 0xa8, 0xbf,
  0x33, 0xec, 0x31, 0x7a, 0x59, 0xaf, 0xb0, 0x3f, 0x00, 0xa2, 0x8f, 0xa9,
  0x19, 0x03, 0xaa, 0x3f, 0xbb, 0x87, 0xfc, 0x73, 0x76, 0x32, 0xb0, 0xbf,
  0xa3, 0x47, 0x19, 0x76, 0xe2, 0x7b, 0xab, 0xbf, 0x8e, 0x78, 0xf6, 0xf0,
  0x5c, 0x5a, 0xaf, 0x3f, 0x4e, 0x0c, 0x8b, 0x3f, 0x95, 0xef, 0xac, 0x3f,
  0x11, 0xee, 0x11, 0x53, 0xab, 0x3e, 0xae, 0xbf, 0x88, 0x96, 0xbf, 0x62,
  0xca, 0x5d, 0xae, 0xbf, 0xdb, 0xaf, 0x17, 0xcd, 0x76, 0x11, 0xad, 0x3f,
  0x7a, 0xcb, 0x30, 0xf7, 0x13, 0xc6, 0xaf, 0x3f, 0xa6, 0x58, 0xc2, 0x7d,
  0x53, 0xd2, 0xab, 0xbf, 0x63, 0x33, 0x39, 0x7e, 0xfe, 0x93, 0xb0, 0xbf,
  0xd1, 0x1d, 0xbf, 0x96, 0xc9, 0x80, 0xaa, 0x3f, 0xe6, 0xd8, 0xa6, 0x33,
  0x84, 0x41, 0xb1, 0x3f, 0xbd, 0xb3, 0x50, 0xd3, 0x53, 0x1c, 0xa9, 0xbf,
  0x22, 0x6d, 0xe6, 0x03, 0x58, 0xeb, 0xb1, 0xbf, 0xe7, 0x30, 0x3c, 0xa5,
  0x5d, 0xa4, 0xa7, 0x3f, 0xd5, 0xcc, 0xec, 0x9f, 0x31, 0x91, 0xb2, 0x3f,
  0x37, 0x73, 0x06, 0x07, 0x41, 0x18, 0xa6, 0xbf, 0xfe, 0xc8, 0xf3, 0xbf,
  0xc2, 0x32, 0xb3, 0xbf, 0xca, 0x6a, 0xb4, 0xdd, 0x43, 0x77, 0xa4, 0x3f,
  0x46, 0xba, 0x24, 0x3e, 0xb6, 0xcf, 0xb3, 0x3f, 0x44, 0x2a, 0xc9, 0xcd,
  0x94, 0xc0, 0xa2, 0xbf, 0x2a, 0x30, 0x04, 0x05, 0xaf, 0x67, 0xb4, 0xbf,
  0xa0, 0xf7, 0x79, 0x5e, 0x47, 0xf3, 0xa0, 0x3f, 0xd8, 0x67, 0x81, 0xc6,
  0x46, 0xfa, 0xb4, 0x3f, 0x10, 0xfc, 0x19, 0x74, 0x9e, 0x1c, 0x9e, 0xbf,
  0xe0, 0x19, 0x1b, 0x6d, 0x0c, 0x87, 0xb5, 0xbf, 0x2b, 0x9a, 0x49, 0x93,
  0xf4, 0x20, 0x9a, 0x3f, 0x6c, 0x6e, 0xcf, 0x33, 0x82, 0x0d, 0xb6, 0x3f,
  0x6b, 0x6e, 0x5f, 0xa6, 0xd2, 0xf0, 0x95, 0xbf, 0x01, 0xc9, 0xf2, 0x4a,
  0x1b, 0x8d, 0xb6, 0xbf, 0x52, 0x71, 0xf1, 0x3c, 0x0d, 0x89, 0x91, 0x3f,
  0x2e, 0x23, 0xaf, 0xe6, 0x38, 0x05, 0xb7, 0x3f, 0xcb, 0xf5, 0xc5, 0xd4,
  0xe7, 0xcb, 0x89, 0xbf, 0xca, 0xd5, 0x74, 0x86, 0x26, 0x75, 0xb7, 0xbf,
  0xb6, 0x48, 0x33, 0x23, 0x64, 0x06, 0x80, 0x3f, 0xfa, 0x8a, 0xdf, 0x30,
  0x15, 0xdc, 0xb7, 0x3f, 0x98, 0x83, 0x5d, 0xa4, 0x2d, 0xdd, 0x66, 0xbf,
  0x08, 0x9a, 0xf0, 0x41, 0x15, 0x39, 0xb8, 0xbf, 0x3e, 0x05, 0xcf, 0xbf,
  0xbe, 0xb6, 0x64, 0xbf, 0xd4, 0x2f, 0x10, 0x3c, 0x0e, 0x8b, 0xb8, 0x3f,
  0x60, 0x0c, 0xfa, 0x2f, 0x7b, 0xb7, 0x80, 0x3f, 0xe3, 0x1f, 0xc6, 0xc4,
  0xb3, 0xd0, 0xb8, 0xbf, 0xd7, 0x9b, 0x37, 0x75, 0x79, 0xf8, 0x8c, 0xbf,
  0x44, 0xe6, 0x3e, 0x82, 0x76, 0x08, 0xb9, 0x3f, 0xa7, 0x8f, 0xc5, 0x50,
  0xd8, 0x03, 0x95, 0x3f, 0x80, 0xef, 0x95, 0xcc, 0x6e, 0x30, 0xb9, 0xbf,
  0x92, 0x40, 0xab, 0x2a, 0x45, 0x01, 0x9c, 0xbf, 0xfb, 0xfe, 0xef, 0xd3,
  0x3d, 0x46, 0xb9, 0x3f, 0xa4, 0x49, 0x2b, 0xc1, 0xdf, 0xc3, 0xa1, 0x3f,
  0x83, 0xe1, 0x34, 0x75, 0xdf, 0x46, 0xb9, 0xbf, 0x8d, 0x02, 0x96, 0xe2,
  0x94, 0xd8, 0xa5, 0xbf, 0x79, 0xc0, 0x61, 0x5a, 0x62, 0x2e, 0xb9, 0x3f,
  0xcc, 0x1f, 0x64, 0xd7, 0xca, 0x50, 0xaa, 0x3f, 0xae, 0xc6, 0xa3, 0x94,
  0x72, 0xf7, 0xb8, 0xbf, 0xae, 0xfc, 0xa6, 0x49, 0xc3, 0x46, 0xaf, 0xbf,
  0x1b, 0x0f, 0x01, 0x05, 0x8e, 0x9a, 0xb8, 0x3f, 0xd8, 0x1a, 0xe0, 0x55,
  0x79, 0x71, 0xb2, 0x3f, 0x37, 0x68, 0xa6, 0x15, 0x87, 0x0c, 0xb8, 0xbf,
  0x13, 0x0b, 0x51, 0x20, 0x4e, 0xb4, 0xb5, 0xbf, 0x6c, 0x1a, 0xaf, 0x7d,
  0x6d, 0x3b, 0xb7, 0x3f, 0x7a, 0xdc, 0x9b, 0xd6, 0x2c, 0xaa, 0xb9, 0x3f,
  0x76, 0xa4, 0x8c, 0xd4, 0x23, 0x07, 0xb6, 0xbf, 0x74, 0x63, 0x15, 0xe0,
  0x6c, 0xdb, 0xbe, 0xbf, 0x51, 0x3e, 0x05, 0x3c, 0x1b, 0x2b, 0xb4, 0x3f,
  0x94, 0xe4, 0x3b, 0xb4, 0xe4, 0x6c, 0xc3, 0x3f, 0xaa, 0xd5, 0x06, 0x51,
  0x6e, 0xd9, 0xb0, 0xbf, 0xf7, 0x6f, 0x0e, 0x01, 0x24, 0xc9, 0xcd, 0xbf
};
unsigned int WignerD2_bin_len = 41184;


==> anc/smp-v8.10.23/src/barry/work/WignerD3.h <==
unsigned char WignerD3_bin[] = {
  0xa8, 0xf4, 0x97, 0x9b, 0x77, 0xe3, 0xe1, 0x3f, 0xda, 0x4e, 0x4f, 0xb1,
  0xde, 0xfb, 0xde, 0x3f, 0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xd3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xea, 0xf8, 0xd2, 0xa9, 0x7f, 0x2a, 0xd5, 0xbf,
  0x49, 0x3f, 0x68, 0x11, 0xea, 0xee, 0xdd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xd8, 0xbf, 0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xc6, 0xbf,
  0x2d, 0xc2, 0x93, 0xd1, 0x10, 0xaa, 0xd7, 0xbf, 0x64, 0x12, 0x26, 0x4a,
  0x47, 0xec, 0xc9, 0xbf, 0x2e, 0x21, 0x09, 0x14, 0x8e, 0x98, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0x3f, 0x46, 0x23, 0x4f, 0x33,
  0xb2, 0x74, 0xd9, 0x3f, 0xfc, 0xee, 0x63, 0x69, 0x33, 0xd5, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7e, 0xc4, 0x23, 0x2c,
  0x42, 0xf9, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa0, 0xbf, 0x8f, 0xa5, 0x36, 0xd2,
  0xad, 0xe8, 0xd5, 0xbf, 0xce, 0xc2, 0x15, 0x53, 0xc2, 0xb0, 0xd9, 0xbf,
  0xd8, 0xe1, 0xaa, 0xef, 0x2f, 0xaa, 0xcd, 0xbf, 0xcb, 0x8d, 0x9c, 0x77,
  0x35, 0x71, 0xd3, 0x3f, 0x3f, 0x56, 0x63, 0x45, 0x4a, 0x2d, 0xbf, 0x3f,
  0x02, 0x17, 0xb7, 0x19, 0xbc, 0xde, 0xca, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x80, 0xd3, 0xbf, 0x34, 0x6f, 0xfd, 0x93, 0x72, 0x88, 0xaa, 0xbf,
  0x74, 0x3c, 0xbe, 0xc5, 0xce, 0x3d, 0xd2, 0x3f, 0xc2, 0xed, 0x6e, 0x7d,
  0x07, 0x5e, 0xd9, 0x3f, 0xa2, 0xbc, 0x5b, 0x3e, 0x7a, 0xa3, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3d, 0x70, 0x6d, 0x03,
  0x1e, 0xfe, 0xd0, 0xbf, 0x12, 0x14, 0x52, 0xf1, 0x42, 0x5f, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0x3f, 0x48, 0x91, 0xd1, 0x2e,
  0x6b, 0x5d, 0xd3, 0x3f, 0x61, 0xf6, 0xfa, 0xde, 0xb0, 0xed, 0xbb, 0x3f,
  0x86, 0x7c, 0x4a, 0x7e, 0x8c, 0x2a, 0xce, 0xbf, 0xa2, 0x87, 0x2e, 0xa5,
  0xb8, 0xc8, 0xd8, 0xbf, 0x17, 0x05, 0x1f, 0x6e, 0xd0, 0x85, 0xd0, 0xbf,
  0x3d, 0x70, 0x6d, 0x03, 0x1e, 0xfe, 0xd0, 0xbf, 0x8d, 0xbe, 0xda, 0xec,
  0x82, 0x7e, 0xb5, 0xbf, 0xc8, 0xad, 0x9f, 0x15, 0xd6, 0x7e, 0xcb, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xcd, 0x3f, 0x04, 0xf1, 0x6d, 0x8f,
  0xdc, 0xa9, 0xb1, 0xbf, 0x38, 0xbf, 0x06, 0x76, 0x13, 0x79, 0xd2, 0xbf,
  0xab, 0x29, 0xa9, 0x30, 0x2b, 0x14, 0xc3, 0xbf, 0xa2, 0x87, 0x2e, 0xa5,
  0xb8, 0xc8, 0xc8, 0x3f, 0xc7, 0x59, 0xde, 0xf3, 0xf5, 0x15, 0xd8, 0x3f,
  0xb8, 0x5d, 0x00, 0x1f, 0xfe, 0x07, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc7, 0x65, 0x00, 0xfb, 0x41, 0xe9, 0xce, 0x3f,
  0xf7, 0xe9, 0x2f, 0xb3, 0xb8, 0xd8, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xc5, 0xbf, 0x38, 0xf2, 0xee, 0xcc, 0xd9, 0x1c, 0xcf, 0xbf,
  0xa8, 0xf4, 0x97, 0x9b, 0x77, 0xe3, 0x91, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x40, 0xd1, 0x3f, 0xea, 0xe5, 0x31, 0x2d, 0x55, 0xad, 0xc6, 0x3f,
  0x7a, 0x1c, 0xb0, 0x4f, 0xf2, 0x32, 0xc4, 0xbf, 0x58, 0x7f, 0x8e, 0x0c,
  0xb9, 0x58, 0xd7, 0xbf, 0x3c, 0x0e, 0xc2, 0x43, 0xc9, 0x66, 0xd1, 0xbf,
  0xb8, 0xd6, 0xbd, 0x0e, 0x49, 0xa2, 0xce, 0x3f, 0xff, 0xdf, 0xff, 0xfb,
  0xff, 0xfe, 0xaf, 0x3f, 0x5d, 0xd8, 0x80, 0x77, 0xc8, 0xa8, 0xca, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0xc6, 0xbf, 0xa5, 0x23, 0x0b, 0x01,
  0xef, 0x1f, 0xbe, 0x3f, 0x2d, 0x97, 0x34, 0xc5, 0x2b, 0xb3, 0xcf, 0x3f,
  0x22, 0x50, 0x56, 0xdd, 0x82, 0x64, 0x98, 0x3f, 0x16, 0x41, 0x6f, 0x57,
  0x96, 0xd1, 0xcf, 0xbf, 0xf6, 0x9b, 0x54, 0x37, 0x99, 0x37, 0xc9, 0xbf,
  0x10, 0xdb, 0x66, 0x27, 0x12, 0x47, 0xc0, 0x3f, 0x54, 0x78, 0x20, 0xe0,
  0xef, 0x9a, 0xd6, 0x3f, 0x25, 0x66, 0xbb, 0x54, 0xdb, 0xab, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x55, 0xe9, 0x0c, 0x4f,
  0x5e, 0x7f, 0xcc, 0xbf, 0xa9, 0xd6, 0x2c, 0xcc, 0x87, 0x8e, 0xbb, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x20, 0xc9, 0x3f, 0x11, 0x92, 0x8f, 0x43, 0xf1, 0xad, 0xb3, 0xbf,
  0xcb, 0xc9, 0xdb, 0xe6, 0xcf, 0x5c, 0xcf, 0xbf, 0x82, 0xda, 0xe3, 0x76,
  0x48, 0x1e, 0xad, 0xbf, 0x82, 0xda, 0xe3, 0x76, 0x48, 0x1e, 0xcd, 0x3f,
  0x3e, 0xfb, 0x1b, 0xd2, 0x4b, 0x01, 0xcb, 0x3f, 0xa4, 0x78, 0x46, 0x06,
  0x84, 0xcf, 0xb9, 0xbf, 0x77, 0xe5, 0x79, 0x43, 0xcb, 0xe1, 0xd5, 0xbf,
  0x37, 0xa5, 0x4d, 0x7c, 0xd8, 0xdd, 0xd1, 0xbf, 0x90, 0xa6, 0xa5, 0x5e,
  0x99, 0x23, 0xcc, 0xbf, 0x8e, 0x2e, 0x38, 0x72, 0x98, 0x07, 0xa9, 0xbf,
  0xdc, 0x88, 0x35, 0x1a, 0x1e, 0x7f, 0xc9, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0xdc, 0xc1, 0x3f, 0x8b, 0x43, 0x62, 0x68, 0x5d, 0xb9, 0xc1, 0xbf,
  0x5b, 0x63, 0x82, 0x80, 0x76, 0xa6, 0xca, 0xbf, 0x46, 0xc7, 0x7e, 0xfe,
  0xf9, 0x4f, 0xa5, 0x3f, 0x73, 0x3c, 0x86, 0xcd, 0x83, 0x78, 0xce, 0x3f,
  0x43, 0xf7, 0x35, 0x8d, 0x8c, 0x57, 0xb5, 0x3f, 0x37, 0x19, 0x19, 0xff,
  0xc8, 0x81, 0xca, 0xbf, 0x05, 0x74, 0x66, 0x8c, 0xe2, 0x3f, 0xcc, 0xbf,
  0xb6, 0xf9, 0x2e, 0x03, 0xb7, 0xf9, 0xb3, 0x3f, 0x04, 0xd7, 0x4c, 0xe9,
  0xe9, 0x2f, 0xd5, 0x3f, 0xdc, 0xed, 0x5b, 0xb8, 0x70, 0x01, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0xc8, 0x88, 0xfa,
  0xad, 0x8d, 0xca, 0x3f, 0x71, 0x02, 0x91, 0xe5, 0x02, 0x18, 0xb6, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x2c, 0xc6, 0xbf, 0x74, 0xe7, 0x66, 0xfa,
  0xc9, 0xaa, 0xc4, 0xbf, 0x4c, 0xd7, 0x19, 0xeb, 0x83, 0x46, 0xbb, 0x3f,
  0x8d, 0x74, 0x41, 0x59, 0x1b, 0x55, 0xcb, 0x3f, 0x31, 0x74, 0x25, 0x0a,
  0x39, 0x6c, 0x87, 0xbf, 0xe1, 0x18, 0xf4, 0x8d, 0x6f, 0x41, 0xcd, 0xbf,
  0x62, 0x3c, 0x7c, 0xdb, 0xba, 0xca, 0xba, 0xbf, 0xe7, 0x36, 0x1a, 0x3e,
  0x2f, 0x09, 0xc8, 0x3f, 0x76, 0x42, 0x12, 0x81, 0x97, 0x18, 0xcd, 0x3f,
  0x8f, 0xe0, 0xaf, 0xc8, 0x26, 0xcb, 0xad, 0xbf, 0x03, 0xec, 0x75, 0x50,
  0x7d, 0x86, 0xd4, 0xbf, 0x64, 0x91, 0xf2, 0x2f, 0x06, 0x1a, 0xd2, 0xbf,
  0xdf, 0xf5, 0x1a, 0x3c, 0x9a, 0x2e, 0xca, 0x3f, 0xb4, 0x4f, 0x34, 0x45,
  0xd0, 0x47, 0xa4, 0x3f, 0xb0, 0x6f, 0x9c, 0x1f, 0xe7, 0x51, 0xc8, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0xbd, 0xbf, 0x32, 0x16, 0xd0, 0x5b,
  0xcb, 0xd0, 0xc2, 0x3f, 0xda, 0xf3, 0x7a, 0x8d, 0x14, 0x87, 0xc6, 0x3f,
  0xe7, 0x44, 0xbb, 0x3d, 0xb2, 0xdc, 0xb3, 0xbf, 0x0a, 0xbf, 0x85, 0xa3,
  0x54, 0x6f, 0xcb, 0xbf, 0xf2, 0x9d, 0x5e, 0xd8, 0xe4, 0x54, 0x8d, 0xbf,
  0x85, 0x92, 0xaa, 0x70, 0xec, 0xdc, 0xcb, 0x3f, 0x3d, 0x7b, 0x6f, 0x7f,
  0x24, 0x2e, 0xbf, 0x3f, 0x0a, 0xe9, 0x94, 0x95, 0xbf, 0xb9, 0xc5, 0xbf,
  0xcc, 0x8d, 0x38, 0x74, 0xd1, 0xa5, 0xcd, 0xbf, 0x2a, 0x71, 0x0f, 0x03,
  0xe9, 0xe6, 0xa4, 0x3f, 0xc8, 0xd4, 0x2e, 0x2d, 0xea, 0xe5, 0xd3, 0x3f,
  0x32, 0xd4, 0x7e, 0x31, 0x16, 0x2a, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x73, 0x76, 0xe4, 0xcc, 0x27, 0xf3, 0xc8, 0xbf,
  0x9c, 0x13, 0xa3, 0xd2, 0x84, 0x38, 0xb2, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0xc9, 0xc5, 0x3f, 0xad, 0xfb, 0x15, 0xe4, 0x3d, 0x52, 0xc1, 0x3f,
  0xd4, 0xe0, 0x6f, 0x51, 0xb1, 0x29, 0xbf, 0xbf, 0xc5, 0x7b, 0x28, 0x4f,
  0x68, 0xaf, 0xc7, 0xbf, 0xba, 0xfb, 0xb9, 0x1e, 0xe6, 0x72, 0xaa, 0x3f,
  0xd4, 0xaf, 0x2e, 0xb9, 0xdf, 0x23, 0xcb, 0x3f, 0xd6, 0x8c, 0x2e, 0x92,
  0x68, 0x92, 0xa2, 0x3f, 0x74, 0xe2, 0x60, 0x77, 0xb8, 0x62, 0xca, 0xbf,
  0x61, 0xba, 0x4a, 0x34, 0x0b, 0x5c, 0xc1, 0xbf, 0x33, 0x6b, 0x20, 0xdd,
  0x8c, 0x94, 0xc3, 0x3f, 0x3d, 0xf1, 0x6e, 0xc3, 0x98, 0xfa, 0xcd, 0x3f,
  0x19, 0x76, 0xfd, 0x0c, 0xf4, 0x26, 0x9a, 0xbf, 0x1b, 0x62, 0xaf, 0xc3,
  0x22, 0x4e, 0xd3, 0xbf, 0x66, 0x9f, 0x50, 0x85, 0x7d, 0x33, 0xd2, 0xbf,
  0x47, 0x27, 0x05, 0xc9, 0x3f, 0x97, 0xc8, 0xbf, 0xd4, 0x7d, 0x24, 0x5b,
  0x81, 0xde, 0xa0, 0xbf, 0x3c, 0xfc, 0xad, 0xfb, 0x65, 0x38, 0xc7, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x94, 0xb8, 0x3f, 0xaf, 0xec, 0x15, 0xe3,
  0xe0, 0x27, 0xc3, 0xbf, 0x8c, 0xf7, 0x69, 0xf0, 0x87, 0x41, 0xc3, 0xbf,
  0x12, 0x23, 0x59, 0x93, 0x2d, 0x17, 0xb9, 0x3f, 0x14, 0xb8, 0x83, 0x56,
  0x47, 0x52, 0xc8, 0x3f, 0x5a, 0x6a, 0xbc, 0xed, 0xa7, 0x4c, 0x9d, 0xbf,
  0xb2, 0x35, 0xf9, 0x98, 0x5f, 0x93, 0xca, 0xbf, 0xdc, 0xe9, 0x26, 0xac,
  0x65, 0x26, 0xac, 0xbf, 0xb7, 0xae, 0x74, 0xba, 0xf0, 0xe1, 0xc8, 0x3f,
  0xc8, 0xbd, 0xd9, 0x2d, 0x87, 0xc9, 0xc2, 0x3f, 0x83, 0x6f, 0xdb, 0x31,
  0x75, 0x98, 0xc1, 0xbf, 0x62, 0x22, 0x7b, 0x5e, 0xd9, 0x24, 0xce, 0xbf,
  0x62, 0xcd, 0x52, 0xe9, 0xc7, 0x9c, 0x88, 0x3f, 0xdb, 0xfb, 0x72, 0xdd,
  0xda, 0xbe, 0xd2, 0x3f, 0xb4, 0x2b, 0x74, 0x12, 0xa6, 0x37, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x7e, 0x3c, 0x3f, 0xec,
  0xa4, 0x99, 0xc7, 0x3f, 0x25, 0x64, 0x28, 0x2c, 0xb3, 0xb7, 0xae, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0xc5, 0xbf, 0x94, 0x12, 0xa4, 0xe9,
  0x03, 0x85, 0xbd, 0xbf, 0xd4, 0xd9, 0x05, 0x54, 0xae, 0x8d, 0xc0, 0x3f,
  0x4b, 0xc8, 0xc6, 0x3d, 0x0d, 0x9e, 0xc4, 0x3f, 0x6a, 0x43, 0xf3, 0x36,
  0x77, 0x7a, 0xb3, 0xbf, 0x45, 0x45, 0xbf, 0x56, 0x42, 0x92, 0xc8, 0xbf,
  0x6f, 0xde, 0x02, 0x62, 0xa5, 0xd2, 0x80, 0x3f, 0x2d, 0x6a, 0x54, 0x90,
  0xc5, 0xd4, 0xc9, 0x3f, 0x71, 0xdb, 0x53, 0xe4, 0xbd, 0x28, 0xb2, 0x3f,
  0x11, 0x2b, 0xa5, 0xf6, 0x25, 0x64, 0xc7, 0xbf, 0x6c, 0xd7, 0x84, 0x45,
  0x37, 0xf0, 0xc3, 0xbf, 0x0d, 0xa9, 0xb0, 0x55, 0x79, 0x86, 0xbf, 0x3f,
  0x19, 0xe4, 0xc7, 0xfa, 0xe3, 0x2e, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xb4, 0x2b, 0x74, 0x12, 0xa6, 0x37, 0xd2, 0xbf,
  0xb4, 0x2b, 0x74, 0x12, 0xa6, 0x37, 0xd2, 0xbf, 0x5f, 0x21, 0x47, 0x04,
  0x35, 0x43, 0xc7, 0x3f, 0xc2, 0xbb, 0x55, 0x72, 0xe5, 0xa3, 0x9c, 0x3f,
  0x18, 0x20, 0x87, 0x56, 0x1b, 0x38, 0xc6, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x40, 0xfc, 0xb4, 0xbf, 0xf2, 0x3b, 0xd0, 0x64, 0x25, 0x1e, 0xc3, 0x3f,
  0x2a, 0xca, 0x89, 0xc2, 0x78, 0xa7, 0xc0, 0x3f, 0x3a, 0x17, 0xb2, 0x2e,
  0x6f, 0x18, 0xbc, 0xbf, 0x53, 0xd9, 0x12, 0x27, 0x25, 0x88, 0xc5, 0xbf,
  0x5c, 0x3b, 0xe4, 0xe0, 0xd6, 0xae, 0xac, 0x3f, 0x8c, 0x30, 0xd6, 0xcc,
  0x19, 0x89, 0xc8, 0x3f, 0xdc, 0xfc, 0xe7, 0x9c, 0x60, 0x13, 0x84, 0x3f,
  0xa8, 0xec, 0x5c, 0xf8, 0x49, 0xf8, 0xc8, 0xbf, 0xb5, 0x79, 0xd8, 0x89,
  0x3d, 0xa5, 0xb5, 0xbf, 0x44, 0xd9, 0x44, 0x54, 0x4d, 0xef, 0xc5, 0x3f,
  0xa2, 0x5b, 0xf0, 0x13, 0x4b, 0xdd, 0xc4, 0x3f, 0x6f, 0xcc, 0x50, 0xca,
  0x56, 0x24, 0xbc, 0xbf, 0xaa, 0x11, 0xad, 0xac, 0x73, 0x20, 0xce, 0xbf,
  0xf1, 0x58, 0x86, 0x6d, 0x92, 0xf8, 0x85, 0xbf, 0xc2, 0x24, 0x6b, 0x8b,
  0x09, 0xb8, 0xd1, 0x3f, 0x96, 0x17, 0xaa, 0xd5, 0x55, 0x34, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe3, 0x8f, 0xf9, 0xff,
  0xee, 0x71, 0xc6, 0xbf, 0x24, 0x10, 0x7f, 0xf4, 0x06, 0x59, 0xaa, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x60, 0x9c, 0xc4, 0x3f, 0xf9, 0x15, 0x69, 0xd5,
  0xda, 0x83, 0xb9, 0x3f, 0xf3, 0xce, 0xa5, 0x6c, 0x19, 0xfd, 0xc0, 0xbf,
  0xe4, 0x61, 0x84, 0x6d, 0xe2, 0x14, 0xc2, 0xbf, 0x6f, 0xcb, 0xf6, 0x51,
  0x2d, 0x5a, 0xb7, 0x3f, 0xa5, 0x59, 0xe3, 0x23, 0x16, 0x19, 0xc6, 0x3f,
  0xb8, 0x5c, 0xef, 0x86, 0x15, 0x56, 0xa3, 0xbf, 0xe1, 0x9e, 0xb0, 0xe0,
  0x0f, 0x4a, 0xc8, 0xbf, 0x4c, 0xb0, 0xf1, 0x79, 0x3f, 0x51, 0x9a, 0xbf,
  0xe0, 0xad, 0xf4, 0xb1, 0x70, 0x09, 0xc8, 0x3f, 0x1e, 0x5e, 0x99, 0xc2,
  0xd2, 0x9f, 0xb8, 0x3f, 0x0d, 0x72, 0xd0, 0x78, 0xfe, 0x86, 0xc4, 0xbf,
  0x38, 0xf7, 0xb6, 0x8b, 0x3d, 0x9b, 0xc5, 0xbf, 0x51, 0xbc, 0xca, 0xf0,
  0xca, 0x04, 0xb9, 0x3f, 0xcd, 0x6b, 0xe3, 0xa9, 0x62, 0xff, 0xcd, 0x3f,
  0x8e, 0x18, 0x18, 0x6c, 0xe7, 0xd4, 0x94, 0x3f, 0x94, 0x87, 0x10, 0x63,
  0x86, 0x3f, 0xd1, 0xbf, 0xe4, 0x1e, 0x4e, 0x39, 0x5f, 0x2e, 0xd2, 0xbf,
  0x55, 0x02, 0x2e, 0x22, 0x91, 0x21, 0xc6, 0xbf, 0xd8, 0xa6, 0x12, 0x8f,
  0x10, 0xb6, 0x98, 0xbf, 0x60, 0x89, 0x7a, 0x80, 0xa7, 0x50, 0xc5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0xd0, 0x2e, 0xb2, 0x3f, 0xff, 0xb9, 0x28, 0x24,
  0x9f, 0xe2, 0xc2, 0xbf, 0x2e, 0xe0, 0x26, 0x3a, 0x43, 0x20, 0xbd, 0xbf,
  0x0d, 0xc4, 0x80, 0xf5, 0x13, 0xcc, 0xbd, 0x3f, 0xce, 0xcd, 0xbe, 0xc9,
  0xa6, 0x21, 0xc3, 0x3f, 0xd1, 0x80, 0xce, 0x7f, 0xaf, 0xe9, 0xb2, 0xbf,
  0x3e, 0x0c, 0x80, 0x77, 0x9c, 0x64, 0xc6, 0xbf, 0x82, 0x5e, 0xaa, 0x72,
  0x19, 0xbb, 0x95, 0x3f, 0x52, 0xf2, 0x96, 0xf2, 0x9a, 0xe3, 0xc7, 0x3f,
  0x47, 0xad, 0xaa, 0x4a, 0xe6, 0x56, 0xa4, 0x3f, 0x9a, 0xe5, 0xfa, 0x15,
  0x6b, 0x10, 0xc7, 0xbf, 0xf8, 0x07, 0x99, 0x51, 0xeb, 0x2b, 0xbb, 0xbf,
  0x35, 0xaf, 0x2a, 0x19, 0x42, 0x2d, 0xc3, 0x3f, 0xa5, 0x9e, 0x84, 0x97,
  0x70, 0x32, 0xc6, 0x3f, 0x17, 0x9a, 0xd9, 0xe2, 0x35, 0x22, 0xb6, 0xbf,
  0xeb, 0x25, 0xa3, 0x2f, 0x29, 0xd0, 0xcd, 0xbf, 0xfa, 0xd2, 0xa8, 0xbe,
  0x8e, 0xb0, 0x9d, 0xbf, 0xb2, 0xe7, 0xef, 0x9e, 0x9f, 0xcd, 0xd0, 0x3f,
  0x37, 0xfd, 0xb6, 0xd0, 0x48, 0x26, 0xd2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x69, 0x9d, 0x39, 0x2e, 0x46, 0x71, 0xc5, 0x3f,
  0x97, 0xfc, 0xf5, 0xe8, 0x47, 0xec, 0xa6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x88, 0xfd, 0xc3, 0xbf, 0x25, 0x28, 0xf0, 0x83, 0xe3, 0x52, 0xb6, 0xbf,
  0x0f, 0xec, 0xb1, 0xf4, 0xc7, 0x1d, 0xc1, 0x3f, 0x1b, 0xa7, 0x26, 0x9b,
  0xab, 0xf8, 0xbf, 0x3f, 0x2d, 0x3c, 0x8c, 0xc6, 0x60, 0xc4, 0xb9, 0xbf,
  0x23, 0x83, 0xd9, 0xf7, 0x5f, 0xe0, 0xc3, 0xbf, 0x08, 0xf3, 0x4b, 0x7e,
  0xbe, 0x93, 0xad, 0x3f, 0xe4, 0x5e, 0x98, 0xa9, 0x25, 0x7a, 0xc6, 0x3f,
  0x0c, 0xce, 0xde, 0x32, 0xa8, 0xa6, 0x79, 0xbf, 0x5c, 0x97, 0x95, 0x86,
  0xa2, 0x60, 0xc7, 0xbf, 0x94, 0xf7, 0x96, 0x78, 0xe7, 0xac, 0xaa, 0xbf,
  0x69, 0x88, 0x2f, 0xf1, 0x0c, 0x13, 0xc6, 0x3f, 0x70, 0xda, 0x2a, 0x5d,
  0xd3, 0x59, 0xbd, 0x3f, 0x4d, 0x3a, 0x5e, 0xca, 0x19, 0xe3, 0xc1, 0xbf,
  0xcc, 0xbc, 0x28, 0x5d, 0xa3, 0xa9, 0xc6, 0xbf, 0xc9, 0x23, 0xa9, 0x9d,
  0x41, 0x77, 0xb3, 0x3f, 0xa5, 0x6c, 0x9d, 0xe6, 0x37, 0x96, 0xcd, 0x3f,
  0xc4, 0xd1, 0x0c, 0x18, 0xda, 0xd7, 0xa2, 0x3f, 0x86, 0x14, 0xd5, 0x7f,
  0xdd, 0x61, 0xd0, 0xbf, 0xcf, 0x17, 0x31, 0x12, 0x7e, 0x1c, 0xd2, 0xbf,
  0x64, 0xce, 0x92, 0x3a, 0xe0, 0x26, 0xc5, 0x3f, 0xb9, 0x68, 0xbe, 0x91,
  0x56, 0x9b, 0x95, 0x3f, 0xf3, 0x85, 0x31, 0xc4, 0xd1, 0x7f, 0xc4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0xd8, 0xe5, 0xaf, 0xbf, 0x53, 0x62, 0x04, 0x5c,
  0xca, 0x8d, 0xc2, 0x3f, 0xd8, 0xc3, 0x1d, 0x0f, 0xa9, 0xb8, 0xb9, 0x3f,
  0x95, 0x2a, 0xbf, 0xc5, 0xec, 0xb4, 0xbe, 0xbf, 0x1c, 0xc3, 0xea, 0xe1,
  0x19, 0x17, 0xc1, 0xbf, 0xa9, 0x27, 0xba, 0x24, 0xb8, 0xed, 0xb5, 0x3f,
  0x45, 0x3e, 0x5a, 0xa5, 0x1c, 0x60, 0xc4, 0x3f, 0x26, 0x4d, 0xe6, 0x78,
  0xda, 0xf3, 0xa5, 0xbf, 0x93, 0x1c, 0x0f, 0x19, 0xc8, 0x65, 0xc6, 0xbf,
  0xf9, 0xd9, 0x1f, 0xb5, 0x72, 0xac, 0x7d, 0xbf, 0xfe, 0x9f, 0x20, 0xc2,
  0x66, 0xc9, 0xc6, 0x3f, 0x2d, 0x6a, 0x30, 0x6b, 0x58, 0x22, 0xb0, 0x3f,
  0xd3, 0xf0, 0x70, 0xc8, 0x77, 0x15, 0xc5, 0xbf, 0x5a, 0x10, 0xd7, 0x5e,
  0x38, 0x37, 0xbf, 0xbf, 0x98, 0x83, 0x12, 0x39, 0xda, 0xa8, 0xc0, 0x3f,
  0x72, 0xaf, 0x95, 0x6a, 0x4c, 0x06, 0xc7, 0x3f, 0x78, 0x51, 0xa5, 0x7b,
  0xf9, 0xfe, 0xb0, 0xbf, 0x42, 0x54, 0x5c, 0x22, 0x39, 0x54, 0xcd, 0xbf,
  0x45, 0xe0, 0x93, 0x72, 0xdc, 0x76, 0xa6, 0xbf, 0xd9, 0x16, 0xab, 0x6c,
  0x9e, 0xf7, 0xcf, 0x3f, 0x69, 0xf8, 0x44, 0x68, 0x55, 0x11, 0xd2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb3, 0xb1, 0xa8, 0x69,
  0xdc, 0x8f, 0xc4, 0xbf, 0x0e, 0x6e, 0xc0, 0x75, 0x20, 0x2e, 0xa4, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x9a, 0x63, 0xc3, 0x3f, 0x9d, 0xbe, 0x4f, 0xf9,
  0x8d, 0xbc, 0xb3, 0x3f, 0xba, 0xb9, 0xb2, 0x0d, 0x54, 0x10, 0xc1, 0xbf,
  0x37, 0xed, 0x20, 0xed, 0x4f, 0x7c, 0xbc, 0xbf, 0xef, 0x3f, 0x8d, 0xb0,
  0xd9, 0x41, 0xbb, 0x3f, 0x9e, 0xc5, 0x3f, 0x4b, 0x4b, 0xee, 0xc1, 0x3f,
  0xb1, 0xa5, 0xa1, 0x59, 0x95, 0x4d, 0xb2, 0xbf, 0x58, 0x74, 0x5b, 0x4e,
  0x0a, 0xad, 0xc4, 0xbf, 0xda, 0x3f, 0xab, 0xd8, 0x79, 0xdb, 0x9d, 0x3f,
  0xb5, 0x45, 0x7a, 0xaf, 0x02, 0x31, 0xc6, 0x3f, 0x3f, 0xea, 0x42, 0xcb,
  0xe2, 0xe5, 0x93, 0x3f, 0x1e, 0x15, 0xee, 0x34, 0x2a, 0x24, 0xc6, 0xbf,
  0x22, 0xad, 0x62, 0x24, 0x9e, 0x9a, 0xb2, 0xbf, 0x86, 0x88, 0x37, 0xba,
  0x93, 0x1a, 0xc4, 0x3f, 0x80, 0xeb, 0x4d, 0xeb, 0xcc, 0x67, 0xc0, 0x3f,
  0xd6, 0x6d, 0x8e, 0x2a, 0xcf, 0xfc, 0xbe, 0xbf, 0x6e, 0x31, 0xf2, 0xcf,
  0xde, 0x4c, 0xc7, 0xbf, 0xa4, 0x8a, 0x49, 0x0a, 0xa5, 0x69, 0xad, 0x3f,
  0x3a, 0x9b, 0x4e, 0x8e, 0x40, 0x0c, 0xcd, 0x3f, 0xf3, 0xfc, 0x03, 0x65,
  0xeb, 0xc0, 0xa9, 0x3f, 0xe8, 0x16, 0x35, 0x3d, 0x17, 0x36, 0xcf, 0xbf,
  0x6c, 0xdc, 0x6f, 0xc0, 0x14, 0x05, 0xd2, 0xbf, 0xe9, 0xf0, 0xae, 0xa4,
  0x0c, 0x4b, 0xc4, 0xbf, 0xc9, 0x0e, 0xff, 0xff, 0x65, 0x1a, 0x93, 0xbf,
  0x8a, 0x79, 0x7e, 0xbb, 0xf9, 0xc2, 0xc3, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x38, 0x45, 0xac, 0x3f, 0x53, 0x7e, 0x1a, 0xfa, 0xeb, 0x2c, 0xc2, 0xbf,
  0x2b, 0xec, 0x1f, 0xc7, 0x08, 0xea, 0xb6, 0xbf, 0xe7, 0x54, 0x6c, 0xad,
  0x13, 0x1f, 0xbf, 0x3f, 0x9f, 0x32, 0xbc, 0x25, 0x49, 0xb6, 0xbe, 0x3f,
  0x8c, 0xe9, 0x31, 0x74, 0xdb, 0xec, 0xb7, 0xbf, 0x54, 0x6a, 0x73, 0x91,
  0x76, 0x8d, 0xc2, 0xbf, 0x73, 0xdc, 0x8d, 0x6a, 0x31, 0xcc, 0xad, 0x3f,
  0x7b, 0x1c, 0x00, 0xa8, 0x03, 0xd1, 0xc4, 0x3f, 0xfa, 0x65, 0x35, 0xf8,
  0x1b, 0xf2, 0x90, 0xbf, 0x0b, 0x96, 0x95, 0x7c, 0x50, 0xe3, 0xc5, 0xbf,
  0x4a, 0x04, 0x14, 0xa2, 0xa7, 0x27, 0x9f, 0xbf, 0xb8, 0x35, 0x5c, 0x0c,
  0xaf, 0x75, 0xc5, 0x3f, 0xff, 0xfb, 0x0d, 0xa7, 0x56, 0xc9, 0xb4, 0x3f,
  0x1d, 0xf4, 0x8e, 0x94, 0x65, 0x24, 0xc3, 0xbf, 0x69, 0x1b, 0xa3, 0x09,
  0x54, 0x16, 0xc1, 0xbf, 0xcf, 0xd4, 0x6f, 0x90, 0xbc, 0xc6, 0xbc, 0x3f,
  0x34, 0xc8, 0x6e, 0x62, 0xff, 0x80, 0xc7, 0x3f, 0x84, 0xe2, 0x4a, 0x7f,
  0x56, 0x29, 0xa9, 0xbf, 0x39, 0xd1, 0x3d, 0x68, 0xee, 0xbf, 0xcc, 0xbf,
  0x39, 0xd1, 0x3d, 0x68, 0xee, 0xbf, 0xac, 0xbf, 0x7d, 0x66, 0x2c, 0xcf,
  0x62, 0x7e, 0xce, 0x3f, 0xc4, 0xa2, 0x26, 0x01, 0xf5, 0xf7, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x71, 0xba, 0xa8, 0x2d,
  0xe3, 0xc7, 0xc3, 0x3f, 0xe0, 0xf2, 0x65, 0xe2, 0x86, 0xf1, 0xa1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x3e, 0xd1, 0xc2, 0xbf, 0x11, 0xec, 0x74, 0x29,
  0x66, 0x9b, 0xb1, 0xbf, 0xa6, 0x54, 0x80, 0x2a, 0x9f, 0xe7, 0xc0, 0x3f,
  0x75, 0x5f, 0x0d, 0xad, 0x1c, 0x90, 0xb9, 0x3f, 0x13, 0x27, 0x3d, 0xa2,
  0x32, 0x25, 0xbc, 0xbf, 0x64, 0x2b, 0x7e, 0x9c, 0xc6, 0x3d, 0xc0, 0xbf,
  0x84, 0x54, 0x4c, 0x58, 0x52, 0xbc, 0xb4, 0x3f, 0xde, 0x3f, 0x1d, 0x7e,
  0x34, 0xfe, 0xc2, 0x3f, 0x3a, 0x4e, 0x42, 0x7c, 0x70, 0x6e, 0xa7, 0xbf,
  0x19, 0x8f, 0xed, 0xea, 0x04, 0xd4, 0xc4, 0xbf, 0x36, 0x91, 0xf9, 0xcb,
  0x7c, 0x62, 0x74, 0x3f, 0x06, 0xc2, 0x61, 0x38, 0x9a, 0x82, 0xc5, 0x3f,
  0x89, 0x8f, 0xe0, 0x31, 0x8c, 0xa7, 0xa4, 0x3f, 0x60, 0x08, 0xcc, 0xf4,
  0x93, 0xc1, 0xc4, 0xbf, 0x71, 0x54, 0x3a, 0xb1, 0x4d, 0xb7, 0xb6, 0xbf,
  0x39, 0xf5, 0x9c, 0xa5, 0x4c, 0x34, 0xc2, 0x3f, 0xc9, 0x03, 0x2b, 0x75,
  0x49, 0xab, 0xc1, 0x3f, 0xd2, 0xe3, 0x5c, 0xf8, 0x5c, 0xae, 0xba, 0xbf,
  0xe2, 0x01, 0xdd, 0x0a, 0xae, 0xa5, 0xc7, 0xbf, 0xf4, 0x64, 0x4b, 0xd1,
  0x8d, 0x35, 0xa5, 0x3f, 0x18, 0x30, 0x02, 0xcd, 0x89, 0x70, 0xcc, 0x3f,
  0x26, 0xc3, 0xb3, 0xcb, 0x62, 0x7c, 0xaf, 0x3f, 0x15, 0x35, 0x23, 0xc7,
  0xcd, 0xcf, 0xcd, 0xbf, 0x1e, 0x2f, 0x75, 0xb1, 0x24, 0xea, 0xd1, 0xbf,
  0x38, 0xe6, 0xbd, 0x2c, 0x30, 0x88, 0xc3, 0x3f, 0x03, 0x5d, 0xfd, 0xa5,
  0x85, 0x0c, 0x91, 0x3f, 0xe2, 0xb6, 0xd9, 0xfe, 0x9a, 0x17, 0xc3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x5b, 0x47, 0xa9, 0xbf, 0x21, 0x13, 0x94, 0x98,
  0x65, 0xc7, 0xc1, 0x3f, 0xb9, 0xd8, 0xab, 0x7d, 0x6a, 0x92, 0xb4, 0x3f,
  0x35, 0xde, 0xd3, 0x61, 0x8a, 0x38, 0xbf, 0xbf, 0xae, 0xf7, 0xe0, 0xc3,
  0x2a, 0xc1, 0xbb, 0xbf, 0x70, 0xcb, 0xcc, 0x14, 0xc5, 0x3c, 0xb9, 0x3f,
  0x96, 0x2d, 0x57, 0xc2, 0xfe, 0xee, 0xc0, 0x3f, 0xd2, 0x85, 0xe2, 0x7f,
  0xc3, 0xb3, 0xb1, 0xbf, 0xd0, 0x74, 0x65, 0x08, 0x7d, 0x48, 0xc3, 0xbf,
  0x42, 0x57, 0xf4, 0xa9, 0x17, 0x7f, 0xa1, 0x3f, 0x49, 0xb5, 0x5d, 0x94,
  0x89, 0xbc, 0xc4, 0x3f, 0xab, 0x9d, 0xca, 0x3f, 0xed, 0x12, 0x77, 0x3f,
  0xba, 0xfa, 0x31, 0xa7, 0x8d, 0x13, 0xc5, 0xbf, 0xe6, 0xb5, 0xfa, 0x88,
  0x26, 0x3c, 0xa9, 0xbf, 0xd8, 0x2e, 0xba, 0x6e, 0x99, 0x0a, 0xc4, 0x3f,
  0x49, 0x83, 0xe0, 0x10, 0x2f, 0x6c, 0xb8, 0x3f, 0x2f, 0x3b, 0x0c, 0x74,
  0x2f, 0x4b, 0xc1, 0xbf, 0x5f, 0x83, 0x64, 0x55, 0x25, 0x2a, 0xc2, 0xbf,
  0x11, 0xcd, 0x2d, 0x7e, 0x5d, 0xb2, 0xb8, 0x3f, 0x74, 0x92, 0xfe, 0x02,
  0x66, 0xbd, 0xc7, 0x3f, 0x88, 0x35, 0x17, 0xd9, 0x8c, 0x87, 0xa1, 0xbf,
  0x4a, 0x03, 0x8d, 0x8a, 0x14, 0x1f, 0xcc, 0xbf, 0x6f, 0x41, 0x5a, 0x2e,
  0xcc, 0xfe, 0xb0, 0xbf, 0x3c, 0x3d, 0xf8, 0x50, 0xb3, 0x29, 0xcd, 0x3f,
  0xd7, 0x18, 0x22, 0x07, 0xca, 0xdb, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xfe, 0x12, 0x9b, 0x80, 0xf0, 0x14, 0xc3, 0xbf,
  0x69, 0x79, 0xd5, 0xb7, 0x57, 0x17, 0xa0, 0xbf, 0x00, 0x00, 0x00, 0x40,
  0x66, 0x47, 0xc2, 0x3f, 0xa2, 0xff, 0x92, 0x07, 0x5d, 0xa9, 0xaf, 0x3f,
  0xb5, 0x53, 0x3f, 0xbf, 0xf4, 0xae, 0xc0, 0xbf, 0x43, 0x22, 0xcf, 0xb5,
  0x42, 0x17, 0xb7, 0xbf, 0x13, 0xdc, 0x73, 0x87, 0x0d, 0xa2, 0xbc, 0x3f,
  0xac, 0x48, 0x24, 0xc5, 0x4a, 0x8d, 0xbd, 0x3f, 0xb4, 0x58, 0x58, 0x27,
  0x3d, 0x6c, 0xb6, 0xbf, 0x0d, 0x2f, 0x6c, 0x85, 0x65, 0x76, 0xc1, 0xbf,
  0xd1, 0xa9, 0x7c, 0xa7, 0x7c, 0xa9, 0xad, 0x3f, 0x14, 0xe1, 0xa2, 0x7b,
  0xee, 0x72, 0xc3, 0x3f, 0xcb, 0x70, 0xc2, 0xdf, 0x58, 0xf3, 0x97, 0xbf,
  0xa2, 0x90, 0xf6, 0x7e, 0xd7, 0x8f, 0xc4, 0xbf, 0x10, 0x0c, 0xf2, 0x57,
  0x08, 0x73, 0x8f, 0xbf, 0xa5, 0x03, 0xcb, 0x0f, 0xe1, 0x99, 0xc4, 0x3f,
  0xd6, 0x51, 0x6b, 0x49, 0x60, 0x5e, 0xad, 0x3f, 0xe0, 0x22, 0xf2, 0xe1,
  0xd5, 0x52, 0xc3, 0xbf, 0x22, 0x0a, 0x13, 0xbe, 0xaa, 0xee, 0xb9, 0xbf,
  0xa9, 0xc1, 0x41, 0x51, 0x9c, 0x69, 0xc0, 0x3f, 0xec, 0xd9, 0x60, 0xc5,
  0xda, 0x95, 0xc2, 0x3f, 0x45, 0x9a, 0x21, 0x30, 0x51, 0xd1, 0xb6, 0xbf,
  0xd1, 0x15, 0xda, 0x27, 0x37, 0xca, 0xc7, 0xbf, 0x9a, 0xb0, 0x23, 0xd0,
  0x81, 0x32, 0x9c, 0x3f, 0x0c, 0x78, 0x61, 0x31, 0x5a, 0xcc, 0xcb, 0x3f,
  0xc2, 0x48, 0xf2, 0x43, 0xf1, 0x24, 0xb2, 0x3f, 0x94, 0x73, 0x87, 0x2f,
  0x7c, 0x8b, 0xcc, 0xbf, 0xfc, 0x4c, 0x7a, 0x81, 0x04, 0xcd, 0xd1, 0xbf,
  0xe7, 0xdd, 0x36, 0x7d, 0xde, 0xd9, 0xc2, 0xbf, 0xd7, 0x45, 0x6f, 0xc3,
  0x63, 0xad, 0x8e, 0xbf, 0x64, 0x10, 0x75, 0x12, 0x77, 0x7b, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0xb0, 0x1c, 0xc7, 0xa6, 0x3f, 0x89, 0x69, 0xd2, 0xa1,
  0x5f, 0x61, 0xc1, 0xbf, 0x8b, 0xdb, 0xaa, 0x59, 0x97, 0x98, 0xb2, 0xbf,
  0x00, 0x74, 0x1b, 0xec, 0x05, 0x1e, 0xbf, 0x3f, 0x45, 0x10, 0x7d, 0xab,
  0xfe, 0x37, 0xb9, 0x3f, 0xb0, 0x90, 0x77, 0x3b, 0x8a, 0x14, 0xba, 0xbf,
  0x60, 0x0a, 0x0a, 0x21, 0x7a, 0x02, 0xbf, 0xbf, 0xfa, 0x9e, 0x6b, 0xdb,
  0xad, 0xb7, 0xb3, 0x3f, 0xc2, 0x31, 0x01, 0x02, 0x6c, 0xda, 0xc1, 0x3f,
  0x77, 0x58, 0x60, 0x0c, 0xfa, 0x3e, 0xa8, 0xbf, 0x3d, 0x21, 0xc0, 0x47,
  0x09, 0x83, 0xc3, 0xbf, 0xa1, 0x75, 0xcb, 0xfc, 0x06, 0x63, 0x8b, 0x3f,
  0x2a, 0x87, 0x5f, 0xdf, 0x3a, 0x52, 0xc4, 0x3f, 0xad, 0x1f, 0xcc, 0x16,
  0x8f, 0xd8, 0x98, 0x3f, 0xdc, 0xfd, 0xbe, 0x7d, 0x87, 0x18, 0xc4, 0xbf,
  0x6f, 0x37, 0xf3, 0x6d, 0xda, 0x8c, 0xb0, 0xbf, 0xe9, 0xd1, 0xa7, 0xf6,
  0xdc, 0x9b, 0xc2, 0x3f, 0x0c, 0xf9, 0x01, 0xba, 0x95, 0x44, 0xbb, 0x3f,
  0xa0, 0x39, 0x6b, 0x6c, 0xc2, 0x1f, 0xbf, 0xbf, 0xc8, 0xfd, 0x8d, 0xc9,
  0xed, 0xf0, 0xc2, 0xbf, 0x04, 0x2e, 0x68, 0xf1, 0xc1, 0x09, 0xb5, 0x3f,
  0xf8, 0x97, 0xa9, 0xfc, 0xd9, 0xcd, 0xc7, 0x3f, 0x55, 0x04, 0x32, 0x3b,
  0x65, 0xca, 0x95, 0xbf, 0xa3, 0xc9, 0xd5, 0xa0, 0xfb, 0x78, 0xcb, 0xbf,
  0xe7, 0x4c, 0x5a, 0x30, 0x60, 0x33, 0xb3, 0xbf, 0x9c, 0x6f, 0xa5, 0xb8,
  0x9d, 0xf4, 0xcb, 0x3f, 0xa6, 0xa8, 0x95, 0x2c, 0xee, 0xbd, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x6e, 0x47, 0xf5, 0x0b,
  0x99, 0x73, 0xc2, 0x3f, 0x29, 0x0f, 0x2c, 0x8a, 0xdd, 0x12, 0x9d, 0x3f,
  0x00, 0x00, 0x00, 0xfc, 0x2b, 0xc6, 0xc1, 0xbf, 0x34, 0xf7, 0x61, 0xfb,
  0xd8, 0xa9, 0xac, 0xbf, 0x8d, 0x6d, 0xc6, 0x04, 0x42, 0x6d, 0xc0, 0x3f,
  0x97, 0xf1, 0x43, 0x82, 0x5a, 0xfb, 0xb4, 0x3f, 0xb7, 0x9e, 0x8f, 0xdf,
  0xa5, 0xd9, 0xbc, 0xbf, 0x1c, 0x4b, 0x0c, 0x6a, 0x24, 0x01, 0xbb, 0xbf,
  0xb6, 0x30, 0x1d, 0x06, 0x21, 0x96, 0xb7, 0x3f, 0x9a, 0x3a, 0x23, 0x4d,
  0x6a, 0x16, 0xc0, 0x3f, 0xc0, 0xe4, 0xf8, 0x2c, 0x77, 0x21, 0xb1, 0xbf,
  0x7d, 0x52, 0x28, 0xe2, 0x87, 0x20, 0xc2, 0xbf, 0x19, 0x8a, 0x89, 0x7b,
  0xaa, 0x26, 0xa3, 0x3f, 0x87, 0x6d, 0x2c, 0xb3, 0x61, 0x7d, 0xc3, 0x3f,
  0x97, 0x6a, 0x38, 0xf7, 0x94, 0xb3, 0x70, 0xbf, 0x29, 0xb4, 0x02, 0x29,
  0x36, 0x07, 0xc4, 0xbf, 0xb8, 0xef, 0x96, 0xba, 0xd1, 0x99, 0xa0, 0xbf,
  0x8a, 0xbb, 0x25, 0x66, 0xd9, 0x91, 0xc3, 0x3f, 0x2c, 0xe0, 0xef, 0x57,
  0x39, 0x3c, 0xb2, 0x3f, 0xe5, 0x61, 0x5f, 0x7c, 0xdd, 0xe6, 0xc1, 0xbf,
  0xe0, 0xc1, 0xfa, 0x47, 0x07, 0x73, 0xbc, 0xbf, 0xf1, 0xd8, 0x55, 0xab,
  0x3a, 0x7c, 0xbd, 0x3f, 0x7c, 0x2c, 0x73, 0x60, 0x85, 0x3d, 0xc3, 0x3f,
  0x98, 0xe0, 0x52, 0xaa, 0x3b, 0x5a, 0xb3, 0xbf, 0xcc, 0x55, 0xd2, 0x93,
  0xbf, 0xc9, 0xc7, 0xbf, 0x85, 0x53, 0x2c, 0x4c, 0xd9, 0x99, 0x8f, 0x3f,
  0x20, 0x25, 0x88, 0xf1, 0x77, 0x25, 0xcb, 0x3f, 0xfe, 0x13, 0xc4, 0xb6,
  0x7e, 0x2c, 0xb4, 0x3f, 0x75, 0x2a, 0x0e, 0xcf, 0x98, 0x64, 0xcb, 0xbf,
  0x4a, 0x88, 0x96, 0xa1, 0x9c, 0xae, 0xd1, 0xbf, 0x03, 0x2e, 0x09, 0x0e,
  0xb3, 0x3c, 0xc2, 0x3f, 0xb4, 0x49, 0x9d, 0xe4, 0x1a, 0xcb, 0x8b, 0x3f,
  0xd5, 0x84, 0xd8, 0xf2, 0x9c, 0xec, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x9c,
  0x87, 0xa9, 0xa4, 0xbf, 0xb6, 0x6c, 0x12, 0xca, 0x2f, 0xfd, 0xc0, 0x3f,
  0x31, 0xd8, 0x8a, 0x0c, 0xa1, 0xe9, 0xb0, 0x3f, 0xcf, 0x48, 0x3c, 0xc4,
  0xe8, 0xe1, 0xbe, 0xbf, 0xa3, 0xdd, 0x6a, 0xd0, 0xe5, 0x07, 0xb7, 0xbf,
  0x6a, 0x7d, 0xba, 0xd5, 0x88, 0x98, 0xba, 0x3f, 0xc1, 0x76, 0x47, 0x12,
  0xc5, 0x7d, 0xbc, 0x3f, 0x23, 0x8a, 0x9d, 0x5b, 0xff, 0x2a, 0xb5, 0xbf,
  0x91, 0xce, 0x3d, 0x06, 0x67, 0x8b, 0xc0, 0xbf, 0xb7, 0x56, 0x9c, 0x40,
  0x85, 0x55, 0xad, 0x3f, 0x73, 0x0d, 0xa8, 0xce, 0x59, 0x4d, 0xc2, 0x3f,
  0x48, 0x77, 0x37, 0x32, 0x1d, 0xbc, 0x9c, 0xbf, 0x86, 0xf5, 0x56, 0xde,
  0xc8, 0x65, 0xc3, 0xbf, 0x2c, 0xb5, 0x32, 0xe2, 0x65, 0x9a, 0x72, 0xbf,
  0xb8, 0x53, 0x6d, 0x54, 0xa8, 0xb1, 0xc3, 0x3f, 0x16, 0xe1, 0x12, 0xb2,
  0xaa, 0x6d, 0xa4, 0x3f, 0xd9, 0xc3, 0x98, 0x65, 0xb4, 0x07, 0xc3, 0xbf,
  0x0f, 0xb7, 0x1d, 0x0d, 0xea, 0xc1, 0xb3, 0xbf, 0xbc, 0x18, 0x99, 0x42,
  0xb8, 0x34, 0xc1, 0x3f, 0x90, 0x7b, 0x4b, 0x87, 0x72, 0x7e, 0xbd, 0x3f,
  0x0d, 0x9f, 0x9b, 0x34, 0x9c, 0xe8, 0xbb, 0xbf, 0x3f, 0x9a, 0x98, 0x65,
  0x7a, 0x7d, 0xc3, 0xbf, 0xf4, 0x96, 0xaa, 0x8a, 0x53, 0xc1, 0xb1, 0x3f,
  0xcc, 0xa7, 0xdf, 0x47, 0x1e, 0xbf, 0xc7, 0x3f, 0x53, 0x10, 0x82, 0x3f,
  0x76, 0x62, 0x84, 0xbf, 0x15, 0x80, 0xb7, 0x63, 0x33, 0xd2, 0xca, 0xbf,
  0xcc, 0x6d, 0x29, 0x56, 0x66, 0x12, 0xb5, 0xbf, 0x8a, 0xa5, 0xa0, 0xe4,
  0xf8, 0xda, 0xca, 0x3f, 0xd1, 0xd8, 0x29, 0xd3, 0x21, 0x9f, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0x4b, 0xe7, 0x57,
  0x2b, 0xe1, 0xc1, 0xbf, 0x1b, 0x5d, 0x1a, 0xb1, 0x56, 0x6f, 0x9a, 0xbf,
  0x00, 0x00, 0x00, 0xf9, 0x3e, 0x4d, 0xc1, 0x3f, 0xca, 0x5f, 0xe5, 0x03,
  0x57, 0x1b, 0xaa, 0x3f, 0x24, 0xdf, 0xac, 0x3f, 0xda, 0x26, 0xc0, 0xbf,
  0xf9, 0xf6, 0x7d, 0x1c, 0xf9, 0x2a, 0xb3, 0xbf, 0x30, 0xdb, 0x6a, 0x45,
  0xe9, 0xe1, 0xbc, 0x3f, 0xad, 0xcc, 0x5c, 0x39, 0x19, 0xc8, 0xb8, 0x3f,
  0xd2, 0x87, 0x07, 0xbb, 0x53, 0x60, 0xb8, 0xbf, 0xd6, 0x76, 0x95, 0x8d,
  0x9b, 0xb7, 0xbd, 0xbf, 0xb7, 0x58, 0x28, 0x27, 0xe1, 0xd5, 0xb2, 0x3f,
  0x31, 0x03, 0xcb, 0x93, 0xb4, 0xe4, 0xc0, 0x3f, 0xa8, 0x04, 0xea, 0x6f,
  0xbb, 0xa7, 0xa8, 0xbf, 0x36, 0x84, 0x35, 0x79, 0xce, 0x64, 0xc2, 0xbf,
  0x0b, 0xb6, 0x8e, 0x84, 0xd7, 0xc3, 0x93, 0x3f, 0xcb, 0xc0, 0xaa, 0x7e,
  0x6e, 0x3f, 0xc3, 0x3f, 0xb9, 0xab, 0xe3, 0xa8, 0xe8, 0xa9, 0x89, 0x3f,
  0x90, 0xfa, 0x73, 0x84, 0xeb, 0x53, 0xc3, 0xbf, 0x6a, 0xc1, 0xbe, 0x2c,
  0x7c, 0xef, 0xa7, 0xbf, 0x6e, 0xd0, 0x94, 0x25, 0x94, 0x7b, 0xc2, 0x3f,
  0xb3, 0x84, 0x10, 0x9a, 0x0c, 0x22, 0xb5, 0x3f, 0xa8, 0xf2, 0xf9, 0xa3,
  0x11, 0x86, 0xc0, 0xbf, 0x68, 0xe1, 0xae, 0xac, 0xbc, 0x6a, 0xbe, 0xbf,
  0xb7, 0x31, 0x50, 0x94, 0xb1, 0x64, 0xba, 0x3f, 0x10, 0x16, 0x06, 0xdd,
  0x63, 0xb2, 0xc3, 0x3f, 0x57, 0x36, 0x9e, 0x95, 0xac, 0x3d, 0xb0, 0xbf,
  0xbf, 0x46, 0x7b, 0xf6, 0xfb, 0xae, 0xc7, 0xbf, 0x52, 0xfd, 0xa5, 0xbe,
  0x4d, 0xbd, 0x73, 0x3f, 0xb2, 0x10, 0x5f, 0xcb, 0x7c, 0x7f, 0xca, 0x3f,
  0x74, 0xfa, 0x05, 0x79, 0xef, 0xe6, 0xb5, 0x3f, 0xa3, 0x7b, 0xa3, 0x0a,
  0x53, 0x57, 0xca, 0xbf, 0x6d, 0x52, 0xc2, 0xb1, 0x8c, 0x8f, 0xd1, 0xbf,
  0x56, 0xf8, 0xa7, 0xb1, 0x06, 0xae, 0xc1, 0xbf, 0xaf, 0xcd, 0xdf, 0x5b,
  0xc6, 0x55, 0x89, 0xbf, 0x0b, 0xe9, 0xf7, 0xfd, 0x63, 0x69, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0x80, 0xa1, 0xda, 0xa2, 0x3f, 0x8c, 0xbe, 0x21, 0x42,
  0x1d, 0x9c, 0xc0, 0xbf, 0x80, 0x1e, 0x23, 0x5e, 0x45, 0xee, 0xae, 0xbf,
  0xf0, 0x43, 0xb7, 0xab, 0x39, 0x90, 0xbe, 0x3f, 0xe7, 0x1f, 0x82, 0x4c,
  0x92, 0x21, 0xb5, 0x3f, 0x4a, 0x85, 0x43, 0xe6, 0x52, 0xe1, 0xba, 0xbf,
  0x71, 0x61, 0x9e, 0x15, 0xce, 0x44, 0xba, 0xbf, 0xd0, 0xb5, 0xf1, 0x5c,
  0x12, 0x35, 0xb6, 0x3f, 0x7b, 0x7e, 0x44, 0xc8, 0x2e, 0xb7, 0xbe, 0x3f,
  0xc7, 0xd7, 0x89, 0x26, 0x71, 0x98, 0xb0, 0xbf, 0xb6, 0x41, 0xbe, 0x9c,
  0x34, 0x26, 0xc1, 0xbf, 0xbb, 0x91, 0x5d, 0xa7, 0xf7, 0x38, 0xa4, 0x3f,
  0x9e, 0x1c, 0xbc, 0xb4, 0x3a, 0x6a, 0xc2, 0x3f, 0xc2, 0x32, 0xc1, 0xb7,
  0x68, 0xba, 0x86, 0xbf, 0x0a, 0x34, 0xc1, 0x91, 0xfc, 0x0c, 0xc3, 0xbf,
  0x23, 0x53, 0xd6, 0x3e, 0xc8, 0x69, 0x94, 0xbf, 0xbe, 0xeb, 0xcb, 0x9e,
  0xed, 0xef, 0xc2, 0x3f, 0xbc, 0x43, 0x22, 0xd1, 0x50, 0x26, 0xab, 0x3f,
  0x85, 0x6b, 0x68, 0xf8, 0xa5, 0xee, 0xc1, 0xbf, 0x89, 0xb9, 0xc7, 0x8f,
  0x50, 0x60, 0xb6, 0xbf, 0xef, 0xed, 0x2a, 0x1e, 0xbe, 0xb6, 0xbf, 0x3f,
  0x36, 0x5d, 0x77, 0x31, 0x50, 0x3b, 0xbf, 0x3f, 0x4d, 0x28, 0x7b, 0x62,
  0x23, 0xf0, 0xb8, 0xbf, 0x31, 0x61, 0xd5, 0x21, 0xa1, 0xdd, 0xc3, 0xbf,
  0xfb, 0xfb, 0xf8, 0x9d, 0xf4, 0x9b, 0xad, 0x3f, 0xd6, 0x81, 0x96, 0x45,
  0x36, 0x9a, 0xc7, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcc, 0xab, 0x85, 0xd4, 0x91, 0x2d, 0xca, 0xbf, 0xc1, 0x18, 0x88, 0xc4,
  0xba, 0xab, 0xb6, 0xbf, 0x45, 0x50, 0xe8, 0x12, 0x45, 0xd9, 0xc9, 0x3f,
  0x0d, 0x10, 0x43, 0xb0, 0xe9, 0x7f, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x2c, 0xca, 0xaf, 0x44, 0x80, 0x5b, 0xc1, 0x3f,
  0x77, 0xc8, 0x5d, 0x2d, 0x1d, 0x2c, 0x98, 0x3f, 0x00, 0x00, 0x00, 0x30,
  0x1f, 0xdc, 0xc0, 0xbf, 0xa6, 0x7a, 0x46, 0x6e, 0x04, 0xe8, 0xa7, 0xbf,
  0x6f, 0xe5, 0x4a, 0xbd, 0xf1, 0xbc, 0xbf, 0x3f, 0x97, 0xd8, 0x7e, 0x6f,
  0x82, 0x98, 0xb1, 0x3f, 0x63, 0xc6, 0x5b, 0xd2, 0x9e, 0xc9, 0xbc, 0xbf,
  0x41, 0xfb, 0xc1, 0x46, 0x4e, 0xd5, 0xb6, 0xbf, 0x10, 0x51, 0x33, 0x49,
  0x42, 0xe5, 0xb8, 0x3f, 0x70, 0xb0, 0x69, 0x21, 0xe7, 0x85, 0xbb, 0x3f,
  0xf2, 0xe1, 0x8f, 0x93, 0x99, 0x19, 0xb4, 0xbf, 0x24, 0x5a, 0xf1, 0xf4,
  0xf3, 0x83, 0xbf, 0xbf, 0x17, 0x6d, 0x64, 0xac, 0x21, 0xe7, 0xac, 0x3f,
  0x62, 0x8e, 0xa4, 0x31, 0x3f, 0x53, 0xc1, 0x3f, 0x65, 0xea, 0xbd, 0x75,
  0xcc, 0x07, 0xa0, 0xbf, 0x57, 0x8b, 0x51, 0x31, 0x73, 0x60, 0xc2, 0xbf,
  0x84, 0xcc, 0x3f, 0x30, 0xb7, 0x03, 0x6c, 0x3f, 0x94, 0x41, 0x1b, 0x1c,
  0xae, 0xd0, 0xc2, 0x3f, 0xf8, 0xb5, 0xd7, 0xd8, 0x2a, 0x70, 0x9b, 0x3f,
  0xcf, 0x11, 0xdf, 0x17, 0x44, 0x87, 0xc2, 0xbf, 0x50, 0xe7, 0x6d, 0x31,
  0x9a, 0x18, 0xae, 0xbf, 0xae, 0xec, 0x6f, 0x5b, 0xd8, 0x61, 0xc1, 0x3f,
  0xd3, 0x39, 0xf2, 0xe9, 0x00, 0x80, 0xb7, 0x3f, 0xbd, 0x00, 0x8e, 0x05,
  0xe3, 0x69, 0xbe, 0xbf, 0x6c, 0x18, 0xcf, 0x54, 0x2d, 0xf3, 0xbf, 0xbf,
  0xd8, 0x6d, 0x6a, 0xee, 0x82, 0x8a, 0xb7, 0x3f, 0xfa, 0x85, 0x27, 0x5b,
  0x62, 0x00, 0xc4, 0x3f, 0x4d, 0xb3, 0xba, 0x3f, 0x04, 0xe2, 0xaa, 0xbf,
  0xd9, 0xb1, 0xa0, 0x5b, 0x89, 0x81, 0xc7, 0xbf, 0x28, 0x30, 0xfa, 0xe9,
  0x0a, 0x8d, 0x72, 0xbf, 0xda, 0xb0, 0x6f, 0x63, 0xa2, 0xdc, 0xc9, 0x3f,
  0xff, 0x9a, 0x50, 0xe1, 0x38, 0x62, 0xb7, 0x3f, 0x24, 0x7c, 0xd7, 0xc2,
  0x74, 0x60, 0xc9, 0xbf, 0x59, 0xd7, 0xc0, 0x2f, 0x43, 0x70, 0xd1, 0xbf,
  0x1c, 0x14, 0x9e, 0x65, 0xbd, 0x2b, 0xc1, 0x3f, 0xf3, 0x4e, 0x1f, 0x0a,
  0x20, 0x38, 0x87, 0x3f, 0x2d, 0x92, 0x21, 0xf1, 0x62, 0xf0, 0xc0, 0xbf,
  0x00, 0x00, 0x80, 0x72, 0x56, 0x4b, 0xa1, 0xbf, 0xe2, 0xfb, 0xc0, 0xbf,
  0xcf, 0x3e, 0xc0, 0x3f, 0x02, 0x73, 0xaf, 0x4a, 0x0d, 0x6c, 0xac, 0x3f,
  0xd3, 0x0c, 0xfa, 0x2e, 0xf9, 0x30, 0xbe, 0xbf, 0x66, 0x1a, 0xc4, 0x10,
  0xac, 0x78, 0xb3, 0xbf, 0x7c, 0xbe, 0x84, 0x1e, 0xd8, 0xff, 0xba, 0x3f,
  0x4d, 0x9a, 0xb4, 0x06, 0x53, 0x4d, 0xb8, 0x3f, 0x57, 0x5a, 0x64, 0x4f,
  0x84, 0xf1, 0xb6, 0xbf, 0xbb, 0xd3, 0x5a, 0x9a, 0x64, 0x92, 0xbc, 0xbf,
  0xda, 0xc8, 0x30, 0xf6, 0xd1, 0x0f, 0xb2, 0x3f, 0x00, 0xe5, 0x2e, 0x80,
  0x37, 0x12, 0xc0, 0x3f, 0x08, 0xc5, 0xb3, 0x8e, 0x1c, 0xcf, 0xa8, 0xbf,
  0x7b, 0x57, 0x7b, 0x21, 0xb6, 0x6e, 0xc1, 0xbf, 0x66, 0x83, 0xf3, 0xa3,
  0x7c, 0x24, 0x98, 0x3f, 0x69, 0xb7, 0x70, 0x75, 0xe0, 0x49, 0xc2, 0x3f,
  0x28, 0x96, 0x2d, 0xf0, 0xfb, 0xd1, 0x6e, 0x3f, 0xde, 0x66, 0x06, 0xda,
  0x61, 0x8c, 0xc2, 0xbf, 0xdb, 0xa2, 0xb3, 0xf2, 0x49, 0xf9, 0xa0, 0xbf,
  0x3f, 0xe8, 0xd8, 0xed, 0x3b, 0x1b, 0xc2, 0x3f, 0x32, 0xa7, 0x93, 0xbc,
  0x1c, 0x66, 0xb0, 0x3f, 0xb0, 0xcf, 0xa0, 0x47, 0xe7, 0xd5, 0xc0, 0xbf,
  0x69, 0xd5, 0xbc, 0x03, 0x0f, 0x84, 0xb8, 0xbf, 0xa2, 0x90, 0xc5, 0x6b,
  0xfb, 0x25, 0xbd, 0x3f, 0x09, 0xfc, 0x39, 0x24, 0x7c, 0x4a, 0xc0, 0x3f,
  0x01, 0xba, 0xac, 0x2f, 0x52, 0x33, 0xb6, 0xbf, 0xd6, 0x6d, 0xdb, 0x87,
  0xaf, 0x1b, 0xc4, 0xbf, 0x9c, 0xea, 0x45, 0xb7, 0x37, 0x4b, 0xa8, 0x3f,
  0xc0, 0xd8, 0x00, 0x5c, 0x95, 0x65, 0xc7, 0x3f, 0xbe, 0xae, 0x82, 0x03,
  0xb3, 0x00, 0x82, 0x3f, 0x93, 0xcb, 0xbf, 0x43, 0xd3, 0x8c, 0xc9, 0xbf,
  0x0b, 0xae, 0x51, 0x05, 0xb1, 0x0b, 0xb8, 0xbf, 0xb3, 0x71, 0x55, 0x18,
  0x8f, 0xec, 0xc8, 0x3f, 0x68, 0x25, 0x7a, 0xd7, 0xa1, 0x60, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc1, 0x31, 0xde, 0x79,
  0xd9, 0xe0, 0xc0, 0xbf, 0x52, 0x5e, 0x3f, 0x75, 0x04, 0x37, 0x96, 0xbf,
  0x00, 0x00, 0xe0, 0xe9, 0x3a, 0x72, 0xc0, 0x3f, 0x3a, 0x05, 0xf6, 0x7f,
  0x26, 0xff, 0xa5, 0x3f, 0x2b, 0x03, 0xa6, 0x73, 0xb3, 0x2b, 0xbf, 0xbf,
  0xec, 0x8e, 0x0c, 0xce, 0x3f, 0x39, 0xb0, 0xbf, 0x74, 0xe4, 0xe1, 0xf0,
  0xe9, 0x9a, 0xbc, 0x3f, 0x6a, 0x6b, 0x7e, 0x18, 0xfc, 0x1d, 0xb5, 0x3f,
  0xc2, 0x25, 0x5d, 0xd0, 0x7b, 0x37, 0xb9, 0xbf, 0x60, 0x49, 0x0a, 0x79,
  0x12, 0x90, 0xb9, 0xbf, 0x2f, 0x09, 0x6e, 0x19, 0xe1, 0x08, 0xb5, 0x3f,
  0x6a, 0x0c, 0xbe, 0xb9, 0x79, 0x70, 0xbd, 0x3f, 0x46, 0x3e, 0xd8, 0xe4,
  0xf0, 0x18, 0xb0, 0xbf, 0x20, 0xd7, 0x0b, 0x2a, 0x28, 0x4f, 0xc0, 0xbf,
  0x33, 0x7e, 0x0b, 0x06, 0x99, 0xe8, 0xa4, 0x3f, 0xdd, 0xb8, 0xe5, 0xb7,
  0x15, 0x7b, 0xc1, 0x3f, 0x2d, 0x3b, 0xdd, 0x60, 0xed, 0xab, 0x90, 0xbf,
  0x04, 0x09, 0x45, 0xa4, 0x8f, 0x28, 0xc2, 0xbf, 0xc5, 0x72, 0x0f, 0x91,
  0x77, 0x75, 0x85, 0xbf, 0x7a, 0x24, 0x1e, 0xa1, 0xa9, 0x41, 0xc2, 0x3f,
  0xa3, 0xa4, 0x18, 0x64, 0x69, 0xfd, 0xa3, 0x3f, 0x1b, 0x5a, 0x62, 0x99,
  0xe6, 0xac, 0xc1, 0xbf, 0xd5, 0x4a, 0x3a, 0xb8, 0x44, 0xa3, 0xb1, 0xbf,
  0x3d, 0xd4, 0x53, 0x02, 0x66, 0x4b, 0xc0, 0x3f, 0x4d, 0x6f, 0x3d, 0x88,
  0x1c, 0x6f, 0xb9, 0x3f, 0x63, 0x0a, 0xd3, 0xe8, 0x44, 0xeb, 0xbb, 0xbf,
  0x13, 0xe9, 0x8a, 0xad, 0x82, 0x91, 0xc0, 0xbf, 0x42, 0xe7, 0xe5, 0xac,
  0x09, 0xea, 0xb4, 0x3f, 0xc6, 0xff, 0x0b, 0x62, 0x6e, 0x30, 0xc4, 0x3f,
  0x26, 0xb5, 0x9c, 0x5d, 0x63, 0xd5, 0xa5, 0xbf, 0xe0, 0xd5, 0x14, 0xe7,
  0xe2, 0x46, 0xc7, 0xbf, 0x63, 0xb8, 0xc3, 0xd3, 0x36, 0x39, 0x8a, 0xbf,
  0x09, 0xc7, 0x4f, 0x4d, 0x40, 0x3e, 0xc9, 0x3f, 0x40, 0x5e, 0xf4, 0x77,
  0x46, 0xa9, 0xb8, 0x3f, 0x0c, 0x63, 0xcf, 0x9f, 0x47, 0x7d, 0xc8, 0xbf,
  0x5d, 0xf9, 0xff, 0xdc, 0x0c, 0x51, 0xd1, 0xbf, 0xa2, 0x6c, 0x27, 0x8c,
  0x23, 0xb4, 0xc0, 0xbf, 0x28, 0x40, 0xbb, 0xbf, 0xf1, 0x61, 0x85, 0xbf,
  0xa4, 0x41, 0x78, 0x71, 0x66, 0x80, 0xc0, 0x3f, 0x00, 0x00, 0xc0, 0xf6,
  0x2a, 0xe0, 0x9f, 0x3f, 0x16, 0xbc, 0xb1, 0x24, 0x20, 0xcb, 0xbf, 0xbf,
  0x04, 0x1d, 0x9e, 0xdf, 0x51, 0x3b, 0xaa, 0xbf, 0x9d, 0xa5, 0x18, 0x75,
  0x8c, 0xc9, 0xbd, 0x3f, 0xc0, 0xff, 0x02, 0xb7, 0x3c, 0x03, 0xb2, 0x3f,
  0xd7, 0x1a, 0xf1, 0x84, 0xf9, 0xff, 0xba, 0xbf, 0x01, 0xbf, 0xa0, 0x20,
  0x47, 0x8e, 0xb6, 0xbf, 0xa5, 0x5e, 0xd3, 0xb6, 0x0b, 0x74, 0xb7, 0x3f,
  0xef, 0x41, 0x24, 0x0f, 0x56, 0xa3, 0xba, 0x3f, 0x7c, 0xe0, 0xe8, 0x3a,
  0x56, 0x2d, 0xb3, 0xbf, 0xd1, 0xd3, 0x0a, 0xf4, 0xa1, 0x25, 0xbe, 0xbf,
  0xdc, 0xb3, 0x9c, 0x67, 0x48, 0x6b, 0xac, 0x3f, 0xd8, 0x36, 0x8e, 0xca,
  0x47, 0x7b, 0xc0, 0x3f, 0xaf, 0xce, 0x29, 0xc2, 0xc3, 0x32, 0xa1, 0xbf,
  0xea, 0x52, 0x51, 0x26, 0x83, 0x7a, 0xc1, 0xbf, 0x76, 0xb6, 0x7e, 0x85,
  0xa4, 0x41, 0x83, 0x3f, 0x55, 0xf4, 0x48, 0x91, 0x40, 0xfe, 0xc1, 0x3f,
  0x3d, 0x49, 0x15, 0xee, 0x96, 0x28, 0x91, 0x3f, 0x5c, 0xe5, 0x4b, 0x0e,
  0xd7, 0xf1, 0xc1, 0xbf, 0x50, 0x2f, 0x69, 0x08, 0x06, 0xc9, 0xa6, 0xbf,
  0x6e, 0x00, 0x78, 0x90, 0x24, 0x3d, 0xc1, 0x3f, 0x0f, 0x90, 0x7b, 0x7c,
  0x34, 0xc6, 0xb2, 0x3f, 0xc1, 0xb6, 0xb6, 0xee, 0x8d, 0x85, 0xbf, 0xbf,
  0xde, 0x62, 0xba, 0x5f, 0x84, 0x43, 0xba, 0xbf, 0xea, 0xf0, 0x70, 0x35,
  0xdb, 0xb9, 0xba, 0x3f, 0x66, 0x26, 0xc7, 0xb4, 0xb1, 0xcf, 0xc0, 0x3f,
  0x09, 0x43, 0xd9, 0xda, 0x1c, 0xae, 0xb3, 0xbf, 0x3f, 0xd5, 0xfd, 0x4e,
  0x67, 0x3f, 0xc4, 0xbf, 0xf1, 0xc0, 0x5a, 0x56, 0x7f, 0x7e, 0xa3, 0x3f,
  0x6e, 0xec, 0x43, 0xcf, 0xe6, 0x25, 0xc7, 0x3f, 0xdf, 0x6c, 0xa6, 0x03,
  0xe1, 0xfc, 0x90, 0x3f, 0xfa, 0xfa, 0x6d, 0x1c, 0xfe, 0xf0, 0xc8, 0xbf,
  0xae, 0x52, 0x67, 0x3e, 0xfd, 0x3b, 0xb9, 0xbf, 0x0c, 0xdd, 0x62, 0xda,
  0x57, 0x12, 0xc8, 0x3f, 0xc5, 0x80, 0xaa, 0x3f, 0x8a, 0x41, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xad, 0xdb, 0xba, 0x39,
  0xc9, 0x6f, 0xc0, 0x3f, 0x63, 0x21, 0xe1, 0x9e, 0x0e, 0x82, 0x94, 0x3f,
  0x00, 0x00, 0x38, 0x5f, 0xfe, 0x0e, 0xc0, 0xbf, 0x01, 0xd8, 0x51, 0xbf,
  0xbb, 0x53, 0xa4, 0xbf, 0xc4, 0x78, 0xce, 0xe3, 0x2a, 0x9c, 0xbe, 0x3f,
  0x6f, 0x69, 0xf0, 0xe6, 0x5f, 0x09, 0xae, 0x3f, 0xb8, 0x88, 0x67, 0x20,
  0xda, 0x5c, 0xbc, 0xbf, 0x2f, 0x40, 0x31, 0x6d, 0x2d, 0x99, 0xb3, 0xbf,
  0x70, 0xa4, 0x5a, 0x81, 0x40, 0x64, 0xb9, 0x3f, 0x6d, 0x0b, 0x79, 0xb5,
  0xdc, 0xce, 0xb7, 0x3f, 0xd4, 0xf6, 0xe6, 0x01, 0x2f, 0xb8, 0xb5, 0xbf,
  0x06, 0xcc, 0x33, 0x27, 0x4c, 0x8c, 0xbb, 0xbf, 0x4a, 0x54, 0x4e, 0x06,
  0x44, 0x60, 0xb1, 0x3f, 0xa5, 0xc7, 0x29, 0x1d, 0xb5, 0xb6, 0xbe, 0x3f,
  0x34, 0x2b, 0xd7, 0x5e, 0x67, 0xcc, 0xa8, 0xbf, 0x28, 0xd9, 0xf6, 0xad,
  0xc1, 0x98, 0xc0, 0xbf, 0xb1, 0xb0, 0x2c, 0x59, 0xbb, 0x58, 0x9b, 0x3f,
  0x0d, 0xc7, 0xb3, 0xde, 0xd8, 0x6e, 0xc1, 0x3f, 0x5b, 0x0d, 0x1d, 0x66,
  0xe2, 0xee, 0x67, 0xbf, 0x7c, 0xc3, 0x75, 0x90, 0x71, 0xcc, 0xc1, 0xbf,
  0x5a, 0x6a, 0xf1, 0xb8, 0x1f, 0x2b, 0x97, 0xbf, 0x19, 0x94, 0x39, 0xff,
  0x05, 0x9e, 0xc1, 0x3f, 0xbf, 0x1e, 0xac, 0x23, 0x5e, 0x60, 0xa9, 0x3f,
  0x0d, 0x32, 0xd8, 0xd6, 0xad, 0xcc, 0xc0, 0xbf, 0xac, 0xcb, 0x2e, 0xbd,
  0x22, 0xd1, 0xb3, 0xbf, 0x89, 0x00, 0xda, 0x0c, 0xc4, 0x78, 0xbe, 0x3f,
  0x00, 0x2c, 0x51, 0xa6, 0x62, 0x03, 0xbb, 0x3f, 0xca, 0x7c, 0x4c, 0xfc,
  0xbf, 0x91, 0xb9, 0xbf, 0x5c, 0xcc, 0x7c, 0x6b, 0xf2, 0x05, 0xc1, 0xbf,
  0x62, 0x12, 0xa3, 0x54, 0xfd, 0x7e, 0xb2, 0x3f, 0x72, 0x65, 0x32, 0x86,
  0x49, 0x49, 0xc4, 0x3f, 0x8b, 0x38, 0xf5, 0x2a, 0xa6, 0x44, 0xa1, 0xbf,
  0xa4, 0x07, 0x2c, 0x2a, 0x05, 0x03, 0xc7, 0xbf, 0x60, 0xdd, 0x3b, 0xca,
  0x91, 0xa5, 0x94, 0xbf, 0x08, 0x1f, 0x59, 0x74, 0x1b, 0xa5, 0xc8, 0x3f,
  0x2b, 0x3a, 0x1d, 0x15, 0xbe, 0xc4, 0xb9, 0x3f, 0xdf, 0x2d, 0xe9, 0xb2,
  0x7e, 0xab, 0xc7, 0xbf, 0x7a, 0xb1, 0xca, 0xf9, 0x1e, 0x32, 0xd1, 0xbf,
  0xa4, 0xc0, 0x80, 0x3e, 0xd5, 0x45, 0xc0, 0x3f, 0x3f, 0x5f, 0x2c, 0x05,
  0xaf, 0xc6, 0x83, 0x3f, 0x12, 0x2e, 0x98, 0x66, 0x68, 0x18, 0xc0, 0xbf,
  0x00, 0x00, 0x90, 0xf8, 0xbb, 0x7f, 0x9d, 0xbf, 0xf8, 0x1b, 0x28, 0x14,
  0xdd, 0x20, 0xbf, 0x3f, 0xe0, 0xe4, 0x74, 0x7e, 0x72, 0x4e, 0xa8, 0x3f,
  0x23, 0xb0, 0x40, 0x90, 0x9f, 0x5d, 0xbd, 0xbf, 0x26, 0x99, 0x81, 0x4a,
  0x32, 0xb9, 0xb0, 0xbf, 0x71, 0xfd, 0xa3, 0x73, 0x2c, 0xea, 0xba, 0x3f,
  0xed, 0xa0, 0x88, 0x61, 0xde, 0xff, 0xb4, 0x3f, 0x33, 0x68, 0xc0, 0xdf,
  0xf2, 0xca, 0xb7, 0xbf, 0x3c, 0x62, 0x37, 0xb6, 0x8d, 0xe4, 0xb8, 0xbf,
  0x97, 0xf6, 0xb1, 0xe3, 0xdf, 0x05, 0xb4, 0x3f, 0xfc, 0x53, 0x86, 0xfb,
  0x95, 0x4f, 0xbc, 0x3f, 0x78, 0x63, 0x5f, 0xcb, 0x21, 0x45, 0xaf, 0xbf,
  0x02, 0x7b, 0x38, 0x01, 0xfa, 0x27, 0xbf, 0xbf, 0x23, 0x59, 0xbd, 0xc1,
  0x35, 0x55, 0xa5, 0x3f, 0xe4, 0x1a, 0x3b, 0x07, 0x7b, 0xa9, 0xc0, 0x3f,
  0x2c, 0x14, 0x47, 0x59, 0xbc, 0xa7, 0x94, 0xbf, 0x9a, 0x62, 0x99, 0x24,
  0xb1, 0x59, 0xc1, 0xbf, 0x34, 0x2f, 0x6a, 0xfc, 0x98, 0x12, 0x6a, 0xbf,
  0x04, 0xed, 0xd7, 0x61, 0x69, 0x94, 0xc1, 0x3f, 0x51, 0x1d, 0x2b, 0x50,
  0x4d, 0xc9, 0x9c, 0x3f, 0xd0, 0x89, 0x55, 0x3e, 0x25, 0x47, 0xc1, 0xbf,
  0x65, 0xd7, 0xca, 0x05, 0x5f, 0xc7, 0xab, 0xbf, 0xfc, 0xe8, 0xbf, 0xfd,
  0x18, 0x5c, 0xc0, 0x3f, 0xac, 0x01, 0xa4, 0x75, 0x12, 0xc6, 0xb4, 0x3f,
  0x51, 0x04, 0x83, 0x2c, 0xf3, 0x70, 0xbd, 0xbf, 0x45, 0xfc, 0x40, 0xbe,
  0x9b, 0xb0, 0xbb, 0xbf, 0x52, 0x17, 0x8a, 0xff, 0xe0, 0x72, 0xb8, 0x3f,
  0x9d, 0x2e, 0x80, 0xa1, 0x13, 0x35, 0xc1, 0x3f, 0x49, 0x5b, 0xa0, 0x35,
  0x1d, 0x5c, 0xb1, 0xbf, 0xa3, 0x58, 0x58, 0x92, 0xae, 0x4e, 0xc4, 0xbf,
  0x03, 0x60, 0x99, 0x36, 0x26, 0x4c, 0x9e, 0x3f, 0x5c, 0x7a, 0xd0, 0xdc,
  0x93, 0xde, 0xc6, 0x3f, 0xd8, 0xf7, 0x91, 0x05, 0xb0, 0x1a, 0x98, 0x3f,
  0x7e, 0xe8, 0xae, 0x5d, 0xa2, 0x5a, 0xc8, 0xbf, 0xee, 0xc1, 0x80, 0xd4,
  0x59, 0x44, 0xba, 0xbf, 0xfd, 0xe0, 0xa1, 0x00, 0x80, 0x48, 0xc7, 0x3f,
  0x29, 0x1c, 0x87, 0x29, 0xcf, 0x22, 0xd1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x7f, 0x41, 0xac, 0xa8, 0x20, 0x07, 0xc0, 0xbf,
  0xbe, 0x88, 0x71, 0x08, 0x4e, 0x02, 0x93, 0xbf, 0x00, 0x00, 0x7c, 0x2b,
  0xb7, 0x63, 0xbf, 0x3f, 0x4b, 0xcc, 0x1c, 0x98, 0x86, 0xdb, 0xa2, 0x3f,
  0x15, 0xb1, 0xbe, 0xb6, 0xb5, 0x0f, 0xbe, 0xbf, 0xee, 0x51, 0xac, 0xd7,
  0x06, 0xe8, 0xab, 0xbf, 0x09, 0x4c, 0x78, 0xe2, 0x69, 0x14, 0xbc, 0x3f,
  0x38, 0x3e, 0x1e, 0x4b, 0x75, 0x3f, 0xb2, 0x3f, 0x81, 0x85, 0x18, 0xce,
  0x29, 0x75, 0xb9, 0xbf, 0x03, 0x3a, 0xdc, 0x9d, 0xb8, 0x3b, 0xb6, 0xbf,
  0x22, 0xdb, 0xa3, 0xf8, 0x8c, 0x36, 0xb6, 0x3f, 0x11, 0xf0, 0x89, 0x99,
  0xb4, 0xd3, 0xb9, 0x3f, 0x0e, 0xbd, 0xb6, 0xaa, 0x8f, 0x5e, 0xb2, 0xbf,
  0x4a, 0xde, 0x9b, 0x51, 0x55, 0xf1, 0xbc, 0xbf, 0x55, 0xc4, 0xa2, 0x00,
  0x8a, 0xe9, 0xab, 0x3f, 0x04, 0xd8, 0x38, 0x45, 0x37, 0x7d, 0xbf, 0x3f,
  0xbe, 0xef, 0x6a, 0xc9, 0x39, 0x05, 0xa2, 0xbf, 0xe8, 0x0d, 0x6d, 0x0c,
  0x1c, 0xaf, 0xc0, 0xbf, 0x1e, 0xe4, 0x0f, 0x6a, 0x33, 0x9e, 0x8c, 0x3f,
  0x68, 0x3f, 0xe0, 0x13, 0x6f, 0x3c, 0xc1, 0x3f, 0x3b, 0x02, 0x0f, 0xff,
  0x1d, 0x4a, 0x82, 0x3f, 0x5e, 0x30, 0x7b, 0x88, 0x3f, 0x57, 0xc1, 0xbf,
  0xd3, 0x07, 0x4f, 0xf1, 0xdb, 0x04, 0xa1, 0xbf, 0x51, 0x07, 0x14, 0xb5,
  0xfd, 0xed, 0xc0, 0x3f, 0x38, 0xa0, 0x34, 0x19, 0xa9, 0x01, 0xae, 0x3f,
  0x20, 0xc1, 0xfa, 0xc0, 0xc1, 0xd7, 0xbf, 0xbf, 0x20, 0x8b, 0x80, 0xa3,
  0xd7, 0xa6, 0xb5, 0xbf, 0xa1, 0x2d, 0x6e, 0x5b, 0x7d, 0x6e, 0xbc, 0x3f,
  0x0f, 0x1c, 0x84, 0x92, 0xe2, 0x4c, 0xbc, 0x3f, 0xd1, 0x69, 0xe0, 0xef,
  0x1c, 0x5d, 0xb7, 0xbf, 0x0e, 0xa5, 0xdd, 0x16, 0xcd, 0x5d, 0xc1, 0xbf,
  0xaa, 0xee, 0x75, 0xcb, 0xf0, 0x44, 0xb0, 0x3f, 0x7a, 0x84, 0x63, 0x48,
  0x1d, 0x50, 0xc4, 0x3f, 0x4f, 0xd5, 0x30, 0x8d, 0x40, 0x42, 0x9a, 0xbf,
  0x64, 0x55, 0x61, 0xbb, 0xdc, 0xb8, 0xc6, 0xbf, 0x1f, 0x0b, 0xe4, 0x4e,
  0xe3, 0x5f, 0x9b, 0xbf, 0xe4, 0x78, 0x99, 0x0e, 0x99, 0x11, 0xc8, 0x3f,
  0x7a, 0xd1, 0x53, 0x59, 0x8c, 0xbb, 0xba, 0x3f, 0x36, 0xe6, 0x3b, 0x16,
  0x24, 0xe9, 0xc6, 0xbf, 0x50, 0x15, 0xed, 0x32, 0x9e, 0x13, 0xd1, 0xbf,
  0xc0, 0x08, 0xfe, 0xd5, 0x58, 0xbf, 0xbf, 0xbf, 0x5e, 0x55, 0xaa, 0x60,
  0x7e, 0x5c, 0x82, 0xbf, 0xab, 0x58, 0xf7, 0x0d, 0x11, 0x6f, 0xbf, 0x3f,
  0x00, 0x00, 0x70, 0x49, 0x2d, 0x67, 0x9b, 0x3f, 0xd7, 0x9f, 0xa0, 0x67,
  0xb4, 0x7e, 0xbe, 0xbf, 0xab, 0x3c, 0x11, 0x5b, 0x92, 0x9a, 0xa6, 0xbf,
  0x3b, 0x1d, 0x36, 0x08, 0xb6, 0xef, 0xbc, 0x3f, 0x1f, 0x1c, 0x13, 0xfd,
  0xf4, 0x27, 0xaf, 0x3f, 0x41, 0x6b, 0xc3, 0xf3, 0x8a, 0xc4, 0xba, 0xbf,
  0x09, 0xb8, 0x91, 0x84, 0x74, 0x9b, 0xb3, 0xbf, 0x98, 0xc4, 0x4b, 0x8e,
  0xba, 0x00, 0xb8, 0x3f, 0x16, 0x8c, 0x1a, 0xfa, 0xc4, 0x50, 0xb7, 0x3f,
  0x47, 0xb5, 0xff, 0x88, 0xf7, 0xa8, 0xb4, 0xbf, 0xed, 0x30, 0x17, 0x8c,
  0x3e, 0xa0, 0xba, 0xbf, 0x9d, 0xc2, 0x90, 0x64, 0x43, 0xc3, 0xb0, 0x3f,
  0xed, 0x23, 0x54, 0x77, 0x39, 0x75, 0xbd, 0x3f, 0xd5, 0x01, 0x0c, 0xcb,
  0x3f, 0xae, 0xa8, 0xbf, 0x0b, 0xce, 0x14, 0x8b, 0xc2, 0xb9, 0xbf, 0xbf,
  0x56, 0xc0, 0x0d, 0xcc, 0x4e, 0xb7, 0x9d, 0x3f, 0x34, 0xe8, 0x0b, 0xe5,
  0x17, 0xab, 0xc0, 0x3f, 0xba, 0xb7, 0x2b, 0xd8, 0x52, 0x96, 0x80, 0xbf,
  0x35, 0x92, 0xba, 0x55, 0x46, 0x18, 0xc1, 0xbf, 0x40, 0x9f, 0x68, 0x71,
  0x17, 0x5f, 0x8d, 0xbf, 0xf6, 0x58, 0x9f, 0x4f, 0xe3, 0x15, 0xc1, 0x3f,
  0xd3, 0xae, 0x63, 0xd0, 0x4a, 0x79, 0xa3, 0x3f, 0xd0, 0xea, 0x53, 0x68,
  0x38, 0x93, 0xc0, 0xbf, 0x9f, 0xc2, 0xd7, 0x3d, 0x4a, 0x09, 0xb0, 0xbf,
  0xa7, 0x70, 0x12, 0xb7, 0xd2, 0xf8, 0xbe, 0x3f, 0xe8, 0x6b, 0x06, 0xac,
  0x1b, 0x75, 0xb6, 0x3f, 0x9c, 0x40, 0xb6, 0x8a, 0xa8, 0x71, 0xbb, 0xbf,
  0xf9, 0x0f, 0xc9, 0x1e, 0xbe, 0xd9, 0xbc, 0xbf, 0x7f, 0xc4, 0x4d, 0x3d,
  0x47, 0x50, 0xb6, 0x3f, 0x0f, 0x93, 0xce, 0x58, 0xc2, 0x80, 0xc1, 0x3f,
  0x21, 0xc8, 0x85, 0x92, 0xdf, 0x71, 0xae, 0xbf, 0xe8, 0x90, 0xea, 0x4b,
  0x0c, 0x4e, 0xc4, 0xbf, 0x74, 0xdf, 0x8b, 0x89, 0x89, 0x68, 0x96, 0x3f,
  0xb4, 0x34, 0x45, 0x50, 0x1f, 0x92, 0xc6, 0x3f, 0xbb, 0x60, 0xa6, 0xe0,
  0x81, 0x78, 0x9e, 0x3f, 0x0e, 0x1d, 0x8b, 0xa7, 0x02, 0xca, 0xc7, 0xbf,
  0xff, 0xcc, 0xbe, 0x04, 0xff, 0x2a, 0xbb, 0xbf, 0xe5, 0xab, 0x0b, 0x5c,
  0x37, 0x8d, 0xc6, 0x3f, 0x37, 0x89, 0x70, 0xdc, 0x8e, 0x04, 0xd1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x38, 0xa7, 0xf2, 0x33,
  0xc5, 0x4b, 0xbf, 0x3f, 0x26, 0xef, 0xff, 0x46, 0x1d, 0xaf, 0x91, 0x3f,
  0x00, 0x00, 0x7c, 0x14, 0x9c, 0xb4, 0xbe, 0xbf, 0xf4, 0x01, 0x96, 0xc6,
  0x5e, 0x8e, 0xa1, 0xbf, 0xfa, 0xb5, 0xfa, 0xdf, 0x26, 0x87, 0xbd, 0x3f,
  0x9d, 0x00, 0x7c, 0x50, 0x74, 0x03, 0xaa, 0x3f, 0xfa, 0xda, 0x30, 0xf5,
  0x24, 0xc5, 0xbb, 0xbf, 0x21, 0x68, 0x37, 0x77, 0xaa, 0x0a, 0xb1, 0xbf,
  0xf4, 0xc6, 0x4f, 0xfd, 0x42, 0x71, 0xb9, 0x3f, 0x31, 0x6e, 0x34, 0x84,
  0xe0, 0xd0, 0xb4, 0x3f, 0x3d, 0x30, 0xbf, 0x60, 0x2c, 0x8f, 0xb6, 0xbf,
  0x13, 0x70, 0x36, 0x16, 0xb1, 0x42, 0xb8, 0xbf, 0xbe, 0x09, 0x79, 0x9c,
  0xa4, 0x23, 0xb3, 0x3f, 0xca, 0x30, 0x91, 0xc0, 0xb4, 0x4d, 0xbb, 0x3f,
  0x08, 0x76, 0xcc, 0x42, 0x55, 0x69, 0xae, 0xbf, 0xc4, 0x7f, 0xe7, 0x52,
  0x8b, 0xde, 0xbd, 0xbf, 0xbe, 0x72, 0x80, 0x1d, 0x53, 0x93, 0xa5, 0x3f,
  0x57, 0x9c, 0x06, 0xeb, 0x8d, 0xe0, 0xbf, 0x3f, 0x1f, 0xea, 0xaa, 0x92,
  0xef, 0xae, 0x97, 0xbf, 0xfa, 0xe2, 0xe6, 0x8c, 0xb3, 0x9e, 0xc0, 0xbf,
  0x88, 0xd0, 0x95, 0x1a, 0x27, 0xc1, 0x64, 0x3f, 0x49, 0x56, 0x8d, 0xb5,
  0x41, 0xee, 0xc0, 0x3f, 0x36, 0x82, 0x5c, 0x43, 0xd2, 0xe6, 0x93, 0x3f,
  0xaa, 0x58, 0x04, 0xb6, 0x21, 0xd1, 0xc0, 0xbf, 0xe4, 0x23, 0x47, 0x59,
  0xdd, 0xc4, 0xa5, 0xbf, 0x38, 0x10, 0x0b, 0x76, 0x63, 0x37, 0xc0, 0x3f,
  0xdd, 0x74, 0x0a, 0xe9, 0x9a, 0xfe, 0xb0, 0x3f, 0x71, 0xc1, 0xc7, 0x5e,
  0x06, 0x1c, 0xbe, 0xbf, 0x84, 0xe2, 0x5a, 0x67, 0x61, 0x32, 0xb7, 0xbf,
  0x26, 0xf1, 0x09, 0xf2, 0xa3, 0x7a, 0xba, 0x3f, 0x34, 0x04, 0x1d, 0x51,
  0x8e, 0x58, 0xbd, 0x3f, 0xcf, 0xa2, 0x3e, 0x19, 0x2b, 0x4c, 0xb5, 0xbf,
  0x9c, 0xf8, 0xdf, 0x3a, 0x85, 0x9e, 0xc1, 0xbf, 0xe1, 0x43, 0x1b, 0x36,
  0x2c, 0x6f, 0xac, 0x3f, 0x04, 0xf2, 0xbb, 0x33, 0xe4, 0x48, 0xc4, 0x3f,
  0x78, 0x24, 0x4d, 0x81, 0x25, 0xbc, 0x92, 0xbf, 0x70, 0xba, 0x31, 0x5a,
  0x92, 0x6a, 0xc6, 0xbf, 0xa4, 0x44, 0x5c, 0x6b, 0xcc, 0xb3, 0xa0, 0xbf,
  0x53, 0x02, 0x0c, 0xcd, 0xdf, 0x83, 0xc7, 0x3f, 0xb4, 0x80, 0x84, 0xe4,
  0x4a, 0x93, 0xbb, 0x3f, 0x44, 0xc1, 0x50, 0xf4, 0x89, 0x34, 0xc6, 0xbf,
  0x11, 0x18, 0xd7, 0x66, 0xa3, 0xf5, 0xd0, 0xbf, 0xf5, 0x7d, 0x71, 0x44,
  0x67, 0x01, 0xbf, 0x3f, 0xc9, 0x99, 0x35, 0xde, 0x8b, 0x1b, 0x81, 0x3f,
  0x5f, 0x84, 0x1f, 0x30, 0x0c, 0xba, 0xbe, 0xbf, 0x00, 0x00, 0xea, 0xdc,
  0x2a, 0x8b, 0x99, 0xbf, 0x58, 0x6a, 0x9b, 0x2a, 0x5e, 0xe4, 0xbd, 0x3f,
  0x6d, 0x7b, 0x45, 0x91, 0xf2, 0x16, 0xa5, 0x3f, 0x47, 0x07, 0x90, 0x1a,
  0x89, 0x81, 0xbc, 0xbf, 0xdc, 0x16, 0x22, 0x80, 0x66, 0x1c, 0xad, 0xbf,
  0x02, 0x07, 0x6f, 0x7e, 0x88, 0x93, 0xba, 0x3f, 0x5f, 0x04, 0x1e, 0x2c,
  0x68, 0x5b, 0xb2, 0x3f, 0x62, 0x4e, 0x2b, 0x79, 0x33, 0x1d, 0xb8, 0xbf,
  0x53, 0xc9, 0x8b, 0x1e, 0x20, 0xe3, 0xb5, 0xbf, 0x5f, 0x19, 0x86, 0xe4,
  0x4e, 0x22, 0xb5, 0x3f, 0xab, 0xb7, 0xbd, 0x46, 0xd5, 0x14, 0xb9, 0x3f,
  0x13, 0xd6, 0x74, 0xd0, 0xa6, 0xa7, 0xb1, 0xbf, 0x4c, 0x77, 0xd8, 0x89,
  0x45, 0xdf, 0xbb, 0xbf, 0xcc, 0x03, 0x0a, 0x2b, 0x63, 0x66, 0xab, 0x3f,
  0x9e, 0x97, 0x85, 0x6c, 0x38, 0x30, 0xbe, 0x3f, 0xef, 0xde, 0x82, 0x7a,
  0x7f, 0x98, 0xa2, 0xbf, 0x98, 0x04, 0x5d, 0xe0, 0x33, 0xf4, 0xbf, 0xbf,
  0xc9, 0xbf, 0x15, 0x08, 0xf7, 0xee, 0x91, 0x3f, 0xc3, 0x98, 0x78, 0xcc,
  0x0b, 0x8b, 0xc0, 0x3f, 0xc2, 0xe3, 0x39, 0xfe, 0x0f, 0x6e, 0x66, 0x3f,
  0xe2, 0x8e, 0x8b, 0xc0, 0x48, 0xbf, 0xc0, 0xbf, 0xed, 0xe8, 0xd5, 0xd9,
  0xb7, 0xcf, 0x98, 0xbf, 0xb7, 0x7c, 0xb6, 0x6d, 0xaa, 0x89, 0xc0, 0x3f,
  0x29, 0x9b, 0x18, 0x9a, 0x4d, 0xea, 0xa7, 0x3f, 0xc6, 0x91, 0x25, 0x82,
  0xec, 0xb5, 0xbf, 0xbf, 0x23, 0x9d, 0x00, 0x91, 0x31, 0xe2, 0xb1, 0xbf,
  0x8e, 0x86, 0x4a, 0x6d, 0xde, 0x41, 0xbd, 0x3f, 0xeb, 0x75, 0x2a, 0xd2,
  0x08, 0xe0, 0xb7, 0x3f, 0xb2, 0x5c, 0xb3, 0x71, 0x8c, 0x89, 0xb9, 0xbf,
  0x45, 0x98, 0x3c, 0x58, 0x90, 0xca, 0xbd, 0xbf, 0xad, 0x72, 0xa0, 0xd5,
  0x8d, 0x50, 0xb4, 0x3f, 0x76, 0x65, 0xde, 0xfa, 0x97, 0xb7, 0xc1, 0x3f,
  0x91, 0x4e, 0xfc, 0xe1, 0xc8, 0x80, 0xaa, 0xbf, 0x04, 0x3f, 0x3c, 0x5e,
  0x01, 0x41, 0xc4, 0xbf, 0x3b, 0xfb, 0x0d, 0x77, 0xd6, 0x74, 0x8e, 0x3f,
  0x6d, 0x7d, 0x12, 0x0e, 0x65, 0x42, 0xc6, 0x3f, 0xd8, 0x2d, 0xca, 0xbf,
  0xf9, 0x17, 0xa2, 0x3f, 0x56, 0xe9, 0x56, 0x25, 0x2f, 0x3f, 0xc7, 0xbf,
  0xa4, 0x32, 0xf0, 0x90, 0xfa, 0xf4, 0xbb, 0xbf, 0x19, 0x70, 0x84, 0x68,
  0xef, 0xde, 0xc5, 0x3f, 0x82, 0x79, 0x5a, 0xa1, 0xdd, 0xe6, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf5, 0x0e, 0xaa, 0x2b,
  0x73, 0x96, 0xbe, 0xbf, 0xdb, 0xcf, 0x51, 0xb4, 0x90, 0x81, 0x90, 0xbf,
  0x00, 0x80, 0x53, 0x28, 0xb8, 0x0f, 0xbe, 0x3f, 0x0b, 0x39, 0x6f, 0x27,
  0xb3, 0x65, 0xa0, 0x3f, 0x77, 0x02, 0x6b, 0xb5, 0xf5, 0x02, 0xbd, 0xbf,
  0x91, 0xef, 0x24, 0x1b, 0xb3, 0x52, 0xa8, 0xbf, 0x5b, 0x13, 0x1a, 0xe4,
  0x96, 0x71, 0xbb, 0x3f, 0x78, 0xf9, 0xd8, 0x44, 0x59, 0xeb, 0xaf, 0x3f,
  0x90, 0x91, 0x4b, 0x58, 0xc6, 0x5d, 0xb9, 0xbf, 0x32, 0x4b, 0x1e, 0x56,
  0x4f, 0x89, 0xb3, 0xbf, 0xeb, 0xf3, 0x81, 0x16, 0x7b, 0xca, 0xb6, 0x3f,
  0x93, 0xbb, 0xae, 0x4b, 0x53, 0xd5, 0xb6, 0x3f, 0xa9, 0xd1, 0x5f, 0xf4,
  0x8a, 0xbb, 0xb3, 0xbf, 0xd0, 0x6d, 0xc9, 0xe9, 0x3a, 0xca, 0xb9, 0xbf,
  0xdd, 0x63, 0xf7, 0x14, 0xc4, 0x35, 0xb0, 0x3f, 0xbc, 0x92, 0x51, 0x02,
  0xcd, 0x57, 0xbc, 0x3f, 0x00, 0xca, 0x72, 0x21, 0x1f, 0x7e, 0xa8, 0xbf,
  0xe9, 0x3e, 0x73, 0xed, 0xdc, 0x6c, 0xbe, 0xbf, 0xf9, 0x14, 0x31, 0xf3,
  0x81, 0x7a, 0x9f, 0x3f, 0x12, 0xa9, 0xe1, 0xcc, 0x01, 0xf7, 0xbf, 0x3f,
  0x7f, 0xc8, 0xce, 0xbb, 0xa1, 0xe9, 0x88, 0xbf, 0xd8, 0x83, 0xe4, 0x64,
  0x1a, 0x71, 0xc0, 0xbf, 0x9d, 0x9c, 0x02, 0xb0, 0x45, 0xa9, 0x7f, 0xbf,
  0x9a, 0xb2, 0xd0, 0x94, 0x24, 0x8c, 0xc0, 0x3f, 0x36, 0x60, 0x4c, 0xf9,
  0xd8, 0x6e, 0x9d, 0x3f, 0x55, 0x8b, 0xe6, 0x16, 0x14, 0x40, 0xc0, 0xbf,
  0xae, 0xe3, 0xdd, 0x44, 0x27, 0xec, 0xa9, 0xbf, 0x41, 0x1c, 0x3b, 0xdf,
  0xa9, 0xfc, 0xbe, 0x3f, 0xd9, 0x29, 0x71, 0x47, 0x5c, 0xb5, 0xb2, 0x3f,
  0x8b, 0x9a, 0xd6, 0x1d, 0xc2, 0x6a, 0xbc, 0xbf, 0x68, 0x84, 0xf4, 0x68,
  0x52, 0x7f, 0xb8, 0xbf, 0x3c, 0xa8, 0x2c, 0x25, 0x70, 0x9e, 0xb8, 0x3f,
  0x81, 0x2e, 0xdb, 0x6f, 0xe2, 0x30, 0xbe, 0x3f, 0xa8, 0x0a, 0xdf, 0xc2,
  0x30, 0x5d, 0xb3, 0xbf, 0x5d, 0x15, 0xe3, 0x1b, 0x6f, 0xcc, 0xc1, 0xbf,
  0x29, 0x04, 0xab, 0x28, 0xc1, 0xa5, 0xa8, 0x3f, 0x50, 0xfc, 0x63, 0x82,
  0xb5, 0x36, 0xc4, 0x3f, 0xab, 0xf3, 0x2a, 0xc3, 0xc0, 0xc1, 0x87, 0xbf,
  0xb8, 0xc3, 0x13, 0x27, 0xc0, 0x19, 0xc6, 0xbf, 0x10, 0xe8, 0xab, 0xed,
  0x10, 0x6a, 0xa3, 0xbf, 0xe2, 0x5a, 0x20, 0xbf, 0xed, 0xfb, 0xc6, 0x3f,
  0x5c, 0x29, 0xc0, 0xcb, 0x8b, 0x50, 0xbc, 0x3f, 0x46, 0x39, 0xc2, 0x5e,
  0x3e, 0x8c, 0xc5, 0xbf, 0x2b, 0xa5, 0xa7, 0xfa, 0x3e, 0xd8, 0xd0, 0xbf,
  0x00, 0x34, 0x18, 0x60, 0x38, 0x50, 0xbe, 0xbf, 0x02, 0xf6, 0x75, 0xac,
  0x19, 0xfb, 0x7f, 0xbf, 0x0d, 0x32, 0x54, 0x83, 0x75, 0x10, 0xbe, 0x3f,
  0x00, 0xc0, 0xe4, 0xec, 0x91, 0xe2, 0x97, 0x3f, 0x3e, 0x4d, 0x5a, 0xee,
  0x7d, 0x51, 0xbd, 0xbf, 0xbc, 0xa4, 0x89, 0xb8, 0x77, 0xbc, 0xa3, 0xbf,
  0x09, 0x02, 0xc3, 0x52, 0x46, 0x14, 0xbc, 0x3f, 0x32, 0x08, 0x11, 0x42,
  0xd9, 0x46, 0xab, 0x3f, 0x10, 0xe1, 0x37, 0x36, 0x6c, 0x5a, 0xba, 0xbf,
  0x9f, 0xa6, 0x3c, 0xe5, 0xf4, 0x3a, 0xb1, 0xbf, 0x68, 0x2b, 0x5b, 0xe0,
  0x3e, 0x26, 0xb8, 0x3f, 0xbd, 0x4d, 0x5c, 0xb3, 0x42, 0x97, 0xb4, 0x3f,
  0xe4, 0x53, 0x4d, 0xaa, 0xcc, 0x7a, 0xb5, 0xbf, 0x45, 0x6c, 0x19, 0xf2,
  0x56, 0xaa, 0xb7, 0xbf, 0x04, 0x02, 0xbb, 0x9e, 0xf5, 0x5b, 0xb2, 0x3f,
  0x26, 0xb6, 0xa8, 0xca, 0xa2, 0x65, 0xba, 0x3f, 0x83, 0x1f, 0xba, 0xa4,
  0x09, 0x9d, 0xad, 0xbf, 0x0e, 0x18, 0x86, 0x1f, 0xdd, 0xb9, 0xbc, 0xbf,
  0x4c, 0xf5, 0x32, 0x1a, 0xa5, 0xb0, 0xa5, 0x3f, 0xe4, 0x72, 0xfd, 0x9c,
  0xcc, 0x96, 0xbe, 0x3f, 0xe4, 0xbf, 0xd1, 0x9e, 0xc9, 0x01, 0x9a, 0xbf,
  0x94, 0xa2, 0x80, 0x37, 0x01, 0xeb, 0xbf, 0xbf, 0xcc, 0x65, 0x66, 0x86,
  0x22, 0xf7, 0x7c, 0x3f, 0x17, 0x62, 0xa4, 0x8a, 0xba, 0x51, 0xc0, 0x3f,
  0xe5, 0xfb, 0xf8, 0x19, 0x79, 0x82, 0x89, 0x3f, 0xe9, 0xba, 0x50, 0xff,
  0x83, 0x55, 0xc0, 0xbf, 0x16, 0x1a, 0x57, 0x67, 0x4b, 0xe4, 0xa0, 0xbf,
  0xfd, 0xfd, 0x9d, 0xab, 0xbf, 0xe9, 0xbf, 0x3f, 0xc2, 0x16, 0x01, 0xc5,
  0xc9, 0xcc, 0xab, 0x3f, 0x59, 0xea, 0x52, 0xb4, 0xa6, 0x43, 0xbe, 0xbf,
  0xee, 0xcf, 0x52, 0x72, 0x4e, 0x79, 0xb3, 0xbf, 0x71, 0x4c, 0x5c, 0x9c,
  0x02, 0x97, 0xbb, 0x3f, 0x6f, 0x17, 0xf6, 0x31, 0x62, 0x11, 0xb9, 0x3f,
  0x65, 0x18, 0xdc, 0x4d, 0x51, 0xb9, 0xb7, 0xbf, 0x45, 0x77, 0x76, 0x3a,
  0x87, 0x8c, 0xbe, 0xbf, 0x99, 0x04, 0x7a, 0xa7, 0xd2, 0x71, 0xb2, 0x3f,
  0xd7, 0x1d, 0xfc, 0x02, 0x73, 0xdd, 0xc1, 0x3f, 0x78, 0x2f, 0x9f, 0x27,
  0x2b, 0xdd, 0xa6, 0xbf, 0xdd, 0x1d, 0xfa, 0x07, 0x49, 0x2a, 0xc4, 0xbf,
  0x5c, 0x1c, 0x1d, 0x3b, 0x6c, 0x5a, 0x81, 0x3f, 0x9f, 0x0f, 0x3a, 0xcd,
  0xc6, 0xf0, 0xc5, 0x3f, 0xbd, 0xa4, 0x04, 0x31, 0x3f, 0xab, 0xa4, 0x3f,
  0xfd, 0x90, 0xcf, 0x65, 0x17, 0xba, 0xc6, 0xbf, 0x56, 0xff, 0x6a, 0xe9,
  0x70, 0xa6, 0xbc, 0xbf, 0x30, 0x16, 0x72, 0x56, 0x50, 0x3c, 0xc5, 0x3f,
  0x1e, 0x97, 0x41, 0x8f, 0xc8, 0xc9, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x5a, 0x09, 0xef, 0x6a, 0xe0, 0xec, 0xbd, 0x3f,
  0x3a, 0x7d, 0x95, 0x8e, 0x1e, 0xe8, 0x8e, 0x3f, 0x00, 0x70, 0x15, 0x24,
  0x2e, 0x74, 0xbd, 0xbf, 0xb1, 0x31, 0x1d, 0x5a, 0x5a, 0xb8, 0x9e, 0xbf,
  0xb3, 0x00, 0xdf, 0xd3, 0x5c, 0x83, 0xbc, 0x3f, 0xeb, 0xe7, 0xf0, 0x11,
  0x69, 0xce, 0xa6, 0x3f, 0x42, 0x2b, 0x50, 0xe4, 0x95, 0x1b, 0xbb, 0xbf,
  0x44, 0x86, 0x2a, 0x5f, 0x67, 0xf8, 0xad, 0xbf, 0x89, 0xd2, 0x51, 0xf7,
  0x9e, 0x3e, 0xb9, 0x3f, 0x0e, 0x82, 0x07, 0xc5, 0xae, 0x60, 0xb2, 0x3f,
  0x53, 0x2e, 0x40, 0x6e, 0xe3, 0xee, 0xb6, 0xbf, 0x0b, 0xed, 0xda, 0x87,
  0xed, 0x87, 0xb5, 0xbf, 0x1a, 0x43, 0xd1, 0x0b, 0x82, 0x2f, 0xb4, 0x3f,
  0x5b, 0x15, 0xc5, 0x2f, 0xc9, 0x64, 0xb8, 0x3f, 0x75, 0x15, 0x1e, 0xa1,
  0x5f, 0x04, 0xb1, 0xbf, 0xd1, 0xf6, 0xbb, 0x5b, 0x8b, 0xe9, 0xba, 0xbf,
  0xd6, 0xf6, 0x74, 0x55, 0x80, 0xe4, 0xaa, 0x3f, 0x70, 0xbb, 0x49, 0x23,
  0xc5, 0x07, 0xbd, 0x3f, 0x7e, 0xeb, 0xc4, 0xda, 0xd0, 0xfd, 0xa2, 0xbf,
  0x2a, 0x65, 0x97, 0xea, 0x1a, 0xb0, 0xbe, 0xbf, 0x6e, 0x36, 0x68, 0x98,
  0x2c, 0xc5, 0x94, 0x3f, 0x68, 0x80, 0xdc, 0xe9, 0xff, 0xd1, 0xbf, 0x3f,
  0x83, 0x43, 0x5d, 0xab, 0xcf, 0x38, 0x62, 0xbf, 0x5f, 0x7a, 0xcf, 0xc6,
  0xac, 0x2d, 0xc0, 0xbf, 0x39, 0xce, 0xdd, 0xbd, 0x1b, 0x56, 0x91, 0xbf,
  0x5a, 0xa0, 0x3b, 0x03, 0xff, 0x1b, 0xc0, 0x3f, 0xdc, 0xfd, 0x2e, 0x32,
  0x8b, 0xf0, 0xa2, 0x3f, 0x1c, 0xc8, 0x76, 0xbc, 0xf8, 0x50, 0xbf, 0xbf,
  0xb0, 0x39, 0x20, 0x93, 0x6a, 0x8e, 0xad, 0xbf, 0x79, 0x13, 0xad, 0x06,
  0x6f, 0x8b, 0xbd, 0x3f, 0xc7, 0x32, 0x98, 0xf1, 0x22, 0x2f, 0xb4, 0x3f,
  0x73, 0x85, 0x3a, 0xb2, 0xde, 0xc6, 0xba, 0xbf, 0x4c, 0xd2, 0x87, 0x7b,
  0x42, 0x97, 0xb9, 0xbf, 0xc9, 0x75, 0x9e, 0xb5, 0x28, 0xda, 0xb6, 0x3f,
  0xb9, 0x02, 0x9a, 0xb6, 0x68, 0xde, 0xbe, 0x3f, 0xe9, 0x08, 0x34, 0xe6,
  0x30, 0x8e, 0xb1, 0xbf, 0x15, 0x15, 0x52, 0x5e, 0x01, 0xeb, 0xc1, 0xbf,
  0x32, 0x2d, 0xc1, 0xa3, 0x27, 0x26, 0xa5, 0x3f, 0x91, 0xf6, 0xd8, 0x2f,
  0xfc, 0x1b, 0xc4, 0x3f, 0x22, 0x2a, 0x45, 0xab, 0x17, 0x75, 0x76, 0xbf,
  0x39, 0xd5, 0x65, 0x59, 0x97, 0xc7, 0xc5, 0xbf, 0x22, 0x8f, 0xaa, 0x93,
  0x99, 0xdc, 0xa5, 0xbf, 0xae, 0x38, 0x97, 0xe6, 0xa6, 0x79, 0xc6, 0x3f,
  0x5c, 0xeb, 0x92, 0x0c, 0x12, 0xf7, 0xbc, 0x3f, 0x4a, 0x24, 0x72, 0x6b,
  0x01, 0xef, 0xc4, 0xbf, 0xe5, 0x01, 0xb6, 0x35, 0x7b, 0xbb, 0xd0, 0xbf,
  0x8b, 0xba, 0x5d, 0x23, 0x6d, 0xaa, 0xbd, 0x3f, 0xac, 0xc7, 0xc8, 0xf8,
  0xca, 0xfa, 0x7d, 0x3f, 0x7c, 0x75, 0x1a, 0x97, 0x2c, 0x71, 0xbd, 0xbf,
  0x00, 0xb0, 0xaf, 0xe9, 0xf1, 0x65, 0x96, 0xbf, 0x2b, 0x77, 0x54, 0xaa,
  0xad, 0xc5, 0xbc, 0x3f, 0x69, 0x25, 0xd9, 0x81, 0x4e, 0x85, 0xa2, 0x3f,
  0x36, 0xc9, 0x7a, 0xc9, 0xb9, 0xa8, 0xbb, 0xbf, 0xd7, 0x12, 0x5a, 0xd2,
  0xf0, 0x9f, 0xa9, 0xbf, 0xc5, 0xf1, 0x2a, 0xf5, 0xa4, 0x1b, 0xba, 0x3f,
  0x6e, 0x23, 0x44, 0x4e, 0x10, 0x36, 0xb0, 0x3f, 0x23, 0xff, 0x2f, 0x77,
  0x54, 0x20, 0xb8, 0xbf, 0x58, 0xbc, 0x22, 0x9c, 0x50, 0x69, 0xb3, 0xbf,
  0xcb, 0xe6, 0x75, 0xd4, 0x48, 0xb9, 0xb5, 0x3f, 0x5e, 0xa7, 0xc0, 0xfa,
  0xc5, 0x5d, 0xb6, 0x3f, 0xc1, 0x9a, 0xe2, 0x9d, 0xab, 0xe9, 0xb2, 0xbf,
  0x08, 0xca, 0x01, 0xd6, 0x0d, 0x07, 0xb9, 0xbf, 0xf0, 0xc3, 0xa4, 0x21,
  0xc4, 0x6a, 0xaf, 0x3f, 0x56, 0x32, 0x5d, 0xa4, 0x36, 0x58, 0xbb, 0x3f,
  0x06, 0x7e, 0xe2, 0xcf, 0x4b, 0x42, 0xa8, 0xbf, 0xb0, 0x5a, 0x27, 0x67,
  0x98, 0x43, 0xbd, 0xbf, 0xa3, 0x27, 0x7a, 0xc5, 0x4c, 0x65, 0xa0, 0x3f,
  0x4c, 0xf6, 0xf8, 0x17, 0xa2, 0xba, 0xbe, 0x3f, 0x36, 0xa2, 0x3b, 0x3c,
  0xa4, 0x85, 0x8f, 0xbf, 0x20, 0x97, 0x44, 0x0e, 0x97, 0xad, 0xbf, 0xbf,
  0x3d, 0x55, 0x93, 0x4c, 0x19, 0x90, 0x63, 0xbf, 0xcc, 0xac, 0xe9, 0x53,
  0x9a, 0x05, 0xc0, 0x3f, 0x44, 0x93, 0xef, 0x3a, 0x67, 0xac, 0x95, 0x3f,
  0x70, 0x35, 0xc4, 0xc2, 0x33, 0xc0, 0xbf, 0xbf, 0xb5, 0xad, 0x49, 0x88,
  0x20, 0xde, 0xa4, 0xbf, 0x89, 0xdc, 0x94, 0x15, 0x91, 0xb6, 0xbe, 0x3f,
  0xdd, 0x93, 0xec, 0xa6, 0x17, 0x33, 0xaf, 0x3f, 0x8c, 0x6d, 0x48, 0x59,
  0x77, 0xd4, 0xbc, 0xbf, 0x04, 0x60, 0xf8, 0x21, 0xde, 0xd7, 0xb4, 0xbf,
  0xa0, 0x11, 0x84, 0xd6, 0x85, 0xfa, 0xb9, 0x3f, 0x4d, 0x8c, 0x16, 0x55,
  0xe6, 0x11, 0xba, 0x3f, 0xe2, 0x46, 0x82, 0xa2, 0xe7, 0x00, 0xb6, 0xbf,
  0x6e, 0xcc, 0xdd, 0xdb, 0x5a, 0x27, 0xbf, 0xbf, 0x62, 0x25, 0x75, 0x63,
  0x08, 0xb2, 0xb0, 0x3f, 0x2b, 0x9a, 0x55, 0x5e, 0x6e, 0xf5, 0xc1, 0x3f,
  0x60, 0xfe, 0x91, 0xf9, 0xe1, 0x7f, 0xa3, 0xbf, 0xdb, 0x66, 0x90, 0x13,
  0x08, 0x0c, 0xc4, 0xbf, 0x60, 0x7d, 0x7c, 0xd4, 0x74, 0x78, 0x65, 0x3f,
  0xf6, 0x80, 0x66, 0xfc, 0x4b, 0x9e, 0xc5, 0x3f, 0xa6, 0x9d, 0x9e, 0x37,
  0x1f, 0xff, 0xa6, 0x3f, 0xd6, 0xe3, 0x30, 0x49, 0x96, 0x3a, 0xc6, 0xbf,
  0x69, 0x26, 0x36, 0x3a, 0xce, 0x42, 0xbd, 0xbf, 0x4c, 0x96, 0x11, 0x1f,
  0x30, 0xa4, 0xc4, 0x3f, 0x8b, 0x8b, 0xfe, 0x88, 0x57, 0xad, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x03, 0x59, 0x13, 0x6e,
  0xd6, 0x4d, 0xbd, 0xbf, 0x02, 0x1e, 0xb2, 0x71, 0x0d, 0x04, 0x8d, 0xbf,
  0x00, 0x54, 0x68, 0xeb, 0x35, 0xe1, 0xbc, 0x3f, 0x3f, 0xeb, 0xf8, 0x2d,
  0xd8, 0xda, 0x9c, 0x3f, 0xc7, 0xd2, 0x3e, 0xa5, 0x6e, 0x08, 0xbc, 0xbf,
  0x11, 0x7e, 0x28, 0xe5, 0x81, 0x70, 0xa5, 0xbf, 0x0f, 0x34, 0x0e, 0x54,
  0x76, 0xc4, 0xba, 0x3f, 0x91, 0x13, 0xa7, 0x0d, 0x50, 0x35, 0xac, 0x3f,
  0x74, 0x68, 0x5a, 0x3d, 0xc3, 0x16, 0xb9, 0xbf, 0x67, 0x66, 0x99, 0x27,
  0x42, 0x53, 0xb1, 0xbf, 0xb2, 0xe6, 0x87, 0x63, 0x53, 0x01, 0xb7, 0x3f,
  0xa7, 0x1d, 0x25, 0x05, 0x25, 0x57, 0xb4, 0x3f, 0x68, 0xc6, 0x7c, 0xbe,
  0xb6, 0x86, 0xb4, 0xbf, 0xe0, 0x81, 0xed, 0xf5, 0x0f, 0x1b, 0xb7, 0xbf,
  0xed, 0xf5, 0xd1, 0x20, 0x1d, 0xaa, 0xb1, 0x3f, 0x66, 0x0d, 0x15, 0xe6,
  0x52, 0x93, 0xb9, 0x3f, 0x54, 0xc0, 0xe4, 0x71, 0xd1, 0xde, 0xac, 0xbf,
  0x89, 0xed, 0xc7, 0xcf, 0xaf, 0xb3, 0xbb, 0xbf, 0x1c, 0xd4, 0xcf, 0x13,
  0x8d, 0xb6, 0xa5, 0x3f, 0xda, 0x9e, 0xff, 0x85, 0x34, 0x6f, 0xbd, 0x3f,
  0x26, 0xb9, 0x73, 0x62, 0x3b, 0xcd, 0x9b, 0xbf, 0xf0, 0xa2, 0x5e, 0x97,
  0x09, 0xb8, 0xbe, 0xbf, 0xc4, 0xdb, 0xe2, 0x0c, 0x84, 0xf1, 0x85, 0x3f,
  0x27, 0xb8, 0xb2, 0x6c, 0x31, 0x7f, 0xbf, 0x3f, 0x27, 0xf6, 0xb8, 0xc2,
  0x44, 0xc1, 0x7b, 0x3f, 0xb7, 0xce, 0xd6, 0x10, 0x30, 0xb4, 0xbf, 0xbf,
  0xef, 0x4f, 0xd0, 0xb6, 0x73, 0xc7, 0x99, 0xbf, 0x6e, 0xd9, 0x63, 0x65,
  0x8f, 0x44, 0xbf, 0x3f, 0x6a, 0x77, 0x5d, 0xe2, 0xe2, 0xae, 0xa6, 0x3f,
  0x39, 0x59, 0x9c, 0x24, 0x2b, 0x1b, 0xbe, 0xbf, 0x6b, 0x4c, 0x3b, 0xf8,
  0x5c, 0x5e, 0xb0, 0xbf, 0x1d, 0x83, 0x12, 0x31, 0x20, 0x1f, 0xbc, 0x3f,
  0x4e, 0xfc, 0x81, 0xbb, 0x6f, 0x74, 0xb5, 0x3f, 0x2a, 0x44, 0x0b, 0xbd,
  0x1a, 0x32, 0xb9, 0xbf, 0x89, 0x25, 0xdb, 0xc8, 0x2b, 0x82, 0xba, 0xbf,
  0xbf, 0x21, 0x21, 0x70, 0x79, 0x2d, 0xb5, 0x3f, 0x02, 0x32, 0x73, 0xea,
  0x1d, 0x68, 0xbf, 0x3f, 0x1d, 0x03, 0x0f, 0x6e, 0x2c, 0xba, 0xaf, 0xbf,
  0x9a, 0x03, 0x5d, 0xc7, 0x05, 0xfd, 0xc1, 0xbf, 0xd7, 0x43, 0x33, 0xed,
  0x8f, 0xe9, 0xa1, 0x3f, 0x29, 0x87, 0x81, 0x82, 0x9f, 0xfa, 0xc3, 0x3f,
  0xfe, 0xad, 0xe0, 0xa6, 0x73, 0x4e, 0x1f, 0x3f, 0xad, 0xfb, 0xc0, 0x4d,
  0xfb, 0x74, 0xc5, 0xbf, 0x68, 0x38, 0x61, 0x62, 0xbb, 0x13, 0xa8, 0xbf,
  0xf8, 0x36, 0x76, 0xfe, 0xde, 0xfc, 0xc5, 0x3f, 0xf4, 0xe9, 0x20, 0x4c,
  0xfc, 0x89, 0xbd, 0x3f, 0x1b, 0x49, 0x41, 0x26, 0xbd, 0x5b, 0xc4, 0xbf,
  0x34, 0x4b, 0x59, 0xf1, 0x5d, 0x9f, 0xd0, 0xbf, 0xf7, 0x49, 0xb4, 0x49,
  0xd9, 0x0e, 0xbd, 0xbf, 0x3c, 0xde, 0x99, 0x11, 0xcc, 0x2d, 0x7c, 0xbf,
  0x5b, 0x82, 0xbb, 0x39, 0x36, 0xdb, 0xbc, 0x3f, 0x00, 0xe0, 0xe6, 0x01,
  0x2e, 0x0f, 0x95, 0x3f, 0x98, 0x77, 0x13, 0x6f, 0x84, 0x40, 0xbc, 0xbf,
  0xfd, 0x0f, 0x94, 0xbe, 0xa6, 0x6c, 0xa1, 0xbf, 0xf8, 0xd3, 0x51, 0x11,
  0x6b, 0x3f, 0xbb, 0x3f, 0xe4, 0x11, 0x06, 0x76, 0x88, 0x21, 0xa8, 0x3f,
  0xa3, 0x1a, 0xdb, 0xfe, 0x03, 0xd9, 0xb9, 0xbf, 0x09, 0xce, 0x40, 0x8a,
  0x97, 0x92, 0xae, 0xbf, 0xba, 0x7a, 0x8e, 0xe6, 0xe0, 0x0e, 0xb8, 0x3f,
  0x88, 0xf0, 0x16, 0x14, 0xe6, 0x55, 0xb2, 0x3f, 0x27, 0xf1, 0xd5, 0xce,
  0x12, 0xe3, 0xb5, 0xbf, 0xdf, 0x5b, 0xf9, 0x42, 0x4c, 0x2c, 0xb5, 0xbf,
  0x50, 0xd1, 0xda, 0x79, 0x34, 0x58, 0xb3, 0x3f, 0x03, 0x2d, 0x35, 0x49,
  0xe0, 0xc1, 0xb7, 0x3f, 0x3f, 0xff, 0x11, 0x4b, 0x78, 0x71, 0xb0, 0xbf,
  0x8f, 0xc9, 0x5f, 0xee, 0x94, 0x0b, 0xba, 0xbf, 0x11, 0x09, 0x70, 0x36,
  0x75, 0x65, 0xaa, 0x3f, 0x21, 0x83, 0x01, 0x54, 0xd0, 0xfd, 0xbb, 0x3f,
  0xbf, 0x18, 0x0d, 0xa2, 0x33, 0x41, 0xa3, 0xbf, 0xe6, 0xc8, 0xfb, 0xeb,
  0x46, 0x8c, 0xbd, 0xbf, 0x2c, 0xd8, 0x34, 0xc7, 0x58, 0x02, 0x97, 0x3f,
  0x94, 0xb9, 0xfd, 0xb1, 0xcb, 0xa9, 0xbe, 0x3f, 0xd0, 0xbe, 0x17, 0xe8,
  0xc4, 0x93, 0x79, 0xbf, 0x3f, 0x62, 0x6e, 0xe2, 0x10, 0x48, 0xbf, 0xbf,
  0x4a, 0x70, 0xb2, 0x73, 0x0c, 0x6d, 0x86, 0xbf, 0x40, 0xa1, 0x7e, 0xbd,
  0x51, 0x57, 0xbf, 0x3f, 0xcd, 0x01, 0xde, 0x5b, 0x70, 0xaa, 0x9d, 0x3f,
  0x06, 0x3b, 0xdd, 0x4b, 0xd9, 0xc5, 0xbe, 0xbf, 0xf7, 0xae, 0x3b, 0x7b,
  0x8d, 0x64, 0xa8, 0xbf, 0xf3, 0xc1, 0x3a, 0xd5, 0x51, 0x7f, 0xbd, 0x3f,
  0x9c, 0x19, 0xa4, 0xe4, 0x8b, 0x16, 0xb1, 0x3f, 0x34, 0xd4, 0xe9, 0x0e,
  0xb9, 0x6b, 0xbb, 0xbf, 0x41, 0x63, 0x1d, 0x8c, 0xb4, 0x05, 0xb6, 0xbf,
  0xd6, 0x0e, 0x6c, 0x7a, 0xb5, 0x6d, 0xb8, 0x3f, 0x54, 0xd8, 0x3d, 0xdc,
  0xdd, 0xe8, 0xba, 0x3f, 0x25, 0x61, 0x14, 0xdf, 0xc4, 0x5f, 0xb4, 0xbf,
  0x95, 0xb6, 0xc0, 0x76, 0x60, 0xa1, 0xbf, 0xbf, 0x58, 0xd0, 0x44, 0x69,
  0x30, 0x1e, 0xae, 0x3f, 0xb7, 0xce, 0x25, 0xe1, 0x0b, 0x02, 0xc2, 0x3f,
  0x43, 0x1f, 0xa0, 0x63, 0x71, 0x62, 0xa0, 0xbf, 0x08, 0xb2, 0x90, 0xc1,
  0xef, 0xe7, 0xc3, 0xbf, 0x00, 0x12, 0x54, 0x34, 0x7f, 0x7c, 0x66, 0xbf,
  0x98, 0x62, 0xff, 0xc5, 0xb8, 0x4b, 0xc5, 0x3f, 0xe9, 0x69, 0xb5, 0x50,
  0x47, 0x1b, 0xa9, 0x3f, 0x5d, 0xc3, 0xa6, 0x06, 0x7a, 0xc0, 0xc5, 0xbf,
  0x48, 0x2e, 0x49, 0xc6, 0xeb, 0xcc, 0xbd, 0xbf, 0xa9, 0x22, 0x6f, 0x3c,
  0x8b, 0x15, 0xc4, 0x3f, 0x35, 0x58, 0xd6, 0xab, 0x8e, 0x91, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x57, 0xe6, 0xd6, 0xb2,
  0x49, 0xb8, 0xbc, 0x3f, 0x4c, 0x11, 0xfd, 0xe6, 0x65, 0x4f, 0x8b, 0x3f,
  0x00, 0x78, 0xd0, 0x08, 0x1b, 0x56, 0xbc, 0xbf, 0x12, 0x1e, 0x8a, 0x5d,
  0xa2, 0x2b, 0x9b, 0xbf, 0xd5, 0x32, 0x9d, 0x27, 0x23, 0x92, 0xbb, 0x3f,
  0xc2, 0x6b, 0xcb, 0xa1, 0xed, 0x33, 0xa4, 0x3f, 0x4f, 0xdb, 0xa0, 0xaa,
  0x2e, 0x6d, 0xba, 0xbf, 0x7a, 0x5b, 0x43, 0x12, 0x05, 0x9c, 0xaa, 0xbf,
  0x09, 0xa4, 0x70, 0xd7, 0x74, 0xe8, 0xb8, 0x3f, 0x84, 0x0c, 0x63, 0x9e,
  0xd1, 0x5d, 0xb0, 0x3f, 0x1c, 0x81, 0x31, 0x1a, 0x9d, 0x05, 0xb7, 0xbf,
  0x52, 0xe7, 0x76, 0x30, 0xf6, 0x3f, 0xb3, 0xbf, 0xc3, 0x36, 0xac, 0xc8,
  0xc6, 0xc6, 0xb4, 0x3f, 0xc6, 0x0c, 0xff, 0x25, 0xbe, 0xea, 0xb5, 0x3f,
  0xc1, 0xdc, 0x74, 0x9d, 0x93, 0x2e, 0xb2, 0xbf, 0xea, 0x11, 0x3c, 0xe6,
  0x1f, 0x54, 0xb8, 0xbf, 0x3c, 0xc3, 0xa5, 0x1d, 0x6b, 0x80, 0xae, 0x3f,
  0xeb, 0xb6, 0x1c, 0x34, 0xa3, 0x71, 0xba, 0x3f, 0xa7, 0x76, 0x43, 0xd7,
  0x01, 0xff, 0xa7, 0xbf, 0xf4, 0xfb, 0x5c, 0xae, 0x44, 0x38, 0xbc, 0xbf,
  0xb7, 0xe4, 0x6a, 0x1d, 0x08, 0xe2, 0xa0, 0x3f, 0x73, 0x7b, 0x41, 0xd7,
  0x51, 0x9c, 0xbd, 0x3f, 0xad, 0xa4, 0x6a, 0x49, 0x9a, 0x68, 0x92, 0xbf,
  0x04, 0xee, 0xe5, 0x89, 0x3a, 0x91, 0xbe, 0xbf, 0x8b, 0x88, 0x03, 0x2f,
  0x5b, 0x2a, 0x60, 0x3f, 0x76, 0x2b, 0xf2, 0x2c, 0x53, 0x09, 0xbf, 0x3f,
  0x37, 0x30, 0x3b, 0x26, 0x8e, 0x8e, 0x8e, 0x3f, 0xaa, 0x7f, 0x8f, 0x50,
  0x80, 0xf5, 0xbe, 0xbf, 0x10, 0xf0, 0x27, 0xef, 0x32, 0xac, 0xa0, 0xbf,
  0xff, 0x98, 0x9c, 0xdc, 0xbf, 0x44, 0xbe, 0x3f, 0x0f, 0x06, 0x98, 0x76,
  0xc0, 0x00, 0xaa, 0x3f, 0x63, 0x19, 0x41, 0xcb, 0x7b, 0xe3, 0xbc, 0xbf,
  0x3d, 0xf4, 0x65, 0xa9, 0xeb, 0xc2, 0xb1, 0xbf, 0x31, 0x70, 0xd8, 0xf5,
  0x82, 0xba, 0xba, 0x3f, 0xec, 0xe9, 0x0a, 0x0f, 0x78, 0x8c, 0xb6, 0x3f,
  0xef, 0x39, 0x43, 0x4f, 0x65, 0xad, 0xb7, 0xbf, 0xe9, 0x18, 0x7a, 0x5c,
  0xb6, 0x46, 0xbb, 0xbf, 0x3c, 0x35, 0xdf, 0x27, 0xad, 0x97, 0xb3, 0x3f,
  0xb4, 0x67, 0x5e, 0x39, 0xc1, 0xd3, 0xbf, 0x3f, 0xac, 0x3c, 0x2f, 0xa7,
  0x9a, 0x8f, 0xac, 0xbf, 0x5e, 0x06, 0xdf, 0x48, 0xbe, 0x04, 0xc2, 0xbf,
  0x8b, 0x1c, 0x63, 0x18, 0xa0, 0xd3, 0x9d, 0x3f, 0xe4, 0x44, 0xb8, 0x31,
  0x21, 0xd4, 0xc3, 0x3f, 0x05, 0x51, 0xc1, 0x3b, 0x5b, 0x8d, 0x75, 0x3f,
  0xb7, 0xd8, 0xb7, 0x27, 0x95, 0x22, 0xc5, 0xbf, 0xc6, 0xce, 0x54, 0xd9,
  0x8b, 0x16, 0xaa, 0xbf, 0x3f, 0x14, 0xd3, 0x10, 0x60, 0x85, 0xc5, 0x3f,
  0x5b, 0x9e, 0x05, 0x93, 0xe5, 0x0b, 0xbe, 0x3f, 0x09, 0x7d, 0x90, 0xfa,
  0x7e, 0xd1, 0xc3, 0xbf, 0x87, 0xbd, 0xcd, 0xd0, 0xe9, 0x83, 0xd0, 0xbf,
  0xb1, 0xb8, 0xde, 0x3a, 0x7a, 0x7c, 0xbc, 0x3f, 0x27, 0x26, 0x3d, 0x4b,
  0x31, 0x8d, 0x7a, 0x3f, 0x29, 0x01, 0x8a, 0xb4, 0xb6, 0x4d, 0xbc, 0xbf,
  0x00, 0xca, 0x6d, 0xfe, 0x35, 0xd9, 0x93, 0xbf, 0x1b, 0x1d, 0x70, 0x77,
  0x9a, 0xc1, 0xbb, 0x3f, 0x91, 0xd9, 0xc3, 0xc4, 0x7e, 0x6e, 0xa0, 0x3f,
  0xdc, 0x46, 0x98, 0x44, 0xb1, 0xd8, 0xba, 0xbf, 0x98, 0x89, 0x40, 0xc1,
  0x77, 0xc6, 0xa6, 0xbf, 0x1c, 0x75, 0x89, 0x8f, 0xe6, 0x93, 0xb9, 0x3f,
  0x04, 0x45, 0x07, 0x76, 0x75, 0xe3, 0xac, 0x3f, 0x7a, 0x52, 0x72, 0x6a,
  0x89, 0xf4, 0xb7, 0xbf, 0x18, 0x34, 0x8b, 0x0d, 0x0c, 0x5a, 0xb1, 0xbf,
  0x1e, 0x38, 0x25, 0x4a, 0x52, 0xfc, 0xb5, 0x3f, 0x3e, 0x9b, 0x8a, 0xa1,
  0x4a, 0x13, 0xb4, 0x3f, 0xe7, 0x18, 0x49, 0xf0, 0x6a, 0xad, 0xb3, 0xbf,
  0xc8, 0xa3, 0x9f, 0x3a, 0x4c, 0x94, 0xb6, 0xbf, 0xf4, 0xc8, 0xbb, 0xed,
  0x78, 0x0a, 0xb1, 0x3f, 0xab, 0x81, 0xf2, 0x17, 0x8f, 0xd3, 0xb8, 0x3f,
  0xde, 0xb4, 0x41, 0xbf, 0x56, 0x2d, 0xac, 0xbf, 0xf9, 0xa2, 0x44, 0x9e,
  0x23, 0xc7, 0xba, 0xbf, 0x93, 0x6a, 0x20, 0x9c, 0x99, 0xab, 0xa5, 0x3f,
  0xe1, 0xcd, 0x70, 0xb7, 0x90, 0x64, 0xbc, 0x3f, 0x12, 0x36, 0x37, 0xdc,
  0x69, 0x31, 0x9d, 0xbf, 0x1a, 0xa4, 0xdb, 0xd4, 0xb0, 0xa0, 0xbd, 0xbf,
  0x32, 0x98, 0x89, 0x2f, 0x17, 0xfd, 0x8b, 0x3f, 0x3c, 0x29, 0x40, 0x89,
  0x84, 0x6f, 0xbe, 0x3f, 0xcc, 0xb7, 0xed, 0x3a, 0x2c, 0x42, 0x61, 0x3f,
  0x09, 0x5c, 0xd6, 0x1d, 0xf6, 0xc3, 0xbe, 0xbf, 0x99, 0x3f, 0xf7, 0xc0,
  0x23, 0x25, 0x93, 0xbf, 0x88, 0xdb, 0x32, 0xee, 0x86, 0x8f, 0xbe, 0x3f,
  0x56, 0x7b, 0x52, 0x2c, 0x1b, 0x6a, 0xa2, 0x3f, 0xd0, 0x2a, 0x11, 0xdd,
  0xda, 0xc1, 0xbd, 0xbf, 0xeb, 0x6d, 0x70, 0x26, 0x02, 0x85, 0xab, 0xbf,
  0x0a, 0x72, 0x99, 0x26, 0x0e, 0x48, 0xbc, 0x3f, 0xc2, 0xaf, 0x9a, 0x5d,
  0x40, 0x64, 0xb2, 0x3f, 0xc4, 0x69, 0x13, 0x90, 0xb2, 0x0b, 0xba, 0xbf,
  0xc7, 0x9f, 0xfb, 0xe2, 0x75, 0x09, 0xb7, 0xbf, 0x28, 0x87, 0x7e, 0x29,
  0x32, 0xf1, 0xb6, 0x3f, 0x3d, 0xe1, 0xb0, 0x7c, 0x5f, 0x9c, 0xbb, 0x3f,
  0x94, 0x94, 0x25, 0xdc, 0x12, 0xd5, 0xb2, 0xbf, 0xf2, 0xfc, 0xb8, 0xaa,
  0xd0, 0xff, 0xbf, 0xbf, 0xa2, 0x01, 0x93, 0xf8, 0xeb, 0x0d, 0xab, 0x3f,
  0x3d, 0x9d, 0xb3, 0xa9, 0x54, 0x05, 0xc2, 0x3f, 0x20, 0x45, 0xaa, 0xff,
  0xfd, 0xfd, 0x9a, 0xbf, 0x68, 0x50, 0x18, 0xe1, 0x57, 0xbf, 0xc3, 0xbf,
  0x1e, 0x29, 0x13, 0x75, 0xa3, 0x70, 0x7f, 0xbf, 0xce, 0x6c, 0xef, 0xd9,
  0x9e, 0xf9, 0xc4, 0x3f, 0x32, 0xa3, 0x45, 0xe4, 0x42, 0x06, 0xab, 0x3f,
  0x42, 0x1f, 0xa0, 0x94, 0x89, 0x4b, 0xc5, 0xbf, 0xcd, 0x30, 0x79, 0xa9,
  0x2c, 0x47, 0xbe, 0xbf, 0x50, 0x68, 0xed, 0xb1, 0x7e, 0x8f, 0xc3, 0x3f,
  0x81, 0x91, 0x68, 0x59, 0x6f, 0x76, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x1b, 0x8f, 0xd8, 0x5e, 0x52, 0x2b, 0xbc, 0xbf,
  0xb2, 0x3c, 0x5f, 0xb6, 0xe6, 0xc3, 0x89, 0xbf, 0x80, 0xcf, 0x5a, 0xf3,
  0x3a, 0xd2, 0xbb, 0x3f, 0x54, 0x9d, 0xe7, 0xc1, 0xb0, 0xa4, 0x99, 0x3f,
  0x97, 0xd5, 0xff, 0x3f, 0x61, 0x20, 0xbb, 0xbf, 0x00, 0x19, 0x53, 0xfc,
  0x6d, 0x14, 0xa3, 0xbf, 0xa9, 0xe4, 0x90, 0xdf, 0x70, 0x16, 0xba, 0x3f,
  0xcb, 0xc2, 0x3f, 0x7e, 0x65, 0x27, 0xa9, 0x3f, 0xe3, 0xb0, 0x05, 0x9b,
  0x6e, 0xb5, 0xb8, 0xbf, 0x9c, 0x3b, 0xb9, 0xfc, 0x2d, 0xfb, 0xae, 0xbf,
  0x9f, 0xfe, 0x66, 0xa5, 0xbc, 0xfe, 0xb6, 0x3f, 0xfd, 0x6c, 0xd8, 0xcd,
  0xb1, 0x3f, 0xb2, 0x3f, 0xd3, 0x65, 0x79, 0x92, 0x20, 0xf4, 0xb4, 0xbf,
  0x98, 0xe9, 0x71, 0xcb, 0x9a, 0xd1, 0xb4, 0xbf, 0x64, 0x46, 0xf1, 0x57,
  0xcb, 0x97, 0xb2, 0x3f, 0x12, 0x8d, 0xec, 0x1c, 0xa4, 0x2a, 0xb7, 0x3f,
  0xe1, 0xee, 0x2b, 0x96, 0xc7, 0xd8, 0xaf, 0xbf, 0x39, 0xe7, 0x97, 0xa2,
  0xc8, 0x41, 0xb9, 0xbf, 0x16, 0x73, 0x4e, 0x77, 0x28, 0xea, 0xa9, 0x3f,
  0xee, 0x99, 0xf2, 0x5b, 0x96, 0x0d, 0xbb, 0x3f, 0xba, 0x65, 0xe7, 0x1e,
  0x38, 0x6b, 0xa3, 0xbf, 0xf0, 0x02, 0xf1, 0x92, 0x13, 0x84, 0xbc, 0xbf,
  0xa5, 0xb0, 0x78, 0x8d, 0x9a, 0xc9, 0x98, 0x3f, 0x35, 0x0a, 0x85, 0xc5,
  0x9c, 0x9a, 0xbd, 0x3f, 0xd2, 0x1e, 0xc0, 0x45, 0x4a, 0x85, 0x83, 0xbf,
  0xf6, 0xbf, 0x5c, 0x4f, 0xb8, 0x45, 0xbe, 0xbf, 0x4c, 0xc9, 0x50, 0x84,
  0x4e, 0x97, 0x78, 0xbf, 0xeb, 0xc8, 0xe2, 0x4a, 0xdb, 0x78, 0xbe, 0x3f,
  0x13, 0x4d, 0x4a, 0x20, 0x95, 0xd2, 0x96, 0x3f, 0x4f, 0xd6, 0xe8, 0x90,
  0x18, 0x26, 0xbe, 0xbf, 0x7a, 0x20, 0x2f, 0xde, 0x4e, 0x10, 0xa4, 0xbf,
  0x1e, 0xa8, 0x40, 0x54, 0xae, 0x3d, 0xbd, 0x3f, 0x36, 0xf0, 0xa0, 0x60,
  0xc0, 0xf2, 0xac, 0x3f, 0x92, 0x1c, 0x03, 0xe3, 0x5e, 0xad, 0xbb, 0xbf,
  0xc7, 0x11, 0x67, 0x32, 0x40, 0xfb, 0xb2, 0xbf, 0x44, 0x0e, 0x25, 0x02,
  0x72, 0x5f, 0xb9, 0x3f, 0xf5, 0xd9, 0xb6, 0x20, 0x5b, 0x7d, 0xb7, 0x3f,
  0x57, 0xfe, 0x0c, 0xe8, 0x1d, 0x39, 0xb6, 0xbf, 0xa8, 0xcb, 0x29, 0x4a,
  0x75, 0xea, 0xbb, 0xbf, 0xc7, 0x10, 0x04, 0x9f, 0xd4, 0x17, 0xb2, 0x3f,
  0x73, 0x23, 0x5b, 0x38, 0x09, 0x13, 0xc0, 0x3f, 0x9d, 0x5e, 0x78, 0x81,
  0xa8, 0x98, 0xa9, 0xbf, 0x43, 0x7e, 0x38, 0x5f, 0x01, 0x04, 0xc2, 0xbf,
  0x53, 0xa9, 0x1a, 0xb4, 0xb4, 0x42, 0x98, 0x3f, 0x8f, 0x0a, 0x8f, 0x09,
  0xb4, 0xa9, 0xc3, 0x3f, 0x25, 0x79, 0xd3, 0xd6, 0xe4, 0x76, 0x84, 0x3f,
  0x8f, 0xf4, 0x0d, 0x36, 0xe2, 0xd0, 0xc4, 0xbf, 0x52, 0x71, 0xce, 0xbb,
  0x18, 0xeb, 0xab, 0xbf, 0x22, 0x71, 0x5e, 0xe7, 0xee, 0x12, 0xc5, 0x3f,
  0x92, 0xe6, 0x0d, 0xa1, 0xfe, 0x7e, 0xbe, 0x3f, 0x48, 0xa1, 0x4a, 0x4a,
  0x72, 0x4f, 0xc3, 0xbf, 0x5a, 0xea, 0x60, 0x24, 0x1f, 0x69, 0xd0, 0xbf,
  0xf2, 0xa6, 0x22, 0xe0, 0x6f, 0xf2, 0xbb, 0xbf, 0x0b, 0xe2, 0xbd, 0xe8,
  0x36, 0x13, 0x79, 0xbf, 0xf6, 0x95, 0x4e, 0x0a, 0xed, 0xc7, 0xbb, 0x3f,
  0x80, 0xe6, 0xad, 0x0d, 0xd0, 0xbf, 0x92, 0x3f, 0x59, 0x0b, 0xaf, 0x8e,
  0x8b, 0x48, 0xbb, 0xbf, 0xd7, 0xf3, 0xd0, 0xd0, 0xf5, 0x0e, 0x9f, 0xbf,
  0x1e, 0x08, 0x16, 0x14, 0xc1, 0x74, 0xba, 0x3f, 0x87, 0x0c, 0x21, 0xc2,
  0x63, 0x8a, 0xa5, 0x3f, 0x56, 0xbb, 0xb5, 0xa8, 0x53, 0x4d, 0xb9, 0xbf,
  0xc2, 0xa3, 0xab, 0x8c, 0xba, 0x59, 0xab, 0xbf, 0x18, 0x3f, 0x74, 0xce,
  0x5c, 0xd3, 0xb7, 0x3f, 0x1a, 0xf7, 0x66, 0xa8, 0x2b, 0x73, 0xb0, 0x3f,
  0x1a, 0xb3, 0xbc, 0xf1, 0x4d, 0x08, 0xb6, 0xbf, 0x89, 0x90, 0x5a, 0x31,
  0x5e, 0x10, 0xb3, 0xbf, 0xce, 0x2d, 0x99, 0x82, 0xf6, 0xed, 0xb3, 0x3f,
  0xc8, 0x7f, 0xda, 0xd1, 0x7e, 0x7c, 0xb5, 0x3f, 0xc6, 0xf4, 0x7c, 0x00,
  0x8c, 0x86, 0xb1, 0xbf, 0x7c, 0x36, 0xdc, 0xd7, 0x51, 0xaf, 0xb7, 0xbf,
  0x3b, 0x66, 0x1c, 0xd4, 0x68, 0xa9, 0xad, 0x3f, 0xf7, 0xf3, 0x37, 0xc0,
  0x44, 0xa0, 0xb9, 0x3f, 0xfa, 0x4b, 0x93, 0x5f, 0x27, 0xb7, 0xa7, 0xbf,
  0x59, 0xbd, 0x8a, 0x44, 0x59, 0x46, 0xbb, 0xbf, 0x1e, 0x35, 0x8c, 0x12,
  0xba, 0x3d, 0xa1, 0x3f, 0xbb, 0x12, 0x62, 0x41, 0x0b, 0x98, 0xbc, 0x3f,
  0x24, 0x7b, 0xc6, 0xaf, 0xa5, 0x8b, 0x94, 0xbf, 0x19, 0xa4, 0xb8, 0x75,
  0x2f, 0x8b, 0xbd, 0xbf, 0xb1, 0xf7, 0x8f, 0x12, 0x4f, 0xcd, 0x76, 0x3f,
  0x34, 0x11, 0x76, 0x2a, 0xc8, 0x14, 0xbe, 0x3f, 0x68, 0xf9, 0x96, 0x49,
  0xd1, 0xea, 0x83, 0x3f, 0xff, 0x23, 0x09, 0x4b, 0xcb, 0x28, 0xbe, 0xbf,
  0xe5, 0x7a, 0xa3, 0x66, 0xfb, 0x51, 0x9a, 0xbf, 0xb2, 0x59, 0x33, 0xf1,
  0xd2, 0xb9, 0xbd, 0x3f, 0xbf, 0x79, 0xc5, 0x56, 0x19, 0xa0, 0xa5, 0x3f,
  0x6f, 0xdd, 0x66, 0x0a, 0xad, 0xb8, 0xbc, 0xbf, 0x16, 0xd9, 0x19, 0xda,
  0x51, 0x4b, 0xae, 0xbf, 0xa9, 0x38, 0x9f, 0xe2, 0xb6, 0x13, 0xbb, 0x3f,
  0xe8, 0xd1, 0xba, 0x76, 0x94, 0x88, 0xb3, 0x3f, 0xc9, 0x0d, 0x12, 0x79,
  0xe2, 0xb5, 0xb8, 0xbf, 0xfb, 0x70, 0x68, 0x94, 0xc7, 0xe8, 0xb7, 0xbf,
  0x3e, 0xc4, 0x10, 0x6b, 0x25, 0x85, 0xb5, 0x3f, 0x25, 0xd7, 0x15, 0xfb,
  0x86, 0x31, 0xbc, 0x3f, 0x85, 0x99, 0xbd, 0xbb, 0xcf, 0x5f, 0xb1, 0xbf,
  0xab, 0x9a, 0xf3, 0x51, 0x7f, 0x23, 0xc0, 0xbf, 0x4d, 0x95, 0x0b, 0x09,
  0x58, 0x2f, 0xa8, 0x3f, 0xe2, 0x85, 0xa5, 0x04, 0xf2, 0x00, 0xc2, 0x3f,
  0x25, 0xb5, 0x9f, 0x9d, 0x8d, 0xa0, 0x95, 0xbf, 0x63, 0xbb, 0x6d, 0x7f,
  0x52, 0x93, 0xc3, 0xbf, 0x3b, 0x18, 0xa1, 0xbb, 0x10, 0x05, 0x89, 0xbf,
  0xd5, 0xa1, 0x3b, 0xcb, 0x69, 0xa8, 0xc4, 0x3f, 0x21, 0xa4, 0x64, 0x3b,
  0xad, 0xc5, 0xac, 0x3f, 0xa0, 0x4e, 0x43, 0x4d, 0x88, 0xdb, 0xc4, 0xbf,
  0xb6, 0xdb, 0x6e, 0x34, 0x94, 0xb3, 0xbe, 0xbf, 0x2b, 0xda, 0x1a, 0x23,
  0x43, 0x11, 0xc3, 0x3f, 0xd2, 0x9e, 0x16, 0xfa, 0xf8, 0x5b, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8a, 0x5a, 0xd7, 0x5f,
  0x26, 0xa6, 0xbb, 0x3f, 0x96, 0x34, 0x2e, 0x52, 0x54, 0x5c, 0x88, 0x3f,
  0x20, 0x96, 0x9a, 0x4c, 0x03, 0x55, 0xbb, 0xbf, 0x3b, 0x27, 0x18, 0xd9,
  0xf3, 0x40, 0x98, 0xbf, 0x85, 0x84, 0xab, 0x12, 0x05, 0xb3, 0xba, 0x3f,
  0xd8, 0xf8, 0x3b, 0xba, 0x6e, 0x0e, 0xa2, 0x3f, 0xb5, 0xcd, 0x0c, 0x95,
  0xbc, 0xc0, 0xb9, 0xbf, 0x61, 0x31, 0x4a, 0x17, 0x14, 0xd3, 0xa7, 0xbf,
  0x8a, 0x0b, 0xa9, 0xcc, 0x05, 0x7f, 0xb8, 0x3f, 0x4c, 0xea, 0x77, 0x09,
  0x5a, 0x60, 0xad, 0x3f, 0x30, 0xa3, 0x67, 0x15, 0x0b, 0xef, 0xb6, 0xbf,
  0x04, 0xfa, 0x39, 0xc2, 0xf6, 0x53, 0xb1, 0xbf, 0x1c, 0x0a, 0xb0, 0xcf,
  0x49, 0x12, 0xb5, 0x3f, 0x98, 0x75, 0x5d, 0xdf, 0x91, 0xcd, 0xb3, 0x3f,
  0x3c, 0xdf, 0x4b, 0x8f, 0x98, 0xea, 0xb2, 0xbf, 0x40, 0x17, 0xb8, 0x42,
  0x71, 0x15, 0xb6, 0xbf, 0x77, 0xb8, 0x2f, 0x28, 0x2f, 0x7a, 0xb0, 0x3f,
  0xd1, 0x84, 0xb4, 0x3e, 0xc2, 0x23, 0xb8, 0x3f, 0x52, 0xcc, 0x10, 0x13,
  0x62, 0x87, 0xab, 0xbf, 0xa0, 0x69, 0x87, 0xf2, 0x5b, 0xf0, 0xb9, 0xbf,
  0x83, 0x03, 0x73, 0x07, 0x75, 0x94, 0xa5, 0x3f, 0x0d, 0x65, 0x7b, 0xf2,
  0xaa, 0x72, 0xbb, 0x3f, 0x4a, 0xe3, 0x62, 0x55, 0xc7, 0x45, 0x9e, 0xbf,
  0x58, 0x4a, 0x5c, 0xda, 0x97, 0xa1, 0xbc, 0xbf, 0x26, 0xa8, 0xbf, 0xe0,
  0x74, 0x76, 0x90, 0x3f, 0x6e, 0x0a, 0xd7, 0xd3, 0x66, 0x73, 0xbd, 0x3f,
  0x00, 0x93, 0x4d, 0xd8, 0xec, 0xef, 0x5c, 0xbf, 0xb3, 0x86, 0x86, 0x2b,
  0x8d, 0xdd, 0xbd, 0xbf, 0x3b, 0xc3, 0xdb, 0x7a, 0x05, 0x32, 0x8b, 0xbf,
  0x3d, 0x3e, 0xe9, 0x8e, 0x78, 0xd4, 0xbd, 0x3f, 0x45, 0x25, 0x75, 0x4d,
  0x9d, 0xa5, 0x9d, 0x3f, 0xc4, 0x33, 0xc7, 0x0e, 0x41, 0x4b, 0xbd, 0xbf,
  0xaf, 0xad, 0xaf, 0xd4, 0xb3, 0x1a, 0xa7, 0xbf, 0xa9, 0xc2, 0xb4, 0xb3,
  0x3a, 0x33, 0xbc, 0x3f, 0x65, 0xbe, 0x22, 0x80, 0xf7, 0x8f, 0xaf, 0x3f,
  0xe9, 0xc9, 0xf2, 0xaf, 0x53, 0x7b, 0xba, 0xbf, 0xf2, 0x54, 0xc0, 0x8a,
  0xda, 0x0c, 0xb4, 0xbf, 0x82, 0x8a, 0x29, 0x7e, 0x1d, 0x0f, 0xb8, 0x3f,
  0x82, 0x5b, 0xc0, 0xdb, 0x4e, 0x4c, 0xb8, 0x3f, 0x25, 0xa6, 0xf3, 0x78,
  0x41, 0xd5, 0xb4, 0xbf, 0xa9, 0xf5, 0xbc, 0x1b, 0x18, 0x72, 0xbc, 0xbf,
  0x68, 0x26, 0xa5, 0xa0, 0xe0, 0xac, 0xb0, 0x3f, 0xa6, 0xc7, 0x8f, 0x78,
  0x81, 0x31, 0xc0, 0x3f, 0xf3, 0xf5, 0x14, 0x2f, 0x86, 0xd1, 0xa6, 0xbf,
  0x0f, 0x0e, 0x57, 0xf3, 0x4f, 0xfc, 0xc1, 0xbf, 0xa4, 0x74, 0x1d, 0x7f,
  0x62, 0x16, 0x93, 0x3f, 0xa2, 0xb4, 0x79, 0x12, 0x4d, 0x7c, 0xc3, 0x3f,
  0x0b, 0x7f, 0x57, 0xbd, 0x53, 0x65, 0x8d, 0x3f, 0xaf, 0x28, 0xb5, 0x98,
  0x3e, 0x80, 0xc4, 0xbf, 0x92, 0x97, 0x69, 0xe0, 0x94, 0x96, 0xad, 0xbf,
  0x20, 0x6a, 0x6d, 0x07, 0x4e, 0xa5, 0xc4, 0x3f, 0xc6, 0x7b, 0x18, 0xb6,
  0x21, 0xe5, 0xbe, 0x3f, 0xbd, 0x7e, 0x69, 0xf7, 0xdb, 0xd4, 0xc2, 0xbf,
  0x6e, 0xfb, 0x11, 0x90, 0xfc, 0x4e, 0xd0, 0xbf, 0xb4, 0x5e, 0xa9, 0xed,
  0xf6, 0x6f, 0xbb, 0x3f, 0xef, 0x44, 0xcc, 0xd5, 0x06, 0xbb, 0x77, 0x3f,
  0x18, 0xfc, 0x51, 0x07, 0x2f, 0x49, 0xbb, 0xbf, 0x60, 0xec, 0x09, 0x03,
  0x6f, 0xbf, 0x91, 0xbf, 0x65, 0x76, 0xf6, 0x66, 0xf8, 0xd4, 0xba, 0x3f,
  0xf0, 0xd6, 0xf2, 0xf0, 0x8b, 0x69, 0x9d, 0x3f, 0x90, 0xc4, 0x0c, 0xba,
  0xb6, 0x13, 0xba, 0xbf, 0x50, 0xed, 0xb8, 0xdf, 0x99, 0x69, 0xa4, 0xbf,
  0x79, 0xfd, 0x1f, 0xae, 0x11, 0x06, 0xb9, 0x3f, 0xee, 0xf2, 0x77, 0xc1,
  0x1c, 0xf1, 0xa9, 0x3f, 0xa7, 0x35, 0x0a, 0x55, 0xf7, 0xac, 0xb7, 0xbf,
  0x5b, 0x9a, 0xc0, 0x2a, 0x04, 0x3e, 0xaf, 0xbf, 0x9c, 0x8e, 0xad, 0xa2,
  0x9f, 0x09, 0xb6, 0x3f, 0x41, 0xd6, 0x37, 0x17, 0x60, 0x21, 0xb2, 0x3f,
  0xc7, 0xb2, 0x6f, 0x2c, 0x91, 0x1d, 0xb4, 0xbf, 0x51, 0x71, 0x19, 0xd8,
  0xb3, 0x78, 0xb4, 0xbf, 0xb8, 0x87, 0x04, 0x64, 0xa7, 0xea, 0xb1, 0x3f,
  0x91, 0xda, 0x8f, 0xd5, 0xd0, 0x9d, 0xb6, 0x3f, 0xef, 0x92, 0x9f, 0x3b,
  0x35, 0xe6, 0xae, 0xbf, 0xd4, 0x69, 0xf5, 0x34, 0x45, 0x89, 0xb8, 0xbf,
  0x71, 0x29, 0x15, 0xa4, 0x14, 0x73, 0xa9, 0x3f, 0x46, 0x93, 0x7b, 0xa6,
  0x49, 0x33, 0xba, 0x3f, 0x43, 0x60, 0x15, 0x66, 0x14, 0x82, 0xa3, 0xbf,
  0xfd, 0xc1, 0x16, 0x9b, 0xad, 0x93, 0xbb, 0xbf, 0xec, 0x9a, 0xe2, 0xc3,
  0xcb, 0x34, 0x9a, 0x3f, 0xb0, 0xdd, 0x5c, 0x76, 0xbe, 0xa1, 0xbc, 0x3f,
  0x4b, 0x4c, 0x5a, 0xf2, 0xbe, 0x11, 0x89, 0xbf, 0x47, 0x07, 0x72, 0xce,
  0x27, 0x54, 0xbd, 0xbf, 0x34, 0x0a, 0x85, 0x97, 0x33, 0xbf, 0x5e, 0xbf,
  0xde, 0x26, 0x1f, 0xe0, 0xc9, 0xa0, 0xbd, 0x3f, 0x85, 0xd1, 0xfa, 0x26,
  0x92, 0x12, 0x91, 0x3f, 0x5b, 0xa0, 0x9f, 0xe1, 0x81, 0x7c, 0xbd, 0xbf,
  0x7a, 0xc9, 0x00, 0xe0, 0xd3, 0x67, 0xa0, 0xbf, 0xb5, 0xff, 0xf8, 0x67,
  0xdd, 0xda, 0xbc, 0x3f, 0x69, 0x65, 0xc6, 0x2f, 0x46, 0x81, 0xa8, 0x3f,
  0x55, 0xf3, 0x24, 0xd2, 0xad, 0xad, 0xbb, 0xbf, 0x73, 0x36, 0x27, 0xe5,
  0xee, 0x60, 0xb0, 0xbf, 0xfb, 0x93, 0x05, 0x02, 0x69, 0xe4, 0xb9, 0x3f,
  0x4f, 0x4c, 0x0c, 0xc3, 0xa4, 0x88, 0xb4, 0x3f, 0x40, 0x5e, 0x6f, 0x19,
  0x36, 0x6b, 0xb7, 0xbf, 0x30, 0xce, 0x05, 0x6b, 0x79, 0xa8, 0xb8, 0xbf,
  0x0d, 0x24, 0x51, 0x7f, 0x67, 0x29, 0xb4, 0x3f, 0xf2, 0xd7, 0x9b, 0x9d,
  0xa1, 0xac, 0xbc, 0x3f, 0x0c, 0xca, 0x33, 0x86, 0xc6, 0xfd, 0xaf, 0xbf,
  0x67, 0x37, 0xd7, 0xcd, 0x41, 0x3d, 0xc0, 0xbf, 0x8f, 0xeb, 0x89, 0x8c,
  0xc2, 0x7e, 0xa5, 0x3f, 0x2b, 0x2a, 0xbc, 0xb2, 0x40, 0xf6, 0xc1, 0x3f,
  0xca, 0x85, 0x3d, 0xa2, 0x1c, 0xa3, 0x90, 0xbf, 0x93, 0x21, 0x15, 0xe3,
  0xba, 0x64, 0xc3, 0xbf, 0xbc, 0x61, 0x03, 0xf6, 0x01, 0xcd, 0x90, 0xbf,
  0xba, 0x80, 0x64, 0x40, 0x68, 0x58, 0xc4, 0x3f, 0x14, 0xf8, 0x11, 0xc0,
  0x59, 0x5e, 0xae, 0x3f, 0xb7, 0x0a, 0x41, 0x5f, 0x38, 0x70, 0xc4, 0xbf,
  0xf0, 0x59, 0x4a, 0x78, 0xd7, 0x13, 0xbf, 0xbf, 0x8c, 0x95, 0x39, 0xc4,
  0x28, 0x9a, 0xc2, 0x3f, 0xf4, 0x9f, 0x09, 0x8c, 0x29, 0x42, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xca, 0xce, 0x73, 0xaf,
  0x14, 0x28, 0xbb, 0xbf, 0x5b, 0x33, 0x7d, 0x6b, 0x46, 0x14, 0x87, 0xbf,
  0x28, 0x3a, 0xa5, 0x31, 0xf0, 0xdd, 0xba, 0x3f, 0xd1, 0x90, 0x50, 0xaa,
  0x25, 0xfc, 0x96, 0x3f, 0xfc, 0x05, 0xed, 0x57, 0xe4, 0x49, 0xba, 0xbf,
  0xb4, 0x07, 0x4a, 0x8c, 0xe6, 0x1e, 0xa1, 0xbf, 0x6b, 0x8f, 0x39, 0x38,
  0x6c, 0x6c, 0xb9, 0x3f, 0x63, 0x82, 0xcf, 0xbf, 0x55, 0x9b, 0xa6, 0x3f,
  0x78, 0xe4, 0x4b, 0x89, 0x42, 0x46, 0xb8, 0xbf, 0x2f, 0x1e, 0x03, 0xbc,
  0x01, 0xe7, 0xab, 0xbf, 0x67, 0x5b, 0xd1, 0x3b, 0x64, 0xd8, 0xb6, 0x3f,
  0xb0, 0x2f, 0xeb, 0x8f, 0xaa, 0x7a, 0xb0, 0x3f, 0xb7, 0x48, 0x0f, 0x1c,
  0x14, 0x24, 0xb5, 0xbf, 0xe6, 0x88, 0xc0, 0x9f, 0xb9, 0xdc, 0xb2, 0xbf,
  0x0f, 0xac, 0x54, 0xa5, 0xdf, 0x2a, 0xb3, 0x3f, 0xd7, 0xa9, 0x25, 0xa4,
  0x12, 0x13, 0xb5, 0x3f, 0xd6, 0x26, 0xf7, 0x40, 0xa5, 0xee, 0xb0, 0xbf,
  0x68, 0x33, 0xd3, 0x2f, 0xe2, 0x16, 0xb7, 0xbf, 0x83, 0x95, 0x3a, 0x81,
  0x38, 0xe3, 0xac, 0x3f, 0x6b, 0xeb, 0x3e, 0xdd, 0x0f, 0xe1, 0xb8, 0x3f,
  0xf6, 0x56, 0x4e, 0x03, 0xbe, 0x6c, 0xa7, 0xbf, 0x5b, 0x75, 0x5a, 0xa8,
  0x2e, 0x6a, 0xba, 0xbf, 0xc8, 0xb2, 0x61, 0xa3, 0xef, 0x7f, 0xa1, 0x3f,
  0xf9, 0xb4, 0x03, 0xa7, 0x69, 0xaa, 0xbb, 0x3f, 0x9f, 0x5a, 0x0c, 0xa3,
  0xc5, 0x47, 0x96, 0xbf, 0x3e, 0xe2, 0x14, 0xcf, 0x6b, 0x99, 0xbc, 0xbf,
  0xa1, 0xd2, 0xb8, 0x37, 0x61, 0x83, 0x81, 0x3f, 0x8c, 0x32, 0xfe, 0xe3,
  0x40, 0x2e, 0xbd, 0x3f, 0xc2, 0xc1, 0x60, 0x61, 0x63, 0xfc, 0x75, 0x3f,
  0xdf, 0x4d, 0xd5, 0xbc, 0x2c, 0x5f, 0xbd, 0xbf, 0xd1, 0xb4, 0xea, 0x83,
  0xf7, 0x63, 0x94, 0xbf, 0xce, 0x04, 0xf8, 0x9c, 0x74, 0x21, 0xbd, 0x3f,
  0xb6, 0x6c, 0x22, 0xf6, 0x16, 0xe9, 0xa1, 0x3f, 0x00, 0x65, 0x51, 0xea,
  0x13, 0x69, 0xbc, 0xbf, 0x15, 0x97, 0xee, 0x95, 0xe7, 0xd4, 0xa9, 0xbf,
  0x05, 0xd7, 0x92, 0x58, 0x51, 0x28, 0xbb, 0x3f, 0xe0, 0xdb, 0xb7, 0x00,
  0x0f, 0xf1, 0xb0, 0x3f, 0x3b, 0xe8, 0x9b, 0x0b, 0x22, 0x4f, 0xb9, 0xbf,
  0x9d, 0xd7, 0xf0, 0x3b, 0x7b, 0xfc, 0xb4, 0xbf, 0x13, 0x20, 0x1d, 0xca,
  0x39, 0xca, 0xb6, 0x3f, 0x83, 0x0d, 0x2d, 0x7b, 0xc5, 0xfd, 0xb8, 0x3f,
  0xf9, 0x73, 0x7c, 0x35, 0x8a, 0x81, 0xb3, 0xbf, 0x79, 0xf9, 0x9a, 0xcb,
  0x92, 0xe1, 0xbc, 0xbf, 0xd3, 0x4f, 0x20, 0xe1, 0x66, 0xab, 0xae, 0x3f,
  0x26, 0xf1, 0xf4, 0x31, 0xee, 0x46, 0xc0, 0x3f, 0x28, 0x09, 0xa5, 0xc3,
  0xa0, 0x36, 0xa4, 0xbf, 0x03, 0x94, 0x89, 0x5b, 0xe6, 0xee, 0xc1, 0xbf,
  0x9f, 0x54, 0xdd, 0x0e, 0x68, 0x8b, 0x8c, 0x3f, 0x1d, 0x41, 0x25, 0xad,
  0xb0, 0x4c, 0xc3, 0x3f, 0x5e, 0xb0, 0x5b, 0x01, 0xa9, 0xd2, 0x92, 0x3f,
  0xe4, 0x33, 0xd8, 0x32, 0xed, 0x30, 0xc4, 0xbf, 0xd0, 0x03, 0x6b, 0x65,
  0x7c, 0x1d, 0xaf, 0xbf, 0xbe, 0x38, 0x8f, 0xaf, 0x3f, 0x3c, 0xc4, 0x3f,
  0xde, 0x7f, 0xe6, 0x29, 0xe2, 0x3f, 0xbf, 0x3f, 0xd0, 0xe2, 0x1a, 0xb1,
  0x16, 0x61, 0xc2, 0xbf, 0x9f, 0x6e, 0x7d, 0x86, 0x7f, 0x35, 0xd0, 0xbf,
  0xdd, 0x75, 0xdd, 0x49, 0x64, 0xf4, 0xba, 0xbf, 0x36, 0x1c, 0x73, 0x79,
  0x8b, 0x80, 0x76, 0xbf, 0x9e, 0xfd, 0xb4, 0xfb, 0xe5, 0xd0, 0xba, 0x3f,
  0x60, 0x6b, 0x3f, 0xdb, 0x11, 0xd5, 0x90, 0x3f, 0xe8, 0x89, 0x3d, 0x43,
  0x87, 0x66, 0xba, 0xbf, 0xd8, 0x68, 0xe8, 0x0d, 0xf1, 0xe7, 0x9b, 0xbf,
  0x5e, 0xb6, 0xbb, 0x13, 0x9d, 0xb5, 0xb9, 0x3f, 0xf2, 0x8c, 0xd2, 0x3e,
  0xf2, 0x60, 0xa3, 0x3f, 0xbe, 0x9e, 0x12, 0x3d, 0xb6, 0xbe, 0xb8, 0xbf,
  0x12, 0x26, 0x4e, 0x78, 0xea, 0xa5, 0xa8, 0xbf, 0x25, 0x86, 0x61, 0x50,
  0x9d, 0x82, 0xb7, 0x3f, 0xc3, 0xc5, 0x1e, 0xfd, 0x2a, 0xb7, 0xad, 0x3f,
  0xf6, 0xe6, 0x66, 0x61, 0x5b, 0x02, 0xb6, 0xbf, 0x4c, 0x75, 0x6c, 0x68,
  0x62, 0x44, 0xb1, 0xbf, 0x19, 0x9b, 0x14, 0xc2, 0x3b, 0x3f, 0xb4, 0x3f,
  0x51, 0x0b, 0xc8, 0x2b, 0x40, 0x87, 0xb3, 0x3f, 0x09, 0x47, 0x14, 0xe2,
  0xd0, 0x3a, 0xb2, 0xbf, 0x3d, 0xd8, 0xfd, 0x9c, 0xe5, 0x9d, 0xb5, 0xbf,
  0x33, 0xa4, 0xe1, 0x17, 0xf5, 0xed, 0xaf, 0x3f, 0x79, 0x00, 0x7a, 0xa3,
  0xd1, 0x81, 0xb7, 0x3f, 0x5e, 0x7a, 0xdf, 0x9d, 0xdb, 0xeb, 0xaa, 0xbf,
  0xeb, 0xdb, 0xa9, 0xaa, 0x3e, 0x2c, 0xb9, 0xbf, 0x26, 0xad, 0xe4, 0x03,
  0x7e, 0x74, 0xa5, 0x3f, 0x9c, 0xca, 0x9f, 0x68, 0x13, 0x96, 0xba, 0x3f,
  0x87, 0xbd, 0xbd, 0xd3, 0xb9, 0x1b, 0x9f, 0xbf, 0x9e, 0x0a, 0x52, 0x0f,
  0xd0, 0xb7, 0xbb, 0xbf, 0xc5, 0xdb, 0xb5, 0x87, 0xe2, 0x7d, 0x92, 0x3f,
  0x2f, 0x03, 0xe6, 0x9c, 0x76, 0x89, 0xbc, 0x3f, 0xdd, 0x70, 0x53, 0x5d,
  0xb0, 0x7e, 0x74, 0xbf, 0x97, 0x88, 0x55, 0x6c, 0x6c, 0x02, 0xbd, 0xbf,
  0x08, 0xeb, 0xee, 0x93, 0x05, 0xd8, 0x81, 0xbf, 0xd1, 0xbd, 0xa5, 0x41,
  0x52, 0x19, 0xbd, 0x3f, 0x61, 0x5d, 0xda, 0xbe, 0x02, 0x8f, 0x97, 0x3f,
  0xfd, 0x5c, 0xab, 0x9a, 0xce, 0xc3, 0xbc, 0xbf, 0xe4, 0xc8, 0xfd, 0xce,
  0x94, 0x57, 0xa3, 0xbf, 0x12, 0x1a, 0xac, 0xa5, 0x43, 0xf6, 0xbb, 0x3f,
  0x56, 0x11, 0x09, 0x51, 0x9f, 0x16, 0xab, 0x3f, 0xa3, 0x88, 0xc0, 0x17,
  0x66, 0xa3, 0xba, 0xbf, 0xfc, 0xd4, 0x8f, 0xbc, 0xdf, 0x78, 0xb1, 0xbf,
  0x53, 0x7b, 0x26, 0x9d, 0xa2, 0xbb, 0xb8, 0x3f, 0xa1, 0xfd, 0x8e, 0x9d,
  0xdc, 0x68, 0xb5, 0x3f, 0x36, 0x51, 0x83, 0x5b, 0x31, 0x2c, 0xb6, 0xbf,
  0x3d, 0x75, 0xe4, 0xe2, 0xa7, 0x4c, 0xb9, 0xbf, 0x48, 0x28, 0x72, 0x25,
  0x9a, 0xdd, 0xb2, 0x3f, 0xf1, 0x32, 0x33, 0x26, 0x52, 0x11, 0xbd, 0x3f,
  0x78, 0xb9, 0xdb, 0x1f, 0x5a, 0x62, 0xad, 0xbf, 0xbc, 0x99, 0xa4, 0xaa,
  0xb0, 0x4e, 0xc0, 0xbf, 0x78, 0x0d, 0x16, 0x83, 0xb8, 0xf8, 0xa2, 0x3f,
  0xba, 0x7f, 0xc8, 0xef, 0x5f, 0xe6, 0xc1, 0x3f, 0x82, 0xfb, 0xaf, 0x37,
  0x5d, 0xfa, 0x87, 0xbf, 0x3a, 0x91, 0x10, 0x0a, 0x41, 0x34, 0xc3, 0xbf,
  0x34, 0xb0, 0x7a, 0x0d, 0xa6, 0xc4, 0x94, 0xbf, 0x2c, 0xd3, 0x87, 0xd5,
  0xd2, 0x09, 0xc4, 0x3f, 0x36, 0x75, 0x16, 0x9a, 0x74, 0xd4, 0xaf, 0x3f,
  0x62, 0xa5, 0xe7, 0x6b, 0x5c, 0x09, 0xc4, 0xbf, 0x8f, 0x09, 0x94, 0x29,
  0x6b, 0x69, 0xbf, 0xbf, 0x0e, 0x19, 0xbe, 0xfa, 0x93, 0x29, 0xc2, 0x3f,
  0x64, 0xb9, 0xf5, 0x0c, 0xfe, 0x28, 0xd0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x4a, 0x00, 0x10, 0x7a, 0x81, 0xb0, 0xba, 0x3f,
  0x77, 0x9e, 0xc5, 0x9d, 0x00, 0xe8, 0x85, 0x3f, 0x98, 0x30, 0xe0, 0xab,
  0x8a, 0x6c, 0xba, 0xbf, 0x69, 0x2b, 0x1a, 0xd5, 0xa4, 0xd2, 0x95, 0xbf,
  0xf7, 0xbf, 0x0c, 0x51, 0xd1, 0xe4, 0xb9, 0x3f, 0xfa, 0x0a, 0xb5, 0x5d,
  0x3e, 0x43, 0xa0, 0x3f, 0x01, 0x25, 0x1e, 0x94, 0xbe, 0x19, 0xb9, 0xbf,
  0xe4, 0x7c, 0x93, 0x41, 0xf6, 0x7c, 0xa5, 0xbf, 0x07, 0xc4, 0xc8, 0xdd,
  0xf1, 0x0b, 0xb8, 0x3f, 0xb2, 0xa7, 0x5d, 0xa8, 0x8b, 0x8b, 0xaa, 0x3f,
  0x75, 0xfa, 0xf0, 0xe4, 0x42, 0xbc, 0xb6, 0xbf, 0x9f, 0x3d, 0x3d, 0x3b,
  0xe3, 0x63, 0xaf, 0xbf, 0xd8, 0xba, 0x57, 0x8e, 0xc4, 0x2b, 0xb5, 0x3f,
  0x82, 0xa5, 0x55, 0xa0, 0x53, 0xfd, 0xb1, 0x3f, 0xcd, 0xb3, 0x1f, 0xba,
  0xc8, 0x5b, 0xb3, 0xbf, 0x6a, 0xc0, 0x10, 0x38, 0x1c, 0x22, 0xb4, 0xbf,
  0xfc, 0x83, 0x2a, 0x29, 0xe5, 0x4d, 0xb1, 0x3f, 0x03, 0x51, 0x09, 0x41,
  0x4e, 0x1a, 0xb6, 0x3f, 0x3c, 0xb3, 0x79, 0x67, 0xf3, 0x07, 0xae, 0xbf,
  0x5b, 0x7e, 0x81, 0xe0, 0xb4, 0xdf, 0xb7, 0xbf, 0x55, 0x32, 0x34, 0x3f,
  0x70, 0x00, 0xa9, 0x3f, 0x26, 0x95, 0x2a, 0x52, 0xd7, 0x6b, 0xb9, 0x3f,
  0x77, 0xf0, 0xc8, 0x00, 0x5c, 0x8a, 0xa3, 0xbf, 0x38, 0x01, 0x24, 0x13,
  0xea, 0xb7, 0xba, 0xbf, 0x30, 0x23, 0x97, 0xd5, 0x44, 0x57, 0x9b, 0x3f,
  0xe8, 0x1d, 0x7d, 0x83, 0xbc, 0xbc, 0xbb, 0x3f, 0xea, 0x18, 0x6b, 0x90,
  0x7e, 0xac, 0x8d, 0xbf, 0xd8, 0xa7, 0xdd, 0xb7, 0xa1, 0x72, 0xbc, 0xbf,
  0xb1, 0x9b, 0x7c, 0x0d, 0x25, 0x19, 0x5a, 0x3f, 0xeb, 0x1e, 0xa6, 0xa3,
  0x52, 0xd1, 0xbc, 0x3f, 0xa7, 0x03, 0xda, 0x98, 0x73, 0x68, 0x88, 0x3f,
  0xe2, 0x8f, 0x91, 0xe0, 0xc6, 0xcf, 0xbc, 0xbf, 0x87, 0xdb, 0x8d, 0x5a,
  0x72, 0x95, 0x9a, 0xbf, 0x88, 0x9d, 0x0e, 0xeb, 0xff, 0x63, 0xbc, 0x3f,
  0x18, 0x26, 0x1f, 0xe8, 0x3d, 0xb4, 0xa4, 0x3f, 0x30, 0xb4, 0xf5, 0x49,
  0xc0, 0x82, 0xbb, 0xbf, 0xd1, 0xc9, 0xc0, 0x90, 0x65, 0x47, 0xac, 0xbf,
  0xc6, 0x1f, 0xb2, 0xfc, 0x23, 0x1f, 0xba, 0x3f, 0xbb, 0x3d, 0x2a, 0x5d,
  0xdc, 0xf8, 0xb1, 0x3f, 0x53, 0x32, 0xda, 0x1f, 0x08, 0x2a, 0xb8, 0xbf,
  0x62, 0xf7, 0x63, 0xd1, 0x3e, 0xce, 0xb5, 0xbf, 0x8d, 0x12, 0x95, 0x9b,
  0x21, 0x91, 0xb5, 0x3f, 0x3c, 0x3c, 0x6e, 0xdc, 0x8c, 0x95, 0xb9, 0x3f,
  0xf9, 0xc3, 0x39, 0x1f, 0x86, 0x3d, 0xb2, 0xbf, 0xba, 0x19, 0x07, 0x2a,
  0x3e, 0x3c, 0xbd, 0xbf, 0x2f, 0x94, 0xdd, 0xab, 0x58, 0x22, 0xac, 0x3f,
  0x65, 0xfb, 0x70, 0xbf, 0xaf, 0x54, 0xc0, 0x3f, 0x27, 0x0e, 0x29, 0x7f,
  0xa5, 0xc4, 0xa1, 0xbf, 0x54, 0x4a, 0x21, 0xa9, 0xc9, 0xdc, 0xc1, 0xbf,
  0xb2, 0xee, 0xe8, 0xec, 0x3e, 0x91, 0x83, 0x3f, 0x16, 0xb0, 0xfd, 0xaa,
  0x7c, 0x1b, 0xc3, 0x3f, 0x96, 0x3f, 0xb2, 0x14, 0xf0, 0xa3, 0x96, 0x3f,
  0x3f, 0xfd, 0x2f, 0xa4, 0x1d, 0xe3, 0xc3, 0xbf, 0x8c, 0x5e, 0x03, 0x0e,
  0xd9, 0x41, 0xb0, 0xbf, 0xe8, 0xb5, 0x64, 0x26, 0x87, 0xd7, 0xc3, 0x3f,
  0x34, 0xfe, 0x4c, 0xd0, 0x98, 0x90, 0xbf, 0x3f, 0x24, 0xca, 0x56, 0xdf,
  0x8f, 0xf3, 0xc1, 0xbf, 0xcc, 0x8e, 0xf3, 0xa3, 0xa4, 0x1c, 0xd0, 0xbf,
  0xbe, 0xc1, 0xd9, 0x52, 0x21, 0x7f, 0xba, 0x3f, 0x34, 0x36, 0xf0, 0x58,
  0x4c, 0x60, 0x75, 0x3f, 0xc2, 0x1a, 0x6f, 0x00, 0x8c, 0x5e, 0xba, 0xbf,
  0x58, 0x8d, 0x45, 0x75, 0x54, 0xfc, 0x8f, 0xbf, 0xae, 0x48, 0x73, 0x34,
  0xe4, 0xfc, 0xb9, 0x3f, 0xd1, 0xe9, 0xd0, 0xb7, 0x0a, 0x86, 0x9a, 0x3f,
  0x8e, 0x54, 0x4f, 0xbb, 0x72, 0x5a, 0xb9, 0xbf, 0x28, 0x08, 0x92, 0x02,
  0xb8, 0x6d, 0xa2, 0xbf, 0x32, 0x9d, 0x1b, 0xe5, 0xb1, 0x77, 0xb8, 0x3f,
  0x3f, 0x7e, 0xb1, 0x4e, 0xf2, 0x74, 0xa7, 0x3f, 0xf1, 0x52, 0x66, 0x08,
  0x4f, 0x55, 0xb7, 0xbf, 0x37, 0xb5, 0x30, 0x56, 0x56, 0x4e, 0xac, 0xbf,
  0x7b, 0x2b, 0xb5, 0xb3, 0x2c, 0xf4, 0xb5, 0x3f, 0x7b, 0x13, 0x15, 0xb9,
  0xab, 0x77, 0xb0, 0x3f, 0x43, 0xed, 0x81, 0xa3, 0x65, 0x55, 0xb4, 0xbf,
  0x90, 0x92, 0x59, 0xb1, 0x96, 0xa6, 0xb2, 0xbf, 0x4d, 0x50, 0x5a, 0x9b,
  0x50, 0x7a, 0xb2, 0x3f, 0x8a, 0x3c, 0x32, 0xde, 0x62, 0xae, 0xb4, 0x3f,
  0x8c, 0x78, 0x2b, 0x4c, 0x85, 0x64, 0xb0, 0xbf, 0x97, 0x19, 0x64, 0x89,
  0x59, 0x89, 0xb6, 0xbf, 0x8f, 0x4d, 0x76, 0x01, 0xc5, 0x2b, 0xac, 0x3f,
  0xfb, 0x4d, 0x7e, 0x94, 0x8c, 0x31, 0xb8, 0x3f, 0xcd, 0xbf, 0x19, 0xbb,
  0x2b, 0x21, 0xa7, 0xbf, 0x5f, 0x4c, 0x14, 0x9b, 0xca, 0xa0, 0xb9, 0xbf,
  0x9d, 0x2f, 0xd5, 0x3a, 0x4b, 0xae, 0xa1, 0x3f, 0x48, 0x11, 0x9f, 0x7a,
  0x90, 0xd0, 0xba, 0x3f, 0xa6, 0x9b, 0x32, 0x6d, 0xf3, 0xb1, 0x97, 0xbf,
  0x8a, 0xbd, 0xb1, 0x5c, 0xf7, 0xb9, 0xbb, 0xbf, 0xca, 0xbc, 0x30, 0x9b,
  0xd9, 0x9f, 0x86, 0x3f, 0x8d, 0xc2, 0x0f, 0x02, 0x9e, 0x55, 0xbc, 0x3f,
  0xc3, 0x35, 0x55, 0xad, 0xc9, 0x9d, 0x5b, 0x3f, 0xe4, 0x08, 0xa3, 0x7d,
  0x8b, 0x9b, 0xbc, 0xbf, 0xd1, 0x7c, 0x82, 0xfc, 0x79, 0xb2, 0x8e, 0xbf,
  0xd5, 0xb7, 0xbd, 0xad, 0x08, 0x83, 0xbc, 0x3f, 0x84, 0x60, 0x51, 0x18,
  0xf3, 0x78, 0x9d, 0x3f, 0xbe, 0x2b, 0x7f, 0x58, 0x6c, 0x02, 0xbc, 0xbf,
  0x21, 0xe8, 0x31, 0xb3, 0xf6, 0xff, 0xa5, 0xbf, 0x90, 0x6f, 0x7d, 0x76,
  0xd3, 0x0e, 0xbb, 0x3f, 0xd5, 0x99, 0x4d, 0x34, 0x24, 0x68, 0xad, 0x3f,
  0x15, 0xc6, 0xb1, 0x26, 0xbb, 0x9b, 0xb9, 0xbf, 0x8f, 0xc1, 0x1c, 0x4f,
  0x78, 0x71, 0xb2, 0xbf, 0x7a, 0xaf, 0x68, 0x6f, 0x6a, 0x9a, 0xb7, 0x3f,
  0x6c, 0x8c, 0x23, 0xaa, 0x0f, 0x2d, 0xb6, 0x3f, 0x2b, 0x86, 0x94, 0xf7,
  0x0b, 0xf9, 0xb4, 0xbf, 0x0e, 0x7e, 0xfb, 0xb9, 0xd8, 0xd8, 0xb9, 0xbf,
  0x77, 0x88, 0x13, 0x9a, 0x3b, 0xa1, 0xb1, 0x3f, 0xfe, 0xea, 0x32, 0x03,
  0xae, 0x62, 0xbd, 0x3f, 0x4e, 0xd1, 0x99, 0xdd, 0x1b, 0xeb, 0xaa, 0xbf,
  0x6b, 0x14, 0x61, 0xcc, 0x0e, 0x59, 0xc0, 0xbf, 0xb0, 0xc1, 0x34, 0x63,
  0x07, 0x9a, 0xa0, 0x3f, 0x9d, 0xc1, 0x92, 0x3e, 0x3d, 0xd2, 0xc1, 0x3f,
  0x0f, 0xee, 0x7f, 0x74, 0x98, 0x9c, 0x7e, 0xbf, 0xe8, 0xab, 0x51, 0x8c,
  0x72, 0x02, 0xc3, 0xbf, 0x18, 0x79, 0xeb, 0x23, 0x6f, 0x71, 0x98, 0xbf,
  0x33, 0x1d, 0xf2, 0x4d, 0xd1, 0xbc, 0xc3, 0x3f, 0xe7, 0x14, 0x20, 0xa1,
  0xce, 0x95, 0xb0, 0x3f, 0x4f, 0xb2, 0x33, 0x94, 0xb8, 0xa6, 0xc3, 0xbf,
  0xfa, 0x34, 0x58, 0xb4, 0x8e, 0xb5, 0xbf, 0xbf, 0x4c, 0x05, 0x9f, 0x8c,
  0xfa, 0xbe, 0xc1, 0x3f, 0xa6, 0x1c, 0x9d, 0xc8, 0x72, 0x10, 0xd0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb1, 0x18, 0x43, 0xf8,
  0xe2, 0x3e, 0xba, 0xbf, 0x35, 0x90, 0xf5, 0x78, 0x53, 0xd4, 0x84, 0xbf,
  0x69, 0xb5, 0xa1, 0x46, 0x67, 0x00, 0xba, 0x3f, 0x61, 0x80, 0xc8, 0x59,
  0x57, 0xc1, 0x94, 0x3f, 0x9a, 0xbf, 0x3e, 0xcb, 0x9c, 0x83, 0xb9, 0xbf,
  0xa3, 0x87, 0x16, 0x3b, 0x7b, 0xf2, 0x9e, 0xbf, 0x67, 0x6f, 0x4b, 0xdc,
  0xdd, 0xc8, 0xb8, 0x3f, 0x81, 0x63, 0x7c, 0x2e, 0x32, 0x75, 0xa4, 0x3f,
  0xfe, 0xeb, 0xe8, 0x4f, 0xb3, 0xd0, 0xb7, 0xbf, 0x1c, 0x9a, 0x07, 0xc8,
  0xd5, 0x4a, 0xa9, 0xbf, 0x77, 0x01, 0xbd, 0x22, 0xd6, 0x9b, 0xb6, 0x3f,
  0x7b, 0xb5, 0x06, 0xad, 0x4f, 0xf0, 0xad, 0x3f, 0x0f, 0x60, 0x02, 0xc3,
  0x31, 0x2b, 0xb5, 0xbf, 0x0e, 0xa5, 0x13, 0x7b, 0xcb, 0x2d, 0xb1, 0xbf,
  0x41, 0xa1, 0x73, 0x16, 0xe7, 0x7f, 0xb3, 0x3f, 0xe5, 0x01, 0x83, 0x20,
  0x33, 0x41, 0xb3, 0x3f, 0xfe, 0x5b, 0xf9, 0x59, 0x50, 0x9b, 0xb1, 0xbf,
  0xde, 0x25, 0xad, 0xd3, 0x16, 0x2d, 0xb5, 0xbf, 0x46, 0x3a, 0x06, 0x0a,
  0x0c, 0xfe, 0xae, 0x3f, 0x43, 0xd4, 0x86, 0x3a, 0x01, 0xec, 0xb6, 0x3f,
  0xd9, 0x3d, 0x09, 0xd2, 0xc9, 0x59, 0xaa, 0xbf, 0xec, 0xb7, 0x49, 0xf5,
  0x45, 0x78, 0xb8, 0xbf, 0x50, 0x0b, 0xa6, 0xb2, 0x2b, 0x4e, 0xa5, 0x3f,
  0x74, 0x57, 0xdd, 0x0e, 0xf6, 0xcb, 0xb9, 0x3f, 0x85, 0x0f, 0xff, 0x0b,
  0x5d, 0xc0, 0x9f, 0xbf, 0xf4, 0x7c, 0x06, 0xdb, 0xd1, 0xe0, 0xba, 0xbf,
  0x46, 0xec, 0x30, 0x0c, 0x25, 0x2b, 0x94, 0x3f, 0x32, 0x46, 0x93, 0x62,
  0x37, 0xb0, 0xbb, 0x3f, 0x52, 0xed, 0x9d, 0x14, 0xd0, 0xa7, 0x7f, 0xbf,
  0xa0, 0x1b, 0xbc, 0x20, 0x0c, 0x33, 0xbc, 0xbf, 0x34, 0x69, 0x8e, 0x71,
  0x79, 0xcf, 0x73, 0xbf, 0xe5, 0x1f, 0x16, 0x47, 0xa0, 0x61, 0xbc, 0x3f,
  0x4e, 0xf0, 0x15, 0xad, 0x80, 0x5c, 0x92, 0x3f, 0x6f, 0xf5, 0x7d, 0xdf,
  0x88, 0x33, 0xbc, 0xbf, 0x59, 0x18, 0xc2, 0xf0, 0x8f, 0x1d, 0xa0, 0xbf,
  0x1c, 0x5d, 0xe6, 0xbd, 0x6c, 0x9f, 0xbb, 0x3f, 0x99, 0xc6, 0x19, 0x00,
  0x98, 0x3b, 0xa7, 0x3f, 0x2b, 0xa9, 0xda, 0xe0, 0xbd, 0x9a, 0xba, 0xbf,
  0xf0, 0xbf, 0x4b, 0x91, 0xb7, 0x79, 0xae, 0xbf, 0xe4, 0xee, 0x66, 0xda,
  0x54, 0x19, 0xb9, 0x3f, 0xc7, 0x08, 0x7d, 0xac, 0x1f, 0xe3, 0xb2, 0x3f,
  0xab, 0x17, 0x01, 0x97, 0xdc, 0x0c, 0xb7, 0xbf, 0x86, 0xda, 0xb9, 0x7e,
  0xb5, 0x85, 0xb6, 0xbf, 0x9d, 0xf6, 0xa4, 0x02, 0xef, 0x63, 0xb4, 0x3f,
  0x75, 0xaa, 0x1b, 0x8a, 0xe8, 0x16, 0xba, 0x3f, 0x0a, 0xac, 0x43, 0x06,
  0xa7, 0x08, 0xb1, 0xbf, 0x65, 0x46, 0x56, 0x2f, 0xf2, 0x84, 0xbd, 0xbf,
  0x7f, 0x90, 0x0d, 0x3e, 0x5e, 0xbc, 0xa9, 0x3f, 0xa9, 0xbb, 0x29, 0x4c,
  0xee, 0x5b, 0xc0, 0x3f, 0x0c, 0x8f, 0x58, 0x7a, 0x03, 0xf1, 0x9e, 0xbf,
  0x4a, 0x5d, 0x9e, 0x22, 0xd2, 0xc6, 0xc1, 0xbf, 0x9d, 0xfc, 0x35, 0x48,
  0xb7, 0x5f, 0x76, 0x3f, 0x03, 0xdf, 0x48, 0x23, 0x30, 0xe9, 0xc2, 0x3f,
  0x6b, 0x3c, 0x87, 0x68, 0xfd, 0x2d, 0x9a, 0x3f, 0x87, 0xa0, 0xca, 0xce,
  0xf0, 0x96, 0xc3, 0xbf, 0x08, 0xa8, 0x33, 0xc9, 0x4b, 0xe6, 0xb0, 0xbf,
  0xe7, 0x08, 0x10, 0x91, 0xe9, 0x76, 0xc3, 0x3f, 0x6d, 0xa3, 0x8e, 0xe5,
  0x6d, 0xd8, 0xbf, 0x3f, 0x05, 0x32, 0x55, 0x0f, 0xc5, 0x8b, 0xc1, 0xbf,
  0xa3, 0x81, 0x2f, 0xf2, 0x67, 0x04, 0xd0, 0xbf, 0xdb, 0xd4, 0xf3, 0xd1,
  0xa8, 0x0f, 0xba, 0xbf, 0x2a, 0x9f, 0x41, 0x29, 0x52, 0x57, 0x74, 0xbf,
  0xd6, 0xf9, 0x84, 0xad, 0xa9, 0xf1, 0xb9, 0x3f, 0x9d, 0xc2, 0x9a, 0x72,
  0x10, 0x71, 0x8e, 0x3f, 0x7c, 0xf9, 0x19, 0x13, 0xc1, 0x97, 0xb9, 0xbf,
  0x8e, 0x66, 0x13, 0xc0, 0x53, 0x40, 0x99, 0xbf, 0x75, 0xff, 0x7c, 0xb7,
  0x2d, 0x02, 0xb9, 0x3f, 0x74, 0x12, 0x89, 0x23, 0x96, 0x8d, 0xa1, 0x3f,
  0x54, 0x5e, 0xdb, 0xe7, 0x58, 0x31, 0xb8, 0xbf, 0xff, 0xca, 0x23, 0x1a,
  0x6f, 0x5b, 0xa6, 0xbf, 0x3a, 0xc5, 0xd5, 0xc0, 0xd7, 0x25, 0xb7, 0x3f,
  0xef, 0xff, 0xe8, 0xc2, 0x7d, 0x00, 0xab, 0x3f, 0x3a, 0x81, 0x07, 0xf1,
  0x6c, 0xe0, 0xb5, 0xbf, 0x32, 0x5e, 0x7a, 0x5f, 0x64, 0x73, 0xaf, 0xbf,
  0xb6, 0xea, 0x44, 0x17, 0x0b, 0x62, 0xb4, 0x3f, 0xc8, 0x7a, 0x63, 0xf7,
  0x49, 0xd5, 0xb1, 0x3f, 0x3d, 0xb2, 0x56, 0xd3, 0xd7, 0xab, 0xb2, 0xbf,
  0x43, 0xea, 0x1d, 0x2c, 0x20, 0xce, 0xb3, 0xbf, 0xba, 0x96, 0x2f, 0xa8,
  0x2f, 0xbf, 0xb0, 0x3f, 0x99, 0x72, 0x68, 0x6f, 0x29, 0x9f, 0xb5, 0x3f,
  0x75, 0xf6, 0x8a, 0xb2, 0x55, 0x3b, 0xad, 0xbf, 0x80, 0xb8, 0x0c, 0x2b,
  0x2d, 0x43, 0xb7, 0xbf, 0x1a, 0x19, 0xd5, 0xf5, 0x46, 0x92, 0xa8, 0x3f,
  0x6b, 0x99, 0x29, 0x35, 0xbc, 0xb4, 0xb8, 0x3f, 0xe0, 0x41, 0xab, 0x01,
  0x7a, 0x87, 0xa3, 0xbf, 0x3b, 0xca, 0xf8, 0x88, 0x25, 0xee, 0xb9, 0xbf,
  0x59, 0xdc, 0x74, 0xc3, 0xb6, 0x3f, 0x9c, 0x3f, 0x55, 0x49, 0x79, 0x75,
  0x68, 0xe9, 0xba, 0x3f, 0x8b, 0xa1, 0xa7, 0x17, 0x2a, 0xc2, 0x90, 0xbf,
  0x81, 0x04, 0x8d, 0x65, 0x23, 0xa0, 0xbb, 0xbf, 0x34, 0xce, 0xa1, 0x61,
  0x64, 0x8d, 0x72, 0x3f, 0xd5, 0xf2, 0x31, 0x09, 0x7e, 0x0b, 0xbc, 0x3f,
  0x64, 0x87, 0xaf, 0xfd, 0x58, 0x1b, 0x80, 0x3f, 0xa5, 0x12, 0x49, 0x1b,
  0x0d, 0x24, 0xbc, 0xbf, 0xa8, 0xef, 0x7b, 0x7f, 0x6d, 0x3f, 0x95, 0xbf,
  0x4b, 0x02, 0xee, 0x23, 0xad, 0xe1, 0xbb, 0x3f, 0x9b, 0x2a, 0x76, 0xf2,
  0xc0, 0x6e, 0xa1, 0x3f, 0x02, 0x64, 0xda, 0x35, 0x50, 0x3b, 0xbb, 0xbf,
  0xda, 0x24, 0x0b, 0x70, 0xef, 0x67, 0xa8, 0xbf, 0x90, 0xa7, 0x93, 0x58,
  0xb8, 0x26, 0xba, 0x3f, 0x84, 0x7f, 0x96, 0x35, 0xef, 0x7c, 0xaf, 0x3f,
  0x0c, 0x5d, 0xa5, 0x56, 0x14, 0x98, 0xb8, 0xbf, 0x47, 0x83, 0x47, 0xba,
  0x37, 0x4e, 0xb3, 0xbf, 0x39, 0x5c, 0x90, 0x75, 0x6d, 0x81, 0xb6, 0x3f,
  0xda, 0x74, 0x50, 0xb9, 0x8f, 0xd8, 0xb6, 0x3f, 0x76, 0xdd, 0x73, 0xe9,
  0xc6, 0xd1, 0xb3, 0xbf, 0x41, 0xb3, 0xb2, 0xad, 0x12, 0x50, 0xba, 0xbf,
  0x85, 0xb1, 0xd8, 0x11, 0xb4, 0x73, 0xb0, 0x3f, 0x29, 0x0a, 0x23, 0x10,
  0x55, 0xa3, 0xbd, 0x3f, 0x4e, 0x16, 0x9a, 0xb9, 0xdb, 0x95, 0xa8, 0xbf,
  0xfc, 0xe9, 0xd7, 0x1a, 0x6c, 0x5d, 0xc0, 0xbf, 0x54, 0xc1, 0xa6, 0xc9,
  0x77, 0xbf, 0x9c, 0x3f, 0xcc, 0x1d, 0xcf, 0xba, 0x9d, 0xba, 0xc1, 0x3f,
  0x41, 0x5e, 0xff, 0x4e, 0x67, 0xd1, 0x6c, 0xbf, 0x9f, 0x3a, 0x67, 0x86,
  0xc1, 0xcf, 0xc2, 0xbf, 0x3b, 0x8e, 0xff, 0x28, 0x68, 0xda, 0x9b, 0xbf,
  0xe4, 0x04, 0xdb, 0x85, 0x7e, 0x71, 0xc3, 0x3f, 0xf6, 0x2a, 0x58, 0x24,
  0x7e, 0x33, 0xb1, 0x3f, 0xef, 0x74, 0xdf, 0x21, 0x13, 0x48, 0xc3, 0xbf,
  0x2b, 0xcb, 0xae, 0x23, 0x55, 0xf9, 0xbf, 0xbf, 0x3e, 0xd4, 0x10, 0x44,
  0xe1, 0x59, 0xc1, 0x3f, 0xe3, 0x15, 0x7c, 0x26, 0x07, 0xf1, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4a, 0x02, 0xe7, 0xd5,
  0xbe, 0xd2, 0xb9, 0x3f, 0x4f, 0xb3, 0xa6, 0xec, 0x83, 0xd6, 0x83, 0x3f,
  0x5b, 0xf0, 0x51, 0xca, 0x24, 0x99, 0xb9, 0xbf, 0xcb, 0xf1, 0x48, 0x4e,
  0x93, 0xc5, 0x93, 0xbf, 0x51, 0xea, 0x0d, 0x7b, 0x17, 0x26, 0xb9, 0x3f,
  0x06, 0xad, 0x81, 0xcb, 0xf4, 0x7d, 0x9d, 0x3f, 0x7c, 0x4e, 0xa2, 0xe4,
  0xe4, 0x79, 0xb8, 0xbf, 0x89, 0xea, 0xd3, 0xd0, 0xa4, 0x81, 0xa3, 0xbf,
  0x6d, 0x02, 0x43, 0x15, 0x03, 0x95, 0xb7, 0x3f, 0x66, 0xa0, 0x2a, 0xeb,
  0x23, 0x22, 0xa8, 0x3f, 0x72, 0x52, 0x90, 0x81, 0x11, 0x78, 0xb6, 0xbf,
  0x78, 0xb6, 0xe5, 0xca, 0xb3, 0x97, 0xac, 0xbf, 0x05, 0x46, 0xba, 0xdc,
  0xda, 0x23, 0xb5, 0x3f, 0x76, 0xff, 0xcc, 0x42, 0xb4, 0x6c, 0xb0, 0x3f,
  0xde, 0x33, 0xc9, 0x84, 0x57, 0x99, 0xb3, 0xbf, 0x40, 0x55, 0x09, 0x0e,
  0x12, 0x6f, 0xb2, 0xbf, 0xd7, 0x88, 0x0c, 0x9a, 0xb0, 0xd9, 0xb1, 0x3f,
  0x84, 0x28, 0x59, 0x8a, 0x45, 0x4e, 0xb4, 0x3f, 0xbc, 0x40, 0x45, 0xc1,
  0x87, 0xcc, 0xaf, 0xbf, 0xa3, 0xc3, 0x4f, 0xaf, 0x7b, 0x05, 0xb6, 0xbf,
  0x77, 0xd4, 0xda, 0x2a, 0x51, 0x81, 0xab, 0x3f, 0xa5, 0x7b, 0x6d, 0x7d,
  0xb4, 0x8f, 0xb7, 0x3f, 0xdf, 0x1e, 0x4c, 0xdb, 0x6a, 0xd5, 0xa6, 0xbf,
  0xdd, 0xc2, 0xc8, 0xdf, 0xb9, 0xe7, 0xb8, 0xbf, 0x89, 0xed, 0x58, 0x16,
  0x10, 0xcd, 0xa1, 0x3f, 0xd8, 0x97, 0x0f, 0xa8, 0x14, 0x08, 0xba, 0x3f,
  0x81, 0x50, 0xfa, 0x27, 0x39, 0xda, 0x98, 0xbf, 0x2f, 0x9d, 0x7d, 0x08,
  0xff, 0xea, 0xba, 0xbf, 0x11, 0xed, 0x92, 0x84, 0x8f, 0xec, 0x8a, 0x3f,
  0x07, 0x13, 0x81, 0xb2, 0x53, 0x8a, 0xbb, 0x3f, 0x66, 0x34, 0x8b, 0xb2,
  0xe0, 0xb1, 0x57, 0xbf, 0x9a, 0x43, 0xf2, 0x65, 0x78, 0xdf, 0xbb, 0xbf,
  0xa7, 0xc0, 0x7a, 0xc7, 0xf5, 0x10, 0x86, 0xbf, 0xbb, 0x25, 0x23, 0x32,
  0x42, 0xe3, 0xbb, 0x3f, 0x54, 0x03, 0xdc, 0xe7, 0x5f, 0x03, 0x98, 0x3f,
  0x09, 0x22, 0x0d, 0xd1, 0xd0, 0x8d, 0xbb, 0xbf, 0x3f, 0x9b, 0xc1, 0x6d,
  0xc8, 0xb0, 0xa2, 0xbf, 0xdf, 0x13, 0x2c, 0x27, 0x5d, 0xd6, 0xba, 0x3f,
  0x44, 0x65, 0x05, 0xee, 0xbf, 0x85, 0xa9, 0x3f, 0x90, 0x51, 0xff, 0xab,
  0xf4, 0xb2, 0xb9, 0xbf, 0x3d, 0x7e, 0x59, 0x51, 0x47, 0x39, 0xb0, 0xbf,
  0x01, 0xc2, 0xf0, 0x8e, 0x17, 0x18, 0xb8, 0x3f, 0x21, 0xdc, 0xf0, 0x5d,
  0x1f, 0xb3, 0xb3, 0x3f, 0xb5, 0xc2, 0xa3, 0x4c, 0x28, 0xf8, 0xb5, 0xbf,
  0x69, 0x1e, 0x2f, 0x5b, 0xf7, 0x25, 0xb7, 0xbf, 0x16, 0xe4, 0xad, 0xd5,
  0x8d, 0x42, 0xb3, 0x3f, 0x98, 0xd8, 0xc8, 0x60, 0xa7, 0x84, 0xba, 0x3f,
  0xe0, 0x18, 0xd5, 0xc4, 0x9b, 0xc4, 0xaf, 0xbf, 0x5c, 0xad, 0x0a, 0x70,
  0x1b, 0xbe, 0xbd, 0xbf, 0x26, 0xb1, 0xba, 0xc6, 0x51, 0x77, 0xa7, 0x3f,
  0xf4, 0x1d, 0xca, 0xb1, 0xa3, 0x5d, 0xc0, 0x3f, 0x00, 0xe0, 0x90, 0xbf,
  0xc1, 0x9e, 0x9a, 0xbf, 0xfb, 0x04, 0x63, 0x91, 0xb3, 0xad, 0xc1, 0xbf,
  0x92, 0xfa, 0x11, 0xa7, 0x42, 0xd2, 0x5a, 0x3f, 0x2f, 0x2a, 0x63, 0x91,
  0x31, 0xb6, 0xc2, 0x3f, 0x68, 0xe3, 0x0e, 0xaa, 0x70, 0x77, 0x9d, 0x3f,
  0xb7, 0x17, 0xf3, 0x48, 0x7c, 0x4c, 0xc3, 0xbf, 0x85, 0x4f, 0xca, 0x69,
  0x90, 0x7d, 0xb1, 0xbf, 0x95, 0x44, 0x95, 0x76, 0x2e, 0x1a, 0xc3, 0x3f,
  0xd7, 0x2f, 0xb4, 0x87, 0x30, 0x0c, 0xc0, 0x3f, 0x30, 0x8d, 0x4e, 0xc9,
  0x41, 0x29, 0xc1, 0xbf, 0x26, 0x6a, 0x8b, 0x35, 0x8a, 0xd9, 0xcf, 0xbf,
  0x06, 0x88, 0x01, 0x79, 0x84, 0xa5, 0xb9, 0x3f, 0x3f, 0x33, 0x53, 0x90,
  0x10, 0x63, 0x73, 0x3f, 0x61, 0xe8, 0x05, 0x2d, 0xd4, 0x89, 0xb9, 0xbf,
  0x56, 0xe5, 0xa2, 0x83, 0x94, 0x04, 0x8d, 0xbf, 0x5f, 0xe8, 0x1c, 0x50,
  0xd5, 0x36, 0xb9, 0x3f, 0x69, 0x7c, 0xc8, 0x32, 0xc3, 0x13, 0x98, 0x3f,
  0xcf, 0xce, 0x36, 0x28, 0xbe, 0xac, 0xb8, 0xbf, 0x25, 0x91, 0x90, 0xe3,
  0x87, 0xbe, 0xa0, 0xbf, 0x8b, 0x86, 0x2f, 0xce, 0xe9, 0xeb, 0xb7, 0x3f,
  0x70, 0x45, 0x54, 0x58, 0xf7, 0x56, 0xa5, 0x3f, 0xe9, 0x8a, 0xc6, 0x29,
  0xd9, 0xf4, 0xb6, 0xbf, 0xe0, 0x52, 0xde, 0xe7, 0xf6, 0xca, 0xa9, 0xbf,
  0x22, 0x20, 0xc8, 0x5d, 0x34, 0xc8, 0xb5, 0x3f, 0xfe, 0x3e, 0x68, 0x31,
  0x2d, 0x12, 0xae, 0x3f, 0xad, 0x70, 0xab, 0xb0, 0xcc, 0x66, 0xb4, 0xbf,
  0xc3, 0x92, 0x9f, 0xeb, 0x0b, 0x12, 0xb1, 0xbf, 0x6e, 0x95, 0xbd, 0x02,
  0x9f, 0xd1, 0xb2, 0x3f, 0x2b, 0x5c, 0xb1, 0xe7, 0x00, 0xfc, 0xb2, 0x3f,
  0x5e, 0xf9, 0xf4, 0xe8, 0xd6, 0x09, 0xb1, 0xbf, 0xf2, 0x69, 0x0d, 0x31,
  0x7c, 0xc2, 0xb4, 0xbf, 0x4a, 0xc6, 0x7a, 0x16, 0xa5, 0x21, 0xae, 0x3f,
  0xd5, 0xfe, 0x93, 0x39, 0xdf, 0x60, 0xb6, 0x3f, 0xa3, 0xc6, 0x55, 0xde,
  0x4e, 0xd0, 0xa9, 0xbf, 0x00, 0x61, 0xae, 0xca, 0x5e, 0xd2, 0xb7, 0xbf,
  0xcf, 0x34, 0x24, 0xcb, 0x50, 0x23, 0xa5, 0x3f, 0xbc, 0xe3, 0x03, 0x20,
  0xfa, 0x11, 0xb9, 0x3f, 0xe9, 0x23, 0x1c, 0xc8, 0xd9, 0x1e, 0xa0, 0xbf,
  0xf1, 0x1c, 0x2c, 0x22, 0x70, 0x1a, 0xba, 0xbf, 0x63, 0x5c, 0x34, 0xb5,
  0x68, 0x8f, 0x95, 0x3f, 0xd9, 0x05, 0x4d, 0x27, 0x32, 0xe6, 0xba, 0x3f,
  0xde, 0xc7, 0x17, 0x7d, 0x76, 0x8d, 0x84, 0xbf, 0x22, 0x41, 0x63, 0x63,
  0x53, 0x6f, 0xbb, 0xbf, 0x07, 0x50, 0x5d, 0x64, 0xb2, 0xfb, 0x58, 0xbf,
  0xd3, 0x47, 0x23, 0xd8, 0x73, 0xaf, 0xbb, 0x3f, 0xfd, 0xfa, 0x00, 0x35,
  0xed, 0xca, 0x8b, 0x3f, 0xcf, 0x0c, 0x4f, 0x0b, 0xa5, 0x9f, 0xbb, 0xbf,
  0xc0, 0x1e, 0xb7, 0xd1, 0xa7, 0xa9, 0x9a, 0xbf, 0xcf, 0x92, 0xb6, 0xf3,
  0x45, 0x38, 0xbb, 0x3f, 0x8d, 0x49, 0x71, 0xb5, 0x59, 0xe4, 0xa3, 0x3f,
  0xf2, 0x65, 0x12, 0x33, 0xd2, 0x70, 0xba, 0xbf, 0xef, 0x21, 0xe6, 0x29,
  0xc2, 0x95, 0xaa, 0xbf, 0xed, 0x1d, 0x41, 0x72, 0x9e, 0x3f, 0xb9, 0x3f,
  0xf4, 0x31, 0xe9, 0x00, 0xa7, 0xad, 0xb0, 0x3f, 0x1f, 0xf5, 0x22, 0xcf,
  0x77, 0x99, 0xb7, 0xbf, 0xf9, 0x81, 0x62, 0x8b, 0x2f, 0x12, 0xb4, 0xbf,
  0x9a, 0xdc, 0xd2, 0x3c, 0x15, 0x71, 0xb5, 0x3f, 0x29, 0x35, 0x49, 0x76,
  0x3f, 0x6e, 0xb7, 0x3f, 0x55, 0xdf, 0x8c, 0x43, 0x3c, 0xb6, 0xb2, 0xbf,
  0x00, 0x33, 0x69, 0x37, 0xf1, 0xb4, 0xba, 0xbf, 0x9e, 0x51, 0x00, 0x8b,
  0xbe, 0xa8, 0xae, 0x3f, 0x2d, 0xef, 0x76, 0xfa, 0x84, 0xd5, 0xbd, 0x3f,
  0x4e, 0x39, 0xb4, 0x82, 0x7f, 0x60, 0xa6, 0xbf, 0x9c, 0x84, 0xb5, 0x5d,
  0xae, 0x5c, 0xc0, 0xbf, 0xe1, 0xb3, 0xb4, 0x86, 0x3e, 0x8e, 0x98, 0x3f,
  0xe3, 0x83, 0xc5, 0x81, 0x25, 0xa0, 0xc1, 0x3f, 0x98, 0x86, 0xf2, 0xe7,
  0xe6, 0xf0, 0x27, 0x3f, 0x5b, 0x49, 0x18, 0x05, 0x8a, 0x9c, 0xc2, 0xbf,
  0x09, 0xc6, 0xfd, 0x01, 0xcd, 0x05, 0x9f, 0xbf, 0x7f, 0x84, 0xb5, 0x75,
  0xeb, 0x27, 0xc3, 0x3f, 0x1b, 0xf6, 0x45, 0xa2, 0xaa, 0xc4, 0xb1, 0x3f,
  0x6c, 0xb2, 0x7c, 0xeb, 0x34, 0xed, 0xc2, 0xbf, 0xed, 0x85, 0x5a, 0x2b,
  0xd6, 0x1a, 0xc0, 0xbf, 0x69, 0xea, 0x96, 0xf2, 0xd9, 0xf9, 0xc0, 0x3f,
  0x5c, 0x9c, 0x35, 0xea, 0x57, 0xc2, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x3b, 0xc4, 0x52, 0x0a, 0xa8, 0x6b, 0xb9, 0xbf,
  0x79, 0x45, 0x32, 0x9c, 0x37, 0xec, 0x82, 0xbf, 0x19, 0x23, 0x6f, 0x1b,
  0x6b, 0x36, 0xb9, 0x3f, 0xd4, 0x13, 0x25, 0x28, 0x0c, 0xdd, 0x92, 0x3f,
  0x57, 0x97, 0x49, 0xe3, 0x12, 0xcc, 0xb8, 0xbf, 0xb6, 0x31, 0x05, 0x51,
  0x99, 0x25, 0x9c, 0xbf, 0x28, 0x5f, 0xad, 0x05, 0xe3, 0x2c, 0xb8, 0x3f,
  0xce, 0xac, 0xa2, 0x5b, 0x39, 0xa0, 0xa2, 0x3f, 0x9c, 0x43, 0x5b, 0xd8,
  0x41, 0x59, 0xb7, 0xbf, 0x99, 0x43, 0x28, 0xf1, 0x10, 0x0f, 0xa7, 0xbf,
  0xb6, 0x68, 0xbc, 0x77, 0xb9, 0x51, 0xb6, 0x3f, 0xc7, 0xb3, 0x21, 0x46,
  0x7e, 0x57, 0xab, 0x3f, 0x04, 0x83, 0x5c, 0x45, 0xf9, 0x16, 0xb5, 0xbf,
  0x8b, 0xe5, 0x05, 0xc9, 0x8a, 0x71, 0xaf, 0xbf, 0xaf, 0x70, 0xd8, 0xdc,
  0xd7, 0xa9, 0xb3, 0x3f, 0xcd, 0x23, 0x0d, 0x15, 0x8b, 0xaa, 0xb1, 0x3f,
  0xc8, 0x4e, 0x8e, 0x90, 0x55, 0x0b, 0xb2, 0xbf, 0x24, 0x33, 0x4c, 0x83,
  0xe6, 0x7c, 0xb3, 0xbf, 0x50, 0x1e, 0x2c, 0x85, 0x9f, 0x3c, 0xb0, 0x3f,
  0xed, 0xfb, 0x06, 0x21, 0x8f, 0x2b, 0xb5, 0x3f, 0x05, 0xb0, 0x71, 0x15,
  0x27, 0x7e, 0xac, 0xbf, 0x09, 0x59, 0x69, 0x56, 0x17, 0xb2, 0xb6, 0xbf,
  0x79, 0x1b, 0x2a, 0xb7, 0x89, 0x28, 0xa8, 0x3f, 0xd5, 0x7d, 0xeb, 0x3c,
  0xe5, 0x0b, 0xb8, 0x3f, 0xad, 0x03, 0x70, 0xee, 0x03, 0x7c, 0xa3, 0xbf,
  0xed, 0x09, 0x08, 0xef, 0x29, 0x34, 0xb9, 0xbf, 0x2e, 0x98, 0x73, 0x82,
  0x6f, 0xf9, 0x9c, 0x3f, 0x04, 0x5d, 0x93, 0xfd, 0xd6, 0x25, 0xba, 0x3f,
  0xa9, 0x23, 0xb7, 0x86, 0xbc, 0x5e, 0x92, 0xbf, 0xcc, 0x26, 0xd6, 0x72,
  0x91, 0xdb, 0xba, 0xbf, 0xf4, 0xdb, 0xc5, 0x8f, 0xf1, 0xca, 0x7c, 0x3f,
  0x70, 0x5e, 0x09, 0x90, 0xa1, 0x4f, 0xbb, 0x3f, 0x43, 0x2e, 0xb6, 0x4b,
  0xbb, 0xf8, 0x71, 0x3f, 0xad, 0x5f, 0x01, 0x19, 0xde, 0x7b, 0xbb, 0xbf,
  0x4b, 0xf3, 0x4e, 0x02, 0xc5, 0xa5, 0x90, 0xbf, 0x9e, 0x6f, 0x40, 0x7a,
  0x91, 0x59, 0xbb, 0x3f, 0xd3, 0x7b, 0x3f, 0x7d, 0x88, 0x33, 0x9d, 0x3f,
  0x4f, 0x6a, 0x4a, 0x41, 0x56, 0xe1, 0xba, 0xbf, 0x53, 0x9f, 0xba, 0xce,
  0x1f, 0x0a, 0xa5, 0xbf, 0x9d, 0x50, 0x9b, 0x08, 0xe7, 0x0a, 0xba, 0x3f,
  0xbb, 0x13, 0xf4, 0x13, 0xa5, 0x98, 0xab, 0x3f, 0x0e, 0x14, 0xba, 0xbd,
  0xdb, 0xcc, 0xb8, 0xbf, 0x47, 0xd7, 0xe7, 0x67, 0xed, 0x1b, 0xb1, 0xbf,
  0x23, 0x1c, 0x29, 0x4b, 0x4a, 0x1c, 0xb7, 0x3f, 0xe9, 0x16, 0xb2, 0xab,
  0xbb, 0x6b, 0xb4, 0x3f, 0x45, 0xde, 0x2b, 0xb2, 0x39, 0xec, 0xb4, 0xbf,
  0x44, 0x6e, 0x3f, 0x9d, 0xb5, 0xb1, 0xb7, 0xbf, 0x1b, 0x32, 0x74, 0x4b,
  0xc9, 0x2c, 0xb2, 0x3f, 0x49, 0x4b, 0xa8, 0x8f, 0x35, 0xe1, 0xba, 0x3f,
  0x76, 0x0c, 0x0c, 0xb2, 0xa5, 0x93, 0xad, 0xbf, 0xd1, 0x12, 0xd3, 0xa8,
  0xcc, 0xe9, 0xbd, 0xbf, 0xa1, 0xc7, 0x01, 0xc6, 0x25, 0x51, 0xa5, 0x3f,
  0xac, 0x14, 0x5d, 0x6f, 0xa3, 0x5a, 0xc0, 0x3f, 0x24, 0x66, 0xdd, 0x29,
  0x52, 0x8d, 0x96, 0xbf, 0x88, 0x28, 0x73, 0xe0, 0x03, 0x92, 0xc1, 0xbf,
  0x2a, 0x86, 0x98, 0x81, 0x11, 0xd9, 0x5f, 0xbf, 0x4f, 0x67, 0xfc, 0xa3,
  0xd3, 0x82, 0xc2, 0x3f, 0xcd, 0x68, 0xca, 0x6d, 0x14, 0x43, 0xa0, 0x3f,
  0x40, 0xe4, 0xa6, 0x00, 0xcd, 0x03, 0xc3, 0xbf, 0xda, 0x43, 0x71, 0x5b,
  0xf2, 0x08, 0xb2, 0xbf, 0xa4, 0x0c, 0x05, 0x0a, 0x20, 0xc1, 0xc2, 0x3f,
  0xb6, 0x7a, 0x80, 0xee, 0xa7, 0x28, 0xc0, 0x3f, 0x02, 0x77, 0xa6, 0xbc,
  0x9d, 0xcb, 0xc0, 0xbf, 0x56, 0x8a, 0x6b, 0x19, 0x6f, 0xab, 0xcf, 0xbf,
  0x40, 0x04, 0x7b, 0xcd, 0x4a, 0x40, 0xb9, 0xbf, 0x80, 0x26, 0x30, 0x4a,
  0x54, 0x81, 0x72, 0xbf, 0xe3, 0xd1, 0x5b, 0x9a, 0xab, 0x26, 0xb9, 0x3f,
  0x7e, 0x13, 0xfa, 0x2e, 0xa0, 0xb3, 0x8b, 0x3f, 0xbc, 0xbd, 0x43, 0xae,
  0xdd, 0xd9, 0xb8, 0xbf, 0xdc, 0xaa, 0x0b, 0x1b, 0xb8, 0xfd, 0x96, 0xbf,
  0x1b, 0x19, 0xe7, 0x38, 0x10, 0x5a, 0xb8, 0x3f, 0x63, 0xb7, 0xe6, 0x3b,
  0x98, 0xfd, 0x9f, 0x3f, 0x25, 0x31, 0x45, 0x65, 0x92, 0xa7, 0xb7, 0xbf,
  0x51, 0x19, 0x1e, 0x70, 0x6f, 0x65, 0xa4, 0xbf, 0xfd, 0xee, 0x20, 0x27,
  0xd4, 0xc2, 0xb6, 0x3f, 0x4c, 0xc5, 0xfc, 0xb1, 0x68, 0xab, 0xa8, 0x3f,
  0x05, 0x8f, 0x63, 0x63, 0x67, 0xac, 0xb5, 0xbf, 0x7c, 0xbb, 0x33, 0x73,
  0x3f, 0xc9, 0xac, 0xbf, 0x4a, 0xfa, 0xc0, 0x7c, 0x01, 0x65, 0xb4, 0x3f,
  0x81, 0xd7, 0x37, 0x79, 0xac, 0x5b, 0xb0, 0x3f, 0x56, 0xe3, 0x92, 0x51,
  0x7d, 0xed, 0xb2, 0xbf, 0xe1, 0xa6, 0x2f, 0x10, 0xf8, 0x36, 0xb2, 0xbf,
  0x83, 0x71, 0x53, 0xbc, 0xdd, 0x46, 0xb1, 0x3f, 0xf2, 0xea, 0x44, 0x4e,
  0x86, 0xf2, 0xb3, 0x3f, 0xd8, 0xb2, 0x86, 0x5b, 0xa1, 0xe4, 0xae, 0xbf,
  0x67, 0xda, 0xad, 0x30, 0x3c, 0x8a, 0xb5, 0xbf, 0x97, 0x3c, 0x2b, 0xfe,
  0x65, 0xe2, 0xaa, 0x3f, 0x33, 0x10, 0x23, 0xe0, 0xd9, 0xf9, 0xb6, 0x3f,
  0x73, 0xba, 0x49, 0x48, 0x2a, 0x8a, 0xa6, 0xbf, 0x2e, 0x1a, 0x3c, 0x99,
  0xf3, 0x3c, 0xb8, 0xbf, 0x38, 0x9d, 0x74, 0xe5, 0x81, 0xdf, 0xa1, 0x3f,
  0xdc, 0x23, 0x91, 0x2d, 0xe9, 0x4e, 0xb9, 0x3f, 0x4b, 0x52, 0x1e, 0x17,
  0x03, 0xcd, 0x99, 0xbf, 0x08, 0xac, 0x18, 0xb0, 0xdb, 0x2a, 0xba, 0xbf,
  0x85, 0x41, 0xe5, 0xe2, 0x42, 0x8f, 0x8e, 0x3f, 0x3d, 0x85, 0xfa, 0xb6,
  0xa0, 0xcb, 0xba, 0x3f, 0x2d, 0x76, 0xa8, 0x78, 0xff, 0xe5, 0x70, 0xbf,
  0x41, 0x64, 0x35, 0x62, 0xb2, 0x2b, 0xbb, 0xbf, 0xfb, 0xf5, 0xb8, 0x24,
  0xd9, 0x44, 0x7d, 0xbf, 0x58, 0xee, 0x9a, 0xfe, 0x1a, 0x45, 0xbb, 0x3f,
  0x7b, 0x13, 0xcf, 0x28, 0x83, 0x4a, 0x93, 0x3f, 0x1c, 0x0b, 0x82, 0x96,
  0x5a, 0x11, 0xbb, 0xbf, 0xf3, 0xc0, 0x86, 0x7f, 0x38, 0xa2, 0x9f, 0xbf,
  0xe2, 0x0c, 0x64, 0xef, 0x43, 0x89, 0xba, 0x3f, 0x4c, 0x1b, 0x14, 0xb5,
  0xbd, 0x22, 0xa6, 0x3f, 0x03, 0x7c, 0x92, 0x20, 0xcd, 0xa4, 0xb9, 0xbf,
  0xe6, 0x3f, 0x45, 0x57, 0x0e, 0x8f, 0xac, 0xbf, 0xf7, 0xe9, 0xd7, 0xb9,
  0xcd, 0x5a, 0xb8, 0x3f, 0x41, 0x10, 0x6a, 0x40, 0x6c, 0x84, 0xb1, 0x3f,
  0xb6, 0x52, 0x64, 0x9d, 0xa0, 0xa0, 0xb6, 0xbf, 0x13, 0x37, 0xed, 0xfc,
  0x11, 0xc0, 0xb4, 0xbf, 0x4f, 0x27, 0xc3, 0xc2, 0x98, 0x69, 0xb4, 0x3f,
  0x4e, 0xb1, 0x92, 0x4a, 0xa2, 0xf0, 0xb7, 0x3f, 0x32, 0x2e, 0x47, 0xe1,
  0x2a, 0xa6, 0xb1, 0xbf, 0x7a, 0x4a, 0xd2, 0xf9, 0xb4, 0x09, 0xbb, 0xbf,
  0xdc, 0x27, 0x11, 0x5a, 0x26, 0x85, 0xac, 0x3f, 0x13, 0xa6, 0x87, 0x25,
  0x29, 0xfb, 0xbd, 0x3f, 0x81, 0xc5, 0xf6, 0x31, 0x07, 0x49, 0xa4, 0xbf,
  0x86, 0x27, 0x8d, 0x67, 0x98, 0x57, 0xc0, 0xbf, 0xc1, 0xcb, 0x28, 0x53,
  0x67, 0x9b, 0x94, 0x3f, 0xbf, 0xc9, 0xcb, 0x9e, 0x5d, 0x83, 0xc1, 0x3f,
  0x6d, 0x75, 0xe3, 0x6a, 0x68, 0xe4, 0x6d, 0x3f, 0x69, 0x43, 0x81, 0x4b,
  0x16, 0x69, 0xc2, 0xbf, 0xdc, 0x71, 0x08, 0x15, 0x93, 0xfc, 0xa0, 0xbf,
  0x02, 0x88, 0x6b, 0x82, 0x21, 0xe0, 0xc2, 0x3f, 0xdc, 0x76, 0xd3, 0xd6,
  0x8a, 0x4a, 0xb2, 0x3f, 0xf5, 0x09, 0x26, 0x89, 0xe9, 0x95, 0xc2, 0xbf,
  0xde, 0xe5, 0xca, 0x6f, 0xb1, 0x35, 0xc0, 0xbf, 0xe1, 0x13, 0x80, 0xc2,
  0x81, 0x9e, 0xc0, 0x3f, 0x55, 0xfa, 0xc6, 0x95, 0xce, 0x94, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xec, 0xdf, 0xb4, 0x0b,
  0x3d, 0x09, 0xb9, 0x3f, 0x4c, 0x61, 0xa8, 0x02, 0x65, 0x13, 0x82, 0x3f,
  0xad, 0x72, 0xba, 0x3a, 0xea, 0xd7, 0xb8, 0xbf, 0xd5, 0x70, 0xca, 0x99,
  0xc3, 0x05, 0x92, 0xbf, 0x8f, 0xc4, 0xb6, 0xea, 0x61, 0x75, 0xb8, 0x3f,
  0xd3, 0xeb, 0x02, 0x7f, 0x87, 0xe6, 0x9a, 0x3f, 0xc6, 0x79, 0x16, 0x08,
  0xdf, 0xe1, 0xb7, 0xbf, 0xba, 0x7e, 0x82, 0xb7, 0x1e, 0xcf, 0xa1, 0xbf,
  0x3c, 0xac, 0xf1, 0xac, 0xba, 0x1d, 0xb7, 0x3f, 0x61, 0xd0, 0x53, 0x57,
  0x82, 0x0f, 0xa6, 0x3f, 0xdb, 0xb0, 0x36, 0x03, 0x6d, 0x29, 0xb6, 0xbf,
  0x12, 0x17, 0x59, 0x70, 0x68, 0x2d, 0xaa, 0xbf, 0x15, 0xb9, 0x9d, 0x7c,
  0x8e, 0x05, 0xb5, 0x3f, 0x0f, 0x18, 0x16, 0xb9, 0xae, 0x21, 0xae, 0x3f,
  0xbf, 0xa7, 0x12, 0x6a, 0xd9, 0xb2, 0xb3, 0xbf, 0xfd, 0x27, 0x42, 0xf3,
  0x87, 0xf2, 0xb0, 0xbf, 0x86, 0xc1, 0xb8, 0xff, 0x2b, 0x32, 0xb2, 0x3f,
  0x0d, 0x2c, 0xa4, 0xfc, 0x0d, 0xb8, 0xb2, 0x3f, 0xe1, 0x43, 0xf9, 0xd6,
  0x8a, 0x84, 0xb0, 0xbf, 0xb2, 0xa6, 0x50, 0xc2, 0x97, 0x5d, 0xb4, 0xbf,
  0x71, 0x98, 0x12, 0x0b, 0x48, 0x56, 0xad, 0x3f, 0x08, 0x2e, 0x0c, 0xd3,
  0x34, 0xdf, 0xb5, 0x3f, 0x87, 0xf3, 0xeb, 0xce, 0xa5, 0x4e, 0xa9, 0xbf,
  0x73, 0x32, 0x51, 0x28, 0xd0, 0x38, 0xb7, 0xbf, 0x54, 0xfb, 0x77, 0x87,
  0x49, 0xf5, 0xa4, 0x3f, 0x2f, 0xba, 0xe9, 0x38, 0x29, 0x66, 0xb8, 0x3f,
  0x6d, 0x9f, 0x69, 0xff, 0xbc, 0x4d, 0xa0, 0xbf, 0x51, 0x48, 0x4b, 0xa8,
  0xcb, 0x62, 0xb9, 0xbf, 0x28, 0x24, 0xad, 0x9c, 0x0e, 0xb8, 0x96, 0x3f,
  0x7d, 0xdb, 0xb9, 0x26, 0x05, 0x2a, 0xba, 0x3f, 0x23, 0xa4, 0x29, 0x3b,
  0xf9, 0x92, 0x88, 0xbf, 0x1c, 0x4a, 0x69, 0xee, 0xd8, 0xb6, 0xba, 0xbf,
  0x01, 0xc6, 0x70, 0x90, 0x8f, 0xa3, 0x55, 0x3f, 0x35, 0x3e, 0x9b, 0x0f,
  0xf0, 0x03, 0xbb, 0x3f, 0xce, 0x5f, 0xa2, 0x77, 0x8d, 0x13, 0x84, 0x3f,
  0x74, 0x2b, 0xce, 0x66, 0x85, 0x0b, 0xbb, 0xbf, 0xd4, 0xfd, 0x5f, 0x5a,
  0xc5, 0xd4, 0x95, 0xbf, 0xdf, 0xd3, 0x52, 0x93, 0x4b, 0xc7, 0xba, 0x3f,
  0x4e, 0x45, 0xa7, 0xef, 0x70, 0xfb, 0xa0, 0x3f, 0x75, 0xac, 0x93, 0x74,
  0x4a, 0x30, 0xba, 0xbf, 0x4e, 0x2f, 0x51, 0xa3, 0xce, 0x2e, 0xa7, 0xbf,
  0xb9, 0x29, 0xa7, 0x64, 0xb0, 0x3e, 0xb9, 0x3f, 0xc0, 0xf7, 0xcc, 0xd1,
  0x9a, 0x79, 0xad, 0x3f, 0x09, 0x6b, 0xc9, 0x36, 0x91, 0xe9, 0xb7, 0xbf,
  0x00, 0x85, 0xc1, 0x8d, 0x70, 0xe7, 0xb1, 0xbf, 0x64, 0xac, 0xe1, 0x35,
  0x89, 0x26, 0xb6, 0x3f, 0x9c, 0x52, 0x58, 0xeb, 0x7b, 0x0f, 0xb5, 0x3f,
  0xa1, 0x3e, 0x3a, 0x81, 0x33, 0xe9, 0xb3, 0xbf, 0xb3, 0x58, 0xb9, 0x3f,
  0x49, 0x2b, 0xb8, 0xbf, 0xa3, 0xae, 0xe6, 0x0a, 0x56, 0x22, 0xb1, 0x3f,
  0xa8, 0x90, 0xa8, 0x97, 0xab, 0x2e, 0xbb, 0x3f, 0x48, 0x00, 0x6c, 0xbf,
  0x15, 0x7d, 0xab, 0xbf, 0x9e, 0x84, 0xeb, 0x25, 0xcd, 0x09, 0xbe, 0xbf,
  0x27, 0xd1, 0xcf, 0x38, 0xe8, 0x47, 0xa3, 0x3f, 0xf0, 0xf3, 0xdc, 0x1e,
  0xa1, 0x53, 0xc0, 0x3f, 0xa8, 0x91, 0x7c, 0x0a, 0xef, 0xb7, 0x92, 0xbf,
  0xc6, 0xf4, 0x47, 0x6b, 0x40, 0x74, 0xc1, 0xbf, 0x6d, 0x87, 0x01, 0x1a,
  0xc3, 0xb5, 0x75, 0xbf, 0x5a, 0xa7, 0xbf, 0x0a, 0x59, 0x4f, 0xc2, 0x3f,
  0x27, 0xca, 0xac, 0xe7, 0xae, 0xaf, 0xa1, 0x3f, 0x8e, 0xe1, 0x6e, 0x43,
  0xe9, 0xbc, 0xc2, 0xbf, 0xf2, 0xfa, 0xc6, 0x34, 0x95, 0x89, 0xb2, 0xbf,
  0xd6, 0x09, 0x6f, 0x4d, 0x8b, 0x6b, 0xc2, 0x3f, 0xc3, 0xbc, 0x56, 0x8b,
  0xfd, 0x41, 0xc0, 0x3f, 0x2e, 0xe5, 0x54, 0x33, 0x7b, 0x72, 0xc0, 0xbf,
  0x41, 0xc8, 0xb9, 0x30, 0x75, 0x7e, 0xcf, 0xbf, 0x32, 0x37, 0xec, 0x6b,
  0x9d, 0xdf, 0xb8, 0x3f, 0xb2, 0x28, 0xb9, 0xb9, 0x34, 0xb0, 0x71, 0x3f,
  0xdc, 0x58, 0xa5, 0xa0, 0xd9, 0xc7, 0xb8, 0xbf, 0x81, 0xf6, 0xd7, 0xa6,
  0x60, 0x7b, 0x8a, 0xbf, 0xb8, 0x6e, 0x84, 0xef, 0x9b, 0x80, 0xb8, 0x3f,
  0xaa, 0x00, 0xf7, 0x0b, 0xe9, 0xfb, 0x95, 0x3f, 0xdb, 0xfe, 0x6e, 0x8b,
  0x0d, 0x0a, 0xb8, 0xbf, 0x04, 0x4e, 0x9b, 0xbd, 0xb5, 0x99, 0x9e, 0xbf,
  0x9f, 0x8b, 0xc7, 0x8c, 0x73, 0x64, 0xb7, 0x3f, 0x33, 0x44, 0xef, 0x3f,
  0xfe, 0x84, 0xa3, 0x3f, 0x7e, 0x9d, 0x09, 0x9a, 0x2f, 0x90, 0xb6, 0xbf,
  0xcd, 0x2c, 0x15, 0x5d, 0xc0, 0x9f, 0xa7, 0xbf, 0x74, 0xbc, 0x92, 0xda,
  0xc0, 0x8d, 0xb5, 0x3f, 0x00, 0x05, 0xc6, 0x07, 0x6c, 0x96, 0xab, 0x3f,
  0xed, 0xf6, 0xc5, 0x3a, 0xc5, 0x5d, 0xb4, 0xbf, 0x9b, 0x84, 0xf5, 0x2b,
  0x2f, 0x62, 0xaf, 0xbf, 0xa0, 0x74, 0x73, 0x0b, 0xfb, 0x00, 0xb3, 0x3f,
  0x24, 0x5f, 0xb4, 0x16, 0x0a, 0x7e, 0xb1, 0x3f, 0x17, 0x7e, 0xc2, 0x09,
  0x43, 0x78, 0xb1, 0xbf, 0x73, 0xeb, 0xff, 0x3b, 0x7d, 0x2e, 0xb3, 0xbf,
  0xf8, 0xb8, 0x10, 0xc2, 0x45, 0x89, 0xaf, 0x3f, 0xf3, 0xce, 0x16, 0x05,
  0xc7, 0xbe, 0xb4, 0x3f, 0xe4, 0x9a, 0x9c, 0x7a, 0x90, 0xce, 0xab, 0xbf,
  0xc4, 0xb3, 0x13, 0xd9, 0x1e, 0x2b, 0xb6, 0xbf, 0xc2, 0x5a, 0x86, 0x18,
  0x19, 0xc3, 0xa7, 0x3f, 0x81, 0x42, 0x17, 0xd1, 0x97, 0x6f, 0xb7, 0x3f,
  0xcf, 0xf5, 0x37, 0x27, 0xf3, 0x69, 0xa3, 0xbf, 0xfc, 0xf2, 0x43, 0xf2,
  0x19, 0x88, 0xb8, 0xbf, 0xf2, 0xd1, 0xbe, 0x41, 0x3c, 0x8d, 0x9d, 0x3f,
  0x4e, 0x92, 0x78, 0x08, 0x5a, 0x70, 0xb9, 0x3f, 0xd0, 0xe7, 0x54, 0x91,
  0x26, 0xba, 0x93, 0xbf, 0x03, 0x5f, 0x48, 0xb7, 0xcf, 0x23, 0xba, 0xbf,
  0xc8, 0x6f, 0xef, 0x68, 0x5b, 0xc7, 0x82, 0x3f, 0x26, 0x18, 0x4f, 0x2f,
  0xa9, 0x9d, 0xba, 0x3f, 0x88, 0x42, 0x37, 0x6d, 0x4e, 0xbe, 0x56, 0x3f,
  0x49, 0x8a, 0x64, 0xbc, 0xbb, 0xd8, 0xba, 0xbf, 0x3f, 0xec, 0x79, 0xd7,
  0xa0, 0x51, 0x89, 0xbf, 0x44, 0x37, 0x31, 0x0b, 0x70, 0xcf, 0xba, 0x3f,
  0x4b, 0x52, 0x91, 0xda, 0x96, 0x45, 0x98, 0x3f, 0xd4, 0xef, 0x40, 0x81,
  0xa8, 0x7b, 0xba, 0xbf, 0x80, 0x25, 0x02, 0x24, 0x51, 0x19, 0xa2, 0xbf,
  0xca, 0x57, 0xb5, 0x34, 0x9f, 0xd6, 0xb9, 0x3f, 0x77, 0x90, 0x09, 0x60,
  0xe6, 0x2e, 0xa8, 0x3f, 0x80, 0x1b, 0x41, 0xc4, 0xb7, 0xd8, 0xb8, 0xbf,
  0xc0, 0x00, 0x31, 0x09, 0xdf, 0x58, 0xae, 0xbf, 0x81, 0x08, 0x4b, 0x25,
  0x3f, 0x79, 0xb7, 0x3f, 0x78, 0x89, 0xda, 0xe5, 0x42, 0x45, 0xb2, 0x3f,
  0x44, 0x82, 0x51, 0xbc, 0x0f, 0xae, 0xb5, 0xbf, 0x1a, 0x78, 0x81, 0x64,
  0x3e, 0x5a, 0xb5, 0xbf, 0x06, 0x5b, 0xd1, 0x44, 0x09, 0x6b, 0xb3, 0x3f,
  0xee, 0x58, 0xbc, 0xdc, 0xe9, 0x61, 0xb8, 0x3f, 0x3f, 0x61, 0x0e, 0x0f,
  0x3f, 0xa1, 0xb0, 0xbf, 0x69, 0xc4, 0x80, 0x73, 0x51, 0x50, 0xbb, 0xbf,
  0xf5, 0x63, 0x07, 0x69, 0x49, 0x7b, 0xaa, 0x3f, 0xcd, 0xfe, 0x10, 0xbc,
  0xe7, 0x15, 0xbe, 0x3f, 0xef, 0xd8, 0x37, 0x21, 0x8f, 0x4d, 0xa2, 0xbf,
  0x35, 0x4d, 0xa8, 0xe9, 0xcf, 0x4e, 0xc0, 0xbf, 0x86, 0x33, 0x0d, 0x74,
  0x60, 0xe2, 0x90, 0x3f, 0xe5, 0x19, 0x78, 0xce, 0xb8, 0x64, 0xc1, 0x3f,
  0x07, 0x87, 0x7b, 0x54, 0x3e, 0x43, 0x7c, 0x3f, 0xa6, 0xa8, 0xbc, 0x36,
  0xa2, 0x35, 0xc2, 0xbf, 0x14, 0x44, 0xcf, 0x1a, 0xb0, 0x5c, 0xa2, 0xbf,
  0x74, 0x75, 0x27, 0x46, 0x24, 0x9a, 0xc2, 0x3f, 0x54, 0x2e, 0xca, 0x9b,
  0x30, 0xc6, 0xb2, 0x3f, 0x02, 0xf4, 0xd0, 0x68, 0xff, 0x41, 0xc2, 0xbf,
  0xe1, 0xd4, 0xc2, 0x69, 0x96, 0x4d, 0xc0, 0xbf, 0xd5, 0x2c, 0x2f, 0xc9,
  0x7f, 0x47, 0xc0, 0x3f, 0x20, 0x11, 0x92, 0xbb, 0x61, 0x68, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x4e, 0x43, 0x4f, 0x4c,
  0x26, 0xab, 0xb8, 0xbf, 0x6c, 0xbc, 0xce, 0x92, 0x46, 0x4a, 0x81, 0xbf,
  0xf1, 0x9e, 0x62, 0x63, 0x59, 0x7d, 0xb8, 0x3f, 0x6e, 0x5f, 0x76, 0x3f,
  0xfd, 0x3d, 0x91, 0x3f, 0xf4, 0xce, 0x0e, 0x39, 0xd9, 0x21, 0xb8, 0xbf,
  0x81, 0xe7, 0xff, 0xbd, 0x3b, 0xbe, 0x99, 0xbf, 0xaf, 0xa0, 0x29, 0x58,
  0xd9, 0x98, 0xb7, 0x3f, 0x41, 0x84, 0x8f, 0x6a, 0xbd, 0x0c, 0xa1, 0x3f,
  0xa9, 0x9e, 0x11, 0xa8, 0xa7, 0xe2, 0xb6, 0xbf, 0x56, 0x4a, 0x3a, 0xbc,
  0x9d, 0x21, 0xa5, 0xbf, 0xae, 0x86, 0xaf, 0x26, 0xad, 0xff, 0xb5, 0x3f,
  0xdd, 0x11, 0x87, 0xd4, 0x6c, 0x17, 0xa9, 0x3f, 0x61, 0x42, 0x83, 0xe8,
  0x6e, 0xf0, 0xb4, 0xbf, 0x67, 0x4b, 0x58, 0xf2, 0xc0, 0xe7, 0xac, 0xbf,
  0x80, 0xff, 0x2f, 0x66, 0x8f, 0xb5, 0xb3, 0x3f, 0x62, 0xd7, 0x35, 0x67,
  0x09, 0x46, 0xb0, 0x3f, 0xdd, 0x24, 0x99, 0x21, 0xd0, 0x4f, 0xb2, 0xbf,
  0x0f, 0xf8, 0x02, 0x9b, 0xdb, 0xfe, 0xb1, 0xbf, 0x41, 0x02, 0xda, 0xaf,
  0x13, 0xc0, 0xb0, 0x3f, 0x77, 0xe9, 0x12, 0xec, 0xeb, 0x9a, 0xb3, 0x3f,
  0xf1, 0x1f, 0xe1, 0x72, 0xc0, 0x0e, 0xae, 0xbf, 0x87, 0xae, 0xe7, 0x86,
  0xb5, 0x16, 0xb5, 0xbf, 0x2a, 0x97, 0x56, 0x0e, 0xc5, 0x4d, 0xaa, 0x3f,
  0xab, 0xd3, 0xad, 0x2b, 0x95, 0x6e, 0xb6, 0x3f, 0x3c, 0x59, 0x7f, 0x72,
  0xe3, 0x3f, 0xa6, 0xbf, 0xa3, 0x03, 0x5f, 0x9a, 0xc3, 0x9e, 0xb7, 0xbf,
  0x8f, 0xdf, 0x10, 0x9e, 0x27, 0xe8, 0xa1, 0x3f, 0xaa, 0x32, 0x94, 0xf1,
  0x4e, 0xa3, 0xb8, 0x3f, 0xb5, 0x82, 0xef, 0xc8, 0x0c, 0x94, 0x9a, 0xbf,
  0x63, 0xf9, 0x0c, 0xb2, 0x12, 0x78, 0xb9, 0xbf, 0x44, 0x88, 0x6a, 0x25,
  0xd6, 0xd2, 0x90, 0x3f, 0x8d, 0xec, 0xd2, 0xfd, 0xad, 0x18, 0xba, 0x3f,
  0xbe, 0x2f, 0x81, 0xcc, 0x42, 0x56, 0x7a, 0xbf, 0x35, 0x70, 0xe9, 0x82,
  0x77, 0x80, 0xba, 0xbf, 0x09, 0xdf, 0x8d, 0x44, 0x94, 0x66, 0x70, 0xbf,
  0x84, 0x39, 0x79, 0x48, 0x6e, 0xaa, 0xba, 0x3f, 0xfe, 0x7f, 0xc3, 0x07,
  0x7c, 0x5e, 0x8e, 0x3f, 0x6c, 0x90, 0x45, 0x40, 0x26, 0x91, 0xba, 0xbf,
  0x1c, 0x55, 0x20, 0xbd, 0xf9, 0x9d, 0x9a, 0xbf, 0x90, 0xb2, 0x23, 0xfc,
  0xae, 0x2e, 0xba, 0x3f, 0x70, 0xcb, 0xd3, 0xa6, 0x45, 0x2b, 0xa3, 0x3f,
  0x12, 0x84, 0x30, 0x1b, 0x72, 0x7c, 0xb9, 0xbf, 0xe7, 0x53, 0xbf, 0x8b,
  0x91, 0x23, 0xa9, 0xbf, 0x97, 0x88, 0x26, 0xb9, 0x05, 0x73, 0xb8, 0x3f,
  0xdb, 0x61, 0xc6, 0x9b, 0x67, 0x2d, 0xaf, 0x3f, 0x66, 0xc8, 0x75, 0x04,
  0xed, 0x09, 0xb7, 0xbf, 0x15, 0x46, 0x74, 0xb6, 0x27, 0x9e, 0xb2, 0xbf,
  0x61, 0xea, 0x64, 0x66, 0x3d, 0x37, 0xb5, 0x3f, 0x63, 0xbd, 0x87, 0x24,
  0x9a, 0xa0, 0xb5, 0x3f, 0x06, 0x02, 0x5f, 0xe8, 0x17, 0xef, 0xb2, 0xbf,
  0x2b, 0x23, 0xf6, 0x70, 0xbf, 0x94, 0xb8, 0xbf, 0x8f, 0x77, 0x9d, 0x9d,
  0xd9, 0x22, 0xb0, 0x3f, 0x06, 0x96, 0x03, 0xd0, 0xda, 0x6e, 0xbb, 0x3f,
  0xf4, 0xce, 0x64, 0x4e, 0x97, 0x7f, 0xa9, 0xbf, 0xe4, 0x5b, 0x3d, 0xa1,
  0xa4, 0x1f, 0xbe, 0xbf, 0x8b, 0x6e, 0x1b, 0x06, 0xc4, 0x59, 0xa1, 0x3f,
  0x45, 0xe5, 0xa6, 0xb8, 0x35, 0x49, 0xc0, 0x3f, 0x1c, 0x47, 0x1b, 0x1f,
  0x71, 0x34, 0x8e, 0xbf, 0x8f, 0x91, 0x27, 0x45, 0xd2, 0x54, 0xc1, 0xbf,
  0xbf, 0x16, 0x2b, 0xea, 0x6a, 0x4e, 0x81, 0xbf, 0x49, 0xa5, 0x8f, 0x7c,
  0xf7, 0x1b, 0xc2, 0x3f, 0x61, 0x72, 0xb3, 0xee, 0xda, 0x03, 0xa3, 0x3f,
  0xda, 0x71, 0x23, 0x50, 0xd2, 0x77, 0xc2, 0xbf, 0xf9, 0x9e, 0x87, 0x5c,
  0x7a, 0x00, 0xb3, 0xbf, 0x4b, 0xe0, 0x2f, 0x1a, 0x40, 0x19, 0xc2, 0x3f,
  0x34, 0x79, 0xe1, 0x8d, 0x85, 0x58, 0xc0, 0x3f, 0xad, 0x3b, 0x4f, 0xc0,
  0x85, 0x1d, 0xc0, 0xbf, 0x66, 0xf5, 0x58, 0x08, 0x93, 0x52, 0xcf, 0xbf,
  0x65, 0x37, 0xe6, 0x92, 0x27, 0x83, 0xb8, 0xbf, 0x60, 0x18, 0xde, 0x28,
  0x08, 0xee, 0x70, 0xbf, 0x5f, 0x82, 0x58, 0x4d, 0x10, 0x6d, 0xb8, 0x3f,
  0xc0, 0x98, 0x71, 0xa4, 0x5f, 0x59, 0x89, 0x3f, 0x1b, 0xbc, 0x6c, 0x7d,
  0xd6, 0x2a, 0xb8, 0xbf, 0x88, 0x4f, 0x8a, 0xa5, 0x56, 0x0c, 0x95, 0xbf,
  0xd2, 0x41, 0x77, 0x40, 0x9e, 0xbc, 0xb7, 0x3f, 0x67, 0xce, 0xf4, 0x9a,
  0xb9, 0x4e, 0x9d, 0x3f, 0x10, 0x37, 0x70, 0x22, 0xa4, 0x22, 0xb7, 0xbf,
  0xc6, 0x55, 0xda, 0x8e, 0x03, 0xb4, 0xa2, 0xbf, 0x5b, 0x77, 0x21, 0xa9,
  0x3d, 0x5d, 0xb6, 0x3f, 0x30, 0x97, 0x9f, 0x10, 0x28, 0xa6, 0xa6, 0x3f,
  0x7c, 0x62, 0x3c, 0x1c, 0xda, 0x6c, 0xb5, 0xbf, 0xe5, 0x57, 0x5b, 0x63,
  0xbf, 0x77, 0xaa, 0xbf, 0xd1, 0x09, 0xe7, 0x8f, 0x03, 0x52, 0xb4, 0x3f,
  0x86, 0xb0, 0xa2, 0x20, 0xa6, 0x22, 0xae, 0x3f, 0xec, 0x72, 0x66, 0x39,
  0x60, 0x0d, 0xb3, 0xbf, 0x24, 0x39, 0x7f, 0x6f, 0x4d, 0xd0, 0xb0, 0xbf,
  0x91, 0x6b, 0x10, 0x18, 0xb4, 0x9f, 0xb1, 0x3f, 0x23, 0xe1, 0x04, 0x02,
  0x9c, 0x75, 0xb2, 0x3f, 0x53, 0x6d, 0xce, 0xff, 0xe2, 0x09, 0xb0, 0xbf,
  0x54, 0x07, 0x9b, 0x64, 0xf6, 0xfd, 0xb3, 0xbf, 0x96, 0x48, 0xde, 0x2c,
  0xe6, 0x99, 0xac, 0x3f, 0xe3, 0xfb, 0x76, 0x9e, 0xfa, 0x65, 0xb5, 0x3f,
  0x41, 0x27, 0x3d, 0xb4, 0x1f, 0xd4, 0xa8, 0xbf, 0x62, 0x7b, 0xa4, 0x7d,
  0x28, 0xaa, 0xb6, 0xbf, 0x26, 0xcf, 0x1f, 0x9c, 0x1b, 0xc5, 0xa4, 0x3f,
  0x2c, 0x2c, 0xda, 0x22, 0xdc, 0xc6, 0xb7, 0x3f, 0x13, 0x5c, 0xa7, 0xe6,
  0xdd, 0x6f, 0xa0, 0xbf, 0xc6, 0x85, 0xda, 0x82, 0x47, 0xb8, 0xb8, 0xbf,
  0x9b, 0xcc, 0xc1, 0xff, 0xa0, 0xaf, 0x97, 0x3f, 0x9f, 0x17, 0x76, 0x90,
  0x6a, 0x7a, 0xb9, 0x3f, 0x02, 0x00, 0xec, 0xb7, 0x42, 0x03, 0x8c, 0xbf,
  0xd8, 0x91, 0x6d, 0xa7, 0x09, 0x09, 0xba, 0xbf, 0x2d, 0x4c, 0x12, 0x7a,
  0xfb, 0xf3, 0x6e, 0x3f, 0x00, 0xf0, 0xe2, 0xa9, 0xa1, 0x5f, 0xba, 0x3f,
  0xa9, 0x3c, 0xb7, 0x47, 0x42, 0xbf, 0x7a, 0x3f, 0x9d, 0xd4, 0x9c, 0x09,
  0x59, 0x79, 0xba, 0xbf, 0xad, 0x50, 0xb0, 0x1e, 0xf4, 0x9d, 0x91, 0xbf,
  0x31, 0xe7, 0x17, 0xa2, 0xec, 0x50, 0xba, 0x3f, 0x38, 0x0e, 0x20, 0xd9,
  0xe6, 0xde, 0x9c, 0x3f, 0x19, 0xfa, 0x90, 0xc7, 0x96, 0xe0, 0xb9, 0xbf,
  0xfb, 0xcb, 0xab, 0x5e, 0xd1, 0x31, 0xa4, 0xbf, 0xaf, 0x3b, 0x25, 0x25,
  0xee, 0x21, 0xb9, 0x3f, 0x0e, 0xad, 0x8d, 0xef, 0x55, 0x0d, 0xaa, 0x3f,
  0x5a, 0xa6, 0xd1, 0xbd, 0xb8, 0x0d, 0xb8, 0xbf, 0xab, 0x6c, 0x49, 0xad,
  0xb9, 0xf7, 0xaf, 0xbf, 0xa8, 0x09, 0x3c, 0x43, 0xad, 0x9b, 0xb6, 0x3f,
  0x6f, 0x9d, 0x50, 0x86, 0x5f, 0xf2, 0xb2, 0x3f, 0x61, 0x58, 0x00, 0x44,
  0x19, 0xc2, 0xb4, 0xbf, 0xfd, 0x1d, 0xf6, 0xfd, 0xcb, 0xe2, 0xb5, 0xbf,
  0xa9, 0xd3, 0x59, 0x01, 0x5c, 0x75, 0xb2, 0x3f, 0xf3, 0xbb, 0x81, 0x85,
  0x01, 0xc4, 0xb8, 0x3f, 0x23, 0xef, 0x60, 0xe4, 0x31, 0x4e, 0xaf, 0xbf,
  0x5a, 0x65, 0x37, 0x71, 0x78, 0x8a, 0xbb, 0xbf, 0x9d, 0xd1, 0x9f, 0xf6,
  0xd5, 0x89, 0xa8, 0x3f, 0x86, 0x04, 0xc3, 0x79, 0x2c, 0x27, 0xbe, 0x3f,
  0x22, 0x27, 0x80, 0xd3, 0x50, 0x6c, 0xa0, 0xbf, 0x6c, 0xcb, 0x7a, 0x36,
  0xe2, 0x42, 0xc0, 0xbf, 0x89, 0x5b, 0xf7, 0xf0, 0xf3, 0xbd, 0x8a, 0x3f,
  0x3d, 0xce, 0xf2, 0x57, 0x97, 0x44, 0xc1, 0x3f, 0x84, 0x39, 0x99, 0xee,
  0x4e, 0x62, 0x84, 0x3f, 0xf3, 0xbd, 0xa6, 0xf1, 0x5d, 0x02, 0xc2, 0xbf,
  0x41, 0x7c, 0x83, 0xf0, 0x6f, 0xa5, 0xa3, 0xbf, 0x8e, 0x2f, 0x04, 0xf2,
  0xf2, 0x55, 0xc2, 0x3f, 0x90, 0x21, 0xe5, 0x12, 0x8e, 0x38, 0xb3, 0x3f,
  0xcf, 0x8d, 0xc7, 0xcc, 0x47, 0xf1, 0xc1, 0xbf, 0x65, 0xb7, 0x34, 0xe1,
  0xd3, 0x62, 0xc0, 0xbf, 0x8c, 0x85, 0x56, 0x9e, 0x07, 0xe9, 0xbf, 0x3f,
  0x35, 0xcb, 0x90, 0xea, 0x07, 0x3d, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x03, 0xc2, 0xfd, 0xf3, 0x14, 0x51, 0xb8, 0x3f,
  0x7a, 0xf1, 0xf1, 0x31, 0x50, 0x8f, 0x80, 0x3f, 0x7a, 0x63, 0xf2, 0x43,
  0x76, 0x26, 0xb8, 0xbf, 0xd2, 0xd0, 0x1f, 0x86, 0x34, 0x84, 0x90, 0xbf,
  0x1f, 0xd0, 0x7b, 0x6c, 0x4f, 0xd1, 0xb7, 0x3f, 0xa4, 0x24, 0xfc, 0x15,
  0x82, 0xaa, 0x98, 0x3f, 0xcd, 0x1c, 0x6a, 0xb0, 0xcd, 0x51, 0xb7, 0xbf,
  0x0f, 0xf2, 0xf6, 0x34, 0xaf, 0x57, 0xa0, 0xbf, 0x50, 0x32, 0x24, 0x71,
  0x35, 0xa8, 0xb6, 0x3f, 0xd4, 0xb6, 0xcf, 0x04, 0xc0, 0x43, 0xa4, 0x3f,
  0xdd, 0xf8, 0x84, 0xc8, 0xe2, 0xd4, 0xb5, 0xbf, 0x86, 0x06, 0xbb, 0x05,
  0xbf, 0x13, 0xa8, 0xbf, 0x9f, 0x88, 0x47, 0x5c, 0x4a, 0xd8, 0xb4, 0x3f,
  0xe3, 0x7e, 0xd4, 0x93, 0xe3, 0xc1, 0xab, 0x3f, 0x67, 0x27, 0xcb, 0x70,
  0xfa, 0xb2, 0xb3, 0xbf, 0x64, 0x6d, 0xaa, 0x02, 0x4c, 0x48, 0xaf, 0xbf,
  0x6e, 0x4c, 0xf7, 0x42, 0x9c, 0x65, 0xb2, 0x3f, 0x11, 0xc7, 0x09, 0x22,
  0x7c, 0x50, 0xb1, 0x3f, 0x23, 0xcf, 0x76, 0xb3, 0xf5, 0xf0, 0xb0, 0xbf,
  0x62, 0x0f, 0x5b, 0xf6, 0xe1, 0xe2, 0xb2, 0xbf, 0x07, 0x71, 0x14, 0xa1,
  0xd6, 0xab, 0xae, 0x3f, 0x1a, 0x53, 0xda, 0xb5, 0x2f, 0x58, 0xb4, 0x3f,
  0x8c, 0xe4, 0x1a, 0x9f, 0x05, 0x2b, 0xab, 0xbf, 0x43, 0x41, 0x24, 0x20,
  0x24, 0xad, 0xb5, 0xbf, 0x7c, 0xf2, 0x98, 0x18, 0xcc, 0x61, 0xa7, 0x3f,
  0x1a, 0x65, 0xd4, 0xf4, 0x5f, 0xde, 0xb6, 0x3f, 0x98, 0x66, 0xab, 0x55,
  0xcd, 0x52, 0xa3, 0xbf, 0x23, 0x0c, 0xff, 0x9c, 0x60, 0xe8, 0xb7, 0xbf,
  0x1b, 0x8b, 0x01, 0x05, 0x0a, 0x02, 0x9e, 0x3f, 0x69, 0x09, 0x14, 0xcd,
  0x79, 0xc7, 0xb8, 0x3f, 0x6b, 0x4f, 0x17, 0xeb, 0xa3, 0xdf, 0x94, 0xbf,
  0xe5, 0x88, 0x41, 0xd3, 0xcd, 0x77, 0xb9, 0xbf, 0xb4, 0xbd, 0x8f, 0xaf,
  0x0d, 0x8c, 0x86, 0x3f, 0x8b, 0x06, 0xde, 0x2b, 0x44, 0xf5, 0xb9, 0x3f,
  0x6d, 0x9e, 0x55, 0xa9, 0x2d, 0xdd, 0x53, 0xbf, 0x65, 0xe5, 0x35, 0xcf,
  0x7d, 0x3b, 0xba, 0xbf, 0xd4, 0x3b, 0x43, 0xd5, 0x5a, 0x5e, 0x82, 0xbf,
  0x70, 0x63, 0x3d, 0x74, 0xc6, 0x45, 0xba, 0x3f, 0x2e, 0xcd, 0xdc, 0xed,
  0xd0, 0xf5, 0x93, 0x3f, 0x35, 0xac, 0x33, 0xb0, 0x01, 0x0f, 0xba, 0xbf,
  0xcc, 0x9e, 0x0d, 0xd1, 0x4d, 0x09, 0x9f, 0xbf, 0xd7, 0x64, 0xad, 0x5b,
  0x92, 0x91, 0xb9, 0x3f, 0xda, 0xf8, 0x89, 0x7b, 0x71, 0x2d, 0xa5, 0x3f,
  0xcc, 0x00, 0x4f, 0xdd, 0x39, 0xc7, 0xb8, 0xbf, 0x5a, 0xd7, 0x6f, 0xcb,
  0xb2, 0xec, 0xaa, 0xbf, 0x5b, 0x8c, 0x19, 0xb7, 0xeb, 0xa8, 0xb7, 0x3f,
  0x20, 0x40, 0x86, 0xa7, 0x29, 0x5c, 0xb0, 0x3f, 0x44, 0x59, 0x09, 0x97,
  0x8f, 0x2e, 0xb6, 0xbf, 0xbf, 0x58, 0x80, 0x32, 0x27, 0x42, 0xb3, 0xbf,
  0xdd, 0x5c, 0x82, 0x82, 0xa8, 0x4e, 0xb4, 0x3f, 0x8c, 0xa9, 0x8d, 0x1c,
  0x0d, 0x21, 0xb6, 0x3f, 0x63, 0x01, 0xf8, 0x0f, 0xd1, 0xfd, 0xb1, 0xbf,
  0x6d, 0x9a, 0xdd, 0x21, 0xe4, 0xef, 0xb8, 0xbf, 0xa4, 0x20, 0xa3, 0xe3,
  0xdf, 0x5b, 0xae, 0x3f, 0x7b, 0x98, 0x72, 0xdf, 0x57, 0xa3, 0xbb, 0x3f,
  0x40, 0x26, 0x7b, 0x91, 0xdc, 0x99, 0xa7, 0xbf, 0x00, 0x2a, 0xe3, 0x12,
  0xa5, 0x2c, 0xbe, 0xbf, 0x09, 0x54, 0xef, 0x81, 0x02, 0x0a, 0x9f, 0x3f,
  0x7c, 0xc4, 0x85, 0xe2, 0xe3, 0x3b, 0xc0, 0x3f, 0x4e, 0xd3, 0xc1, 0x4f,
  0x59, 0x60, 0x87, 0xbf, 0xcd, 0xae, 0x96, 0xb0, 0x11, 0x34, 0xc1, 0xbf,
  0xbf, 0x2a, 0x1c, 0x4c, 0x48, 0x5e, 0x87, 0xbf, 0x45, 0xf0, 0x5f, 0x22,
  0xda, 0xe8, 0xc1, 0x3f, 0xa9, 0x76, 0x2d, 0x37, 0xac, 0x41, 0xa4, 0x3f,
  0xb8, 0xe0, 0x89, 0x8e, 0x85, 0x34, 0xc2, 0xbf, 0x3c, 0xd1, 0x60, 0xc4,
  0x85, 0x6e, 0xb3, 0xbf, 0x8e, 0xe6, 0x6b, 0x17, 0x11, 0xca, 0xc1, 0x3f,
  0xde, 0x56, 0x54, 0xbf, 0x89, 0x6c, 0xc0, 0x3f, 0x32, 0x85, 0x08, 0x3e,
  0xe2, 0x98, 0xbf, 0xbf, 0xee, 0xf4, 0xd6, 0x37, 0xbf, 0x27, 0xcf, 0xbf,
  0x13, 0x78, 0x38, 0xe8, 0x9c, 0x2a, 0xb8, 0x3f, 0x3c, 0x88, 0xd7, 0x28,
  0x5a, 0x39, 0x70, 0x3f, 0xcc, 0x15, 0x70, 0x0e, 0x09, 0x16, 0xb8, 0xbf,
  0x78, 0x0e, 0x17, 0x57, 0x75, 0x4b, 0x88, 0xbf, 0xb2, 0x63, 0x33, 0x11,
  0x58, 0xd8, 0xb7, 0x3f, 0x8b, 0xe2, 0xa0, 0x7a, 0x40, 0x2d, 0x94, 0x3f,
  0x35, 0x06, 0x61, 0xb7, 0xa9, 0x71, 0xb7, 0xbf, 0x9c, 0x39, 0x2b, 0x1e,
  0x48, 0x1a, 0x9c, 0xbf, 0xf7, 0xe9, 0xc5, 0x42, 0x33, 0xe2, 0xb6, 0x3f,
  0xb0, 0xfd, 0xc9, 0x09, 0x10, 0xf1, 0xa1, 0x3f, 0xcc, 0xf4, 0xa3, 0xe3,
  0x3f, 0x2a, 0xb6, 0xbf, 0x0d, 0x20, 0x8e, 0xd8, 0xfe, 0xbc, 0xa5, 0xbf,
  0x1b, 0x02, 0x88, 0x5e, 0x31, 0x4a, 0xb5, 0x3f, 0x93, 0x70, 0xc7, 0x9a,
  0x7a, 0x6b, 0xa9, 0x3f, 0x9c, 0x5d, 0xc6, 0xe8, 0x80, 0x42, 0xb4, 0xbf,
  0xa6, 0x1b, 0x91, 0x9e, 0xf8, 0xf6, 0xac, 0xbf, 0x1b, 0x39, 0x90, 0x41,
  0xc0, 0x13, 0xb3, 0x3f, 0xa5, 0x39, 0x2c, 0x5b, 0xea, 0x2c, 0xb0, 0x3f,
  0xd8, 0xa3, 0x80, 0x0f, 0x9b, 0xbe, 0xb1, 0xbf, 0x64, 0x87, 0xe8, 0x06,
  0x26, 0xc7, 0xb1, 0xbf, 0xc2, 0x61, 0xdb, 0x8c, 0xd8, 0x43, 0xb0, 0x3f,
  0x1c, 0x88, 0x41, 0xae, 0x3b, 0x47, 0xb3, 0x3f, 0xae, 0x08, 0x5a, 0x1f,
  0xbb, 0x48, 0xad, 0xbf, 0x44, 0xa4, 0x26, 0x26, 0x22, 0xaa, 0xb4, 0xbf,
  0x0f, 0x6b, 0x84, 0xfd, 0x5d, 0xc2, 0xa9, 0x3f, 0xc4, 0xbc, 0xcd, 0xef,
  0xb6, 0xec, 0xb5, 0x3f, 0x3b, 0x10, 0xa5, 0x92, 0xe9, 0xf6, 0xa5, 0xbf,
  0x8a, 0x79, 0x63, 0xca, 0xb9, 0x0b, 0xb7, 0xbf, 0xd9, 0xdf, 0x5f, 0xfb,
  0xfa, 0xe8, 0xa1, 0x3f, 0x26, 0xa6, 0x54, 0x78, 0xc7, 0x03, 0xb8, 0x3f,
  0xe7, 0x4d, 0xb8, 0x8f, 0x0a, 0x37, 0x9b, 0xbf, 0xd4, 0xd6, 0xd8, 0x7f,
  0x53, 0xd1, 0xb8, 0xbf, 0x6a, 0xac, 0xaf, 0x34, 0xb8, 0x23, 0x92, 0x3f,
  0x44, 0xeb, 0xcb, 0x9b, 0xa0, 0x70, 0xb9, 0x3f, 0xb0, 0xfa, 0x79, 0xc2,
  0x02, 0x3f, 0x81, 0xbf, 0x49, 0x8d, 0x98, 0x77, 0xb7, 0xdd, 0xb9, 0xbf,
  0x75, 0xe9, 0x6d, 0x18, 0xbf, 0xd1, 0x54, 0xbf, 0x9c, 0xcb, 0x2c, 0x2b,
  0x5b, 0x14, 0xba, 0x3f, 0x0a, 0xc6, 0x12, 0xe9, 0xfb, 0x30, 0x87, 0x3f,
  0x98, 0x7f, 0xa2, 0xb4, 0xfa, 0x0f, 0xba, 0xbf, 0x8c, 0x16, 0x60, 0xfe,
  0xab, 0x37, 0x96, 0xbf, 0x14, 0x15, 0x9e, 0x5a, 0x9e, 0xcb, 0xb9, 0x3f,
  0x5a, 0x51, 0xbe, 0x95, 0x0a, 0x8f, 0xa0, 0x3f, 0x03, 0xfb, 0x00, 0x64,
  0xcf, 0x41, 0xb9, 0xbf, 0xa7, 0xb0, 0xf3, 0xa6, 0x9d, 0x1e, 0xa6, 0xbf,
  0xd8, 0xe1, 0x2f, 0xcb, 0x77, 0x6c, 0xb8, 0x3f, 0x7d, 0xd8, 0x67, 0x23,
  0x21, 0xc2, 0xab, 0x3f, 0x4a, 0x1b, 0x9f, 0x52, 0xb6, 0x44, 0xb7, 0xbf,
  0x93, 0xff, 0xbb, 0xf1, 0xd5, 0xb7, 0xb0, 0xbf, 0xe0, 0xa3, 0xcb, 0x48,
  0xa1, 0xc2, 0xb5, 0x3f, 0x79, 0x00, 0xf5, 0x27, 0xb8, 0x8d, 0xb3, 0x3f,
  0x83, 0x1a, 0x34, 0xa8, 0xee, 0xdc, 0xb3, 0xbf, 0x3f, 0x19, 0x57, 0x43,
  0x93, 0x5b, 0xb6, 0xbf, 0x95, 0x25, 0x45, 0xa9, 0x71, 0x88, 0xb1, 0x3f,
  0xfa, 0x8f, 0x3b, 0x0b, 0x98, 0x18, 0xb9, 0x3f, 0xe2, 0x91, 0xd2, 0x88,
  0xa2, 0x6e, 0xad, 0xbf, 0xd5, 0x9a, 0xc2, 0xa4, 0xa3, 0xb9, 0xbb, 0xbf,
  0x69, 0xe7, 0x5d, 0x0b, 0x83, 0xaf, 0xa6, 0x3f, 0x68, 0x72, 0x4a, 0x9b,
  0x31, 0x30, 0xbe, 0x3f, 0x28, 0xa3, 0x59, 0x94, 0x45, 0x47, 0x9d, 0xbf,
  0x7e, 0x36, 0x4c, 0x29, 0x48, 0x34, 0xc0, 0xbf, 0x77, 0x7f, 0x92, 0x6f,
  0xbb, 0x1a, 0x84, 0x3f, 0x56, 0xb7, 0x36, 0x2d, 0x4a, 0x23, 0xc1, 0x3f,
  0x30, 0x95, 0x91, 0xc6, 0x47, 0x43, 0x8a, 0x3f, 0xc5, 0x57, 0x26, 0x1f,
  0x70, 0xcf, 0xc1, 0xbf, 0x4b, 0xfa, 0xc8, 0x9b, 0xc9, 0xd8, 0xa4, 0xbf,
  0xe1, 0x61, 0xcc, 0x60, 0x89, 0x13, 0xc2, 0x3f, 0xb7, 0xa9, 0xfb, 0xfb,
  0x79, 0xa2, 0xb3, 0x3f, 0x47, 0x4b, 0xad, 0xbb, 0x96, 0xa3, 0xc1, 0xbf,
  0x37, 0xf7, 0x58, 0x00, 0xaf, 0x75, 0xc0, 0xbf, 0x81, 0x45, 0x07, 0x8a,
  0x8a, 0x4a, 0xbf, 0x3f, 0x22, 0x03, 0x6d, 0xc8, 0xb7, 0x12, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x66, 0x3b, 0x3d, 0xcb,
  0xc1, 0xfa, 0xb7, 0xbf, 0xb7, 0x5c, 0xa3, 0x23, 0x4d, 0xc2, 0x7f, 0xbf,
  0xf5, 0x57, 0xec, 0x4e, 0x04, 0xd3, 0xb7, 0x3f, 0xe5, 0xd6, 0xf2, 0xb1,
  0x28, 0xae, 0x8f, 0x3f, 0xe7, 0xa1, 0xac, 0x33, 0x9d, 0x83, 0xb7, 0xbf,
  0xd9, 0x27, 0xef, 0x84, 0x6a, 0xa9, 0x97, 0xbf, 0x9e, 0xba, 0x8e, 0x5d,
  0xb4, 0x0c, 0xb7, 0x3f, 0xe1, 0xb3, 0x46, 0x21, 0x70, 0x5d, 0x9f, 0x3f,
  0x98, 0x9f, 0xec, 0x0a, 0x86, 0x6e, 0xb6, 0xbf, 0xd8, 0xb7, 0x43, 0xde,
  0x75, 0x74, 0xa3, 0xbf, 0xab, 0x7b, 0x62, 0x54, 0x63, 0xa9, 0xb5, 0x3f,
  0x94, 0x2a, 0x91, 0x81, 0xc4, 0x20, 0xa7, 0x3f, 0x65, 0x56, 0x5c, 0xdc,
  0xb2, 0xbd, 0xb4, 0xbf, 0xeb, 0x68, 0x7f, 0x95, 0x68, 0xae, 0xaa, 0xbf,
  0xcb, 0xcd, 0xbe, 0xb2, 0xf1, 0xab, 0xb3, 0x3f, 0x3b, 0x9f, 0x02, 0x60,
  0x11, 0x18, 0xae, 0x3f, 0xa9, 0xca, 0xba, 0x72, 0xb4, 0x74, 0xb2, 0xbf,
  0x40, 0x6a, 0x18, 0x29, 0x2a, 0xac, 0xb0, 0xbf, 0x60, 0x6a, 0xb7, 0xa2,
  0xa8, 0x18, 0xb1, 0x3f, 0x44, 0xcc, 0x97, 0x03, 0xd4, 0x34, 0xb2, 0x3f,
  0x8a, 0xb0, 0x10, 0xc1, 0x2c, 0x31, 0xaf, 0xbf, 0xfb, 0x41, 0x7b, 0x50,
  0x2f, 0xa3, 0xb3, 0xbf, 0x94, 0xed, 0x13, 0xce, 0xc4, 0xea, 0xab, 0x3f,
  0xb7, 0x85, 0x08, 0xad, 0x4f, 0xf4, 0xb4, 0x3f, 0x29, 0xa8, 0xde, 0xfb,
  0x20, 0x60, 0xa8, 0xbf, 0x22, 0x8b, 0x82, 0x8c, 0x2f, 0x25, 0xb6, 0xbf,
  0x15, 0xda, 0xb9, 0xd2, 0x8c, 0x93, 0xa4, 0x3f, 0x93, 0x02, 0xed, 0xe1,
  0xab, 0x32, 0xb7, 0x3f, 0xb8, 0x23, 0x87, 0xea, 0x9e, 0x87, 0xa0, 0xbf,
  0x75, 0x5b, 0x7e, 0xff, 0x7e, 0x19, 0xb8, 0xbf, 0x7d, 0x41, 0xb3, 0x03,
  0x83, 0x7e, 0x98, 0x3f, 0xe9, 0x9e, 0x24, 0x74, 0x3a, 0xd6, 0xb8, 0x3f,
  0x14, 0xb7, 0x95, 0xd5, 0xf3, 0xf6, 0x8e, 0xbf, 0x82, 0x52, 0x16, 0x9d,
  0x3f, 0x65, 0xb9, 0xbf, 0x15, 0xf4, 0x35, 0xbc, 0x24, 0x36, 0x78, 0x3f,
  0x98, 0xf9, 0x5f, 0x87, 0xb6, 0xc2, 0xb9, 0x3f, 0xf6, 0xcd, 0xff, 0xbc,
  0x96, 0x17, 0x6e, 0x3f, 0xe3, 0xa5, 0xf4, 0x97, 0x82, 0xea, 0xb9, 0xbf,
  0x21, 0x8b, 0xaf, 0xcb, 0x00, 0xd9, 0x8b, 0xbf, 0xc3, 0xc7, 0x00, 0x3a,
  0x34, 0xd8, 0xb9, 0x3f, 0x84, 0x14, 0xa9, 0x13, 0x56, 0x64, 0x98, 0x3f,
  0xbf, 0x1d, 0x5e, 0x81, 0xf6, 0x86, 0xb9, 0xbf, 0x82, 0xd5, 0x64, 0x3c,
  0x0d, 0x8f, 0xa1, 0xbf, 0x8d, 0x43, 0xca, 0x31, 0x77, 0xf1, 0xb8, 0x3f,
  0xe2, 0xd1, 0x1e, 0x36, 0xc8, 0x05, 0xa7, 0x3f, 0x12, 0x45, 0xe7, 0xd6,
  0xc6, 0x11, 0xb8, 0xbf, 0x6d, 0xef, 0xf9, 0x0a, 0x14, 0x8e, 0xac, 0xbf,
  0xc2, 0x02, 0x42, 0x5b, 0x2d, 0xe1, 0xb6, 0x3f, 0xc1, 0xe9, 0x66, 0x3e,
  0x1a, 0x0f, 0xb1, 0x3f, 0x48, 0x62, 0x83, 0x79, 0xed, 0x57, 0xb5, 0xbf,
  0x7d, 0xc1, 0x84, 0x99, 0x48, 0xd5, 0xb3, 0xbf, 0xa3, 0x5a, 0xd5, 0xc8,
  0xed, 0x6c, 0xb3, 0x3f, 0x80, 0xa3, 0x4f, 0x06, 0x91, 0x92, 0xb6, 0x3f,
  0xc4, 0x55, 0xf1, 0x9b, 0x37, 0x15, 0xb1, 0xbf, 0xad, 0x3f, 0xed, 0xfe,
  0x4a, 0x3e, 0xb9, 0xbf, 0x31, 0xb7, 0x03, 0xd5, 0x5e, 0x86, 0xac, 0x3f,
  0x72, 0x10, 0x47, 0x85, 0x83, 0xcd, 0xbb, 0x3f, 0xd3, 0x61, 0x05, 0x1d,
  0xa2, 0xca, 0xa5, 0xbf, 0xe1, 0xd0, 0xac, 0xd6, 0xf2, 0x31, 0xbe, 0xbf,
  0x3f, 0x47, 0xe8, 0x4b, 0x09, 0x90, 0x9b, 0x3f, 0x9e, 0x90, 0xa4, 0x7a,
  0x1b, 0x2c, 0xc0, 0x3f, 0x38, 0x4c, 0x3b, 0x51, 0x3e, 0xec, 0x80, 0xbf,
  0xcd, 0xd1, 0xd0, 0xf1, 0x48, 0x12, 0xc1, 0xbf, 0x09, 0x3d, 0x31, 0x82,
  0x32, 0x12, 0x8d, 0xbf, 0xc5, 0x5f, 0x3d, 0x88, 0x23, 0xb6, 0xc1, 0x3f,
  0x19, 0xd3, 0xe1, 0xed, 0xfe, 0x6a, 0xa5, 0x3f, 0x31, 0x6c, 0xba, 0x81,
  0xfd, 0xf2, 0xc1, 0xbf, 0x4b, 0xe5, 0xea, 0xe3, 0x81, 0xd4, 0xb3, 0xbf,
  0x9a, 0x1f, 0xe7, 0xa4, 0xd3, 0x7d, 0xc1, 0x3f, 0x83, 0xcb, 0x64, 0x02,
  0x4b, 0x7e, 0xc0, 0x3f, 0xe4, 0x4e, 0xac, 0x77, 0xf0, 0xfd, 0xbe, 0xbf,
  0xe4, 0x4e, 0xac, 0x77, 0xf0, 0xfd, 0xce, 0xbf, 0x35, 0x61, 0xf8, 0x6d,
  0xb8, 0xd5, 0xb7, 0xbf, 0xdb, 0xd5, 0xcc, 0x47, 0xc7, 0x21, 0x6f, 0xbf,
  0x9d, 0xf7, 0x01, 0xd5, 0x83, 0xc2, 0xb7, 0x3f, 0x31, 0x4e, 0x67, 0xc8,
  0xbc, 0x4f, 0x87, 0x3f, 0xd0, 0x66, 0x3f, 0x5e, 0xef, 0x88, 0xb7, 0xbf,
  0x34, 0xde, 0x9c, 0xdf, 0x1b, 0x5d, 0x93, 0xbf, 0x9d, 0x21, 0xe7, 0x18,
  0x17, 0x29, 0xb7, 0x3f, 0xd8, 0xca, 0xdd, 0xb2, 0x4c, 0xfa, 0x9a, 0x3f,
  0xc2, 0xb2, 0x34, 0x08, 0x2a, 0xa3, 0xb6, 0xbf, 0xa8, 0xcd, 0xb1, 0x86,
  0xde, 0x3a, 0xa1, 0xbf, 0xd2, 0x30, 0xce, 0x83, 0x6a, 0xf7, 0xb5, 0x3f,
  0x7b, 0x82, 0xca, 0xc6, 0xd1, 0xe2, 0xa4, 0x3f, 0x81, 0x4d, 0xf4, 0xc1,
  0x2e, 0x26, 0xb5, 0xbf, 0x22, 0x8f, 0xb5, 0x3d, 0x0d, 0x70, 0xa8, 0xbf,
  0xac, 0xa7, 0xe6, 0x8e, 0xe1, 0x2f, 0xb4, 0x3f, 0x4c, 0xa0, 0x0d, 0x43,
  0x8c, 0xdd, 0xab, 0x3f, 0xc3, 0x4b, 0x25, 0x36, 0x03, 0x15, 0xb3, 0xbf,
  0x8f, 0x08, 0xca, 0x6f, 0x34, 0x26, 0xaf, 0xbf, 0xe3, 0x18, 0xb3, 0xa3,
  0x2a, 0xd6, 0xb1, 0x3f, 0x48, 0x3d, 0x7a, 0xa2, 0x68, 0x22, 0xb1, 0x3f,
  0x97, 0x6b, 0x49, 0xc5, 0x06, 0x74, 0xb0, 0xbf, 0x71, 0x19, 0x7a, 0xa8,
  0x07, 0x9a, 0xb2, 0xbf, 0xca, 0xcd, 0x52, 0x6b, 0xc0, 0xde, 0xad, 0x3f,
  0xd4, 0x00, 0x95, 0x59, 0x3b, 0xf7, 0xb3, 0x3f, 0xf1, 0x2f, 0x14, 0x7e,
  0x36, 0x92, 0xaa, 0xbf, 0xa5, 0x8c, 0xe3, 0x6a, 0x32, 0x37, 0xb5, 0xbf,
  0xd3, 0xa6, 0x85, 0x8a, 0x74, 0x04, 0xa7, 0x3f, 0xbc, 0x79, 0xac, 0x95,
  0x02, 0x57, 0xb6, 0x3f, 0xde, 0x8b, 0x14, 0x5a, 0xc1, 0x37, 0xa3, 0xbf,
  0xf3, 0xbc, 0xbd, 0x57, 0xa4, 0x53, 0xb7, 0xbf, 0x1d, 0xf4, 0x7f, 0x6f,
  0x59, 0x5d, 0x9e, 0x3f, 0xc9, 0x40, 0x89, 0xeb, 0xed, 0x29, 0xb8, 0x3f,
  0x22, 0x6e, 0x47, 0xd2, 0x2f, 0xd8, 0x95, 0xbf, 0x1b, 0x05, 0x1d, 0x41,
  0x8d, 0xd6, 0xb8, 0xbf, 0x3f, 0x3a, 0x53, 0xfd, 0xff, 0xcc, 0x89, 0x3f,
  0xbc, 0x8f, 0xd1, 0xae, 0x00, 0x56, 0xb9, 0x3f, 0x4f, 0x73, 0xe8, 0xd7,
  0xa7, 0x7c, 0x6c, 0xbf, 0x30, 0x1b, 0xc2, 0xf6, 0x8d, 0xa4, 0xb9, 0xbf,
  0x76, 0x3c, 0x3f, 0x07, 0x58, 0x91, 0x78, 0xbf, 0x18, 0xf6, 0x13, 0x19,
  0x37, 0xbe, 0xb9, 0x3f, 0x66, 0x0e, 0xab, 0x73, 0xee, 0x2b, 0x90, 0x3f,
  0x68, 0x7f, 0xcf, 0x34, 0xac, 0x9e, 0xb9, 0xbf, 0xe4, 0xec, 0xc3, 0x15,
  0x99, 0x7c, 0x9a, 0xbf, 0x22, 0xc5, 0xed, 0x67, 0x39, 0x41, 0xb9, 0x3f,
  0x6f, 0xe6, 0x70, 0x41, 0x19, 0x85, 0xa2, 0x3f, 0xe2, 0x9d, 0x1f, 0x23,
  0xaf, 0xa0, 0xb8, 0xbf, 0xda, 0x22, 0x4c, 0x5d, 0x5e, 0xe3, 0xa7, 0xbf,
  0x21, 0xb9, 0xee, 0xa2, 0x42, 0xb7, 0xb7, 0x3f, 0x14, 0xc4, 0x95, 0xee,
  0xf8, 0x50, 0xad, 0x3f, 0x71, 0x27, 0xbb, 0x04, 0x63, 0x7e, 0xb6, 0xbf,
  0xc3, 0x8a, 0x9a, 0x1b, 0x2c, 0x62, 0xb1, 0xbf, 0xf8, 0x12, 0x55, 0x5f,
  0x7d, 0xee, 0xb4, 0x3f, 0xc7, 0x4b, 0x8e, 0xb2, 0x0b, 0x19, 0xb4, 0x3f,
  0x52, 0x5a, 0x17, 0xb4, 0xa6, 0xfe, 0xb2, 0xbf, 0x07, 0x5f, 0x00, 0x00,
  0x36, 0xc6, 0xb6, 0xbf, 0x84, 0x9f, 0x82, 0x10, 0x1c, 0xa4, 0xb0, 0x3f,
  0xc7, 0x97, 0x53, 0xe8, 0x27, 0x61, 0xb9, 0x3f, 0x11, 0xe4, 0xb6, 0x9f,
  0xf9, 0xa2, 0xab, 0xbf, 0x23, 0xa8, 0xf4, 0xb2, 0x1c, 0xdf, 0xbb, 0xbf,
  0x3a, 0x2b, 0x93, 0x57, 0x13, 0xeb, 0xa4, 0x3f, 0x50, 0x04, 0xf7, 0x4c,
  0x07, 0x32, 0xbe, 0x3f, 0x6a, 0x6d, 0x6e, 0x78, 0xef, 0xe3, 0x99, 0xbf,
  0xce, 0x34, 0xeb, 0x5d, 0x69, 0x23, 0xc0, 0xbf, 0x5f, 0xc0, 0x0b, 0xa2,
  0x1e, 0xa8, 0x7b, 0x3f, 0xfa, 0xf7, 0x0e, 0x78, 0x15, 0x01, 0xc1, 0x3f,
  0x8f, 0x4d, 0xd4, 0xa9, 0xe2, 0xcb, 0x8f, 0x3f, 0xac, 0xb3, 0x5e, 0x98,
  0xf7, 0x9c, 0xc1, 0xbf, 0x4d, 0x94, 0xfc, 0x23, 0x80, 0xf8, 0xa5, 0xbf,
  0xf6, 0x33, 0xf5, 0xec, 0xe0, 0xd2, 0xc1, 0x3f, 0xc8, 0x7b, 0x43, 0x5d,
  0xb3, 0x04, 0xb4, 0x3f, 0xc9, 0xfd, 0x3d, 0xe7, 0xc2, 0x58, 0xc1, 0xbf,
  0x85, 0xbe, 0x5f, 0xb2, 0x64, 0x86, 0xc0, 0xbf, 0xb0, 0x0b, 0x74, 0xbb,
  0x04, 0xb3, 0xbe, 0x3f, 0x70, 0xd0, 0x66, 0x24, 0x68, 0xe9, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x56, 0xe5, 0x13, 0x4f,
  0xec, 0xa7, 0xb7, 0x3f, 0x59, 0x51, 0xe3, 0x13, 0x30, 0x7d, 0x7e, 0x3f,
  0x2c, 0x8f, 0x3b, 0x20, 0xcc, 0x82, 0xb7, 0xbf, 0x16, 0x57, 0xc5, 0x77,
  0xe0, 0x6a, 0x8e, 0xbf, 0xc5, 0x6a, 0x0e, 0x55, 0x9d, 0x38, 0xb7, 0x3f,
  0x78, 0xdd, 0x2e, 0x4a, 0x3f, 0xb9, 0x96, 0x3f, 0x5b, 0x83, 0x29, 0x35,
  0x83, 0xc9, 0xb6, 0xbf, 0x69, 0x58, 0xf8, 0xa5, 0x80, 0x21, 0x9e, 0xbf,
  0xd3, 0xb2, 0x3b, 0x03, 0xb3, 0x35, 0xb6, 0x3f, 0x07, 0x74, 0xda, 0x62,
  0x75, 0xb2, 0xa2, 0x3f, 0x25, 0xff, 0x01, 0x68, 0x74, 0x7d, 0xb5, 0xbf,
  0xba, 0xcd, 0xd6, 0x84, 0x0e, 0x3d, 0xa6, 0xbf, 0xa5, 0x13, 0xd2, 0x04,
  0x22, 0xa1, 0xb4, 0x3f, 0x94, 0xaf, 0xf6, 0xa1, 0xcc, 0xab, 0xa9, 0x3f,
  0x49, 0x25, 0x43, 0x31, 0x2a, 0xa1, 0xb3, 0xbf, 0x33, 0x84, 0xd5, 0x5f,
  0xde, 0xf9, 0xac, 0xbf, 0xfb, 0x3a, 0xb7, 0xe8, 0x0f, 0x7e, 0xb2, 0x3f,
  0xa0, 0x9f, 0x0c, 0x29, 0x2e, 0x11, 0xb0, 0x3f, 0x0d, 0xad, 0xf4, 0xed,
  0x6b, 0x38, 0xb1, 0xbf, 0x36, 0xc8, 0x27, 0x62, 0x22, 0x90, 0xb1, 0xbf,
  0x94, 0xe0, 0x7e, 0x59, 0xdc, 0xa1, 0xaf, 0x3f, 0xc8, 0xf3, 0x36, 0x81,
  0x3b, 0xf7, 0xb2, 0x3f, 0xed, 0x5c, 0x20, 0xc7, 0xbe, 0x90, 0xac, 0xbf,
  0x1e, 0x3d, 0x29, 0x00, 0xd7, 0x43, 0xb4, 0xbf, 0x86, 0x4b, 0x96, 0x44,
  0x46, 0x3f, 0xa9, 0x3f, 0x35, 0x5f, 0x70, 0x1c, 0x3d, 0x73, 0xb5, 0x3f,
  0xeb, 0x68, 0xcf, 0x5c, 0x74, 0xaf, 0xa5, 0xbf, 0x11, 0x37, 0x7d, 0x49,
  0x9d, 0x82, 0xb6, 0xbf, 0xb5, 0xc5, 0x3b, 0xc3, 0x8a, 0xe3, 0xa1, 0x3f,
  0xc5, 0xde, 0x56, 0x06, 0x0a, 0x6f, 0xb7, 0x3f, 0xe5, 0x46, 0x4b, 0x79,
  0x24, 0xbc, 0x9b, 0xbf, 0x63, 0xe1, 0x07, 0xed, 0x73, 0x35, 0xb8, 0xbf,
  0x90, 0xd7, 0xde, 0xf4, 0xc5, 0x43, 0x93, 0x3f, 0xa8, 0xb0, 0xa4, 0xc5,
  0xa3, 0xd2, 0xb8, 0x3f, 0x2d, 0x29, 0xfa, 0x15, 0xbb, 0xc8, 0x84, 0xbf,
  0x92, 0xfa, 0x9e, 0x54, 0x33, 0x43, 0xb9, 0xbf, 0x01, 0xa5, 0x72, 0x9f,
  0xae, 0x51, 0x52, 0x3f, 0xc2, 0x55, 0x91, 0x82, 0x84, 0x83, 0xb9, 0x3f,
  0x56, 0xab, 0x95, 0x9e, 0xce, 0xe3, 0x80, 0x3f, 0xa5, 0x52, 0xfa, 0x56,
  0xb6, 0x8f, 0xb9, 0xbf, 0x27, 0xed, 0x43, 0x0c, 0x7d, 0x57, 0x92, 0xbf,
  0x7d, 0x62, 0x9b, 0x09, 0x97, 0x63, 0xb9, 0x3f, 0xb2, 0xcd, 0xee, 0x0e,
  0x38, 0x81, 0x9c, 0x3f, 0xf8, 0xe9, 0xcb, 0x1d, 0x92, 0xfa, 0xb8, 0xbf,
  0xc5, 0xd9, 0x59, 0xc2, 0x94, 0x71, 0xa3, 0xbf, 0xce, 0x7b, 0x09, 0x00,
  0x99, 0x4f, 0xb8, 0x3f, 0x2a, 0xbd, 0x99, 0x63, 0xc8, 0xb7, 0xa8, 0x3f,
  0x6d, 0xe8, 0xd2, 0xdc, 0x03, 0x5d, 0xb7, 0xbf, 0x84, 0x73, 0xa3, 0xda,
  0x37, 0x0b, 0xae, 0xbf, 0xcc, 0xbf, 0x57, 0x2f, 0x67, 0x1c, 0xb6, 0x3f,
  0x14, 0x12, 0x10, 0x47, 0x3e, 0xb1, 0xb1, 0x3f, 0x2d, 0xa8, 0xf7, 0x7b,
  0x58, 0x86, 0xb4, 0xbf, 0x01, 0x10, 0x6b, 0xc6, 0x31, 0x59, 0xb4, 0xbf,
  0x38, 0xc2, 0xbe, 0x1e, 0x19, 0x92, 0xb2, 0x3f, 0x94, 0xe2, 0x4a, 0x03,
  0xaf, 0xf6, 0xb6, 0x3f, 0x63, 0x07, 0x7c, 0xa5, 0x17, 0x35, 0xb0, 0xbf,
  0xda, 0x4c, 0xaf, 0x12, 0x57, 0x81, 0xb9, 0xbf, 0x78, 0x82, 0x7c, 0xb6,
  0x57, 0xc4, 0xaa, 0x3f, 0xf0, 0x03, 0x28, 0xfd, 0x91, 0xee, 0xbb, 0x3f,
  0xcf, 0xa8, 0x86, 0x2d, 0xb1, 0x10, 0xa4, 0xbf, 0x99, 0x0a, 0x80, 0x75,
  0x8b, 0x30, 0xbe, 0xbf, 0x91, 0x8f, 0x07, 0x36, 0x9d, 0x42, 0x98, 0x3f,
  0xef, 0xd5, 0x6c, 0x84, 0x3c, 0x1a, 0xc0, 0x3f, 0xd4, 0xdd, 0x42, 0x73,
  0xc9, 0xa2, 0x75, 0xbf, 0xa0, 0xae, 0xa1, 0x9d, 0xb6, 0xef, 0xc0, 0xbf,
  0x43, 0xb4, 0x8c, 0x05, 0x94, 0x38, 0x91, 0xbf, 0xd4, 0x62, 0x4b, 0x2e,
  0xef, 0x83, 0xc1, 0x3f, 0x25, 0x82, 0xa2, 0x88, 0x7e, 0x81, 0xa6, 0x3f,
  0xba, 0xb9, 0x1b, 0x85, 0x32, 0xb3, 0xc1, 0xbf, 0xf5, 0xf7, 0xcd, 0x15,
  0x23, 0x33, 0xb4, 0xbf, 0x88, 0x13, 0x92, 0xbe, 0x5f, 0x34, 0xc1, 0x3f,
  0xf0, 0x73, 0xfa, 0x93, 0x02, 0x8e, 0xc0, 0x3f, 0x94, 0x91, 0xed, 0xbd,
  0xb8, 0x69, 0xbe, 0xbf, 0xf4, 0x9a, 0x37, 0xb1, 0x1d, 0xd5, 0xce, 0xbf,
  0x44, 0x82, 0xfb, 0x9e, 0x3b, 0x84, 0xb7, 0x3f, 0xec, 0x0c, 0xc6, 0x95,
  0x08, 0xe7, 0x6d, 0x3f, 0xed, 0x23, 0x67, 0x56, 0x46, 0x72, 0xb7, 0xbf,
  0x5b, 0xcf, 0x31, 0x3a, 0x8a, 0x64, 0x86, 0xbf, 0x9a, 0x09, 0xcb, 0xc0,
  0x6e, 0x3c, 0xb7, 0x3f, 0x15, 0xee, 0x9a, 0x43, 0x8c, 0x9a, 0x92, 0x3f,
  0x6f, 0x67, 0x59, 0xba, 0xcd, 0xe2, 0xb6, 0xbf, 0x78, 0x9d, 0x64, 0xfb,
  0xef, 0xec, 0x99, 0xbf, 0xe8, 0xe9, 0x1d, 0xe7, 0x8c, 0x65, 0xb6, 0x3f,
  0x53, 0x4c, 0xd2, 0x54, 0x4e, 0x90, 0xa0, 0x3f, 0x76, 0x04, 0xd3, 0x03,
  0xe7, 0xc4, 0xb5, 0xbf, 0xde, 0xdb, 0xce, 0x10, 0x56, 0x16, 0xa4, 0xbf,
  0xa0, 0x8e, 0x9d, 0x59, 0x28, 0x01, 0xb5, 0x3f, 0x11, 0x9b, 0xa7, 0xeb,
  0x0f, 0x84, 0xa7, 0x3f, 0x27, 0x3e, 0x62, 0x57, 0xaf, 0x1a, 0xb4, 0xbf,
  0xe5, 0xcd, 0x55, 0x56, 0xed, 0xd4, 0xaa, 0xbf, 0x75, 0x4a, 0x62, 0x54,
  0xed, 0x11, 0xb3, 0x3f, 0xf7, 0x34, 0xc6, 0x1d, 0x4d, 0x04, 0xae, 0x3f,
  0x8a, 0x8a, 0xf2, 0x80, 0x67, 0xe7, 0xb1, 0xbf, 0x9d, 0xeb, 0x5f, 0xde,
  0xbb, 0x86, 0xb0, 0xbf, 0xe5, 0xe9, 0x82, 0x0b, 0xb8, 0x9b, 0xb0, 0x3f,
  0x8d, 0x7c, 0xf5, 0xa2, 0xcd, 0xf5, 0xb1, 0x3f, 0x60, 0x9e, 0xc0, 0x03,
  0x1f, 0x5f, 0xae, 0xbf, 0x73, 0xa0, 0x5f, 0x66, 0xe3, 0x4c, 0xb3, 0xbf,
  0x24, 0x5b, 0x7a, 0xf1, 0x6c, 0x47, 0xab, 0x3f, 0x73, 0x24, 0x26, 0x97,
  0x72, 0x89, 0xb4, 0x3f, 0xee, 0x4a, 0x86, 0x0c, 0x1f, 0xf2, 0xa7, 0xbf,
  0x75, 0x71, 0x8d, 0x89, 0xdb, 0xa8, 0xb5, 0xbf, 0x50, 0xc5, 0xdd, 0x3f,
  0x33, 0x61, 0xa4, 0x3f, 0x02, 0x49, 0x91, 0xfc, 0x65, 0xa8, 0xb6, 0x3f,
  0x85, 0x77, 0x10, 0xe1, 0xe5, 0x96, 0xa0, 0xbf, 0x4c, 0x7a, 0x83, 0x03,
  0x3d, 0x85, 0xb7, 0xbf, 0x32, 0x7f, 0x4e, 0x04, 0x71, 0x2b, 0x99, 0x3f,
  0x29, 0x7a, 0x8e, 0x2b, 0x6a, 0x3c, 0xb8, 0x3f, 0x1e, 0x1d, 0xd4, 0x5e,
  0xf4, 0xc0, 0x90, 0xbf, 0x2b, 0x39, 0x83, 0xa7, 0xcf, 0xca, 0xb8, 0xbf,
  0xc8, 0x2a, 0x33, 0xa8, 0x8b, 0xd2, 0x7f, 0x3f, 0x34, 0x28, 0x76, 0x3a,
  0x21, 0x2d, 0xb9, 0x3f, 0x5f, 0x67, 0x71, 0x1f, 0xeb, 0x26, 0x53, 0x3f,
  0xe0, 0xd9, 0x64, 0x80, 0xdb, 0x5f, 0xb9, 0xbf, 0x3b, 0x6b, 0x5b, 0xbd,
  0x8b, 0x58, 0x85, 0xbf, 0x45, 0x55, 0xc0, 0x0f, 0x39, 0x5f, 0xb9, 0x3f,
  0xb6, 0x11, 0x6a, 0x25, 0xdc, 0x6f, 0x94, 0x3f, 0x4d, 0x4f, 0x72, 0xb9,
  0x24, 0x27, 0xb9, 0xbf, 0x31, 0x92, 0xa8, 0x35, 0xef, 0x72, 0x9e, 0xbf,
  0xc7, 0x4c, 0x45, 0xdd, 0x27, 0xb3, 0xb8, 0x3f, 0xec, 0xb0, 0xa6, 0xb3,
  0xe1, 0x54, 0xa4, 0x3f, 0x0a, 0x26, 0x9f, 0x4e, 0x53, 0xfe, 0xb7, 0xbf,
  0xd5, 0x52, 0xbc, 0xd6, 0x69, 0x83, 0xa9, 0xbf, 0xd8, 0x00, 0xdf, 0x85,
  0x20, 0x03, 0xb7, 0x3f, 0x10, 0xc1, 0x01, 0xc0, 0x33, 0xbd, 0xae, 0x3f,
  0xdb, 0xd7, 0xb2, 0xa4, 0x47, 0xbb, 0xb5, 0xbf, 0x47, 0xd5, 0x94, 0xd6,
  0x80, 0xfc, 0xb1, 0xbf, 0xe3, 0xe3, 0x40, 0xcd, 0x84, 0x1f, 0xb4, 0x3f,
  0x85, 0xeb, 0xdd, 0x7c, 0xe8, 0x95, 0xb4, 0x3f, 0x28, 0x25, 0x0e, 0xc7,
  0x43, 0x27, 0xb2, 0xbf, 0x82, 0x2a, 0xb1, 0x49, 0x26, 0x24, 0xb7, 0xbf,
  0x1c, 0x28, 0xf4, 0x0f, 0x45, 0x90, 0xaf, 0x3f, 0x7f, 0x83, 0x28, 0x57,
  0xfe, 0x9e, 0xb9, 0x3f, 0x0a, 0x7b, 0xd1, 0xf7, 0x5d, 0xea, 0xa9, 0xbf,
  0xec, 0x4c, 0x67, 0xfc, 0x03, 0xfc, 0xbb, 0xbf, 0x84, 0x58, 0x1c, 0xf9,
  0x56, 0x3b, 0xa3, 0x3f, 0x62, 0x00, 0x9a, 0xde, 0x99, 0x2d, 0xbe, 0x3f,
  0x40, 0xab, 0xf5, 0xd5, 0xba, 0xab, 0x96, 0xbf, 0x25, 0xe0, 0x33, 0xda,
  0x9e, 0x10, 0xc0, 0xbf, 0xcf, 0xc0, 0x57, 0x6d, 0xf5, 0x8d, 0x6f, 0x3f,
  0xd3, 0x6b, 0x49, 0xb1, 0x32, 0xde, 0xc0, 0x3f, 0xaf, 0xff, 0x81, 0x54,
  0x64, 0x81, 0x92, 0x3f, 0xfc, 0xe2, 0x6c, 0xd5, 0x0c, 0x6b, 0xc1, 0xbf,
  0xda, 0x90, 0x3b, 0xe4, 0x28, 0x06, 0xa7, 0xbf, 0x91, 0xae, 0x96, 0x17,
  0xf1, 0x93, 0xc1, 0x3f, 0x95, 0x42, 0x2c, 0x9c, 0xe4, 0x5f, 0xb4, 0x3f,
  0xc1, 0x67, 0x69, 0x8d, 0xa5, 0x10, 0xc1, 0xbf, 0xfa, 0x89, 0x09, 0xc9,
  0x2a, 0x95, 0xc0, 0xbf, 0x72, 0x1f, 0x6d, 0x91, 0xfe, 0x21, 0xbe, 0x3f,
  0xbc, 0x17, 0xc5, 0x04, 0x10, 0xc1, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x90, 0xdb, 0xea, 0xe6, 0x59, 0x58, 0xb7, 0xbf,
  0xdf, 0x3c, 0x68, 0x4b, 0x2d, 0x4d, 0x7d, 0xbf, 0x3d, 0xa7, 0xe7, 0xf4,
  0x9a, 0x35, 0xb7, 0x3f, 0x85, 0x8d, 0x3b, 0x19, 0x7d, 0x3c, 0x8d, 0x3f,
  0xf2, 0xd0, 0x3b, 0xa9, 0x2c, 0xf0, 0xb6, 0xbf, 0x87, 0x3a, 0xb4, 0xc8,
  0x7c, 0xd8, 0x95, 0xbf, 0x24, 0x6a, 0xb6, 0x51, 0x2e, 0x88, 0xb6, 0x3f,
  0x72, 0x99, 0x38, 0x79, 0x9f, 0xf9, 0x9c, 0x3f, 0x4d, 0xd3, 0x71, 0x2c,
  0xcf, 0xfd, 0xb5, 0xbf, 0xf8, 0x5c, 0xfa, 0xb1, 0x98, 0xfc, 0xa1, 0xbf,
  0xb6, 0x3b, 0xb4, 0xc1, 0x4e, 0x51, 0xb5, 0x3f, 0xb6, 0xd9, 0xfd, 0xb2,
  0x54, 0x67, 0xa5, 0x3f, 0xac, 0xac, 0xde, 0x5e, 0xfd, 0x82, 0xb4, 0xbf,
  0x9f, 0xcb, 0xdd, 0x73, 0xb2, 0xb8, 0xa8, 0xbf, 0x01, 0x18, 0x3e, 0xb5,
  0x3c, 0x93, 0xb3, 0x3f, 0x48, 0x7e, 0x46, 0xf4, 0x50, 0xec, 0xab, 0x3f,
  0x4a, 0xfd, 0x80, 0xa0, 0x80, 0x82, 0xb2, 0xbf, 0xfa, 0x3b, 0x78, 0x42,
  0xbc, 0xfd, 0xae, 0xbf, 0xc9, 0x29, 0xb0, 0x19, 0x50, 0x51, 0xb1, 0x3f,
  0xd4, 0xe0, 0x63, 0xf5, 0x34, 0xf4, 0xb0, 0x3f, 0xb7, 0xa7, 0xe1, 0x5c,
  0x46, 0x00, 0xb0, 0xbf, 0x8b, 0xb7, 0x97, 0x7f, 0xda, 0x53, 0xb2, 0xbf,
  0x46, 0xa4, 0x0d, 0x93, 0x28, 0x20, 0xad, 0x3f, 0x4c, 0x1b, 0x1c, 0xcf,
  0x6c, 0x9b, 0xb3, 0x3f, 0xff, 0xb1, 0x9a, 0x0e, 0x04, 0x03, 0xaa, 0xbf,
  0xff, 0x76, 0x5b, 0xed, 0x77, 0xc8, 0xb4, 0xbf, 0xf9, 0xab, 0x68, 0xf8,
  0xe1, 0xaa, 0xa6, 0x3f, 0x38, 0x86, 0x1a, 0xef, 0x72, 0xd8, 0xb5, 0x3f,
  0xc3, 0x50, 0xcc, 0x47, 0xbc, 0x19, 0xa3, 0xbf, 0xbe, 0xfb, 0xd7, 0x8a,
  0xbc, 0xc8, 0xb6, 0xbf, 0xef, 0x13, 0x98, 0x73, 0x93, 0xa3, 0x9e, 0x3f,
  0x1f, 0x4b, 0x59, 0x15, 0x97, 0x96, 0xb7, 0x3f, 0xbc, 0xc6, 0x4e, 0x18,
  0x09, 0xab, 0x96, 0xbf, 0x72, 0xfc, 0x22, 0xbc, 0x23, 0x3f, 0xb8, 0xbf,
  0x27, 0x53, 0x25, 0x78, 0xca, 0x9e, 0x8c, 0x3f, 0x29, 0x74, 0xe1, 0xc8,
  0x5c, 0xbf, 0xb8, 0x3f, 0x63, 0x35, 0x05, 0x89, 0x7a, 0x5b, 0x76, 0xbf,
  0x4b, 0xb0, 0x0e, 0xa7, 0x0e, 0x14, 0xb9, 0xbf, 0x75, 0x5d, 0x24, 0xc2,
  0x85, 0xbc, 0x6b, 0xbf, 0x76, 0xf5, 0x12, 0x4c, 0xcf, 0x39, 0xb9, 0x3f,
  0xfa, 0x18, 0x40, 0x61, 0x1b, 0xa8, 0x89, 0x3f, 0xe4, 0xae, 0x15, 0x7e,
  0xf3, 0x2c, 0xb9, 0xbf, 0x8d, 0x23, 0x99, 0x9b, 0xb6, 0x75, 0x96, 0xbf,
  0x68, 0x1b, 0xe7, 0x40, 0x81, 0xe9, 0xb8, 0x3f, 0xdc, 0x01, 0x61, 0x00,
  0x3a, 0x29, 0xa0, 0x3f, 0xc2, 0xeb, 0x6d, 0x61, 0x1e, 0x6b, 0xb8, 0xbf,
  0xbf, 0xde, 0x82, 0x01, 0x5e, 0x2f, 0xa5, 0xbf, 0x29, 0x92, 0x12, 0x9f,
  0xf9, 0xac, 0xb7, 0x3f, 0x5c, 0x76, 0x2d, 0xbe, 0xa1, 0x46, 0xaa, 0x3f,
  0xa8, 0xeb, 0x94, 0x34, 0xac, 0xa9, 0xb6, 0xbf, 0xcd, 0x21, 0xd5, 0xb5,
  0x4a, 0x67, 0xaf, 0xbf, 0x42, 0xfc, 0x30, 0x4e, 0x10, 0x5b, 0xb5, 0x3f,
  0x7b, 0x32, 0x46, 0x5e, 0x21, 0x44, 0xb2, 0x3f, 0xb5, 0x5d, 0x79, 0xf8,
  0x06, 0xba, 0xb3, 0xbf, 0xb6, 0x65, 0xab, 0xfb, 0x5a, 0xcf, 0xb4, 0xbf,
  0xb6, 0x5b, 0x06, 0x95, 0x24, 0xbe, 0xb1, 0x3f, 0x33, 0x3e, 0x5a, 0x9e,
  0xc3, 0x4e, 0xb7, 0x3f, 0x80, 0xf8, 0x68, 0x12, 0x69, 0xba, 0xae, 0xbf,
  0xbe, 0x9c, 0x5c, 0x47, 0x41, 0xba, 0xb9, 0xbf, 0x17, 0xe4, 0xd6, 0x69,
  0xf1, 0x14, 0xa9, 0x3f, 0x61, 0x1d, 0xa8, 0x3a, 0x91, 0x07, 0xbc, 0x3f,
  0x98, 0x6e, 0x7b, 0x00, 0xe1, 0x6a, 0xa2, 0xbf, 0x59, 0x3c, 0xd8, 0x51,
  0x4b, 0x29, 0xbe, 0xbf, 0x55, 0x54, 0xa3, 0xc6, 0xf3, 0x1e, 0x95, 0x3f,
  0x50, 0xc3, 0x60, 0x95, 0x99, 0x06, 0xc0, 0x3f, 0x05, 0xfa, 0x0b, 0x9e,
  0x80, 0x26, 0x64, 0xbf, 0xc1, 0xc9, 0xb0, 0x7e, 0x8f, 0xcc, 0xc0, 0xbf,
  0xf8, 0xe4, 0xd6, 0xa2, 0xc0, 0xc0, 0x93, 0xbf, 0x34, 0x4c, 0x9f, 0xcd,
  0x52, 0x52, 0xc1, 0x3f, 0x92, 0x21, 0xf7, 0xa3, 0xab, 0x86, 0xa7, 0x3f,
  0xc6, 0xb7, 0xf3, 0x5f, 0x1b, 0x75, 0xc1, 0xbf, 0x5b, 0xeb, 0x76, 0x72,
  0x0a, 0x8b, 0xb4, 0xbf, 0x90, 0x25, 0xd5, 0xdb, 0x8f, 0xed, 0xc0, 0x3f,
  0xdf, 0xab, 0x48, 0x18, 0xe3, 0x9b, 0xc0, 0x3f, 0x66, 0xe8, 0x71, 0xe8,
  0xc8, 0xdb, 0xbd, 0xbf, 0xae, 0xd6, 0xf6, 0x09, 0x3e, 0xad, 0xce, 0xbf,
  0x44, 0x5d, 0x0d, 0xac, 0xed, 0x35, 0xb7, 0xbf, 0x7e, 0x89, 0x37, 0x37,
  0x7a, 0xc0, 0x6c, 0xbf, 0xb5, 0xa1, 0x27, 0x67, 0x1b, 0x25, 0xb7, 0x3f,
  0xdc, 0xba, 0x55, 0x1d, 0x63, 0x88, 0x85, 0x3f, 0x91, 0x4a, 0x85, 0xf1,
  0xab, 0xf2, 0xb6, 0xbf, 0x68, 0x5a, 0xfe, 0xc9, 0x5c, 0xe4, 0x91, 0xbf,
  0xc8, 0x88, 0xa8, 0x63, 0xb5, 0x9e, 0xb6, 0x3f, 0x7e, 0xae, 0x3f, 0x7b,
  0x8f, 0xf0, 0x98, 0x3f, 0xd0, 0x4c, 0xd0, 0xbd, 0x5c, 0x29, 0xb6, 0xbf,
  0x3f, 0xa9, 0x99, 0xd7, 0xbc, 0xe0, 0x9f, 0xbf, 0x0e, 0x23, 0x12, 0x2c,
  0xd6, 0x92, 0xb5, 0x3f, 0x4c, 0x02, 0x2f, 0x03, 0x64, 0x56, 0xa3, 0x3f,
  0x40, 0x5d, 0xbe, 0x67, 0x65, 0xdb, 0xb4, 0xbf, 0x19, 0xa4, 0x54, 0x91,
  0x3f, 0xa6, 0xa6, 0xbf, 0x57, 0x75, 0x35, 0x38, 0x5e, 0x03, 0xb4, 0x3f,
  0xb3, 0xd9, 0x16, 0xf5, 0xca, 0xdb, 0xa9, 0x3f, 0x25, 0x5c, 0x1a, 0x16,
  0x25, 0x0b, 0xb3, 0xbf, 0x37, 0x8e, 0x8d, 0x00, 0xd0, 0xf2, 0xac, 0xbf,
  0x0d, 0x62, 0xb3, 0xf4, 0x2f, 0xf3, 0xb1, 0x3f, 0x66, 0x07, 0x9b, 0x57,
  0x05, 0xe7, 0xaf, 0x3f, 0x43, 0x89, 0x5e, 0x36, 0x07, 0xbc, 0xb0, 0xbf,
  0x1a, 0x26, 0x44, 0x7d, 0x05, 0x5a, 0xb1, 0xbf, 0x83, 0x77, 0x9b, 0xa4,
  0x8d, 0xcc, 0xae, 0x3f, 0xe9, 0x8f, 0x68, 0x34, 0xb3, 0xaa, 0xb2, 0x3f,
  0x4e, 0xad, 0xbf, 0x66, 0x3f, 0xe5, 0xab, 0xbf, 0x26, 0xdf, 0xed, 0x21,
  0x3f, 0xe3, 0xb3, 0xbf, 0x04, 0xd0, 0xef, 0xb3, 0xb2, 0xc3, 0xa8, 0x3f,
  0x20, 0x29, 0xcc, 0xa9, 0x4a, 0x01, 0xb5, 0x3f, 0x85, 0x99, 0xa2, 0x9a,
  0xa7, 0x69, 0xa5, 0xbf, 0x4b, 0x2c, 0xb7, 0x63, 0x62, 0x02, 0xb6, 0xbf,
  0x5d, 0x20, 0x61, 0xd8, 0x13, 0xd9, 0xa1, 0x3f, 0x13, 0x8f, 0xe4, 0xc1,
  0xfa, 0xe3, 0xb6, 0x3f, 0x0a, 0x86, 0xf5, 0xc4, 0x50, 0x28, 0x9c, 0xbf,
  0xdb, 0x8b, 0x86, 0x1f, 0x6c, 0xa3, 0xb7, 0xbf, 0x9e, 0xd7, 0xbb, 0x14,
  0xb0, 0x3a, 0x94, 0x3f, 0x46, 0x87, 0x32, 0x0f, 0xee, 0x3d, 0xb8, 0x3f,
  0xfc, 0x76, 0x9d, 0x06, 0x7e, 0xdd, 0x87, 0xbf, 0x5b, 0xeb, 0xcf, 0xb4,
  0x91, 0xb0, 0xb8, 0xbf, 0x4d, 0x9f, 0x8e, 0x76, 0xf1, 0x54, 0x6a, 0x3f,
  0xb1, 0x21, 0x1d, 0xe5, 0x3a, 0xf8, 0xb8, 0x3f, 0x4f, 0x19, 0xe4, 0xd1,
  0x4a, 0xab, 0x76, 0x3f, 0x07, 0x5e, 0x04, 0xac, 0x97, 0x11, 0xb9, 0xbf,
  0x55, 0xb6, 0x14, 0xbe, 0xae, 0xd3, 0x8d, 0xbf, 0x2c, 0x7e, 0x43, 0xb7,
  0x15, 0xf9, 0xb8, 0x3f, 0x67, 0x94, 0x17, 0x1f, 0xb2, 0x69, 0x98, 0x3f,
  0x34, 0x6d, 0x93, 0xee, 0xd4, 0xaa, 0xb8, 0xbf, 0x78, 0x65, 0xb1, 0xa1,
  0x3a, 0x10, 0xa1, 0xbf, 0xb2, 0xcb, 0x29, 0x34, 0x96, 0x22, 0xb8, 0x3f,
  0xed, 0xab, 0xae, 0xb1, 0x63, 0x01, 0xa6, 0x3f, 0xa1, 0x05, 0x7e, 0xd0,
  0xa4, 0x5b, 0xb7, 0xbf, 0x54, 0xac, 0x76, 0xcd, 0xca, 0x01, 0xab, 0xbf,
  0x05, 0x16, 0xb4, 0x4f, 0xb8, 0x50, 0xb6, 0x3f, 0x05, 0xf5, 0x4a, 0x1c,
  0xeb, 0x04, 0xb0, 0x3f, 0xc3, 0x14, 0xeb, 0x65, 0xcb, 0xfb, 0xb4, 0xbf,
  0x5e, 0x4b, 0xaf, 0x14, 0x4b, 0x88, 0xb2, 0xbf, 0x0f, 0xaa, 0x0d, 0x71,
  0xe2, 0x55, 0xb3, 0x3f, 0xc0, 0x48, 0x87, 0x0d, 0xb2, 0x05, 0xb5, 0x3f,
  0x7d, 0xae, 0xf8, 0xb6, 0xb8, 0x56, 0xb1, 0xbf, 0x4f, 0xa4, 0x10, 0x86,
  0xac, 0x76, 0xb7, 0xbf, 0x67, 0xa9, 0x8c, 0x62, 0x8a, 0xe8, 0xad, 0x3f,
  0x5d, 0x73, 0xba, 0x54, 0x41, 0xd3, 0xb9, 0x3f, 0xab, 0x3d, 0x72, 0x4d,
  0xf7, 0x43, 0xa8, 0xbf, 0x54, 0x61, 0x67, 0x58, 0x56, 0x11, 0xbc, 0xbf,
  0xdb, 0x32, 0x0b, 0x78, 0x2c, 0x9f, 0xa1, 0x3f, 0x4f, 0xd8, 0x57, 0xf5,
  0xb6, 0x23, 0xbe, 0x3f, 0x47, 0xf3, 0x1b, 0x7b, 0xf6, 0x9b, 0x93, 0xbf,
  0x86, 0x8a, 0x61, 0x88, 0x6a, 0xf8, 0xbf, 0xbf, 0x18, 0x1d, 0x27, 0x83,
  0xde, 0x18, 0x52, 0x3f, 0x35, 0xb0, 0x35, 0x59, 0xd2, 0xba, 0xc0, 0x3f,
  0x6d, 0xa9, 0xcc, 0xf1, 0x02, 0xf7, 0x94, 0x3f, 0x5f, 0x43, 0x3b, 0x12,
  0xc3, 0x39, 0xc1, 0xbf, 0x8e, 0x9a, 0xfe, 0xfd, 0x30, 0x03, 0xa8, 0xbf,
  0xc9, 0x0f, 0xdd, 0x0a, 0xb0, 0x56, 0xc1, 0x3f, 0x41, 0xd2, 0x73, 0x1f,
  0xa6, 0xb4, 0xb4, 0x3f, 0x0d, 0x7f, 0x54, 0x56, 0x1a, 0xcb, 0xc0, 0xbf,
  0xd7, 0x68, 0x93, 0xf3, 0x30, 0xa2, 0xc0, 0xbf, 0xa2, 0x23, 0xb1, 0x0c,
  0x0b, 0x97, 0xbd, 0x3f, 0xc9, 0x8e, 0x20, 0xb0, 0xa6, 0x99, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x3a, 0x9a, 0xbb, 0x36,
  0xd5, 0x0b, 0xb7, 0x3f, 0x38, 0xa9, 0x57, 0x59, 0x66, 0x30, 0x7c, 0x3f,
  0xec, 0xdc, 0xc3, 0x32, 0x42, 0xeb, 0xb6, 0xbf, 0xe6, 0xb6, 0x04, 0x67,
  0x27, 0x21, 0x8c, 0xbf, 0x63, 0x4a, 0xef, 0x0c, 0x2a, 0xaa, 0xb6, 0x3f,
  0xd4, 0xeb, 0x9b, 0xb5, 0xca, 0x05, 0x95, 0x3f, 0x2e, 0x5d, 0x0c, 0xa2,
  0xa8, 0x48, 0xb6, 0xbf, 0x34, 0xe9, 0x27, 0x9a, 0x12, 0xe4, 0x9b, 0xbf,
  0x10, 0x34, 0x51, 0xfb, 0xe7, 0xc6, 0xb5, 0x3f, 0xcd, 0xd9, 0xd5, 0x53,
  0xd9, 0x51, 0xa1, 0x3f, 0x64, 0xc0, 0x35, 0x9a, 0x20, 0x25, 0xb5, 0xbf,
  0x7e, 0xb4, 0x0c, 0x74, 0x70, 0x9e, 0xa4, 0xbf, 0xa2, 0x8d, 0x11, 0xe0,
  0x99, 0x63, 0xb4, 0x3f, 0xf7, 0xdb, 0x02, 0xb1, 0xde, 0xd3, 0xa7, 0x3f,
  0x6c, 0x7d, 0xbe, 0x93, 0xaa, 0x82, 0xb3, 0xbf, 0x41, 0x22, 0x32, 0x7e,
  0x26, 0xee, 0xaa, 0xbf, 0x93, 0x39, 0x3e, 0x88, 0xb9, 0x82, 0xb2, 0x3f,
  0x9f, 0x78, 0xc8, 0xfa, 0x39, 0xe9, 0xad, 0x3f, 0x27, 0x32, 0x3e, 0x68,
  0x3e, 0x64, 0xb1, 0xbf, 0x18, 0x09, 0xa0, 0xf4, 0x7b, 0x60, 0xb0, 0xbf,
  0x48, 0x57, 0x61, 0xab, 0xc2, 0x27, 0xb0, 0x3f, 0xb6, 0x9b, 0x73, 0x29,
  0x94, 0xb8, 0xb1, 0x3f, 0x61, 0xd0, 0xfc, 0x76, 0xc5, 0x9b, 0xad, 0xbf,
  0x29, 0x08, 0xee, 0x61, 0xbc, 0xfa, 0xb2, 0xbf, 0xe5, 0x14, 0x33, 0xa3,
  0x9e, 0xae, 0xaa, 0x3f, 0x19, 0x3b, 0xd2, 0x03, 0xbc, 0x24, 0xb4, 0x3f,
  0x26, 0x33, 0xc5, 0x28, 0x9e, 0x89, 0xa7, 0xbf, 0xf8, 0x33, 0x6a, 0xa4,
  0x48, 0x34, 0xb5, 0xbf, 0x60, 0x42, 0x27, 0x09, 0x81, 0x2e, 0xa4, 0x3f,
  0x4d, 0x06, 0x58, 0x37, 0x03, 0x27, 0xb6, 0x3f, 0x88, 0xfc, 0xbc, 0x8d,
  0x38, 0x9f, 0xa0, 0xbf, 0xe7, 0xf8, 0xdb, 0xc4, 0x74, 0xfa, 0xb6, 0xbf,
  0x08, 0x68, 0xd0, 0x7d, 0xdf, 0xbb, 0x99, 0x3f, 0x1b, 0x29, 0x53, 0x89,
  0x0a, 0xac, 0xb7, 0x3f, 0x60, 0x22, 0xdc, 0xe3, 0x23, 0xda, 0x91, 0xbf,
  0x4d, 0x54, 0x9a, 0x56, 0x11, 0x39, 0xb8, 0xbf, 0x85, 0xec, 0x74, 0xc3,
  0x4a, 0x3d, 0x83, 0x3f, 0x67, 0xe9, 0x82, 0x03, 0xb0, 0x9e, 0xb8, 0x3f,
  0x6b, 0x68, 0x66, 0x98, 0xea, 0xf6, 0x50, 0xbf, 0xdd, 0xd7, 0x22, 0xa4,
  0xe0, 0xd9, 0xb8, 0xbf, 0x12, 0x39, 0x5b, 0xc2, 0xe9, 0x32, 0x7f, 0xbf,
  0xbe, 0x35, 0x2c, 0x2d, 0x68, 0xe7, 0xb8, 0x3f, 0x93, 0x97, 0xab, 0xe5,
  0x37, 0xee, 0x90, 0x3f, 0xfd, 0x72, 0x13, 0x01, 0xcc, 0xc3, 0xb8, 0xbf,
  0x0c, 0xbf, 0x8a, 0x2c, 0x6f, 0x4c, 0x9a, 0xbf, 0x59, 0x89, 0xe6, 0xb1,
  0x44, 0x6b, 0xb8, 0x3f, 0xc6, 0x54, 0xa5, 0xa7, 0xcd, 0xee, 0xa1, 0x3f,
  0x23, 0xf5, 0x0c, 0xf5, 0xac, 0xd9, 0xb7, 0xbf, 0x2b, 0xa8, 0x40, 0x06,
  0x49, 0xcb, 0xa6, 0xbf, 0x19, 0x6b, 0x2f, 0x4f, 0x6b, 0x0a, 0xb7, 0x3f,
  0x04, 0xf6, 0x55, 0x95, 0x3b, 0xb5, 0xab, 0x3f, 0x35, 0xde, 0x7a, 0x43,
  0x54, 0xf8, 0xb5, 0xbf, 0x8f, 0xab, 0x2b, 0xb3, 0x95, 0x52, 0xb0, 0xbf,
  0x92, 0x8a, 0xa1, 0xa2, 0x81, 0x9d, 0xb4, 0x3f, 0xca, 0xc0, 0xde, 0xf4,
  0x26, 0xc9, 0xb2, 0x3f, 0xd1, 0x66, 0x20, 0x9b, 0x19, 0xf3, 0xb2, 0xbf,
  0x07, 0xbc, 0x81, 0x46, 0x14, 0x39, 0xb5, 0xbf, 0xa9, 0xa0, 0xd7, 0xba,
  0xfc, 0xf0, 0xb0, 0x3f, 0x5e, 0x77, 0x73, 0x64, 0x04, 0x9c, 0xb7, 0x3f,
  0xea, 0x93, 0x23, 0x9f, 0x97, 0x1a, 0xad, 0xbf, 0x30, 0x3c, 0xef, 0xf4,
  0x1d, 0xea, 0xb9, 0xbf, 0xd5, 0xb8, 0x50, 0x2e, 0x55, 0x77, 0xa7, 0x3f,
  0xce, 0x8c, 0xd9, 0x2e, 0x6e, 0x19, 0xbc, 0x3f, 0xe8, 0x99, 0x3c, 0x83,
  0x17, 0xd8, 0xa0, 0xbf, 0x84, 0x2a, 0x50, 0x6a, 0xf2, 0x1c, 0xbe, 0xbf,
  0xe7, 0xcd, 0x3d, 0x52, 0x74, 0x22, 0x92, 0x3f, 0xce, 0x92, 0xa6, 0xb3,
  0xf3, 0xe2, 0xbf, 0x3f, 0x91, 0x01, 0xb1, 0xbb, 0x64, 0x2e, 0x2c, 0x3f,
  0x0e, 0x59, 0xbc, 0x25, 0x00, 0xa9, 0xc0, 0xbf, 0x44, 0x5b, 0x96, 0x1f,
  0x81, 0x24, 0x96, 0xbf, 0xa7, 0x7d, 0x73, 0x60, 0x5f, 0x21, 0xc1, 0x3f,
  0x72, 0xed, 0x27, 0x13, 0xe1, 0x7b, 0xa8, 0x3f, 0xa8, 0xef, 0xb8, 0xb8,
  0xad, 0x38, 0xc1, 0xbf, 0x98, 0xd1, 0x84, 0x3e, 0xc8, 0xdc, 0xb4, 0xbf,
  0x08, 0x46, 0xb7, 0xcc, 0x40, 0xa9, 0xc0, 0x3f, 0x70, 0x55, 0xa0, 0x7d,
  0x19, 0xa8, 0xc0, 0x3f, 0x99, 0x94, 0xb9, 0xd6, 0xb8, 0x53, 0xbd, 0xbf,
  0x04, 0xb6, 0x23, 0xeb, 0x48, 0x86, 0xce, 0xbf, 0x01, 0x18, 0x73, 0xd4,
  0x9a, 0xea, 0xb6, 0x3f, 0x10, 0x53, 0x8f, 0x96, 0x57, 0xac, 0x6b, 0x3f,
  0x82, 0x3f, 0xb3, 0x6b, 0xd2, 0xda, 0xb6, 0xbf, 0xef, 0x9b, 0x59, 0x55,
  0xf7, 0xb9, 0x84, 0xbf, 0x8c, 0xbb, 0x95, 0xbe, 0x7f, 0xab, 0xb6, 0x3f,
  0x3a, 0x79, 0x86, 0xe9, 0x7a, 0x39, 0x91, 0x3f, 0x3d, 0x66, 0xcc, 0x7f,
  0xb6, 0x5c, 0xb6, 0xbf, 0x4a, 0xc4, 0x60, 0x8e, 0xb6, 0x03, 0x98, 0xbf,
  0xe4, 0xae, 0xb6, 0xa9, 0x97, 0xee, 0xb5, 0x3f, 0x8d, 0x32, 0xaa, 0xa7,
  0x52, 0xb4, 0x9e, 0x3f, 0x94, 0xc3, 0x02, 0xb8, 0x51, 0x61, 0xb5, 0xbf,
  0x1c, 0x5f, 0xa1, 0xaa, 0xf2, 0xa1, 0xa2, 0xbf, 0x36, 0x98, 0x01, 0xfa,
  0x20, 0xb5, 0xb4, 0x3f, 0x95, 0x8c, 0xdb, 0x3b, 0x79, 0xd5, 0xa5, 0x3f,
  0x52, 0x58, 0x67, 0xff, 0x4f, 0xea, 0xb3, 0xbf, 0x38, 0xc2, 0xb9, 0x8d,
  0xf3, 0xf0, 0xa8, 0xbf, 0x1c, 0xe9, 0xcd, 0x21, 0x38, 0x01, 0xb3, 0x3f,
  0xf2, 0xcd, 0x36, 0x46, 0x8a, 0xf0, 0xab, 0x3f, 0x8e, 0x55, 0x04, 0x2e,
  0x42, 0xfa, 0xb1, 0xbf, 0x7a, 0x28, 0xe1, 0x7d, 0x55, 0xd0, 0xae, 0xbf,
  0x5f, 0x28, 0x0d, 0x31, 0xe7, 0xd5, 0xb0, 0x3f, 0xaf, 0xff, 0x34, 0xe7,
  0x2c, 0xc6, 0xb0, 0x3f, 0x06, 0x45, 0x64, 0xdb, 0x62, 0x29, 0xaf, 0xbf,
  0x0b, 0xe9, 0x94, 0x86, 0x42, 0x10, 0xb2, 0xbf, 0x21, 0x46, 0xa8, 0x01,
  0x7b, 0x6e, 0xac, 0x3f, 0x7d, 0xe3, 0x3d, 0x4f, 0x55, 0x44, 0xb3, 0x3f,
  0xac, 0xfa, 0x5b, 0x78, 0x77, 0x7c, 0xa9, 0xbf, 0x0f, 0xd9, 0x3d, 0xa5,
  0x3f, 0x60, 0xb4, 0xbf, 0x9f, 0x53, 0x75, 0x82, 0xe3, 0x54, 0xa6, 0x3f,
  0xd0, 0x3b, 0x04, 0x3b, 0xca, 0x61, 0xb5, 0x3f, 0x90, 0x22, 0xed, 0xd0,
  0x78, 0xf9, 0xa2, 0xbf, 0x38, 0x7a, 0xbb, 0x4d, 0xa9, 0x46, 0xb6, 0xbf,
  0xc9, 0xda, 0xe8, 0x11, 0x48, 0xd8, 0x9e, 0x3f, 0x5c, 0xfb, 0x3c, 0x6a,
  0x79, 0x0c, 0xb7, 0x3f, 0x22, 0xc0, 0xde, 0x52, 0x14, 0x5e, 0x97, 0xbf,
  0x78, 0x79, 0xbd, 0x9c, 0xbb, 0xb0, 0xb7, 0xbf, 0x01, 0xd2, 0xb6, 0x0a,
  0x3c, 0x12, 0x8f, 0x3f, 0x0c, 0xf7, 0x4c, 0xe4, 0xd0, 0x30, 0xb8, 0x3f,
  0x19, 0x82, 0x43, 0x15, 0xe8, 0x7a, 0x7d, 0xbf, 0x43, 0xf4, 0xe4, 0xb6,
  0xf4, 0x89, 0xb8, 0xbf, 0x5c, 0xab, 0xf4, 0x62, 0x2a, 0xb2, 0x51, 0xbf,
  0xa9, 0xa5, 0x81, 0x51, 0x36, 0xb9, 0xb8, 0x3f, 0x68, 0x17, 0xd2, 0x37,
  0x97, 0xbb, 0x83, 0x3f, 0xb4, 0xd8, 0x5e, 0x77, 0x70, 0xbb, 0xb8, 0xbf,
  0x18, 0xea, 0x53, 0x79, 0xc0, 0xe1, 0x92, 0xbf, 0x17, 0xac, 0x58, 0x20,
  0x3f, 0x8d, 0xb8, 0x3f, 0xd0, 0x12, 0xfc, 0x0e, 0x89, 0x1e, 0x9c, 0x3f,
  0xfd, 0x69, 0xfb, 0x62, 0xf2, 0x2a, 0xb8, 0xbf, 0x3a, 0x84, 0xf0, 0x0d,
  0x44, 0xc5, 0xa2, 0xbf, 0x29, 0xa9, 0xc5, 0x99, 0x7d, 0x90, 0xb7, 0x3f,
  0x09, 0xeb, 0xc7, 0xa0, 0x60, 0x8d, 0xa7, 0x3f, 0x2f, 0x03, 0x19, 0x4d,
  0x61, 0xb9, 0xb6, 0xbf, 0x61, 0x8f, 0x89, 0xb3, 0x46, 0x61, 0xac, 0xbf,
  0x49, 0x9e, 0xbb, 0xb1, 0x8d, 0xa0, 0xb5, 0x3f, 0x47, 0x0d, 0x25, 0x9c,
  0xcd, 0x9c, 0xb0, 0x3f, 0x5a, 0x5a, 0x3f, 0x5f, 0x3a, 0x40, 0xb4, 0xbf,
  0xb7, 0x97, 0x8b, 0xde, 0xdb, 0x06, 0xb3, 0xbf, 0x2f, 0x78, 0x71, 0xea,
  0xad, 0x91, 0xb2, 0x3f, 0x5d, 0x31, 0x1c, 0x26, 0xa6, 0x69, 0xb5, 0x3f,
  0x37, 0x00, 0xa6, 0xa4, 0xec, 0x8c, 0xb0, 0xbf, 0x90, 0xe3, 0x8e, 0x9e,
  0xec, 0xbe, 0xb7, 0xbf, 0xe0, 0x87, 0x13, 0x12, 0x7f, 0x50, 0xac, 0x3f,
  0x41, 0xa1, 0xa0, 0xc3, 0xf4, 0xfe, 0xb9, 0x3f, 0x76, 0xd6, 0x37, 0xf0,
  0xf0, 0xae, 0xa6, 0xbf, 0x5f, 0xfc, 0x72, 0xef, 0xf1, 0x1f, 0xbc, 0xbf,
  0xd6, 0x87, 0x09, 0x34, 0x81, 0x15, 0xa0, 0x3f, 0xb8, 0xd3, 0x29, 0xe9,
  0x11, 0x15, 0xbe, 0x3f, 0x14, 0x25, 0xdd, 0x7d, 0x21, 0xb2, 0x90, 0xbf,
  0xa2, 0x5d, 0x54, 0x74, 0xdd, 0xcc, 0xbf, 0xbf, 0x5f, 0x34, 0x53, 0xf3,
  0x16, 0x94, 0x58, 0xbf, 0x6a, 0x30, 0xa4, 0x63, 0x1d, 0x97, 0xc0, 0x3f,
  0x34, 0xfa, 0x69, 0x20, 0x8d, 0x49, 0x97, 0x3f, 0x7a, 0x8c, 0x17, 0x3d,
  0x29, 0x09, 0xc1, 0xbf, 0x4b, 0x87, 0x59, 0x0e, 0xe2, 0xf0, 0xa8, 0xbf,
  0xed, 0xcd, 0xfa, 0xff, 0x12, 0x1b, 0xc1, 0x3f, 0xb3, 0x1e, 0x6a, 0x8e,
  0x80, 0x03, 0xb5, 0x3f, 0xac, 0xf6, 0x01, 0x31, 0xff, 0x87, 0xc0, 0xbf,
  0xbc, 0xb8, 0x49, 0x8f, 0xa1, 0xad, 0xc0, 0xbf, 0xf3, 0xdc, 0x23, 0xa6,
  0xc6, 0x11, 0xbd, 0x3f, 0xcc, 0xea, 0x88, 0xb3, 0x23, 0x73, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa8, 0x50, 0xff, 0x88,
  0x2d, 0xc2, 0xb6, 0xbf, 0xb2, 0xe4, 0xb5, 0xed, 0x31, 0x25, 0x7b, 0xbf,
  0xc4, 0x5a, 0x16, 0xfe, 0x96, 0xa3, 0xb6, 0x3f, 0x08, 0x7f, 0xae, 0x2f,
  0x3c, 0x17, 0x8b, 0x3f, 0x22, 0xde, 0x85, 0x4d, 0x76, 0x66, 0xb6, 0xbf,
  0xef, 0xfb, 0x52, 0x57, 0xf6, 0x3f, 0x94, 0xbf, 0xf1, 0x55, 0xb1, 0x56,
  0xe4, 0x0a, 0xb6, 0x3f, 0x4f, 0x27, 0xb1, 0x71, 0x4f, 0xdf, 0x9a, 0x3f,
  0x31, 0xfc, 0x48, 0x9d, 0x06, 0x91, 0xb5, 0xbf, 0x83, 0x36, 0xe7, 0x47,
  0x4c, 0xb1, 0xa0, 0xbf, 0xa2, 0x87, 0x95, 0x89, 0x0f, 0xf9, 0xb4, 0x3f,
  0x80, 0xa2, 0xfb, 0xef, 0x58, 0xe1, 0xa3, 0x3f, 0x61, 0xab, 0x31, 0xc0,
  0x3e, 0x43, 0xb4, 0xbf, 0x55, 0x62, 0x45, 0x3a, 0x34, 0xfc, 0xa6, 0xbf,
  0xaf, 0xdc, 0x00, 0x93, 0xe1, 0x6f, 0xb3, 0x3f, 0x00, 0xf2, 0x29, 0xee,
  0x38, 0xfe, 0xa9, 0x3f, 0x25, 0x59, 0xc8, 0x8d, 0x53, 0x7f, 0xb2, 0xbf,
  0x34, 0xea, 0xe0, 0xb0, 0xb3, 0xe3, 0xac, 0xbf, 0x63, 0x5e, 0x7e, 0x21,
  0xff, 0x71, 0xb1, 0x3f, 0x05, 0x31, 0x8f, 0x6d, 0xe0, 0xa8, 0xaf, 0x3f,
  0xf0, 0x91, 0x34, 0x72, 0x5e, 0x48, 0xb0, 0xbf, 0x77, 0x6b, 0x7b, 0xbc,
  0xf3, 0x24, 0xb1, 0xbf, 0x69, 0x8e, 0x01, 0x99, 0xf8, 0x05, 0xae, 0x3f,
  0x32, 0x27, 0xa1, 0x30, 0x6d, 0x61, 0xb2, 0x3f, 0x97, 0x26, 0x02, 0x91,
  0xea, 0x44, 0xab, 0xbf, 0x1c, 0xcc, 0x90, 0x2b, 0xd8, 0x87, 0xb3, 0xbf,
  0x4f, 0x4c, 0x41, 0x44, 0xf2, 0x4e, 0xa8, 0x3f, 0x45, 0x2f, 0x91, 0x0c,
  0x21, 0x96, 0xb4, 0x3f, 0x29, 0x1f, 0x68, 0xa0, 0x98, 0x25, 0xa5, 0xbf,
  0x85, 0x87, 0x46, 0xa2, 0x22, 0x8a, 0xb5, 0xbf, 0x0a, 0x8a, 0x01, 0xcd,
  0x93, 0xca, 0xa1, 0x3f, 0x24, 0xdd, 0xd5, 0x73, 0xa3, 0x61, 0xb6, 0x3f,
  0xe0, 0x43, 0xf7, 0x47, 0x97, 0x7f, 0x9c, 0xbf, 0x73, 0x1b, 0xc7, 0x93,
  0x52, 0x1a, 0xb7, 0xbf, 0x12, 0x66, 0x5c, 0x0b, 0xbe, 0x0e, 0x95, 0x3f,
  0x6f, 0x50, 0x1a, 0xdf, 0xc3, 0xb1, 0xb7, 0x3f, 0x66, 0x49, 0xd8, 0xea,
  0xa8, 0x8e, 0x8a, 0xbf, 0xc9, 0xbd, 0x16, 0x82, 0x6b, 0x25, 0xb8, 0xbf,
  0x65, 0xbf, 0x80, 0x28, 0x75, 0xba, 0x74, 0x3f, 0x03, 0xfe, 0x15, 0x90,
  0x98, 0x72, 0xb8, 0x3f, 0xc4, 0x25, 0xc3, 0x98, 0x3e, 0xac, 0x69, 0x3f,
  0x14, 0x5b, 0x76, 0x6a, 0x6e, 0x96, 0xb8, 0xbf, 0xbb, 0xfd, 0x7a, 0x06,
  0x0f, 0xbd, 0x87, 0xbf, 0x70, 0x30, 0xb1, 0x9a, 0xdc, 0x8d, 0xb8, 0x3f,
  0xa7, 0x11, 0x71, 0x6b, 0xfe, 0xc4, 0x94, 0x3f, 0xe0, 0x6f, 0xc5, 0xa0,
  0x94, 0x55, 0xb8, 0xbf, 0x1f, 0x87, 0x94, 0xe9, 0x95, 0xe0, 0x9d, 0xbf,
  0x02, 0xf6, 0x1d, 0x04, 0xfd, 0xe9, 0xb7, 0x3f, 0x7c, 0x4b, 0x71, 0xb8,
  0xeb, 0x93, 0xa3, 0x3f, 0x96, 0x4c, 0xb1, 0xa8, 0x20, 0x47, 0xb7, 0xbf,
  0xdd, 0xc3, 0x74, 0xa5, 0xf9, 0x47, 0xa8, 0xbf, 0x76, 0x29, 0xfd, 0xf4,
  0x98, 0x68, 0xb6, 0x3f, 0xe6, 0x74, 0x1e, 0x01, 0x3b, 0x06, 0xad, 0x3f,
  0x4e, 0x71, 0x4d, 0x9d, 0x70, 0x49, 0xb5, 0xbf, 0xea, 0xf4, 0xc1, 0x5c,
  0xb9, 0xe3, 0xb0, 0xbf, 0x5c, 0x54, 0x65, 0xbe, 0xfb, 0xe3, 0xb3, 0x3f,
  0xfd, 0xe8, 0x60, 0xb4, 0x8e, 0x41, 0xb3, 0x3f, 0xb2, 0x34, 0x01, 0xfe,
  0x9f, 0x31, 0xb2, 0xbf, 0xce, 0x83, 0x2c, 0x37, 0x8a, 0x97, 0xb5, 0xbf,
  0xb5, 0x64, 0x58, 0x02, 0x84, 0x2a, 0xb0, 0x3f, 0x69, 0x05, 0x0d, 0xbb,
  0x84, 0xdf, 0xb7, 0x3f, 0x39, 0x17, 0x45, 0xc9, 0x2e, 0x8a, 0xab, 0xbf,
  0xcf, 0x8d, 0xab, 0xa1, 0xe1, 0x11, 0xba, 0xbf, 0xf8, 0xae, 0xff, 0xd9,
  0xb0, 0xea, 0xa5, 0x3f, 0x68, 0x6d, 0x02, 0x41, 0xf9, 0x24, 0xbc, 0x3f,
  0x62, 0x67, 0xc3, 0x12, 0x93, 0xae, 0x9e, 0xbf, 0x82, 0xe3, 0x54, 0x5b,
  0x28, 0x0c, 0xbe, 0xbf, 0xe4, 0xb1, 0x0a, 0xd4, 0x69, 0x95, 0x8e, 0x3f,
  0x4f, 0xef, 0x1d, 0x89, 0x35, 0xb6, 0xbf, 0x3f, 0x31, 0xd4, 0x8a, 0xd3,
  0x70, 0x8b, 0x66, 0x3f, 0xc6, 0x03, 0xf4, 0x34, 0x2e, 0x85, 0xc0, 0xbf,
  0x3e, 0x53, 0x21, 0x34, 0x75, 0x66, 0x98, 0xbf, 0x93, 0xab, 0xcb, 0xf9,
  0x21, 0xf1, 0xc0, 0x3f, 0x56, 0xf9, 0xcc, 0x41, 0x58, 0x62, 0xa9, 0x3f,
  0xbe, 0x4d, 0x2f, 0x6f, 0xde, 0xfd, 0xc0, 0xbf, 0x11, 0x7b, 0xf1, 0xfe,
  0xdd, 0x28, 0xb5, 0xbf, 0x3f, 0x9d, 0x54, 0x96, 0x51, 0x67, 0xc0, 0x3f,
  0x98, 0xe6, 0x6d, 0xbc, 0xcd, 0xb2, 0xc0, 0x3f, 0x7c, 0xeb, 0x44, 0x5a,
  0x29, 0xd1, 0xbc, 0xbf, 0xab, 0x42, 0x92, 0x06, 0x36, 0x60, 0xce, 0xbf,
  0x39, 0xeb, 0x52, 0xd5, 0x13, 0xa2, 0xb6, 0xbf, 0xc3, 0x92, 0x87, 0xd6,
  0x0d, 0xa9, 0x6a, 0xbf, 0x43, 0xae, 0x9d, 0xdb, 0x3e, 0x93, 0xb6, 0x3f,
  0x2a, 0x8f, 0x2e, 0x8c, 0x1b, 0xf8, 0x83, 0x3f, 0x5b, 0x5f, 0x15, 0xca,
  0xc5, 0x66, 0xb6, 0xbf, 0xdc, 0x95, 0x07, 0xe2, 0xf1, 0x98, 0x90, 0xbf,
  0x96, 0x17, 0x1c, 0x3d, 0xba, 0x1c, 0xb6, 0x3f, 0x0c, 0x52, 0x34, 0x73,
  0x18, 0x25, 0x97, 0x3f, 0x39, 0x83, 0xe1, 0xae, 0x39, 0xb5, 0xb5, 0xbf,
  0x00, 0x83, 0x67, 0x50, 0xc3, 0x99, 0x9d, 0xbf, 0x82, 0x40, 0x5c, 0xa8,
  0x6d, 0x30, 0xb5, 0x3f, 0x03, 0xc2, 0x14, 0x17, 0x14, 0xf8, 0xa1, 0x3f,
  0xd0, 0xcc, 0x2e, 0x07, 0x8c, 0x8e, 0xb4, 0xbf, 0x5f, 0x11, 0x23, 0x70,
  0xb6, 0x10, 0xa5, 0xbf, 0xe8, 0xec, 0xdb, 0x59, 0xd7, 0xcf, 0xb3, 0x3f,
  0x84, 0xb2, 0x94, 0xb1, 0x51, 0x13, 0xa8, 0x3f, 0x96, 0x1c, 0x2b, 0x54,
  0x9f, 0xf4, 0xb2, 0xbf, 0x2f, 0xa6, 0x94, 0xce, 0x62, 0xfc, 0xaa, 0xbf,
  0xc9, 0x51, 0x2d, 0x5e, 0x41, 0xfd, 0xb1, 0x3f, 0x1c, 0xfd, 0xbc, 0x62,
  0x58, 0xc8, 0xad, 0x3f, 0x7c, 0xde, 0xfb, 0x40, 0x29, 0xea, 0xb0, 0xbf,
  0x83, 0xce, 0xde, 0x16, 0xc8, 0x39, 0xb0, 0xbf, 0x63, 0xb1, 0x2d, 0xea,
  0xa3, 0x77, 0xaf, 0x3f, 0x19, 0xa6, 0x46, 0x25, 0x2a, 0x7d, 0xb1, 0x3f,
  0x03, 0xf0, 0x81, 0x2e, 0x8d, 0xe5, 0xac, 0xbf, 0x23, 0xf2, 0x7a, 0x09,
  0x6c, 0xac, 0xb2, 0xbf, 0x82, 0xf7, 0xd4, 0x13, 0x47, 0x1f, 0xaa, 0x3f,
  0x97, 0xac, 0x80, 0x4e, 0x9a, 0xc5, 0xb3, 0x3f, 0xda, 0xa3, 0x7c, 0x95,
  0x2f, 0x26, 0xa7, 0xbf, 0xb3, 0xc3, 0xc3, 0x5d, 0xb2, 0xc6, 0xb4, 0xbf,
  0x34, 0xbd, 0x9b, 0x0b, 0xcd, 0xfb, 0xa3, 0x3f, 0x5a, 0xb0, 0xc4, 0x32,
  0xa0, 0xad, 0xb5, 0x3f, 0x9c, 0x94, 0x96, 0xe4, 0xd1, 0xa1, 0xa0, 0xbf,
  0xe7, 0x72, 0x58, 0xb0, 0x3b, 0x78, 0xb6, 0xbf, 0x31, 0x94, 0xc1, 0x1f,
  0x42, 0x34, 0x9a, 0x3f, 0xa8, 0x0f, 0xc9, 0x80, 0x45, 0x24, 0xb7, 0x3f,
  0x4c, 0x7d, 0x72, 0x81, 0xa6, 0xcd, 0x92, 0xbf, 0x73, 0x60, 0x9e, 0x63,
  0x63, 0xaf, 0xb7, 0xbf, 0x32, 0x51, 0xfc, 0xe9, 0xf4, 0x28, 0x86, 0x3f,
  0x2f, 0x61, 0xfd, 0xc2, 0x1b, 0x17, 0xb8, 0x3f, 0x85, 0x2d, 0x2e, 0x73,
  0x76, 0x6f, 0x68, 0xbf, 0x3b, 0x40, 0x63, 0x5e, 0xd0, 0x58, 0xb8, 0xbf,
  0x2d, 0x28, 0xbe, 0x97, 0xc7, 0x00, 0x75, 0xbf, 0xdd, 0x16, 0x90, 0xc7,
  0xb7, 0x71, 0xb8, 0x3f, 0x41, 0x1b, 0xf7, 0xaf, 0xd9, 0x9e, 0x8b, 0x3f,
  0xb1, 0x4f, 0x7b, 0x56, 0xd5, 0x5e, 0xb8, 0xbf, 0xb4, 0x8d, 0xf0, 0x17,
  0x7b, 0x98, 0x96, 0xbf, 0x21, 0xbf, 0xa8, 0x16, 0xef, 0x1c, 0xb8, 0x3f,
  0x01, 0x8f, 0x98, 0xc7, 0x26, 0x93, 0x9f, 0x3f, 0xd0, 0x90, 0x96, 0xfd,
  0x80, 0xa8, 0xb7, 0xbf, 0x83, 0x45, 0xd8, 0x89, 0x0f, 0x5b, 0xa4, 0xbf,
  0x27, 0x05, 0x2c, 0x6e, 0xac, 0xfd, 0xb6, 0x3f, 0x83, 0x9c, 0xff, 0xdd,
  0x5f, 0xfb, 0xa8, 0x3f, 0xfe, 0xfc, 0xda, 0x98, 0x22, 0x18, 0xb6, 0xbf,
  0x52, 0x80, 0x28, 0xbf, 0x63, 0xa4, 0xad, 0xbf, 0x75, 0xec, 0x51, 0x91,
  0x07, 0xf3, 0xb4, 0x3f, 0x48, 0x66, 0x8d, 0x9d, 0x7d, 0x27, 0xb1, 0x3f,
  0xb8, 0x48, 0x68, 0xca, 0xca, 0x88, 0xb3, 0xbf, 0x90, 0x0d, 0x88, 0x78,
  0x62, 0x79, 0xb3, 0xbf, 0x05, 0x60, 0xca, 0xb8, 0xef, 0xd2, 0xb1, 0x3f,
  0x8d, 0xa5, 0xb2, 0x2d, 0xe1, 0xc2, 0xb5, 0x3f, 0x9a, 0x7c, 0xe6, 0xfa,
  0x7b, 0x93, 0xaf, 0xbf, 0x11, 0x8a, 0x2c, 0x80, 0xea, 0xfd, 0xb7, 0xbf,
  0x6c, 0xf7, 0x44, 0xac, 0x94, 0xc7, 0xaa, 0x3f, 0xa1, 0x6e, 0x1a, 0xd2,
  0xfe, 0x22, 0xba, 0x3f, 0xf9, 0x1e, 0x87, 0x9e, 0x7b, 0x2a, 0xa5, 0xbf,
  0x46, 0x28, 0x92, 0x5a, 0x9a, 0x28, 0xbc, 0xbf, 0x9a, 0x11, 0x6a, 0xd9,
  0xa2, 0x3a, 0x9d, 0x3f, 0xa3, 0x16, 0x11, 0x73, 0x47, 0x02, 0xbe, 0x3f,
  0xb8, 0xae, 0xf8, 0x48, 0xd0, 0xd7, 0x8b, 0xbf, 0x8b, 0xa3, 0x67, 0xbb,
  0x08, 0x9f, 0xbf, 0xbf, 0xd3, 0xe2, 0x00, 0xa0, 0xb6, 0x44, 0x70, 0xbf,
  0x4f, 0xb1, 0xd0, 0x65, 0x36, 0x73, 0xc0, 0x3f, 0xea, 0xd4, 0xa2, 0x18,
  0x84, 0x7b, 0x99, 0x3f, 0xae, 0x90, 0xc3, 0xb9, 0x4a, 0xd9, 0xc0, 0xbf,
  0x22, 0xdc, 0x59, 0x42, 0x66, 0xd0, 0xa9, 0xbf, 0xaf, 0xad, 0xca, 0x8e,
  0x0e, 0xe1, 0xc0, 0x3f, 0xcf, 0xf8, 0xa8, 0xbd, 0xee, 0x4c, 0xb5, 0x3f,
  0x50, 0xba, 0xd5, 0x2f, 0x34, 0x47, 0xc0, 0xbf, 0xe1, 0x67, 0x70, 0x58,
  0xa2, 0xb7, 0xc0, 0xbf, 0x9b, 0xc4, 0x58, 0x4b, 0xd6, 0x91, 0xbc, 0x3f,
  0x69, 0x6f, 0x47, 0xe6, 0x7e, 0x4d, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x67, 0x56, 0xa2, 0x4c, 0x36, 0x7b, 0xb6, 0x3f,
  0x5a, 0x94, 0x19, 0xd0, 0x14, 0x2a, 0x7a, 0x3f, 0xf8, 0x21, 0x75, 0xdb,
  0x71, 0x5e, 0xb6, 0xbf, 0x71, 0x08, 0xb6, 0x69, 0x45, 0x1d, 0x8a, 0xbf,
  0x07, 0x41, 0x3b, 0x12, 0xf4, 0x24, 0xb6, 0x3f, 0x5e, 0x2b, 0xa3, 0xa5,
  0xed, 0x85, 0x93, 0x3f, 0xe6, 0xa5, 0x00, 0x35, 0xd3, 0xce, 0xb5, 0xbf,
  0xfa, 0xb7, 0xd4, 0xcb, 0xf4, 0xe9, 0x99, 0xbf, 0x82, 0xfd, 0xa7, 0xd6,
  0x30, 0x5c, 0xb5, 0x3f, 0x45, 0x1e, 0x14, 0xa3, 0x1e, 0x1a, 0xa0, 0x3f,
  0x3b, 0x9c, 0xa4, 0x0f, 0x3a, 0xcd, 0xb4, 0xbf, 0x29, 0x00, 0x9f, 0x91,
  0x1f, 0x2f, 0xa3, 0xbf, 0x91, 0x39, 0x90, 0xc8, 0x27, 0x22, 0xb4, 0x3f,
  0xe1, 0x17, 0xde, 0xe5, 0xb0, 0x30, 0xa6, 0x3f, 0x7d, 0xb7, 0x12, 0x1a,
  0x3f, 0x5b, 0xb3, 0xbf, 0xb5, 0x36, 0x2a, 0x19, 0x7c, 0x1b, 0xa9, 0xbf,
  0x38, 0x88, 0x09, 0xc4, 0xd1, 0x78, 0xb2, 0x3f, 0xc7, 0x27, 0x28, 0x5d,
  0x1e, 0xec, 0xab, 0x3f, 0x2b, 0x0f, 0x67, 0xbe, 0x3e, 0x7b, 0xb1, 0xbf,
  0xd2, 0xf0, 0x72, 0x61, 0x26, 0x9f, 0xae, 0xbf, 0x35, 0x04, 0xe7, 0xe6,
  0xf2, 0x62, 0xb0, 0x3f, 0x2d, 0x16, 0xa1, 0xf0, 0x88, 0x98, 0xb0, 0x3f,
  0x27, 0x2f, 0xf7, 0x9e, 0xd3, 0x60, 0xae, 0xbf, 0x8c, 0xb3, 0x55, 0x76,
  0x25, 0xcf, 0xb1, 0xbf, 0xa0, 0xe5, 0x94, 0x64, 0x5d, 0xc8, 0xab, 0x3f,
  0x00, 0xce, 0x49, 0x6f, 0x92, 0xf1, 0xb2, 0x3f, 0x54, 0x55, 0x7d, 0x22,
  0xbb, 0xfd, 0xa8, 0xbf, 0x57, 0x03, 0x90, 0x76, 0xec, 0xfd, 0xb3, 0xbf,
  0x0f, 0xc9, 0x5f, 0x11, 0x49, 0x02, 0xa6, 0x3f, 0x64, 0xf7, 0x1b, 0x1f,
  0x41, 0xf2, 0xb4, 0x3f, 0x83, 0xfa, 0x00, 0xbd, 0x8a, 0xd7, 0xa2, 0xbf,
  0x7c, 0xa8, 0x10, 0xb2, 0x8c, 0xcc, 0xb5, 0xbf, 0x7a, 0x34, 0xfb, 0x65,
  0x5d, 0xfe, 0x9e, 0x3f, 0xba, 0x90, 0x7e, 0x8f, 0xb7, 0x8a, 0xb6, 0x3f,
  0x1d, 0x62, 0xe1, 0xbf, 0x25, 0xf6, 0x97, 0xbf, 0x2c, 0x2d, 0x21, 0x1b,
  0x93, 0x2a, 0xb7, 0xbf, 0x7b, 0xa5, 0x2e, 0x82, 0x93, 0x9a, 0x90, 0x3f,
  0x79, 0xe1, 0x33, 0x18, 0xd6, 0xa9, 0xb7, 0x3f, 0xf1, 0x99, 0xed, 0x6d,
  0x82, 0xe0, 0x81, 0xbf, 0xaa, 0x40, 0xb0, 0x4e, 0x18, 0x06, 0xb8, 0xbf,
  0x7b, 0x0e, 0x87, 0x19, 0xbe, 0x89, 0x4f, 0x3f, 0x34, 0xbc, 0x39, 0x48,
  0xcd, 0x3c, 0xb8, 0x3f, 0x60, 0x9e, 0xb4, 0x28, 0x42, 0xee, 0x7c, 0x3f,
  0x5d, 0x1e, 0x2e, 0xe2, 0x3d, 0x4b, 0xb8, 0xbf, 0xb8, 0x9c, 0xcd, 0x07,
  0xef, 0x61, 0x8f, 0xbf, 0xca, 0x5d, 0x8b, 0x5a, 0x80, 0x2e, 0xb8, 0x3f,
  0x91, 0x5c, 0xc6, 0xdb, 0xbb, 0x5c, 0x98, 0x3f, 0xe5, 0x25, 0x20, 0x5b,
  0x6e, 0xe3, 0xb7, 0xbf, 0x8e, 0x9c, 0xb4, 0xd8, 0x63, 0x9b, 0xa0, 0xbf,
  0xf7, 0x50, 0x44, 0x54, 0x98, 0x66, 0xb7, 0x3f, 0x1f, 0x50, 0x38, 0x7b,
  0xf7, 0x1a, 0xa5, 0x3f, 0x1a, 0x48, 0x1c, 0x2d, 0x35, 0xb4, 0xb6, 0xbf,
  0x48, 0xdd, 0x14, 0xdc, 0xdb, 0xa7, 0xa9, 0xbf, 0x1a, 0x9b, 0x13, 0xdc,
  0x0c, 0xc8, 0xb5, 0x3f, 0x0f, 0xfc, 0xd3, 0xc1, 0x08, 0x3c, 0xae, 0x3f,
  0x90, 0xdc, 0xbb, 0xc4, 0x5b, 0x9d, 0xb4, 0xbf, 0xf7, 0x61, 0xd3, 0x42,
  0x3d, 0x68, 0xb1, 0xbf, 0xb3, 0xf6, 0x20, 0x92, 0xab, 0x2e, 0xb3, 0x3f,
  0x0d, 0xba, 0x88, 0x67, 0x78, 0xae, 0xb3, 0x3f, 0x9d, 0x69, 0xe3, 0x57,
  0x9c, 0x75, 0xb1, 0xbf, 0xbb, 0x36, 0xc3, 0x02, 0xca, 0xeb, 0xb5, 0xbf,
  0x26, 0xa5, 0x4d, 0xd5, 0x2a, 0xd5, 0xae, 0x3f, 0x62, 0x14, 0xa7, 0x0f,
  0x3a, 0x1a, 0xb8, 0x3f, 0x73, 0x83, 0x09, 0x8f, 0x9e, 0x08, 0xaa, 0xbf,
  0x2d, 0x5f, 0x01, 0x15, 0x65, 0x32, 0xba, 0xbf, 0x11, 0xa0, 0xe7, 0x63,
  0x38, 0x6e, 0xa4, 0x3f, 0xba, 0xa7, 0x3f, 0x1c, 0xea, 0x2a, 0xbc, 0x3f,
  0xfd, 0xe1, 0x88, 0x5d, 0xf5, 0xce, 0x9b, 0xbf, 0x43, 0x48, 0x56, 0xc1,
  0x7f, 0xf7, 0xbd, 0xbf, 0x28, 0xa4, 0x4a, 0x89, 0xee, 0x2a, 0x89, 0x3f,
  0x19, 0x8d, 0x6a, 0xf1, 0x62, 0x87, 0xbf, 0x3f, 0x84, 0x8d, 0xd6, 0x98,
  0x1f, 0x23, 0x75, 0x3f, 0x57, 0x88, 0x4f, 0x73, 0x39, 0x61, 0xc0, 0xbf,
  0x37, 0x22, 0x47, 0x39, 0x01, 0x89, 0x9a, 0xbf, 0x07, 0xb7, 0x0c, 0x76,
  0xa4, 0xc1, 0xc0, 0x3f, 0xf4, 0xf8, 0xee, 0x00, 0x2d, 0x3b, 0xaa, 0x3f,
  0xeb, 0x9b, 0xc0, 0xe2, 0xa1, 0xc4, 0xc0, 0xbf, 0x7b, 0xfb, 0xa9, 0x41,
  0xc0, 0x6f, 0xb5, 0xbf, 0xc0, 0x0d, 0xa2, 0x4f, 0xa3, 0x27, 0xc0, 0x3f,
  0xfc, 0x2c, 0x64, 0x7a, 0x23, 0xbc, 0xc0, 0x3f, 0x71, 0xb4, 0x1c, 0x44,
  0xc3, 0x53, 0xbc, 0xbf, 0x39, 0x8e, 0x7c, 0x59, 0xfd, 0x3a, 0xce, 0xbf,
  0x33, 0x0c, 0x63, 0x6c, 0x2d, 0x5c, 0xb6, 0x3f, 0x8d, 0xcd, 0x96, 0x4d,
  0x35, 0xb5, 0x69, 0x3f, 0x6e, 0xe1, 0xa1, 0xd4, 0x37, 0x4e, 0xb6, 0xbf,
  0xc7, 0x89, 0xc1, 0x65, 0xc4, 0x41, 0x83, 0xbf, 0x0f, 0x6c, 0xdc, 0x4d,
  0x5c, 0x24, 0xb6, 0x3f, 0x7a, 0x4b, 0x2a, 0xe3, 0xe6, 0x01, 0x90, 0x3f,
  0x64, 0x87, 0xc1, 0xa1, 0xaa, 0xde, 0xb5, 0xbf, 0x23, 0x16, 0x74, 0x38,
  0x8b, 0x53, 0x96, 0xbf, 0x48, 0x7b, 0xf5, 0x3b, 0x3d, 0x7d, 0xb5, 0x3f,
  0x0b, 0xe4, 0xb9, 0x35, 0x9e, 0x8f, 0x9c, 0x3f, 0xbe, 0x1a, 0xdb, 0x53,
  0x39, 0x00, 0xb5, 0xbf, 0x50, 0x10, 0xaa, 0x21, 0xf2, 0x57, 0xa1, 0xbf,
  0xb0, 0x5c, 0x28, 0x28, 0xcf, 0x67, 0xb4, 0x3f, 0x55, 0x4a, 0x2a, 0xf6,
  0x09, 0x57, 0xa4, 0x3f, 0x5c, 0xe6, 0x66, 0x4d, 0x3a, 0xb4, 0xb3, 0xbf,
  0x04, 0xe0, 0xa6, 0x36, 0xe9, 0x41, 0xa7, 0xbf, 0x62, 0x18, 0xe5, 0x10,
  0xc2, 0xe5, 0xb2, 0x3f, 0xf7, 0x49, 0xba, 0x03, 0x58, 0x15, 0xaa, 0x3f,
  0xe0, 0xf5, 0x0e, 0xf2, 0xb9, 0xfc, 0xb1, 0xbf, 0x37, 0xe3, 0x9a, 0x04,
  0x12, 0xce, 0xac, 0xbf, 0xc8, 0xad, 0xac, 0x34, 0x82, 0xf9, 0xb0, 0x3f,
  0xec, 0x9b, 0x7a, 0x3d, 0xc4, 0x68, 0xaf, 0x3f, 0x2d, 0xd5, 0x49, 0x1e,
  0x11, 0xb9, 0xaf, 0xbf, 0x41, 0x0c, 0xe7, 0x56, 0x05, 0xf1, 0xb0, 0xbf,
  0x2d, 0xa9, 0x46, 0xf1, 0x91, 0x4c, 0xad, 0x3f, 0x3b, 0xee, 0x2a, 0xd5,
  0x36, 0x1b, 0xb2, 0x3f, 0xa6, 0xa0, 0xe4, 0x37, 0x9d, 0xae, 0xaa, 0xbf,
  0x83, 0xd9, 0x1e, 0x72, 0x2f, 0x31, 0xb3, 0xbf, 0xc7, 0x60, 0xff, 0xe9,
  0x69, 0xe0, 0xa7, 0x3f, 0x37, 0x22, 0xb3, 0x05, 0x1b, 0x31, 0xb4, 0x3f,
  0x1e, 0x50, 0xf2, 0x40, 0x52, 0xe3, 0xa4, 0xbf, 0x9b, 0xbf, 0xdb, 0x7a,
  0x16, 0x19, 0xb5, 0xbf, 0x34, 0x34, 0x8f, 0xcd, 0xd6, 0xb8, 0xa1, 0x3f,
  0xe5, 0x2d, 0xef, 0x97, 0x2d, 0xe7, 0xb5, 0x3f, 0x23, 0x62, 0x47, 0x38,
  0x44, 0xc5, 0x9c, 0xbf, 0x52, 0x95, 0x51, 0x6a, 0x58, 0x99, 0xb6, 0xbf,
  0x1e, 0x63, 0x1c, 0x08, 0x1a, 0xc5, 0x95, 0x3f, 0xc0, 0xb2, 0x3a, 0x3f,
  0x78, 0x2d, 0xb7, 0x3f, 0x62, 0x25, 0x0a, 0x22, 0x8f, 0xea, 0x8c, 0xbf,
  0x54, 0xad, 0xfb, 0x0c, 0x54, 0xa1, 0xb7, 0xbf, 0xaf, 0x7c, 0x54, 0xd7,
  0x61, 0x69, 0x7b, 0x3f, 0x0d, 0x62, 0x77, 0x27, 0x94, 0xf2, 0xb7, 0x3f,
  0x73, 0xd6, 0x45, 0x45, 0x5c, 0x6a, 0x50, 0x3f, 0x0a, 0xd2, 0x8b, 0x0e,
  0xbd, 0x1e, 0xb8, 0xbf, 0x77, 0xf6, 0x17, 0x93, 0x23, 0x50, 0x82, 0xbf,
  0x7b, 0x9c, 0x82, 0x14, 0x29, 0x23, 0xb8, 0x3f, 0x2f, 0x24, 0xaa, 0x87,
  0xa0, 0x83, 0x91, 0x3f, 0x27, 0x4b, 0x09, 0x83, 0x00, 0xfd, 0xb7, 0xbf,
  0x5a, 0xd0, 0xa6, 0x12, 0x42, 0x12, 0x9a, 0xbf, 0xa5, 0xf7, 0x3c, 0xc3,
  0x2f, 0xa9, 0xb7, 0x3f, 0x04, 0x5c, 0xc0, 0xe2, 0xff, 0x65, 0xa1, 0x3f,
  0x5d, 0xc7, 0x80, 0xdb, 0x5a, 0x24, 0xb7, 0xbf, 0x5a, 0xc7, 0x28, 0xb4,
  0xe8, 0xd3, 0xa5, 0xbf, 0x3e, 0x73, 0x2e, 0x4b, 0xcd, 0x6a, 0xb6, 0x3f,
  0x17, 0x16, 0x19, 0x1b, 0xb3, 0x4d, 0xaa, 0x3f, 0xd1, 0x0e, 0xb3, 0xd9,
  0x64, 0x78, 0xb5, 0xbf, 0x56, 0xd5, 0xc7, 0x99, 0x6e, 0xcd, 0xae, 0xbf,
  0x34, 0x73, 0x77, 0x3a, 0x75, 0x48, 0xb4, 0x3f, 0xf7, 0x99, 0x1f, 0x84,
  0x19, 0xa6, 0xb1, 0x3f, 0xb5, 0x17, 0xe2, 0x42, 0xa1, 0xd5, 0xb2, 0xbf,
  0x97, 0x01, 0x96, 0x11, 0xf0, 0xe0, 0xb3, 0xbf, 0x8d, 0x3d, 0x4e, 0x86,
  0xa4, 0x19, 0xb1, 0x3f, 0xf1, 0x5f, 0xa7, 0x0e, 0x62, 0x12, 0xb6, 0x3f,
  0x4a, 0xb1, 0x45, 0xaf, 0x09, 0x1a, 0xae, 0xbf, 0x4f, 0x45, 0xae, 0x00,
  0x8e, 0x34, 0xb8, 0xbf, 0xff, 0x2e, 0x34, 0x42, 0x3a, 0x4d, 0xa9, 0x3f,
  0x85, 0xcf, 0x6a, 0xc0, 0x2b, 0x40, 0xba, 0x3f, 0x31, 0x86, 0x25, 0xc9,
  0xce, 0xb5, 0xa3, 0xbf, 0x80, 0x31, 0x35, 0x26, 0xfc, 0x2b, 0xbc, 0xbf,
  0x90, 0xfb, 0xb7, 0x07, 0x50, 0x6b, 0x9a, 0x3f, 0x25, 0xc7, 0x06, 0xca,
  0xe0, 0xeb, 0xbd, 0x3f, 0xba, 0x44, 0xb3, 0xa7, 0x41, 0x8e, 0x86, 0xbf,
  0x93, 0x8d, 0xde, 0x3e, 0x4f, 0x6f, 0xbf, 0xbf, 0x8b, 0xe9, 0xa1, 0xe4,
  0x06, 0xe2, 0x79, 0xbf, 0xa3, 0xc5, 0xb3, 0x91, 0x3a, 0x4f, 0xc0, 0x3f,
  0x91, 0xd4, 0x6c, 0xdb, 0x30, 0x8f, 0x9b, 0x3f, 0xc7, 0x48, 0x73, 0x01,
  0x30, 0xaa, 0xc0, 0xbf, 0x1a, 0x9e, 0x5c, 0xe2, 0xcb, 0xa2, 0xaa, 0xbf,
  0x5a, 0x88, 0xeb, 0xeb, 0x96, 0xa8, 0xc0, 0x3f, 0x66, 0x3b, 0x8f, 0x56,
  0x5f, 0x91, 0xb5, 0x3f, 0xb1, 0xff, 0xc1, 0x65, 0x9b, 0x08, 0xc0, 0xbf,
  0x4c, 0x3b, 0xe6, 0x00, 0x55, 0xc0, 0xc0, 0xbf, 0x2a, 0xba, 0xd0, 0x7b,
  0xe6, 0x16, 0xbc, 0x3f, 0x9e, 0x5a, 0xd4, 0x6b, 0xb0, 0x28, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb9, 0xcc, 0xe7, 0xa3,
  0xc6, 0x36, 0xb6, 0xbf, 0xdd, 0xe3, 0xa7, 0xe9, 0xbb, 0x3d, 0x79, 0xbf,
  0x72, 0xa4, 0x4f, 0x5c, 0xae, 0x1b, 0xb6, 0x3f, 0xc0, 0x7d, 0xd7, 0x66,
  0xf4, 0x31, 0x89, 0x3f, 0xa7, 0xa9, 0xa4, 0xc3, 0x87, 0xe5, 0xb5, 0xbf,
  0x20, 0xf1, 0x0f, 0x24, 0xbb, 0xd6, 0x92, 0xbf, 0x98, 0x57, 0x2a, 0xd6,
  0x66, 0x94, 0xb5, 0x3f, 0x93, 0xe8, 0x9e, 0xb1, 0xc5, 0x02, 0x99, 0x3f,
  0xd1, 0xa9, 0x99, 0xb4, 0x69, 0x28, 0xb5, 0xbf, 0x39, 0x34, 0xdd, 0x4d,
  0x25, 0x17, 0x9f, 0xbf, 0x3f, 0xe0, 0xe4, 0xd2, 0xb8, 0xa1, 0xb4, 0x3f,
  0x46, 0x94, 0x2e, 0xfe, 0xec, 0x86, 0xa2, 0x3f, 0x9b, 0x9e, 0xe2, 0x37,
  0x87, 0x00, 0xb4, 0xbf, 0xb1, 0xcc, 0x60, 0x99, 0x6a, 0x70, 0xa5, 0xbf,
  0x98, 0x2f, 0x10, 0xcf, 0x12, 0x45, 0xb3, 0x3f, 0x18, 0xcf, 0x5f, 0x44,
  0xfb, 0x44, 0xa8, 0x3f, 0x2d, 0x91, 0xfa, 0xcd, 0xa4, 0x6f, 0xb2, 0xbf,
  0x6a, 0x46, 0xa0, 0x15, 0x84, 0x01, 0xab, 0xbf, 0x21, 0xbe, 0x4c, 0x2f,
  0x92, 0x80, 0xb1, 0x3f, 0x12, 0x9c, 0x14, 0x82, 0xdd, 0xa2, 0xad, 0x3f,
  0x5d, 0x41, 0x04, 0x46, 0x3c, 0x78, 0xb0, 0xbf, 0xc3, 0x8e, 0x79, 0xa1,
  0xe8, 0x12, 0xb0, 0xbf, 0x6c, 0x39, 0xd3, 0xd7, 0x22, 0xae, 0xae, 0x3f,
  0x47, 0xff, 0xb2, 0x01, 0x8c, 0x43, 0xb1, 0x3f, 0x82, 0x91, 0x50, 0x9e,
  0x1b, 0x3b, 0xac, 0xbf, 0xa4, 0x5c, 0x1b, 0x65, 0xab, 0x61, 0xb2, 0xbf,
  0x9b, 0x93, 0x98, 0xc7, 0x78, 0x98, 0xa9, 0x3f, 0x58, 0xcf, 0x81, 0x08,
  0x8e, 0x6b, 0xb3, 0x3f, 0xbd, 0x1c, 0x1e, 0xfe, 0x6f, 0xc7, 0xa6, 0xbf,
  0xe3, 0x00, 0xaa, 0x3b, 0x6e, 0x5f, 0xb4, 0xbf, 0x8d, 0x38, 0x99, 0x47,
  0x59, 0xc9, 0xa3, 0x3f, 0x0d, 0x42, 0xd9, 0x7d, 0x77, 0x3b, 0xb5, 0x3f,
  0x84, 0xed, 0x9a, 0x12, 0xb2, 0x9f, 0xa0, 0xbf, 0x47, 0x3c, 0xc2, 0x4f,
  0xc4, 0xfd, 0xb5, 0xbf, 0x33, 0x9d, 0xaa, 0x9f, 0x41, 0x98, 0x9a, 0x3f,
  0xb3, 0xcb, 0x97, 0xa9, 0x5b, 0xa4, 0xb6, 0x3f, 0x66, 0x8a, 0x79, 0x68,
  0xf2, 0xa0, 0x93, 0xbf, 0x50, 0xf9, 0x51, 0xff, 0x2d, 0x2d, 0xb7, 0xbf,
  0x15, 0xbc, 0xb0, 0x24, 0x05, 0xbb, 0x88, 0x3f, 0xd2, 0xbe, 0xd4, 0xb6,
  0x11, 0x96, 0xb7, 0x3f, 0x65, 0xe1, 0xf0, 0xd2, 0xbb, 0x49, 0x73, 0xbf,
  0x0b, 0x71, 0x08, 0xeb, 0xbe, 0xdc, 0xb7, 0xbf, 0xec, 0xd1, 0xa2, 0x01,
  0x62, 0xda, 0x67, 0xbf, 0xcd, 0x57, 0x19, 0x4b, 0xca, 0xfe, 0xb7, 0x3f,
  0x8e, 0x8d, 0x74, 0xa8, 0x43, 0x0c, 0x86, 0x3f, 0x16, 0x26, 0x8e, 0xd4,
  0x9e, 0xf9, 0xb7, 0xbf, 0x86, 0x30, 0x8c, 0xe2, 0xdd, 0x47, 0x93, 0xbf,
  0x25, 0x52, 0x80, 0x0f, 0x76, 0xca, 0xb7, 0x3f, 0xe1, 0x5d, 0xb8, 0x1a,
  0x8b, 0xb9, 0x9b, 0x3f, 0x8c, 0x31, 0x90, 0x52, 0x4e, 0x6e, 0xb7, 0xbf,
  0x6f, 0x4d, 0x45, 0xaa, 0xa8, 0x29, 0xa2, 0xbf, 0xd5, 0x3a, 0xbc, 0x62,
  0xde, 0xe1, 0xb6, 0x3f, 0xf9, 0x3a, 0x33, 0xa3, 0x25, 0x86, 0xa6, 0x3f,
  0x60, 0xcb, 0x28, 0x79, 0x85, 0x21, 0xb6, 0xbf, 0x94, 0xfe, 0x22, 0x21,
  0x28, 0xed, 0xaa, 0xbf, 0x60, 0xef, 0x3c, 0x47, 0x36, 0x29, 0xb5, 0x3f,
  0xbe, 0x66, 0xd5, 0xbb, 0xd6, 0x58, 0xaf, 0x3f, 0x05, 0xff, 0x89, 0xde,
  0x5a, 0xf4, 0xb3, 0xbf, 0x80, 0xb4, 0x85, 0x02, 0x32, 0xe1, 0xb1, 0xbf,
  0x0a, 0x9c, 0xdf, 0x3f, 0xae, 0x7d, 0xb2, 0x3f, 0x13, 0x92, 0x5e, 0x72,
  0xe7, 0x10, 0xb4, 0x3f, 0xdf, 0xe9, 0xb5, 0x6e, 0x06, 0xbf, 0xb0, 0xbf,
  0x55, 0x58, 0x50, 0x21, 0xc5, 0x36, 0xb6, 0xbf, 0x49, 0x5a, 0xa9, 0x2e,
  0x0d, 0x62, 0xad, 0x3f, 0xf2, 0x58, 0x23, 0x78, 0xff, 0x4c, 0xb8, 0x3f,
  0x3b, 0x11, 0x1c, 0xa1, 0x55, 0x95, 0xa8, 0xbf, 0xce, 0x99, 0x7b, 0xd7,
  0x68, 0x4c, 0xba, 0xbf, 0x61, 0x7f, 0x91, 0xea, 0x26, 0x01, 0xa3, 0x3f,
  0x0f, 0xe8, 0xec, 0xed, 0xe2, 0x2b, 0xbc, 0x3f, 0xfb, 0x92, 0x28, 0xff,
  0x79, 0x0f, 0x99, 0xbf, 0xea, 0x4b, 0x91, 0x16, 0x79, 0xdf, 0xbd, 0xbf,
  0x10, 0x4f, 0x93, 0x6c, 0x4b, 0x01, 0x84, 0x3f, 0x95, 0xde, 0x4c, 0xf4,
  0xd7, 0x56, 0xbf, 0x3f, 0x2c, 0x5a, 0xda, 0xf4, 0x74, 0x82, 0x7e, 0x3f,
  0xb4, 0x02, 0x25, 0xb2, 0x3c, 0x3d, 0xc0, 0xbf, 0xcb, 0xb1, 0x68, 0x48,
  0x54, 0x8e, 0x9c, 0xbf, 0xa4, 0x98, 0x0b, 0x0c, 0xee, 0x92, 0xc0, 0x3f,
  0xdd, 0x23, 0x90, 0xd5, 0x60, 0x07, 0xab, 0x3f, 0x8e, 0xd9, 0x48, 0x29,
  0xec, 0x8c, 0xc0, 0xbf, 0xdd, 0xde, 0xa6, 0x26, 0xd8, 0xb1, 0xb5, 0xbf,
  0x16, 0x69, 0x4a, 0xfe, 0x31, 0xd4, 0xbf, 0x3f, 0x06, 0x90, 0xaf, 0x95,
  0x3a, 0xc4, 0xc0, 0x3f, 0xcc, 0xa9, 0x98, 0x90, 0x36, 0xdb, 0xbb, 0xbf,
  0xd4, 0x67, 0xbe, 0x2d, 0x97, 0x16, 0xce, 0xbf, 0x21, 0x29, 0xe8, 0xea,
  0xbf, 0x18, 0xb6, 0xbf, 0x39, 0x8d, 0xe5, 0xfd, 0x8b, 0xcf, 0x68, 0xbf,
  0x57, 0xfd, 0x23, 0xbb, 0x97, 0x0b, 0xb6, 0x3f, 0x40, 0xda, 0x7f, 0x6c,
  0x02, 0x96, 0x82, 0x3f, 0x14, 0x70, 0x66, 0xe4, 0x23, 0xe4, 0xb5, 0xbf,
  0x8a, 0x26, 0xb9, 0x8b, 0x2b, 0xe7, 0x8e, 0xbf, 0xa6, 0x23, 0x65, 0x97,
  0x72, 0xa2, 0xb5, 0x3f, 0x99, 0x1e, 0xa3, 0x68, 0x03, 0x8e, 0x95, 0x3f,
  0x27, 0x0e, 0x36, 0x92, 0x9b, 0x46, 0xb5, 0xbf, 0xa0, 0xd1, 0xb6, 0xc8,
  0x97, 0x94, 0x9b, 0xbf, 0xdf, 0x4d, 0x19, 0x44, 0xc0, 0xd0, 0xb4, 0x3f,
  0xa9, 0x06, 0x0d, 0xa2, 0xcb, 0xc0, 0xa0, 0x3f, 0x4a, 0x85, 0x75, 0x00,
  0x0c, 0x41, 0xb4, 0xbf, 0x06, 0xef, 0xaa, 0x09, 0x9d, 0xa7, 0xa3, 0xbf,
  0xde, 0xbf, 0xf1, 0x41, 0xb4, 0x97, 0xb3, 0x3f, 0x44, 0x8f, 0xa7, 0xa4,
  0xd4, 0x7b, 0xa6, 0x3f, 0xa6, 0xbd, 0xe8, 0xfe, 0xf8, 0xd4, 0xb2, 0xbf,
  0x98, 0xdb, 0xc0, 0xd0, 0x7d, 0x3a, 0xa9, 0xbf, 0x55, 0xb7, 0xcd, 0x10,
  0x25, 0xf9, 0xb1, 0x3f, 0xec, 0x95, 0x33, 0x08, 0x99, 0xe0, 0xab, 0x3f,
  0x70, 0x00, 0x86, 0xb0, 0x8e, 0x04, 0xb1, 0xbf, 0xd3, 0xda, 0xf6, 0x03,
  0x1a, 0x6b, 0xae, 0xbf, 0x9e, 0x2e, 0x74, 0x14, 0x30, 0xef, 0xaf, 0x3f,
  0xb7, 0xb1, 0xdf, 0xd7, 0x72, 0x6b, 0xb0, 0x3f, 0x46, 0x5e, 0x73, 0xd7,
  0x5f, 0xa5, 0xad, 0xbf, 0xcb, 0x19, 0x01, 0xf3, 0x67, 0x90, 0xb1, 0xbf,
  0x03, 0x86, 0x91, 0x22, 0xa5, 0x2c, 0xab, 0x3f, 0xd3, 0x75, 0x1d, 0x74,
  0xcc, 0xa2, 0xb2, 0x3f, 0x49, 0xbc, 0x23, 0x2b, 0x15, 0x86, 0xa8, 0xbf,
  0xcf, 0xa6, 0x9d, 0x42, 0xf5, 0xa0, 0xb3, 0xbf, 0x94, 0xa3, 0x31, 0x15,
  0xe4, 0xb2, 0xa5, 0x3f, 0xe0, 0x8e, 0x0a, 0x6e, 0x2a, 0x89, 0xb4, 0x3f,
  0xee, 0xcb, 0xe5, 0x85, 0x67, 0xb4, 0xa2, 0xbf, 0xba, 0x88, 0x05, 0x53,
  0xa5, 0x59, 0xb5, 0xbf, 0x3b, 0x6b, 0x59, 0x51, 0x33, 0x18, 0x9f, 0x3f,
  0x8d, 0x31, 0x48, 0x76, 0x8e, 0x10, 0xb6, 0x3f, 0x7b, 0xa2, 0x8f, 0x7b,
  0x39, 0x77, 0x98, 0xbf, 0xef, 0x23, 0xa4, 0x04, 0xfb, 0xab, 0xb6, 0xbf,
  0x8d, 0xec, 0x3e, 0x9e, 0x7e, 0x89, 0x91, 0x3f, 0x9c, 0xdd, 0x47, 0xe2,
  0xe9, 0x29, 0xb7, 0x3f, 0x7a, 0xbe, 0x24, 0xc0, 0x04, 0xa6, 0x84, 0xbf,
  0xdd, 0x6e, 0x40, 0x2d, 0x40, 0x88, 0xb7, 0xbf, 0x76, 0x13, 0xe4, 0x73,
  0x97, 0xc1, 0x66, 0x3f, 0xf1, 0x29, 0xa2, 0x0e, 0xc5, 0xc4, 0xb7, 0x3f,
  0xc3, 0x5e, 0xb4, 0x7c, 0x12, 0x88, 0x73, 0x3f, 0x43, 0x17, 0x01, 0xaa,
  0x1c, 0xdd, 0xb7, 0xbf, 0x9c, 0x55, 0xe5, 0xa7, 0x55, 0xac, 0x89, 0xbf,
  0x67, 0x2e, 0x7e, 0xea, 0xc1, 0xce, 0xb7, 0x3f, 0x21, 0xf8, 0xe7, 0x81,
  0x22, 0xfe, 0x94, 0x3f, 0xb9, 0xd4, 0x78, 0xd5, 0xfe, 0x96, 0xb7, 0xbf,
  0xb7, 0xbe, 0x30, 0x5d, 0x10, 0x53, 0x9d, 0xbf, 0x2c, 0x71, 0x85, 0xe9,
  0xe2, 0x32, 0xb7, 0x3f, 0x44, 0xd6, 0xed, 0xff, 0x9c, 0xe6, 0xa2, 0x3f,
  0x9a, 0x6f, 0x36, 0xdf, 0x36, 0x9f, 0xb6, 0xbf, 0xde, 0xc8, 0x52, 0x16,
  0xee, 0x31, 0xa7, 0xbf, 0x04, 0xbd, 0xb5, 0xd7, 0x6c, 0xd8, 0xb5, 0x3f,
  0x81, 0x60, 0x11, 0x9f, 0x7a, 0x86, 0xab, 0x3f, 0x7d, 0xbb, 0x52, 0x94,
  0x8b, 0xda, 0xb4, 0xbf, 0xf4, 0x70, 0xf7, 0xa6, 0x7f, 0xde, 0xaf, 0xbf,
  0xb0, 0x26, 0x76, 0xa0, 0x12, 0xa1, 0xb3, 0x3f, 0x31, 0x6b, 0xbf, 0xdd,
  0xa4, 0x19, 0xb2, 0x3f, 0x56, 0x01, 0x4a, 0x37, 0xd4, 0x26, 0xb2, 0xbf,
  0x8b, 0xb6, 0x75, 0x07, 0x7b, 0x3e, 0xb4, 0xbf, 0xce, 0x44, 0x52, 0xcb,
  0xbf, 0x65, 0xb0, 0x3f, 0xf6, 0x1b, 0x3b, 0x99, 0x0d, 0x59, 0xb6, 0x3f,
  0x01, 0x62, 0x7a, 0x99, 0x29, 0xad, 0xac, 0xbf, 0xc9, 0x90, 0x2a, 0x3f,
  0xa6, 0x63, 0xb8, 0xbf, 0xe3, 0x5c, 0xe5, 0x9d, 0xde, 0xe0, 0xa7, 0x3f,
  0x51, 0x38, 0xf2, 0x1f, 0x31, 0x57, 0xba, 0x3f, 0x22, 0x62, 0x09, 0x65,
  0x29, 0x50, 0xa2, 0xbf, 0x0e, 0x52, 0xe1, 0xd1, 0xaf, 0x2a, 0xbc, 0xbf,
  0x9c, 0x0a, 0x69, 0x20, 0x3c, 0xbb, 0x97, 0x3f, 0x41, 0xc1, 0x24, 0x47,
  0x56, 0xd2, 0xbd, 0x3f, 0x33, 0x59, 0xe6, 0x28, 0x92, 0x83, 0x81, 0xbf,
  0x3f, 0x7a, 0x29, 0xad, 0x06, 0x3e, 0xbf, 0xbf, 0x6d, 0x03, 0xb7, 0xcf,
  0xb3, 0x82, 0x81, 0xbf, 0x8e, 0x08, 0xeb, 0x87, 0x42, 0x2b, 0xc0, 0x3f,
  0x78, 0x9b, 0xfd, 0xf4, 0xa9, 0x86, 0x9d, 0x3f, 0xe2, 0x10, 0x69, 0x26,
  0xdf, 0x7b, 0xc0, 0xbf, 0x4a, 0x09, 0x5e, 0x68, 0x08, 0x69, 0xab, 0xbf,
  0x73, 0xcb, 0x0e, 0x19, 0xa0, 0x71, 0xc0, 0x3f, 0x8e, 0x35, 0x70, 0x44,
  0x36, 0xd1, 0xb5, 0x3f, 0x02, 0x6d, 0x49, 0x89, 0x31, 0x98, 0xbf, 0xbf,
  0x22, 0x50, 0xe4, 0xb0, 0xd7, 0xc7, 0xc0, 0xbf, 0xc7, 0x1f, 0x36, 0x82,
  0xaa, 0xa0, 0xbb, 0x3f, 0xc0, 0xef, 0x71, 0xb4, 0xb0, 0x04, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x8e, 0xee, 0xb1, 0x01,
  0xb9, 0xf4, 0xb5, 0x3f, 0x1b, 0xfc, 0xec, 0x32, 0xf7, 0x5e, 0x78, 0x3f,
  0xe1, 0x53, 0xcf, 0xd4, 0x2a, 0xdb, 0xb5, 0xbf, 0xa3, 0xa6, 0x54, 0xe3,
  0x1c, 0x54, 0x88, 0xbf, 0x7d, 0x4e, 0x7a, 0x72, 0x17, 0xa8, 0xb5, 0x3f,
  0x2a, 0xfa, 0x40, 0x57, 0x82, 0x31, 0x92, 0x3f, 0x52, 0x4d, 0xa5, 0xd6,
  0x90, 0x5b, 0xb5, 0xbf, 0x5b, 0x73, 0x30, 0xff, 0xa4, 0x28, 0x98, 0xbf,
  0x4d, 0x3a, 0x22, 0x1c, 0xb2, 0xf5, 0xb4, 0x3f, 0x2d, 0x0d, 0xb0, 0x7e,
  0xfa, 0x09, 0x9e, 0x3f, 0x22, 0x00, 0xbf, 0xa4, 0x9f, 0x76, 0xb4, 0xbf,
  0x62, 0x65, 0x1d, 0x71, 0xfe, 0xe7, 0xa1, 0xbf, 0x37, 0x50, 0xd4, 0x4f,
  0x87, 0xde, 0xb3, 0x3f, 0x90, 0x07, 0x29, 0xb9, 0x8c, 0xba, 0xa4, 0x3f,
  0x95, 0x83, 0x3e, 0xc0, 0xa0, 0x2d, 0xb3, 0xbf, 0x40, 0x52, 0xfe, 0xe7,
  0xd6, 0x79, 0xa7, 0xbf, 0xf7, 0xe4, 0x05, 0xb3, 0x2d, 0x64, 0xb2, 0x3f,
  0x83, 0x1d, 0x4c, 0x6f, 0x02, 0x23, 0xaa, 0x3f, 0xef, 0xb4, 0x54, 0x68,
  0x7a, 0x82, 0xb1, 0xbf, 0x1a, 0xa8, 0x8d, 0xb7, 0x29, 0xb3, 0xac, 0xbf,
  0x29, 0x78, 0xc1, 0x20, 0xde, 0x88, 0xb0, 0x3f, 0x62, 0x8b, 0x81, 0x4f,
  0x5a, 0x27, 0xaf, 0x3f, 0xa4, 0x6b, 0xe0, 0x62, 0x77, 0xef, 0xae, 0xbf,
  0x3b, 0xa6, 0xb0, 0x76, 0x49, 0xbe, 0xb0, 0xbf, 0x41, 0x2b, 0x46, 0x64,
  0x04, 0x9f, 0xac, 0x3f, 0x5b, 0xda, 0x1e, 0x9c, 0xe0, 0xd7, 0xb1, 0x3f,
  0xdd, 0xbc, 0x13, 0x92, 0x5b, 0x21, 0xaa, 0xbf, 0xa8, 0xa0, 0xf9, 0xa6,
  0xdf, 0xde, 0xb2, 0xbf, 0x56, 0x39, 0x04, 0x32, 0x91, 0x77, 0xa7, 0x3f,
  0xd2, 0xc5, 0xd7, 0x7b, 0xa8, 0xd1, 0xb3, 0x3f, 0xde, 0xb1, 0x28, 0xb0,
  0xd7, 0xa2, 0xa4, 0xbf, 0x17, 0x20, 0xe9, 0x3d, 0x90, 0xae, 0xb4, 0xbf,
  0xd8, 0xc1, 0xbe, 0x2a, 0x82, 0xa4, 0xa1, 0x3f, 0x39, 0x17, 0xec, 0x7b,
  0xdd, 0x73, 0xb5, 0x3f, 0xe6, 0x56, 0xa4, 0xdd, 0x0e, 0xfc, 0x9c, 0xbf,
  0xf8, 0x9b, 0xd2, 0x13, 0xc6, 0x1f, 0xb6, 0xbf, 0x2e, 0xbf, 0x54, 0xf8,
  0x0a, 0x62, 0x96, 0x3f, 0x85, 0x53, 0x3d, 0xbc, 0x6c, 0xb0, 0xb6, 0x3f,
  0x8e, 0x6b, 0xda, 0xb3, 0x16, 0xfd, 0x8e, 0xbf, 0x71, 0x63, 0x4a, 0x1e,
  0xde, 0x23, 0xb7, 0xbf, 0x4a, 0xd8, 0xf0, 0x95, 0x06, 0xab, 0x80, 0x3f,
  0x69, 0x13, 0xf5, 0x63, 0x0d, 0x78, 0xb7, 0x3f, 0xf6, 0xfe, 0x07, 0x9c,
  0x4e, 0x6a, 0x4d, 0xbf, 0xee, 0x05, 0xc8, 0x16, 0xd0, 0xaa, 0xb7, 0xbf,
  0x7e, 0x30, 0xe2, 0xaa, 0xb3, 0xec, 0x7a, 0xbf, 0xa5, 0x9f, 0xfa, 0x1e,
  0xd9, 0xb9, 0xb7, 0x3f, 0x53, 0xf4, 0xe8, 0x90, 0x29, 0x31, 0x8d, 0x3f,
  0xdc, 0xa5, 0xcf, 0xa2, 0xb2, 0xa2, 0xb7, 0xbf, 0x02, 0x86, 0x36, 0x37,
  0xde, 0xa6, 0x96, 0xbf, 0xd7, 0xa2, 0x03, 0x6f, 0xb6, 0x62, 0xb7, 0x3f,
  0x89, 0x77, 0xf8, 0x5a, 0x47, 0xdf, 0x9e, 0x3f, 0x2c, 0xac, 0xeb, 0x6f,
  0x04, 0xf7, 0xb6, 0xbf, 0x29, 0xde, 0xd5, 0x6c, 0x19, 0x9d, 0xa3, 0xbf,
  0xc4, 0x5f, 0x2e, 0x92, 0x76, 0x5c, 0xb6, 0x3f, 0x15, 0x22, 0x56, 0x53,
  0x7f, 0xd7, 0xa7, 0x3f, 0x78, 0xdb, 0xf8, 0x18, 0x91, 0x8f, 0xb5, 0xbf,
  0x0d, 0x01, 0xaa, 0x8f, 0xe7, 0x19, 0xac, 0xbf, 0x95, 0x28, 0x81, 0x07,
  0x6e, 0x8c, 0xb4, 0x3f, 0xf6, 0xba, 0x52, 0x84, 0x52, 0x2f, 0xb0, 0x3f,
  0xcf, 0x81, 0x29, 0x8b, 0xa1, 0x4e, 0xb3, 0xbf, 0xe9, 0x2f, 0x2d, 0xc8,
  0x8e, 0x4f, 0xb2, 0xbf, 0xf1, 0x6e, 0x59, 0x35, 0x14, 0xd1, 0xb1, 0x3f,
  0x35, 0xd2, 0x69, 0xe5, 0xc5, 0x69, 0xb4, 0x3f, 0xc0, 0x81, 0x23, 0xf4,
  0xcd, 0x0d, 0xb0, 0xbf, 0x0b, 0x07, 0xdf, 0x78, 0x54, 0x79, 0xb6, 0xbf,
  0x60, 0x70, 0x0c, 0xe9, 0x52, 0xfb, 0xab, 0x3f, 0x09, 0x1e, 0x39, 0xd8,
  0x98, 0x78, 0xb8, 0x3f, 0x90, 0x76, 0xe1, 0x4b, 0xc3, 0x2f, 0xa7, 0xbf,
  0xdb, 0xd0, 0x21, 0x36, 0x98, 0x60, 0xba, 0xbf, 0x56, 0x6a, 0x40, 0x58,
  0xbf, 0xa2, 0xa1, 0x3f, 0x4b, 0x1f, 0xcc, 0x2b, 0x73, 0x28, 0xbc, 0x3f,
  0x71, 0xc6, 0x95, 0xf3, 0x60, 0x6e, 0x96, 0xbf, 0xbf, 0xde, 0x94, 0x22,
  0x85, 0xc4, 0xbd, 0xbf, 0x13, 0x56, 0xdd, 0x14, 0x41, 0x29, 0x7e, 0x3f,
  0xe9, 0xde, 0xce, 0x5c, 0xe4, 0x24, 0xbf, 0x3f, 0x69, 0xdc, 0xd8, 0x4d,
  0xe9, 0xb5, 0x83, 0x3f, 0xc4, 0x36, 0x3a, 0x8d, 0x4e, 0x19, 0xc0, 0xbf,
  0xc2, 0xa8, 0x84, 0xa6, 0x6d, 0x78, 0x9e, 0xbf, 0x91, 0x8e, 0x8a, 0xc4,
  0x03, 0x65, 0xc0, 0x3f, 0x0f, 0xad, 0xf5, 0xda, 0xdd, 0xc7, 0xab, 0x3f,
  0xcf, 0x33, 0xa0, 0x39, 0xb1, 0x56, 0xc0, 0xbf, 0x69, 0x41, 0x73, 0xb3,
  0x84, 0xef, 0xb5, 0xbf, 0x2a, 0x03, 0x18, 0xf4, 0x2e, 0x5d, 0xbf, 0x3f,
  0x13, 0xcb, 0x25, 0x9c, 0x2f, 0xcb, 0xc0, 0x3f, 0xed, 0xf0, 0x14, 0xad,
  0x39, 0x67, 0xbb, 0xbf, 0xca, 0xb4, 0xe5, 0x19, 0xfc, 0xf2, 0xcd, 0xbf,
  0xe1, 0x8a, 0x8f, 0xd6, 0xa6, 0xd7, 0xb5, 0x3f, 0x25, 0x2a, 0xb0, 0xde,
  0xf0, 0xf6, 0x67, 0x3f, 0x5c, 0xac, 0x47, 0xe6, 0x3b, 0xcb, 0xb5, 0xbf,
  0x9e, 0xe5, 0x6b, 0x97, 0xfe, 0xf3, 0x81, 0xbf, 0x59, 0x82, 0x7d, 0x56,
  0xff, 0xa5, 0xb5, 0x3f, 0x5d, 0x28, 0xbd, 0x7f, 0x9c, 0xda, 0x8d, 0x3f,
  0x75, 0x83, 0x66, 0xf0, 0xfd, 0x67, 0xb5, 0xbf, 0x37, 0x5d, 0x1a, 0x54,
  0x90, 0xd3, 0x94, 0xbf, 0x2a, 0x5b, 0xa1, 0x17, 0x4d, 0x11, 0xb5, 0x3f,
  0x85, 0xed, 0xe7, 0x1d, 0x85, 0xa7, 0x9a, 0x3f, 0x9c, 0x58, 0xf9, 0xe8,
  0x0a, 0xa2, 0xb4, 0xbf, 0x0f, 0x20, 0xba, 0x02, 0xf2, 0x31, 0xa0, 0xbf,
  0x6a, 0x3a, 0x31, 0x66, 0x5e, 0x1a, 0xb4, 0x3f, 0x50, 0xbb, 0x12, 0xe3,
  0xac, 0x01, 0xa3, 0x3f, 0xbd, 0xbb, 0x95, 0xaf, 0x77, 0x7a, 0xb3, 0xbf,
  0x4e, 0x2c, 0x53, 0xe7, 0x42, 0xc0, 0xa5, 0xbf, 0x59, 0xf5, 0x59, 0x4c,
  0x90, 0xc2, 0xb2, 0x3f, 0x1d, 0x0b, 0xc1, 0xbb, 0xfb, 0x6a, 0xa8, 0x3f,
  0x03, 0x24, 0x0a, 0x83, 0xeb, 0xf2, 0xb1, 0xbf, 0xba, 0x84, 0x1c, 0x83,
  0x15, 0xff, 0xaa, 0xbf, 0xea, 0x9a, 0xb7, 0xc3, 0xd6, 0x0b, 0xb1, 0x3f,
  0x79, 0xd2, 0x9d, 0x38, 0xc3, 0x79, 0xad, 0x3f, 0xae, 0x28, 0xe6, 0x25,
  0xaa, 0x0d, 0xb0, 0xbf, 0x10, 0x92, 0xaa, 0xeb, 0x2a, 0xd8, 0xaf, 0xbf,
  0x13, 0x03, 0x79, 0xf9, 0x91, 0xf1, 0xad, 0x3f, 0xd5, 0x86, 0xaa, 0xe6,
  0xb1, 0x0b, 0xb1, 0x3f, 0xf4, 0x34, 0x18, 0x09, 0x45, 0x9b, 0xab, 0xbf,
  0xa0, 0x55, 0x19, 0x03, 0x3a, 0x1a, 0xb2, 0xbf, 0x98, 0x7d, 0xf1, 0x5a,
  0x65, 0x19, 0xa9, 0x3f, 0x2e, 0x61, 0x94, 0x24, 0x27, 0x16, 0xb3, 0x3f,
  0x07, 0xa5, 0xcd, 0x0f, 0x06, 0x6d, 0xa6, 0xbf, 0x6d, 0x84, 0xac, 0x8a,
  0xe7, 0xfd, 0xb3, 0xbf, 0xb4, 0x46, 0xdb, 0xb0, 0x57, 0x97, 0xa3, 0x3f,
  0xac, 0x51, 0x17, 0xcb, 0xdc, 0xcf, 0xb4, 0x3f, 0xc4, 0x86, 0xd5, 0xb4,
  0xaa, 0x99, 0xa0, 0xbf, 0xcc, 0x9d, 0x3c, 0x06, 0x5a, 0x8a, 0xb5, 0xbf,
  0xe1, 0x01, 0x4f, 0xe8, 0xe4, 0xea, 0x9a, 0x3f, 0x23, 0x75, 0x1a, 0xd3,
  0xa1, 0x2b, 0xb6, 0x3f, 0xf9, 0xce, 0x93, 0x44, 0x91, 0x58, 0x94, 0xbf,
  0x07, 0xaf, 0xd2, 0xd1, 0xe3, 0xb1, 0xb6, 0xbf, 0x7a, 0x84, 0xdb, 0xa1,
  0xc5, 0xff, 0x8a, 0x3f, 0x4a, 0xd3, 0x95, 0xcf, 0x39, 0x1b, 0xb7, 0x3f,
  0x41, 0xdf, 0x43, 0x2c, 0x02, 0x93, 0x79, 0xbf, 0x46, 0xe4, 0x6b, 0x60,
  0xa4, 0x65, 0xb7, 0xbf, 0x6b, 0x44, 0x35, 0xb9, 0x87, 0x90, 0x4e, 0xbf,
  0xc3, 0xb2, 0xf1, 0xca, 0x06, 0x8f, 0xb7, 0x3f, 0x87, 0xa5, 0x76, 0xc8,
  0x43, 0x0e, 0x81, 0x3f, 0x11, 0xe8, 0x8f, 0x16, 0x22, 0x95, 0xb7, 0xbf,
  0x0f, 0xdc, 0x07, 0x6c, 0xc5, 0x4d, 0x90, 0xbf, 0x2c, 0xc7, 0x8e, 0xfc,
  0x8e, 0x75, 0xb7, 0x3f, 0xb0, 0x44, 0xa1, 0xb3, 0x7d, 0x42, 0x98, 0x3f,
  0x56, 0x0c, 0x8f, 0x65, 0xb6, 0x2d, 0xb7, 0xbf, 0x5d, 0xe7, 0x48, 0xde,
  0x50, 0x2f, 0xa0, 0xbf, 0xa0, 0x84, 0x01, 0xfc, 0xc7, 0xba, 0xb6, 0x3f,
  0x2b, 0xa6, 0x46, 0x43, 0x58, 0x4d, 0xa4, 0x3f, 0xc6, 0x92, 0xda, 0x2b,
  0xae, 0x19, 0xb6, 0xbf, 0xa3, 0x5c, 0xfe, 0x2f, 0x14, 0x77, 0xa8, 0xbf,
  0xd5, 0xb6, 0x3a, 0x9f, 0xfe, 0x46, 0xb5, 0x3f, 0x66, 0x5e, 0xb4, 0x55,
  0xa9, 0xa7, 0xac, 0x3f, 0xbb, 0xbd, 0x79, 0xd8, 0xe5, 0x3e, 0xb4, 0xbf,
  0x95, 0xbc, 0xc1, 0xef, 0xbf, 0x6c, 0xb0, 0xbf, 0x99, 0x37, 0xb1, 0xda,
  0x0b, 0xfd, 0xb2, 0x3f, 0xa1, 0x24, 0xc6, 0x19, 0x0b, 0x83, 0xb2, 0x3f,
  0xf7, 0xdc, 0x7d, 0xb5, 0x6e, 0x7c, 0xb1, 0xbf, 0x15, 0x1f, 0x9c, 0xcb,
  0xe1, 0x92, 0xb4, 0xbf, 0x4b, 0x40, 0x64, 0xd7, 0x5b, 0x6e, 0xaf, 0x3f,
  0x79, 0x4f, 0xc0, 0x7a, 0xb1, 0x97, 0xb6, 0x3f, 0x04, 0xc0, 0xf5, 0xda,
  0x7c, 0x4c, 0xab, 0xbf, 0x12, 0xe8, 0xb9, 0x92, 0xec, 0x8b, 0xb8, 0xbf,
  0x0b, 0x39, 0x6c, 0xe8, 0xf1, 0x81, 0xa6, 0x3f, 0x26, 0x10, 0x87, 0x9f,
  0xb0, 0x68, 0xba, 0x3f, 0xa7, 0xdd, 0x31, 0x68, 0xd2, 0xf8, 0xa0, 0xbf,
  0xc7, 0x0c, 0x91, 0x61, 0x3c, 0x25, 0xbc, 0xbf, 0x3f, 0x99, 0x1b, 0xa2,
  0xb4, 0x28, 0x95, 0x3f, 0x0f, 0xb9, 0x0b, 0xa5, 0x11, 0xb6, 0xbd, 0x3f,
  0xc9, 0x87, 0x5c, 0xe2, 0x0a, 0x68, 0x79, 0xbf, 0xd0, 0x06, 0x75, 0x5a,
  0x79, 0x0b, 0xbf, 0xbf, 0x19, 0x75, 0x97, 0xfc, 0x4f, 0xdb, 0x85, 0xbf,
  0x3e, 0x93, 0x9a, 0x07, 0x63, 0x07, 0xc0, 0x3f, 0x19, 0x32, 0xeb, 0x95,
  0xd8, 0x63, 0x9f, 0x3f, 0x4b, 0x4c, 0x83, 0x40, 0x5c, 0x4e, 0xc0, 0xbf,
  0xd3, 0x78, 0x17, 0x32, 0xfb, 0x23, 0xac, 0xbf, 0x54, 0xee, 0x61, 0x0a,
  0x1e, 0x3c, 0xc0, 0x3f, 0x2a, 0xfa, 0x7e, 0xf0, 0xcd, 0x0c, 0xb6, 0x3f,
  0x59, 0x4d, 0x52, 0xfa, 0x23, 0x23, 0xbf, 0xbf, 0x51, 0x53, 0x6c, 0x75,
  0x45, 0xce, 0xc0, 0xbf, 0x0b, 0x44, 0xa4, 0xc5, 0xdb, 0x2e, 0xbb, 0x3f,
  0xd5, 0x64, 0xc5, 0x7c, 0x78, 0xe1, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x0b, 0xdf, 0x11, 0xd3, 0xea, 0xb4, 0xb5, 0xbf,
  0x9f, 0x43, 0x31, 0x5f, 0xb5, 0x8c, 0x77, 0xbf, 0xbc, 0x53, 0xe6, 0x19,
  0xc8, 0x9c, 0xb5, 0x3f, 0xb0, 0x24, 0x79, 0xcc, 0xb0, 0x82, 0x87, 0x3f,
  0xbb, 0x17, 0x6b, 0xbe, 0x8a, 0x6c, 0xb5, 0xbf, 0x40, 0x10, 0x02, 0xbc,
  0x7c, 0x95, 0x91, 0xbf, 0x9e, 0x16, 0x9b, 0xf9, 0x42, 0x24, 0xb5, 0x3f,
  0xbb, 0x14, 0xcc, 0x97, 0x91, 0x5a, 0x97, 0x3f, 0x9f, 0xb9, 0x45, 0x3d,
  0x09, 0xc4, 0xb4, 0xbf, 0x73, 0x25, 0xd8, 0xad, 0x87, 0x0b, 0x9d, 0xbf,
  0x45, 0x04, 0x96, 0x56, 0xfe, 0x4b, 0xb4, 0x3f, 0xd1, 0x4c, 0x47, 0x6e,
  0xa3, 0x51, 0xa1, 0x3f, 0x96, 0x5a, 0xfe, 0x9c, 0x4b, 0xbc, 0xb3, 0xbf,
  0x79, 0x4c, 0x8e, 0xe3, 0x55, 0x0e, 0xa4, 0xbf, 0x3a, 0x26, 0x54, 0x2e,
  0x23, 0x15, 0xb3, 0x3f, 0x1f, 0xa9, 0x27, 0xa7, 0x42, 0xb9, 0xa6, 0x3f,
  0x5b, 0x7a, 0x25, 0x39, 0xc0, 0x56, 0xb2, 0xbf, 0x66, 0xc2, 0x86, 0xef,
  0xc8, 0x4f, 0xa9, 0xbf, 0x89, 0xc0, 0x9a, 0x56, 0x67, 0x81, 0xb1, 0x3f,
  0x3a, 0xbf, 0x50, 0x46, 0x3e, 0xcf, 0xab, 0x3f, 0xf1, 0x32, 0x8a, 0xf5,
  0x66, 0x95, 0xb0, 0xbf, 0x9a, 0xf5, 0xc3, 0xf5, 0xec, 0x34, 0xae, 0xbf,
  0x4f, 0xe0, 0x8b, 0xb1, 0x2f, 0x26, 0xaf, 0x3f, 0x55, 0xf8, 0xe4, 0x27,
  0x09, 0x3f, 0xb0, 0x3f, 0xfb, 0x6a, 0x48, 0x56, 0xbb, 0xf5, 0xac, 0xbf,
  0xc8, 0x2f, 0x75, 0x63, 0xee, 0x53, 0xb1, 0xbf, 0xf4, 0xde, 0xa2, 0x58,
  0x4f, 0x9a, 0xaa, 0x3f, 0xc3, 0x1e, 0xe9, 0xe7, 0xb4, 0x57, 0xb2, 0x3f,
  0x64, 0x5b, 0x59, 0xf4, 0xe2, 0x14, 0xa8, 0xbf, 0xfb, 0xcd, 0x1b, 0xc0,
  0xe1, 0x48, 0xb3, 0xbf, 0xa1, 0x8d, 0x94, 0xf6, 0x87, 0x66, 0xa5, 0x3f,
  0x7d, 0x70, 0xb8, 0xee, 0xee, 0x25, 0xb4, 0x3f, 0x5d, 0xd2, 0x95, 0xe0,
  0x6c, 0x90, 0xa2, 0xbf, 0x2f, 0x2b, 0xfa, 0xe4, 0x49, 0xed, 0xb4, 0xbf,
  0x74, 0x8a, 0x40, 0xcc, 0xbe, 0x27, 0x9f, 0x3f, 0x3e, 0xc4, 0x74, 0xbe,
  0x51, 0x9d, 0xb5, 0x3f, 0x24, 0x89, 0x47, 0xb2, 0x9e, 0xe4, 0x98, 0xbf,
  0x6b, 0x33, 0xd9, 0x34, 0x55, 0x34, 0xb6, 0xbf, 0xa3, 0x2f, 0x4a, 0x31,
  0xa4, 0x5a, 0x92, 0x3f, 0x83, 0x22, 0x34, 0x3b, 0x90, 0xb0, 0xb6, 0x3f,
  0x16, 0x9a, 0xa9, 0x7a, 0x9a, 0x1a, 0x87, 0xbf, 0x0a, 0x8d, 0x8e, 0x2b,
  0x29, 0x10, 0xb7, 0xbf, 0xb4, 0x08, 0x9c, 0x84, 0xd2, 0x01, 0x72, 0x3f,
  0x42, 0x57, 0xb2, 0x6b, 0x2d, 0x51, 0xb7, 0x3f, 0xc2, 0x49, 0x4b, 0x09,
  0x14, 0x3d, 0x66, 0x3f, 0xd3, 0xe3, 0x7b, 0x65, 0x8d, 0x71, 0xb7, 0xbf,
  0xa2, 0x71, 0x55, 0xb2, 0x7d, 0x8c, 0x84, 0xbf, 0x1f, 0x54, 0xa7, 0xa3,
  0x17, 0x6f, 0xb7, 0x3f, 0x95, 0x74, 0xe7, 0x1e, 0x20, 0xf6, 0x91, 0x3f,
  0x29, 0x8c, 0x05, 0xd4, 0x72, 0x47, 0xb7, 0xbf, 0x19, 0xb8, 0x39, 0x88,
  0x6a, 0xd1, 0x99, 0xbf, 0x8b, 0x40, 0x56, 0x59, 0x16, 0xf8, 0xb6, 0x3f,
  0x7f, 0xaa, 0x4e, 0xb2, 0xc6, 0xe8, 0xa0, 0x3f, 0xe5, 0x1e, 0x53, 0xf6,
  0x40, 0x7e, 0xb6, 0xbf, 0xde, 0x7d, 0xda, 0xaf, 0x91, 0xf7, 0xa4, 0xbf,
  0x91, 0xed, 0x73, 0xeb, 0xec, 0xd6, 0xb5, 0x3f, 0x29, 0x58, 0xbc, 0x29,
  0xe5, 0x10, 0xa9, 0x3f, 0x65, 0x1f, 0xf0, 0x98, 0xc0, 0xfe, 0xb4, 0xbf,
  0x01, 0xcc, 0x07, 0xd9, 0xf7, 0x2f, 0xad, 0xbf, 0x3d, 0x0c, 0xf7, 0x47,
  0xfa, 0xf1, 0xb3, 0x3f, 0x80, 0x25, 0x3c, 0x4e, 0xa3, 0xa7, 0xb0, 0x3f,
  0x21, 0xe4, 0xec, 0x0f, 0x55, 0xac, 0xb2, 0xbf, 0xb2, 0x2c, 0x04, 0xe2,
  0x33, 0xb4, 0xb2, 0xbf, 0x74, 0xde, 0xe3, 0xb1, 0xe3, 0x28, 0xb1, 0x3f,
  0x68, 0x8c, 0xec, 0x36, 0xe7, 0xb9, 0xb4, 0x3f, 0x87, 0x83, 0xf5, 0xd4,
  0xb8, 0xc3, 0xae, 0xbf, 0x46, 0xb1, 0x3d, 0x24, 0x3b, 0xb4, 0xb6, 0xbf,
  0x8d, 0x45, 0x04, 0x00, 0x9b, 0xa0, 0xaa, 0x3f, 0xd4, 0x61, 0x63, 0x9d,
  0xb5, 0x9d, 0xb8, 0x3f, 0xea, 0xb8, 0x74, 0xe2, 0x58, 0xd7, 0xa5, 0xbf,
  0x10, 0x53, 0x12, 0xdc, 0x8b, 0x6f, 0xba, 0xbf, 0x7d, 0x94, 0xdc, 0xbd,
  0x4c, 0x52, 0xa0, 0x3f, 0x1f, 0x29, 0xf0, 0xf4, 0x19, 0x21, 0xbc, 0x3f,
  0xc3, 0x18, 0x2b, 0xec, 0x04, 0xea, 0x93, 0xbf, 0xd4, 0xd5, 0xa1, 0x0d,
  0x07, 0xa7, 0xbd, 0xbf, 0x9f, 0x88, 0x6c, 0x8c, 0xa7, 0xc2, 0x74, 0x3f,
  0xf4, 0x0f, 0x3a, 0x6c, 0xcd, 0xf1, 0xbe, 0x3f, 0x9f, 0x03, 0x4c, 0x48,
  0x58, 0xf3, 0x87, 0x3f, 0x9b, 0x31, 0xe5, 0x17, 0x04, 0xeb, 0xbf, 0xbf,
  0xfc, 0x0a, 0x55, 0xc8, 0x90, 0x24, 0xa0, 0xbf, 0xeb, 0xc3, 0xe6, 0xdc,
  0xe8, 0x37, 0xc0, 0x3f, 0x7c, 0x58, 0x24, 0x48, 0x79, 0x7d, 0xac, 0x3f,
  0x58, 0x46, 0x75, 0x0c, 0xe5, 0x21, 0xc0, 0xbf, 0x08, 0x19, 0x5a, 0xf9,
  0x1b, 0x29, 0xb6, 0xbf, 0xee, 0x4b, 0xc8, 0x89, 0x0a, 0xea, 0xbe, 0x3f,
  0x1c, 0x7a, 0xad, 0x31, 0x1c, 0xd1, 0xc0, 0x3f, 0x28, 0xf9, 0xf6, 0xd3,
  0x88, 0xf7, 0xba, 0xbf, 0x0d, 0xde, 0x64, 0x00, 0x25, 0xd0, 0xcd, 0xbf,
  0x6c, 0x80, 0x1b, 0x96, 0xc0, 0x98, 0xb5, 0xbf, 0x14, 0x60, 0x22, 0xd4,
  0x5f, 0x2a, 0x67, 0xbf, 0x61, 0x7e, 0xfe, 0x55, 0x04, 0x8d, 0xb5, 0x3f,
  0xc1, 0x97, 0x45, 0x50, 0xf7, 0x5a, 0x81, 0x3f, 0x56, 0x3a, 0x55, 0x6d,
  0xd3, 0x69, 0xb5, 0xbf, 0x44, 0x55, 0xc8, 0xfa, 0xe2, 0xdc, 0x8c, 0xbf,
  0xa8, 0x34, 0x62, 0x68, 0x39, 0x2f, 0xb5, 0x3f, 0x7b, 0x0c, 0x2c, 0xe0,
  0x58, 0x23, 0x94, 0x3f, 0xfc, 0x9f, 0xbd, 0x97, 0x49, 0xdd, 0xb4, 0xbf,
  0x2b, 0x86, 0xb2, 0x1d, 0x58, 0xc7, 0x99, 0xbf, 0x31, 0x86, 0xde, 0x2a,
  0x1f, 0x74, 0xb4, 0x3f, 0x54, 0x32, 0xaa, 0x4c, 0x8e, 0x55, 0x9f, 0x3f,
  0x85, 0xc3, 0xd9, 0x55, 0xdd, 0xf3, 0xb3, 0xbf, 0xb0, 0xf9, 0x69, 0x8d,
  0x88, 0x64, 0xa2, 0xbf, 0x79, 0x16, 0xf5, 0x82, 0xaf, 0x5c, 0xb3, 0x3f,
  0xed, 0xab, 0xa0, 0x3f, 0x75, 0x0e, 0xa5, 0x3f, 0x30, 0x23, 0xe2, 0x90,
  0xc9, 0xae, 0xb2, 0xbf, 0x40, 0x5d, 0xe9, 0x24, 0x0b, 0xa6, 0xa7, 0xbf,
  0xbd, 0xcd, 0xb1, 0x1e, 0x68, 0xea, 0xb1, 0x3f, 0x70, 0x65, 0xc9, 0xc3,
  0xbf, 0x28, 0xaa, 0x3f, 0x79, 0xf4, 0xd5, 0xe6, 0xd0, 0x0f, 0xb1, 0xbf,
  0x59, 0x9d, 0x31, 0xd9, 0xfe, 0x93, 0xac, 0xbf, 0x99, 0x16, 0xd9, 0x2a,
  0x53, 0x1f, 0xb0, 0x3f, 0xa0, 0x9d, 0x77, 0xd0, 0x28, 0xe5, 0xae, 0x3f,
  0xc3, 0x7e, 0xa8, 0x63, 0x90, 0x32, 0xae, 0xbf, 0x0c, 0x3b, 0x7d, 0x8a,
  0xc8, 0x8c, 0xb0, 0xbf, 0x68, 0xf2, 0x3f, 0xb8, 0x27, 0xfc, 0xab, 0x3f,
  0x4e, 0x4d, 0xe5, 0x1a, 0x3e, 0x97, 0xb1, 0x3f, 0x59, 0x50, 0x95, 0x9e,
  0x4a, 0x9c, 0xa9, 0xbf, 0x5b, 0xed, 0x15, 0xe9, 0x8e, 0x90, 0xb2, 0xbf,
  0xc6, 0x70, 0x19, 0x7c, 0xef, 0x13, 0xa7, 0x3f, 0xfe, 0x41, 0xf0, 0x21,
  0x4b, 0x77, 0xb3, 0x3f, 0x9b, 0x1c, 0x96, 0xa1, 0x26, 0x64, 0xa4, 0xbf,
  0x41, 0xe0, 0xdf, 0xfc, 0xf7, 0x49, 0xb4, 0xbf, 0x1e, 0x8b, 0x8d, 0x68,
  0x1c, 0x8e, 0xa1, 0x3f, 0x89, 0xbb, 0xfe, 0x38, 0x0e, 0x07, 0xb5, 0x3f,
  0x54, 0xf5, 0xbd, 0x55, 0x37, 0x26, 0x9d, 0xbf, 0xea, 0x66, 0xc3, 0x5f,
  0xf8, 0xac, 0xb5, 0xbf, 0xde, 0xfc, 0x08, 0x4c, 0x21, 0xe9, 0x96, 0x3f,
  0xc4, 0xdd, 0x4e, 0xc0, 0x10, 0x3a, 0xb6, 0x3f, 0x06, 0x28, 0x48, 0xbf,
  0x18, 0x68, 0x90, 0xbf, 0x2a, 0x44, 0x01, 0x13, 0x9f, 0xac, 0xb6, 0xbf,
  0x4e, 0x2a, 0xa0, 0x9b, 0x22, 0x4d, 0x83, 0x3f, 0x6f, 0x9b, 0x70, 0xb0,
  0xd5, 0x02, 0xb7, 0x3f, 0x33, 0x32, 0xbd, 0x59, 0xcd, 0x42, 0x65, 0xbf,
  0x45, 0x8f, 0xc2, 0x40, 0xce, 0x3a, 0xb7, 0xbf, 0xdc, 0xa1, 0x72, 0x0f,
  0x64, 0x39, 0x72, 0xbf, 0xc8, 0x63, 0x22, 0xc0, 0x85, 0x52, 0xb7, 0x3f,
  0x50, 0x2a, 0x9f, 0xfe, 0xba, 0xf1, 0x87, 0x3f, 0x2f, 0x41, 0xa8, 0xa9,
  0xd7, 0x47, 0xb7, 0xbf, 0xaa, 0x8b, 0x90, 0xd8, 0x05, 0x92, 0x93, 0xbf,
  0xf4, 0x5a, 0x23, 0x0a, 0x78, 0x18, 0xb7, 0x3f, 0x60, 0x14, 0x13, 0x2a,
  0x0b, 0x54, 0x9b, 0x3f, 0xb3, 0x54, 0xb4, 0x25, 0xec, 0xc1, 0xb6, 0xbf,
  0xe0, 0x84, 0x37, 0x42, 0x3a, 0x9c, 0xa1, 0xbf, 0xbe, 0x2b, 0xb0, 0x3a,
  0x81, 0x41, 0xb6, 0x3f, 0x75, 0x88, 0xda, 0xca, 0xfb, 0x9b, 0xa5, 0x3f,
  0xe2, 0xc9, 0x95, 0xbc, 0x40, 0x94, 0xb5, 0xbf, 0xd0, 0xe1, 0xf4, 0x7c,
  0x28, 0xa5, 0xa9, 0xbf, 0xbf, 0xb3, 0x5a, 0x1a, 0xe1, 0xb6, 0xb4, 0x3f,
  0x7d, 0x4d, 0x88, 0xa2, 0x08, 0xb3, 0xad, 0x3f, 0x76, 0x93, 0x83, 0xb5,
  0xb1, 0xa5, 0xb3, 0xbf, 0x4f, 0x0e, 0x1b, 0xa1, 0x16, 0xe0, 0xb0, 0xbf,
  0x4d, 0x53, 0x71, 0x02, 0x80, 0x5c, 0xb2, 0x3f, 0x7f, 0xb5, 0xd8, 0xf8,
  0x21, 0xe3, 0xb2, 0x3f, 0xbd, 0x9e, 0x78, 0xb1, 0x72, 0xd6, 0xb0, 0xbf,
  0xec, 0xa7, 0x4b, 0x73, 0xed, 0xde, 0xb4, 0xbf, 0x4b, 0x50, 0x52, 0xd2,
  0xab, 0x1b, 0xae, 0x3f, 0x2c, 0x14, 0x2f, 0xd7, 0x06, 0xcf, 0xb6, 0x3f,
  0xc7, 0xed, 0x6e, 0xc9, 0xa0, 0xf7, 0xa9, 0xbf, 0x2f, 0xa1, 0x56, 0x17,
  0x07, 0xae, 0xb8, 0xbf, 0x4b, 0x5e, 0xda, 0xe0, 0xe6, 0x2f, 0xa5, 0x3f,
  0xf2, 0x55, 0x40, 0x76, 0x3a, 0x75, 0xba, 0x3f, 0x4d, 0xf9, 0xc3, 0x0e,
  0x32, 0x5e, 0x9f, 0xbf, 0xda, 0x59, 0x18, 0x92, 0x19, 0x1c, 0xbc, 0xbf,
  0xc7, 0x5a, 0xf7, 0x1d, 0x21, 0xb2, 0x92, 0x3f, 0x37, 0xfe, 0xf3, 0xea,
  0x6f, 0x97, 0xbd, 0x3f, 0x70, 0xd9, 0xa3, 0xa7, 0x44, 0x38, 0x70, 0xbf,
  0xd4, 0xf1, 0x50, 0xd1, 0xe7, 0xd7, 0xbe, 0xbf, 0x4c, 0xa0, 0x94, 0x37,
  0x6e, 0xfe, 0x89, 0xbf, 0xc6, 0xef, 0x7b, 0x04, 0x5b, 0xc7, 0xbf, 0x3f,
  0xf9, 0x92, 0xeb, 0x8b, 0x3e, 0x94, 0xa0, 0x3f, 0x93, 0x47, 0xfd, 0xc6,
  0xa9, 0x21, 0xc0, 0xbf, 0xd3, 0x85, 0x1b, 0xdd, 0x6f, 0xd4, 0xac, 0xbf,
  0x12, 0x55, 0x5a, 0xc3, 0x04, 0x08, 0xc0, 0x3f, 0xf8, 0x35, 0xf1, 0x53,
  0x78, 0x44, 0xb6, 0x3f, 0xa1, 0x1f, 0xbb, 0xc0, 0xdc, 0xb1, 0xbe, 0xbf,
  0x6e, 0xd2, 0x52, 0x9f, 0xb6, 0xd3, 0xc0, 0xbf, 0xf4, 0x6e, 0xa6, 0x2f,
  0x39, 0xc1, 0xba, 0x3f, 0x3e, 0xaa, 0xb1, 0xcc, 0x00, 0xbf, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x84, 0x66, 0x5b, 0x33,
  0x3c, 0x77, 0xb5, 0x3f, 0x13, 0x81, 0x15, 0x26, 0x00, 0xc6, 0x76, 0x3f,
  0x53, 0xa4, 0x8a, 0x46, 0x69, 0x60, 0xb5, 0xbf, 0xc5, 0x38, 0x6d, 0xa0,
  0xbc, 0xbc, 0x86, 0xbf, 0x24, 0x5a, 0x79, 0xbd, 0xca, 0x32, 0xb5, 0x3f,
  0xc2, 0xf2, 0xff, 0x2a, 0xf7, 0x01, 0x91, 0x3f, 0x0a, 0xb0, 0x04, 0x43,
  0x6f, 0xee, 0xb4, 0xbf, 0x4c, 0xc7, 0x23, 0x1f, 0xa3, 0x97, 0x96, 0xbf,
  0x8b, 0xfb, 0xf6, 0xef, 0x6c, 0x93, 0xb4, 0x3f, 0x38, 0xae, 0x5b, 0xea,
  0xb4, 0x1a, 0x9c, 0x3f, 0xd9, 0x65, 0xda, 0x68, 0xe1, 0x21, 0xb4, 0xbf,
  0xa5, 0x34, 0x7d, 0xbe, 0x3b, 0xc3, 0xa0, 0xbf, 0x32, 0x39, 0x77, 0x06,
  0xf2, 0x99, 0xb3, 0x3f, 0x56, 0x6a, 0x10, 0xef, 0x15, 0x6b, 0xa3, 0x3f,
  0xa1, 0x35, 0xa5, 0x09, 0xcc, 0xfb, 0xb2, 0xbf, 0x1a, 0x36, 0xc6, 0x79,
  0x83, 0x02, 0xa6, 0xbf, 0x76, 0xad, 0x4a, 0xdb, 0xa4, 0x47, 0xb2, 0x3f,
  0x14, 0x86, 0xe6, 0x92, 0x17, 0x87, 0xa8, 0x3f, 0x11, 0x96, 0x9e, 0x59,
  0xba, 0x7d, 0xb1, 0xbf, 0x44, 0x4c, 0x60, 0xec, 0x5c, 0xf6, 0xaa, 0xbf,
  0x9a, 0x5c, 0x06, 0x34, 0x53, 0x9e, 0xb0, 0x3f, 0x05, 0x9f, 0x81, 0x57,
  0xd4, 0x4d, 0xad, 0x3f, 0xb5, 0xa7, 0x6f, 0xae, 0x7e, 0x53, 0xaf, 0xbf,
  0x44, 0xb3, 0xc1, 0x46, 0xf3, 0x8a, 0xaf, 0xbf, 0x93, 0xa6, 0x4c, 0xd7,
  0xb0, 0x40, 0xad, 0x3f, 0x65, 0x7b, 0xa1, 0x14, 0x91, 0xd5, 0xb0, 0x3f,
  0xbb, 0xc4, 0x68, 0xd1, 0x04, 0x05, 0xab, 0xbf, 0xf7, 0x06, 0x42, 0x4c,
  0xdd, 0xd5, 0xb1, 0xbf, 0xd5, 0x16, 0x5d, 0x7f, 0x58, 0xa1, 0xa8, 0x3f,
  0x55, 0xe5, 0x9b, 0xa7, 0x02, 0xc5, 0xb2, 0x3f, 0x29, 0xaa, 0x7e, 0x44,
  0xa1, 0x16, 0xa6, 0xbf, 0x18, 0xe4, 0x2b, 0xef, 0x9b, 0xa1, 0xb3, 0xbf,
  0x81, 0x9c, 0xc2, 0xd1, 0xed, 0x65, 0xa3, 0x3f, 0xe4, 0x6b, 0x8e, 0x09,
  0x39, 0x6a, 0xb4, 0x3f, 0x65, 0x1b, 0xbe, 0x3d, 0x68, 0x90, 0xa0, 0xbf,
  0x07, 0x61, 0xb9, 0x7e, 0x5d, 0x1d, 0xb5, 0xbf, 0x6d, 0x27, 0x0b, 0xeb,
  0xb0, 0x2e, 0x9b, 0x3f, 0xca, 0xeb, 0x40, 0xc1, 0x7e, 0xb9, 0xb5, 0x3f,
  0x9a, 0x05, 0x1a, 0x2f, 0x4e, 0xf8, 0x94, 0xbf, 0x5a, 0x60, 0xdd, 0x30,
  0x02, 0x3d, 0xb6, 0xbf, 0x11, 0x54, 0x0e, 0x38, 0x83, 0x01, 0x8d, 0x3f,
  0x44, 0xb8, 0x01, 0xc6, 0x3a, 0xa6, 0xb6, 0x3f, 0x3b, 0x95, 0x69, 0x1e,
  0xd2, 0x2d, 0x7f, 0xbf, 0x62, 0xd2, 0xce, 0x51, 0x66, 0xf3, 0xb6, 0xbf,
  0xe4, 0xa4, 0xc2, 0xab, 0x35, 0x85, 0x4b, 0x3f, 0x7e, 0x0c, 0xa2, 0x37,
  0xaa, 0x22, 0xb7, 0x3f, 0xbd, 0xf2, 0x90, 0x66, 0xde, 0x23, 0x79, 0x3f,
  0xc7, 0xfd, 0x45, 0x7d, 0x0f, 0x32, 0xb7, 0xbf, 0x23, 0x49, 0x1f, 0xb0,
  0xab, 0x3e, 0x8b, 0xbf, 0x53, 0x53, 0x7e, 0x03, 0x7e, 0x1f, 0xb7, 0x3f,
  0x1f, 0xa4, 0x1c, 0x1e, 0xd5, 0x21, 0x95, 0x3f, 0x58, 0x28, 0xe2, 0xa8,
  0xb6, 0xe8, 0xb6, 0xbf, 0xa2, 0x99, 0x95, 0xf9, 0xc2, 0xca, 0x9c, 0xbf,
  0x30, 0xc8, 0x9d, 0x02, 0x4c, 0x8b, 0xb6, 0x3f, 0xa1, 0x3d, 0x1e, 0xd9,
  0xde, 0x49, 0xa2, 0x3f, 0xa9, 0x58, 0x7a, 0x36, 0x99, 0x04, 0xb6, 0xbf,
  0x8c, 0xa4, 0xb0, 0xa9, 0xca, 0x3a, 0xa6, 0xbf, 0xe6, 0xcd, 0x2f, 0x52,
  0xb6, 0x51, 0xb5, 0x3f, 0x3b, 0x1e, 0xb9, 0x3b, 0x12, 0x34, 0xaa, 0x3f,
  0x30, 0x90, 0xfa, 0x34, 0x69, 0x6f, 0xb4, 0xbf, 0x95, 0xab, 0x10, 0xf7,
  0x0e, 0x31, 0xae, 0xbf, 0xc3, 0xc4, 0x55, 0xb3, 0x11, 0x5a, 0xb3, 0x3f,
  0x7f, 0x20, 0xa1, 0xc1, 0x32, 0x16, 0xb1, 0x3f, 0x3f, 0x8e, 0xc7, 0xf0,
  0x8e, 0x0d, 0xb2, 0xbf, 0xdb, 0x92, 0xb6, 0x0e, 0xed, 0x0f, 0xb3, 0xbf,
  0x3d, 0x2a, 0x93, 0xd4, 0x1a, 0x85, 0xb0, 0x3f, 0xdc, 0x8c, 0x43, 0xac,
  0x0a, 0x02, 0xb5, 0x3f, 0x72, 0x94, 0x83, 0x53, 0x2d, 0x76, 0xad, 0xbf,
  0xd4, 0x78, 0x69, 0xe2, 0x28, 0xe8, 0xb6, 0xbf, 0xcd, 0x54, 0x74, 0x94,
  0x81, 0x51, 0xa9, 0x3f, 0x01, 0x13, 0x1e, 0x20, 0xf3, 0xbc, 0xb8, 0x3f,
  0xc0, 0x5c, 0xc2, 0xc7, 0x8a, 0x8b, 0xa4, 0xbf, 0xa3, 0x8f, 0x18, 0x12,
  0xcc, 0x79, 0xba, 0xbf, 0x3c, 0x86, 0x3f, 0xef, 0x44, 0x1e, 0x9e, 0x3f,
  0x5f, 0xda, 0x30, 0x1d, 0x48, 0x16, 0xbc, 0x3f, 0xc1, 0x7c, 0xd6, 0x04,
  0xda, 0x80, 0x91, 0xbf, 0xdc, 0xf2, 0xcb, 0x26, 0x56, 0x87, 0xbd, 0xbf,
  0x8a, 0x43, 0x3c, 0x7c, 0x2e, 0x90, 0x67, 0x3f, 0xdb, 0xb7, 0x68, 0x4b,
  0xcf, 0xbd, 0xbe, 0x3f, 0x7d, 0x2c, 0x5d, 0x9e, 0xf9, 0xfc, 0x8b, 0x3f,
  0x49, 0x63, 0xef, 0x51, 0xce, 0xa3, 0xbf, 0xbf, 0xac, 0xbc, 0xb7, 0xbe,
  0x0e, 0x01, 0xa1, 0xbf, 0x9a, 0x7d, 0xc6, 0x18, 0x9f, 0x0b, 0xc0, 0x3f,
  0x22, 0x08, 0x9a, 0xa5, 0xf5, 0x28, 0xad, 0x3f, 0xd4, 0xee, 0xf9, 0x6a,
  0xf7, 0xdc, 0xbf, 0xbf, 0xc0, 0x14, 0x0c, 0x15, 0xec, 0x5e, 0xb6, 0xbf,
  0x13, 0xdb, 0x28, 0xec, 0x94, 0x7a, 0xbe, 0x3f, 0x05, 0x00, 0x85, 0x68,
  0x17, 0xd6, 0xc0, 0x3f, 0xa2, 0x19, 0xf3, 0x7b, 0xe5, 0x8b, 0xba, 0xbf,
  0x6b, 0xfb, 0x22, 0x0e, 0x0b, 0xae, 0xcd, 0xbf, 0x3a, 0x3b, 0x2f, 0x28,
  0xee, 0x5b, 0xb5, 0x3f, 0x2d, 0xab, 0x31, 0x39, 0xee, 0x68, 0x66, 0x3f,
  0x0f, 0x32, 0xb2, 0x71, 0xd3, 0x50, 0xb5, 0xbf, 0xff, 0x1a, 0xfa, 0xe4,
  0x3d, 0xca, 0x80, 0xbf, 0x6f, 0x09, 0xbc, 0xc8, 0x86, 0x2f, 0xb5, 0x3f,
  0x16, 0xcb, 0xcd, 0x20, 0xe0, 0xec, 0x8b, 0x3f, 0xa9, 0xad, 0x55, 0xa1,
  0x12, 0xf8, 0xb4, 0xbf, 0x0e, 0x60, 0x68, 0xc6, 0x98, 0x7c, 0x93, 0xbf,
  0x58, 0xde, 0xb3, 0x76, 0x88, 0xaa, 0xb4, 0x3f, 0x55, 0x25, 0x5f, 0x37,
  0x1c, 0xf3, 0x98, 0x3f, 0x52, 0x2f, 0x2e, 0xe2, 0x00, 0x47, 0xb4, 0xbf,
  0xb3, 0x50, 0xbc, 0x24, 0x77, 0x55, 0x9e, 0xbf, 0x9e, 0xe5, 0xe3, 0xbb,
  0x9b, 0xcd, 0xb3, 0x3f, 0x56, 0xe9, 0x2d, 0xff, 0x8e, 0xcf, 0xa1, 0x3f,
  0x03, 0x6e, 0x91, 0x45, 0x80, 0x3e, 0xb3, 0xbf, 0xa3, 0xb4, 0xa6, 0x6d,
  0xbd, 0x65, 0xa4, 0xbf, 0xd2, 0x29, 0x45, 0x60, 0xdd, 0x99, 0xb2, 0x3f,
  0x29, 0x7e, 0xa9, 0xaa, 0xf5, 0xea, 0xa6, 0x3f, 0x6f, 0xba, 0xd3, 0xcd,
  0xe9, 0xdf, 0xb1, 0xbf, 0x69, 0x94, 0x0d, 0x20, 0xdf, 0x5c, 0xa9, 0xbf,
  0xa9, 0x87, 0x24, 0x7f, 0xe4, 0x10, 0xb1, 0x3f, 0x27, 0x9b, 0x26, 0x9a,
  0x18, 0xb9, 0xab, 0x3f, 0x9d, 0x14, 0xb1, 0xf0, 0x14, 0x2d, 0xb0, 0xbf,
  0x16, 0x3b, 0xa5, 0xf2, 0x36, 0xfd, 0xad, 0xbf, 0xee, 0xde, 0xbe, 0x2d,
  0x97, 0x69, 0xae, 0x3f, 0x99, 0x61, 0xc2, 0xcd, 0x61, 0x13, 0xb0, 0x3f,
  0x27, 0xda, 0x79, 0xb8, 0xc4, 0x50, 0xac, 0xbf, 0x97, 0xb6, 0xe3, 0x81,
  0x9d, 0x19, 0xb1, 0xbf, 0xdc, 0x46, 0x1d, 0x68, 0x7a, 0x10, 0xaa, 0x3f,
  0x16, 0x78, 0x4a, 0x67, 0x05, 0x10, 0xb2, 0x3f, 0xb1, 0x3e, 0x6c, 0x88,
  0x95, 0xa9, 0xa7, 0xbf, 0x68, 0x5c, 0xe9, 0xe9, 0x47, 0xf5, 0xb2, 0xbf,
  0xb1, 0x5f, 0x23, 0x54, 0x0a, 0x1d, 0xa5, 0x3f, 0x87, 0x06, 0xb6, 0xef,
  0x09, 0xc8, 0xb3, 0x3f, 0x5b, 0x3a, 0xa3, 0xbd, 0xe5, 0x6b, 0xa2, 0xbf,
  0x09, 0x3b, 0x0e, 0x91, 0xe5, 0x86, 0xb4, 0xbf, 0x80, 0x4c, 0x0c, 0x03,
  0x9f, 0x2e, 0x9f, 0x3f, 0x4b, 0x9b, 0xbf, 0xa1, 0x68, 0x30, 0xb5, 0x3f,
  0xe8, 0x09, 0x7c, 0x21, 0x19, 0x41, 0x99, 0xbf, 0x56, 0xc5, 0x99, 0x00,
  0x13, 0xc3, 0xb5, 0xbf, 0x3d, 0x15, 0x55, 0xc6, 0x03, 0x12, 0x93, 0x3f,
  0x94, 0xed, 0xe0, 0xa0, 0x54, 0x3d, 0xb6, 0x3f, 0x4b, 0x28, 0x8e, 0x1f,
  0xdf, 0x48, 0x89, 0xbf, 0x43, 0x1c, 0x97, 0x3d, 0x8b, 0x9d, 0xb6, 0xbf,
  0x63, 0xa7, 0x51, 0x70, 0xee, 0xee, 0x77, 0x3f, 0x44, 0xff, 0x17, 0xa2,
  0xff, 0xe1, 0xb6, 0x3f, 0xb7, 0xad, 0xd4, 0xeb, 0x25, 0x8c, 0x4c, 0x3f,
  0x75, 0x8d, 0x81, 0x6d, 0xe2, 0x08, 0xb7, 0xbf, 0x78, 0xe2, 0x5e, 0x46,
  0x34, 0xdf, 0x7f, 0xbf, 0x8b, 0xdb, 0x3b, 0x2e, 0x48, 0x10, 0xb7, 0x3f,
  0x16, 0x7e, 0x95, 0x33, 0xfc, 0x73, 0x8e, 0x3f, 0xb3, 0x3c, 0xba, 0xa7,
  0x24, 0xf6, 0xb6, 0xbf, 0xeb, 0xe2, 0xe4, 0xfc, 0xe9, 0xa5, 0x96, 0xbf,
  0x12, 0x82, 0xe7, 0x04, 0x45, 0xb8, 0xb6, 0x3f, 0x9e, 0x42, 0x7b, 0x4c,
  0xf2, 0x35, 0x9e, 0x3f, 0xdf, 0x73, 0x7d, 0xa3, 0x48, 0x54, 0xb6, 0xbf,
  0xc5, 0x45, 0x3f, 0x00, 0xe6, 0xf1, 0xa2, 0xbf, 0xeb, 0x77, 0x86, 0x04,
  0x98, 0xc7, 0xb5, 0x3f, 0x10, 0x39, 0x4e, 0x70, 0x30, 0xd4, 0xa6, 0x3f,
  0xe4, 0x49, 0x40, 0x3f, 0x59, 0x0f, 0xb5, 0xbf, 0x58, 0x38, 0xe5, 0x63,
  0xd4, 0xbd, 0xaa, 0xbf, 0xfc, 0x8e, 0x03, 0x0d, 0x61, 0x28, 0xb4, 0x3f,
  0x52, 0xbe, 0x4a, 0xf1, 0x3b, 0xaa, 0xae, 0x3f, 0x6e, 0x9b, 0x6e, 0x18,
  0x1f, 0x0f, 0xb3, 0xbf, 0x0c, 0xe4, 0x44, 0x6f, 0x0f, 0x4a, 0xb1, 0xbf,
  0xf9, 0x32, 0x30, 0x8f, 0x83, 0xbf, 0xb1, 0x3f, 0xbe, 0xf6, 0xbc, 0xbb,
  0xab, 0x3a, 0xb3, 0x3f, 0x8f, 0x22, 0x65, 0xe0, 0xda, 0x34, 0xb0, 0xbf,
  0x8d, 0xe7, 0x87, 0xfc, 0x53, 0x23, 0xb5, 0xbf, 0x89, 0x26, 0xac, 0x7f,
  0x35, 0xd3, 0xac, 0x3f, 0x54, 0x1b, 0x3b, 0x91, 0xb4, 0xff, 0xb6, 0x3f,
  0x1e, 0xd9, 0x92, 0xb4, 0x30, 0xae, 0xa8, 0xbf, 0xa7, 0x72, 0xa0, 0xe6,
  0x8a, 0xca, 0xb8, 0xbf, 0xbd, 0x57, 0x05, 0xbd, 0x33, 0xea, 0xa3, 0x3f,
  0xaf, 0x78, 0x26, 0x7b, 0x4f, 0x7d, 0xba, 0x3f, 0x7e, 0xb3, 0xb0, 0x8a,
  0xa9, 0xe4, 0x9c, 0xbf, 0xe0, 0x78, 0xee, 0xbe, 0xb1, 0x0f, 0xbc, 0xbf,
  0x9c, 0xcb, 0x56, 0xe4, 0x01, 0x56, 0x90, 0x3f, 0xc5, 0x3f, 0xef, 0x10,
  0xc3, 0x76, 0xbd, 0x3f, 0x13, 0x54, 0x19, 0x15, 0x6e, 0xc5, 0x5d, 0xbf,
  0xa6, 0x01, 0x5d, 0x27, 0x8a, 0xa3, 0xbe, 0xbf, 0xaa, 0xd4, 0x61, 0x4e,
  0x5e, 0xef, 0x8d, 0xbf, 0x20, 0x80, 0x7c, 0x30, 0x61, 0x80, 0xbf, 0x3f,
  0xcd, 0xaa, 0xfb, 0x7f, 0x19, 0x6b, 0xa1, 0x3f, 0xa1, 0xcc, 0x9c, 0xb5,
  0x91, 0xeb, 0xbf, 0xbf, 0xbe, 0xc2, 0xed, 0x58, 0x20, 0x7b, 0xad, 0xbf,
  0xd2, 0x67, 0x5d, 0xd9, 0x90, 0xaa, 0xbf, 0x3f, 0x92, 0x2a, 0x93, 0xe6,
  0x7f, 0x78, 0xb6, 0x3f, 0x9c, 0xcf, 0x26, 0x86, 0x2d, 0x44, 0xbe, 0xbf,
  0xaa, 0x81, 0x4e, 0x15, 0x41, 0xd8, 0xc0, 0xbf, 0xb3, 0xb8, 0x1e, 0xa4,
  0x86, 0x57, 0xba, 0x3f, 0x9d, 0x6a, 0xa8, 0xf5, 0x42, 0x9d, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf2, 0x3a, 0x42, 0xa9,
  0x8f, 0x3b, 0xb5, 0xbf, 0x46, 0x4a, 0xf3, 0x11, 0xf9, 0x09, 0x76, 0xbf,
  0x4d, 0x19, 0x3e, 0x87, 0xf3, 0x25, 0xb5, 0x3f, 0x43, 0x03, 0xd3, 0x4e,
  0x64, 0x01, 0x86, 0x3f, 0xcb, 0xd4, 0x33, 0xe4, 0xc1, 0xfa, 0xb4, 0xbf,
  0x25, 0x09, 0x1f, 0x98, 0x4f, 0x76, 0x90, 0xbf, 0xd7, 0x64, 0x91, 0x0a,
  0x08, 0xba, 0xb4, 0x3f, 0xaa, 0x84, 0x66, 0x23, 0x07, 0xdf, 0x95, 0x3f,
  0x83, 0xea, 0x38, 0xff, 0xd9, 0x63, 0xb4, 0xbf, 0x93, 0x64, 0x22, 0x37,
  0x84, 0x36, 0x9b, 0xbf, 0x18, 0x80, 0x58, 0x9b, 0x52, 0xf8, 0xb3, 0x3f,
  0xbe, 0x09, 0x35, 0xac, 0x35, 0x3c, 0xa0, 0x3f, 0x92, 0x1d, 0x7a, 0xaf,
  0x93, 0x77, 0xb3, 0xbf, 0x97, 0xc6, 0x8b, 0x23, 0x2c, 0xd0, 0xa2, 0xbf,
  0xd9, 0x0a, 0x56, 0x30, 0xc6, 0xe1, 0xb2, 0x3f, 0x32, 0xe6, 0xaa, 0x04,
  0xee, 0x54, 0xa5, 0x3f, 0x01, 0x81, 0x1c, 0x6e, 0x1a, 0x37, 0xb2, 0xbf,
  0x87, 0xe6, 0x94, 0x6c, 0x3d, 0xc8, 0xa7, 0xbf, 0x65, 0xd1, 0x1a, 0x57,
  0xc8, 0x77, 0xb1, 0x3f, 0xb6, 0xea, 0x97, 0xf6, 0xd4, 0x27, 0xaa, 0x3f,
  0x07, 0x5a, 0xd7, 0xc6, 0x0f, 0xa4, 0xb0, 0xbf, 0xae, 0xaa, 0x69, 0x8a,
  0x66, 0x71, 0xac, 0xbf, 0x8c, 0x92, 0xff, 0xc5, 0x71, 0x78, 0xaf, 0x3f,
  0x61, 0xe6, 0x8a, 0x0f, 0x9a, 0xa2, 0xae, 0x3f, 0x30, 0x8f, 0xa2, 0x0f,
  0x29, 0x81, 0xad, 0xbf, 0xce, 0x8c, 0x5e, 0x00, 0x86, 0x5c, 0xb0, 0xbf,
  0x3e, 0x92, 0xfa, 0x8b, 0xf9, 0x62, 0xab, 0x3f, 0xd0, 0xc6, 0xb2, 0xec,
  0x25, 0x59, 0xb1, 0x3f, 0x69, 0x58, 0xf8, 0xe8, 0xaa, 0x1e, 0xa9, 0xbf,
  0xa2, 0x3f, 0xc6, 0x2a, 0xed, 0x45, 0xb2, 0xbf, 0xfb, 0x78, 0x8b, 0xb2,
  0x19, 0xb5, 0xa6, 0x3f, 0xa1, 0x95, 0xd6, 0xbd, 0x93, 0x21, 0xb3, 0x3f,
  0xad, 0x54, 0x1c, 0xd9, 0x38, 0x27, 0xa4, 0xbf, 0xf9, 0xf2, 0xd6, 0x32,
  0xc8, 0xea, 0xb3, 0xbf, 0x19, 0x61, 0xea, 0x75, 0x13, 0x76, 0xa1, 0x3f,
  0xf0, 0x03, 0xfc, 0x5d, 0x2e, 0xa0, 0xb4, 0x3f, 0x63, 0xc9, 0x64, 0xb0,
  0x9d, 0x45, 0x9d, 0xbf, 0x66, 0xf4, 0x4e, 0xe9, 0x5d, 0x40, 0xb5, 0xbf,
  0x0f, 0xd8, 0x25, 0xd1, 0x59, 0x5d, 0x97, 0x3f, 0xc2, 0xfc, 0x48, 0xaa,
  0xe0, 0xc9, 0xb5, 0x3f, 0xde, 0x19, 0xde, 0xe6, 0x1d, 0x36, 0x91, 0xbf,
  0xb4, 0x5f, 0xec, 0xb1, 0x30, 0x3b, 0xb6, 0xbf, 0x3a, 0x08, 0x36, 0xbd,
  0xe3, 0xa5, 0x85, 0x3f, 0xba, 0x85, 0x76, 0x07, 0xb6, 0x92, 0xb6, 0x3f,
  0x45, 0x95, 0xc8, 0xcd, 0xaa, 0xdc, 0x70, 0xbf, 0x9d, 0x7a, 0x55, 0xf9,
  0xc3, 0xce, 0xb6, 0xbf, 0xed, 0x39, 0x1c, 0x39, 0x63, 0xcc, 0x64, 0xbf,
  0xb0, 0x06, 0x15, 0xea, 0x95, 0xed, 0xb6, 0x3f, 0x5d, 0xa7, 0xb4, 0x26,
  0x4e, 0x36, 0x83, 0x3f, 0x55, 0x50, 0xdf, 0x76, 0x4b, 0xed, 0xb6, 0xbf,
  0xc2, 0x34, 0x78, 0x9e, 0x2a, 0xc9, 0x90, 0xbf, 0xf8, 0xab, 0x09, 0xca,
  0xe3, 0xcb, 0xb6, 0x3f, 0x9e, 0x2a, 0xc9, 0x08, 0x9e, 0x1e, 0x98, 0x3f,
  0x2e, 0xa9, 0x9a, 0xdc, 0x37, 0x87, 0xb6, 0xbf, 0x34, 0xbb, 0xf9, 0x79,
  0xf6, 0x95, 0x9f, 0xbf, 0x97, 0x72, 0xac, 0x53, 0xf3, 0x1c, 0xb6, 0x3f,
  0x59, 0x97, 0x18, 0x8b, 0x7f, 0x94, 0xa3, 0x3f, 0xa4, 0x61, 0xc5, 0x86,
  0x8b, 0x8a, 0xb5, 0xbf, 0xe8, 0x55, 0x6e, 0x62, 0x5d, 0x68, 0xa7, 0xbf,
  0x73, 0xbf, 0x88, 0x0d, 0x34, 0xcd, 0xb4, 0x3f, 0xd6, 0x0c, 0x9b, 0xf4,
  0x9e, 0x42, 0xab, 0x3f, 0xad, 0xaf, 0x03, 0xed, 0xcf, 0xe1, 0xb3, 0xbf,
  0x7c, 0xe6, 0x78, 0x9a, 0xbe, 0x1e, 0xaf, 0xbf, 0x83, 0xc2, 0x23, 0x11,
  0xde, 0xc4, 0xb2, 0x3f, 0x6b, 0x90, 0x48, 0x5d, 0xc3, 0x7b, 0xb1, 0x3f,
  0xd5, 0x05, 0x0f, 0x15, 0x5f, 0x72, 0xb1, 0xbf, 0x44, 0x29, 0x0f, 0x8e,
  0x73, 0x63, 0xb3, 0xbf, 0x3f, 0xeb, 0xa2, 0x92, 0x62, 0xcb, 0xaf, 0x3f,
  0x2b, 0x36, 0x9c, 0x7c, 0xdd, 0x42, 0xb5, 0x3f, 0x11, 0xbd, 0xb8, 0x2f,
  0xbc, 0x32, 0xac, 0xbf, 0xe9, 0x6c, 0xf1, 0x39, 0xbc, 0x15, 0xb7, 0xbf,
  0x39, 0x12, 0x81, 0x7c, 0xa1, 0x0d, 0xa8, 0x3f, 0xa3, 0x19, 0x1b, 0xb7,
  0xde, 0xd6, 0xb8, 0x3f, 0xfd, 0x4a, 0xd1, 0x2b, 0xd1, 0x4b, 0xa3, 0xbf,
  0xd4, 0x44, 0x81, 0xb1, 0xd2, 0x7f, 0xba, 0xbf, 0x01, 0xec, 0xf7, 0x53,
  0x38, 0xb1, 0x9b, 0x3f, 0x6e, 0x8f, 0x47, 0xf0, 0x61, 0x08, 0xbc, 0x3f,
  0x8a, 0xa7, 0xb0, 0xd6, 0xd8, 0x62, 0x8e, 0xbf, 0x52, 0xb9, 0x25, 0x69,
  0xbf, 0x65, 0xbd, 0xbf, 0xac, 0x28, 0xa0, 0xb2, 0xa4, 0x9a, 0x49, 0x3f,
  0xad, 0x00, 0x3f, 0x45, 0x1e, 0x89, 0xbe, 0x3f, 0x48, 0x1e, 0x4b, 0x45,
  0xfc, 0xd5, 0x8f, 0x3f, 0x99, 0xb5, 0x6f, 0x89, 0x16, 0x5d, 0xbf, 0xbf,
  0xef, 0x38, 0x45, 0xf2, 0x75, 0xd2, 0xa1, 0xbf, 0xb7, 0x38, 0xb2, 0x0b,
  0x4e, 0xc0, 0xbf, 0x3f, 0x39, 0x8a, 0x4c, 0xbe, 0x04, 0xcb, 0xad, 0x3f,
  0xba, 0x4f, 0x1f, 0xed, 0xd2, 0x78, 0xbf, 0xbf, 0xc8, 0xa3, 0x6d, 0x0d,
  0x3c, 0x91, 0xb6, 0xbf, 0x5f, 0x2e, 0x4a, 0x34, 0xa1, 0x0e, 0xbe, 0x3f,
  0xd3, 0x58, 0x99, 0x0d, 0x36, 0xda, 0xc0, 0x3f, 0xe4, 0x4b, 0xfc, 0xd7,
  0x15, 0x24, 0xba, 0xbf, 0x84, 0xb2, 0x97, 0xb8, 0xa7, 0x8c, 0xcd, 0xbf,
  0x3b, 0xd9, 0xcd, 0xe2, 0x12, 0x21, 0xb5, 0xbf, 0x53, 0xad, 0x23, 0xe4,
  0xc7, 0xb1, 0x65, 0xbf, 0x22, 0x03, 0x64, 0xce, 0x8d, 0x16, 0xb5, 0x3f,
  0x0b, 0x27, 0x4d, 0x53, 0x34, 0x41, 0x80, 0x3f, 0x21, 0x15, 0x0b, 0xb9,
  0x01, 0xf7, 0xb4, 0xbf, 0x7c, 0xe8, 0x5c, 0x50, 0x90, 0x09, 0x8b, 0xbf,
  0x53, 0xdb, 0x5e, 0x1e, 0x78, 0xc2, 0xb4, 0x3f, 0xd9, 0x1d, 0xb3, 0x32,
  0x9e, 0xde, 0x92, 0x3f, 0x5d, 0x2f, 0x8b, 0xd9, 0x00, 0x79, 0xb4, 0xbf,
  0x9f, 0xb8, 0x2e, 0x83, 0xf3, 0x29, 0x98, 0xbf, 0xe7, 0xf5, 0x3b, 0x39,
  0xb2, 0x1a, 0xb4, 0x3f, 0xec, 0x2f, 0xc9, 0xaa, 0x99, 0x62, 0x9d, 0x3f,
  0x89, 0x9e, 0xef, 0x1b, 0xa9, 0xa7, 0xb3, 0xbf, 0x4b, 0x60, 0x71, 0x6d,
  0x2d, 0x42, 0xa1, 0xbf, 0x46, 0xa0, 0x18, 0x15, 0x09, 0x20, 0xb3, 0x3f,
  0xdf, 0xe1, 0x4a, 0x0d, 0x7c, 0xc5, 0xa3, 0x3f, 0xf8, 0xb0, 0x9e, 0x9b,
  0xfc, 0x83, 0xb2, 0xbf, 0x25, 0xe9, 0xb8, 0xb1, 0x13, 0x39, 0xa6, 0xbf,
  0xdb, 0x04, 0x79, 0x42, 0xb5, 0xd3, 0xb1, 0x3f, 0xcb, 0xea, 0xcc, 0xcf,
  0xc8, 0x9a, 0xa8, 0x3f, 0x4d, 0x16, 0x49, 0xfc, 0x6b, 0x0f, 0xb1, 0xbf,
  0x73, 0x26, 0x56, 0x41, 0x68, 0xe8, 0xaa, 0xbf, 0x5a, 0xf0, 0x12, 0x6b,
  0x61, 0x37, 0xb0, 0x3f, 0x0c, 0x3d, 0xf4, 0x1a, 0xb6, 0x1f, 0xad, 0x3f,
  0x43, 0x77, 0xdd, 0x7a, 0xbc, 0x97, 0xae, 0xbf, 0x96, 0x93, 0x68, 0x67,
  0x6c, 0x3e, 0xaf, 0xbf, 0xe0, 0xc0, 0xb3, 0x35, 0x67, 0x9a, 0xac, 0x3f,
  0x1b, 0xed, 0x83, 0xe1, 0x1c, 0xa1, 0xb0, 0x3f, 0xec, 0x44, 0x4f, 0x42,
  0x77, 0x77, 0xaa, 0xbf, 0x69, 0x40, 0x9f, 0xe8, 0x5f, 0x94, 0xb1, 0xbf,
  0x1b, 0x79, 0xfb, 0xea, 0xb3, 0x2f, 0xa8, 0x3f, 0x6b, 0x1b, 0x78, 0xc2,
  0xc8, 0x77, 0xb2, 0x3f, 0x17, 0xf6, 0x9c, 0xd7, 0xf8, 0xc3, 0xa5, 0xbf,
  0x9b, 0x96, 0x81, 0x99, 0x18, 0x4a, 0xb3, 0xbf, 0x1c, 0x03, 0xcc, 0x90,
  0x37, 0x35, 0xa3, 0x3f, 0x5a, 0xc7, 0x46, 0x32, 0x07, 0x0a, 0xb4, 0x3f,
  0x8f, 0xbe, 0xd9, 0x3f, 0x79, 0x84, 0xa0, 0xbf, 0x1e, 0x68, 0xe0, 0xad,
  0x41, 0xb6, 0xb4, 0xbf, 0x3c, 0x88, 0x0b, 0x6d, 0xc1, 0x65, 0x9b, 0x3f,
  0x46, 0x6e, 0xd5, 0x1d, 0x69, 0x4d, 0xb5, 0x3f, 0x32, 0xcf, 0x69, 0x97,
  0x59, 0x83, 0x95, 0xbf, 0xfc, 0xd9, 0x80, 0xdf, 0x10, 0xce, 0xb5, 0xbf,
  0xed, 0xca, 0xe5, 0x76, 0xec, 0xc8, 0x8e, 0x3f, 0xff, 0x6e, 0x8f, 0xb2,
  0xbc, 0x36, 0xb6, 0x3f, 0x2d, 0xe0, 0xba, 0x3b, 0x2d, 0x18, 0x82, 0xbf,
  0x57, 0x63, 0xd5, 0x7a, 0xde, 0x85, 0xb6, 0xbf, 0xf8, 0xf3, 0x09, 0x6e,
  0x2d, 0xec, 0x63, 0x3f, 0x29, 0x47, 0x53, 0x99, 0xd3, 0xb9, 0xb6, 0x3f,
  0x3b, 0x50, 0xb0, 0xb4, 0x73, 0x0e, 0x71, 0x3f, 0x94, 0xc3, 0x56, 0xc2,
  0xe1, 0xd0, 0xb6, 0xbf, 0xa0, 0x4e, 0xd9, 0x04, 0xa4, 0x66, 0x86, 0xbf,
  0x9e, 0xb5, 0x9a, 0x2e, 0x33, 0xc9, 0xb6, 0x3f, 0xab, 0x9a, 0xcb, 0xd6,
  0x2d, 0x4d, 0x92, 0x3f, 0x2a, 0x66, 0x3b, 0xfa, 0xd1, 0xa0, 0xb6, 0xbf,
  0x36, 0xf1, 0x8a, 0x5d, 0x48, 0x8c, 0x99, 0xbf, 0x0a, 0x0e, 0xe4, 0x74,
  0xa2, 0x55, 0xb6, 0x3f, 0x3d, 0x98, 0x57, 0xf4, 0x94, 0x75, 0xa0, 0x3f,
  0x41, 0xaf, 0xb7, 0x10, 0x5c, 0xe5, 0xb5, 0xbf, 0x05, 0x73, 0xd4, 0xa3,
  0xd9, 0x31, 0xa4, 0xbf, 0xf6, 0xc0, 0xe4, 0x7d, 0x80, 0x4d, 0xb5, 0x3f,
  0xfa, 0x65, 0x9e, 0xf4, 0x7f, 0xf7, 0xa7, 0x3f, 0xff, 0x95, 0x69, 0x52,
  0x50, 0x8b, 0xb4, 0xbf, 0x99, 0xa1, 0x11, 0x03, 0xa0, 0xc2, 0xab, 0xbf,
  0xff, 0xe0, 0xe3, 0x57, 0xbc, 0x9b, 0xb3, 0x3f, 0x2b, 0x43, 0x35, 0x02,
  0xc4, 0x8e, 0xaf, 0x3f, 0xbd, 0x40, 0x3a, 0x2e, 0x52, 0x7b, 0xb2, 0xbf,
  0x60, 0x98, 0xa6, 0x3f, 0x64, 0xab, 0xb1, 0xbf, 0xef, 0x12, 0x1f, 0x49,
  0x22, 0x26, 0xb1, 0x3f, 0xb7, 0x39, 0x64, 0x17, 0x59, 0x8a, 0xb3, 0x3f,
  0x5a, 0x15, 0x89, 0x78, 0x38, 0x2f, 0xaf, 0xbf, 0x7f, 0x90, 0x9e, 0x50,
  0xba, 0x60, 0xb5, 0xbf, 0x0f, 0x36, 0x84, 0xfb, 0xb8, 0x94, 0xab, 0x3f,
  0xd6, 0x50, 0x79, 0x4b, 0x51, 0x2a, 0xb7, 0x3f, 0xce, 0x66, 0x09, 0x46,
  0xc7, 0x6f, 0xa7, 0xbf, 0x5f, 0x49, 0x35, 0x08, 0xfe, 0xe1, 0xb8, 0xbf,
  0xbb, 0x88, 0x98, 0xc7, 0x52, 0xb0, 0xa2, 0x3f, 0x2b, 0x00, 0xf4, 0xf5,
  0x62, 0x81, 0xba, 0x3f, 0x6d, 0xc3, 0x42, 0xc0, 0xca, 0x83, 0x9a, 0xbf,
  0x14, 0x1b, 0x58, 0x85, 0x63, 0x00, 0xbc, 0xbf, 0x03, 0x05, 0x70, 0x52,
  0xdd, 0x25, 0x8c, 0x3f, 0x9e, 0xa0, 0x87, 0x68, 0x53, 0x54, 0xbd, 0x3f,
  0xb6, 0x04, 0xb7, 0xd1, 0x7a, 0x56, 0x2e, 0x3f, 0x65, 0xc8, 0xc4, 0x1f,
  0x91, 0x6e, 0xbe, 0xbf, 0x02, 0x1c, 0x41, 0xec, 0x97, 0xd8, 0x90, 0xbf,
  0xc0, 0xac, 0x78, 0x04, 0xf1, 0x39, 0xbf, 0x3f, 0xcb, 0xc8, 0xba, 0x47,
  0x3a, 0x37, 0xa2, 0x3f, 0x2c, 0x2d, 0xd2, 0x08, 0x73, 0x95, 0xbf, 0xbf,
  0x66, 0x72, 0x3e, 0xb9, 0xb6, 0x18, 0xae, 0xbf, 0xaa, 0xb0, 0xd0, 0xc9,
  0xba, 0x47, 0xbf, 0x3f, 0x76, 0x81, 0xff, 0x6e, 0x28, 0xa9, 0xb6, 0x3f,
  0x5a, 0xc7, 0x1e, 0xc6, 0xea, 0xd9, 0xbd, 0xbf, 0xd9, 0x6a, 0x0a, 0x9b,
  0xf8, 0xdb, 0xc0, 0xbf, 0x8a, 0x32, 0xb2, 0x88, 0x8c, 0xf1, 0xb9, 0x3f,
  0xd5, 0x97, 0x99, 0x90, 0x38, 0x7c, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xcf, 0x78, 0xc2, 0xeb, 0xc9, 0x01, 0xb5, 0x3f,
  0xb4, 0xe1, 0x0e, 0xbe, 0xd6, 0x57, 0x75, 0x3f, 0x68, 0xd7, 0x20, 0xeb,
  0x4d, 0xed, 0xb4, 0xbf, 0xfe, 0xc9, 0x02, 0x86, 0xe0, 0x4f, 0x85, 0xbf,
  0x48, 0xef, 0xfe, 0xee, 0x5b, 0xc4, 0xb4, 0x3f, 0x52, 0xe0, 0x8b, 0x3e,
  0xe6, 0xe3, 0x8f, 0x3f, 0x4d, 0x54, 0xf8, 0x08, 0x00, 0x87, 0xb4, 0xbf,
  0xa9, 0xcd, 0x08, 0xa7, 0xfe, 0x2f, 0x95, 0xbf, 0xf7, 0x6d, 0xef, 0x65,
  0x4c, 0x35, 0xb4, 0x3f, 0xef, 0xf1, 0x77, 0xb0, 0x0e, 0x5e, 0x9a, 0x3f,
  0x81, 0x45, 0x84, 0x64, 0x59, 0xcf, 0xb3, 0xbf, 0x14, 0x83, 0x3d, 0xef,
  0x18, 0x78, 0x9f, 0xbf, 0x7d, 0x1c, 0x89, 0xb3, 0x45, 0x55, 0xb3, 0x3f,
  0x2f, 0x75, 0x61, 0xa7, 0x05, 0x3d, 0xa2, 0x3f, 0xc5, 0xd6, 0xe7, 0x78,
  0x36, 0xc7, 0xb2, 0xbf, 0x03, 0xbd, 0x0c, 0x1c, 0xe5, 0xaf, 0xa4, 0xbf,
  0xa8, 0x04, 0x8e, 0x81, 0x57, 0x25, 0xb2, 0x3f, 0x97, 0x02, 0x3c, 0x5f,
  0x97, 0x12, 0xa7, 0x3f, 0x29, 0x81, 0x1c, 0x7b, 0xdb, 0x6f, 0xb1, 0xbf,
  0xbd, 0xd3, 0x50, 0x56, 0x02, 0x63, 0xa9, 0xbf, 0x83, 0x74, 0x44, 0x38,
  0xfc, 0xa6, 0xb0, 0x3f, 0x44, 0x06, 0x63, 0x36, 0x04, 0x9f, 0xab, 0x3f,
  0xbd, 0x69, 0xdf, 0x01, 0xf6, 0x95, 0xaf, 0xbf, 0x49, 0x22, 0xbb, 0x61,
  0x72, 0xc4, 0xad, 0xbf, 0x5a, 0xdf, 0x1f, 0xdf, 0x41, 0xb8, 0xad, 0x3f,
  0x10, 0xbc, 0x8b, 0x2a, 0x18, 0xd1, 0xaf, 0x3f, 0xcb, 0x6c, 0x72, 0xba,
  0x7e, 0xb5, 0xab, 0xbf, 0x2d, 0x04, 0xf0, 0xba, 0x5a, 0xe1, 0xb0, 0xbf,
  0xbb, 0x38, 0x09, 0xbd, 0x60, 0x8e, 0xa9, 0x3f, 0xab, 0x4b, 0x64, 0x9c,
  0x7e, 0xcb, 0xb1, 0x3f, 0xf0, 0x1c, 0x45, 0xa7, 0xae, 0x43, 0xa7, 0xbf,
  0x71, 0x22, 0x53, 0xe4, 0xc9, 0xa5, 0xb2, 0xbf, 0x09, 0x48, 0x0f, 0x1d,
  0x43, 0xd6, 0xa4, 0x3f, 0xe1, 0x47, 0xff, 0x7a, 0x06, 0x6f, 0xb3, 0x3f,
  0xdf, 0x4c, 0x81, 0x25, 0x0e, 0x47, 0xa2, 0xbf, 0x73, 0xd8, 0xb6, 0xf3,
  0xf4, 0x25, 0xb4, 0xbf, 0x2b, 0xa6, 0x11, 0xcd, 0x2d, 0x2e, 0x9f, 0x3f,
  0x74, 0x3c, 0xfa, 0x53, 0x4b, 0xc9, 0xb4, 0x3f, 0xd0, 0xd6, 0x5e, 0x4e,
  0xfb, 0x8e, 0x99, 0xbf, 0x4b, 0x1c, 0x71, 0xac, 0xb3, 0x57, 0xb5, 0xbf,
  0x02, 0x05, 0x64, 0x4b, 0xfc, 0xb2, 0x93, 0x3f, 0x21, 0x95, 0xdf, 0x79,
  0xca, 0xcf, 0xb5, 0x3f, 0xcc, 0x69, 0x26, 0x47, 0xc9, 0x39, 0x8b, 0xbf,
  0x81, 0x3b, 0xcb, 0xc1, 0x1c, 0x30, 0xb6, 0xbf, 0x8d, 0xeb, 0x60, 0xfd,
  0xab, 0x3e, 0x7d, 0x3f, 0x6f, 0x46, 0x33, 0xdb, 0x25, 0x77, 0xb6, 0x3f,
  0x77, 0x4f, 0xd1, 0x6c, 0x0b, 0xd2, 0x49, 0xbf, 0x2a, 0xe2, 0x5e, 0xcf,
  0x4c, 0xa3, 0xb6, 0xbf, 0xee, 0xcd, 0x54, 0x12, 0x5c, 0x8b, 0x77, 0xbf,
  0xd9, 0x27, 0xe5, 0x38, 0xe1, 0xb2, 0xb6, 0x3f, 0x30, 0xad, 0xa5, 0xcd,
  0x31, 0x81, 0x89, 0x3f, 0x6a, 0xf9, 0x17, 0x7f, 0x17, 0xa4, 0xb6, 0xbf,
  0x26, 0xd0, 0x3f, 0x41, 0x58, 0xc6, 0x93, 0xbf, 0x77, 0x47, 0x00, 0x41,
  0x04, 0x75, 0xb6, 0x3f, 0x5b, 0x0d, 0xbf, 0xa2, 0x3d, 0xef, 0x9a, 0x3f,
  0xd4, 0x14, 0xc6, 0xb3, 0x96, 0x23, 0xb6, 0xbf, 0xc7, 0x60, 0xfb, 0x0e,
  0xf2, 0x1a, 0xa1, 0xbf, 0xcf, 0x55, 0xa1, 0xa2, 0x91, 0xad, 0xb5, 0x3f,
  0xa5, 0x9f, 0xe0, 0xd7, 0x20, 0xca, 0xa4, 0x3f, 0xad, 0xa7, 0x13, 0x9f,
  0x82, 0x10, 0xb5, 0xbf, 0xd7, 0xc2, 0xfc, 0xdc, 0xc4, 0x81, 0xa8, 0xbf,
  0x1b, 0xd5, 0x0d, 0xc2, 0xb6, 0x49, 0xb4, 0x3f, 0x15, 0xc8, 0xb4, 0xce,
  0x03, 0x3e, 0xac, 0x3f, 0x83, 0x7f, 0x68, 0x19, 0x2c, 0x56, 0xb3, 0xbf,
  0xe8, 0x69, 0x2c, 0x55, 0x77, 0xfa, 0xaf, 0xbf, 0x49, 0x0b, 0xb3, 0x72,
  0x7e, 0x32, 0xb2, 0x3f, 0x5a, 0x31, 0x5a, 0xd7, 0x06, 0xd9, 0xb1, 0x3f,
  0x27, 0x7e, 0x8c, 0x8c, 0xcd, 0xda, 0xb0, 0xbf, 0xd0, 0x6e, 0xd9, 0xf9,
  0x6f, 0xaf, 0xb3, 0xbf, 0x1e, 0x15, 0x4d, 0x4e, 0x33, 0x95, 0xae, 0x3f,
  0x0f, 0x6a, 0x44, 0xb5, 0xfc, 0x7c, 0xb5, 0x3f, 0xc2, 0x4d, 0x98, 0x45,
  0x23, 0xf9, 0xaa, 0xbf, 0x30, 0xe6, 0x28, 0x5a, 0x84, 0x3d, 0xb7, 0xbf,
  0xed, 0xb0, 0xe7, 0x78, 0x95, 0xd4, 0xa6, 0x3f, 0x4c, 0xbb, 0x3c, 0x87,
  0xf7, 0xeb, 0xb8, 0x3f, 0x7b, 0xbe, 0x63, 0x8e, 0xa8, 0x17, 0xa2, 0xbf,
  0x9c, 0x8f, 0x56, 0xd5, 0x0c, 0x82, 0xba, 0xbf, 0x40, 0xf8, 0x77, 0x43,
  0x3b, 0x5c, 0x99, 0x3f, 0x1e, 0xdc, 0x85, 0xb7, 0xc0, 0xf7, 0xbb, 0x3f,
  0x69, 0x80, 0x2e, 0x06, 0xbe, 0xf4, 0x89, 0xbf, 0xc7, 0x07, 0x22, 0xca,
  0x86, 0x42, 0xbd, 0xbf, 0x63, 0xed, 0xf0, 0xb1, 0xb6, 0x05, 0x54, 0xbf,
  0x67, 0x86, 0x2b, 0xd3, 0xe7, 0x53, 0xbe, 0x3f, 0xa6, 0x80, 0x6d, 0xef,
  0xa8, 0xc0, 0x91, 0x3f, 0x6e, 0x30, 0x93, 0x0c, 0xf3, 0x16, 0xbf, 0xbf,
  0x59, 0x63, 0xb8, 0xcd, 0x7b, 0x99, 0xa2, 0xbf, 0xe0, 0xa7, 0x46, 0x68,
  0x00, 0x6b, 0xbf, 0x3f, 0x58, 0x5d, 0x49, 0x55, 0x49, 0x64, 0xae, 0x3f,
  0x2d, 0x20, 0xec, 0x9b, 0x45, 0x17, 0xbf, 0xbf, 0x5e, 0xc7, 0x4e, 0x96,
  0x4c, 0xc0, 0xb6, 0xbf, 0x12, 0xa4, 0xab, 0x33, 0x05, 0xa6, 0xbd, 0x3f,
  0x02, 0x39, 0xbd, 0xea, 0x8a, 0xdd, 0xc0, 0x3f, 0x2e, 0x26, 0xab, 0x65,
  0xe4, 0xbf, 0xb9, 0xbf, 0x47, 0x2b, 0x96, 0xbb, 0xf4, 0x6b, 0xcd, 0xbf,
  0xb7, 0x36, 0x5a, 0x3a, 0x14, 0xe8, 0xb4, 0x3f, 0x91, 0x76, 0x90, 0x92,
  0x2c, 0x04, 0x65, 0x3f, 0x0e, 0x5f, 0x46, 0xfb, 0x19, 0xde, 0xb4, 0xbf,
  0x8b, 0x2d, 0x60, 0xc1, 0x96, 0x7e, 0x7f, 0xbf, 0xf6, 0x70, 0x80, 0x1c,
  0x2e, 0xc0, 0xb4, 0x3f, 0xa4, 0x7b, 0xdd, 0x0b, 0x08, 0x32, 0x8a, 0x3f,
  0x59, 0xd3, 0xd5, 0x3c, 0x59, 0x8e, 0xb4, 0xbf, 0x49, 0x1c, 0xce, 0xb1,
  0xc7, 0x48, 0x92, 0xbf, 0xed, 0xcc, 0xbd, 0xc5, 0xa9, 0x48, 0xb4, 0x3f,
  0x59, 0x5d, 0x23, 0x43, 0x14, 0x6b, 0x97, 0x3f, 0xdd, 0x16, 0xb6, 0xfc,
  0x33, 0xef, 0xb3, 0xbf, 0xe9, 0x00, 0xb5, 0x40, 0x08, 0x7c, 0x9c, 0xbf,
  0x15, 0xca, 0xe8, 0x1b, 0x12, 0x82, 0xb3, 0x3f, 0xa9, 0xf5, 0xbb, 0xd1,
  0xdd, 0xbb, 0xa0, 0x3f, 0x49, 0x06, 0x76, 0x72, 0x64, 0x01, 0xb3, 0xbf,
  0x0c, 0x10, 0x44, 0x20, 0x1f, 0x2d, 0xa3, 0xbf, 0x43, 0xb9, 0xd9, 0x8c,
  0x51, 0x6d, 0xb2, 0x3f, 0xe1, 0x2f, 0x0c, 0x0f, 0xcb, 0x8f, 0xa5, 0x3f,
  0x8c, 0x5d, 0x07, 0x66, 0x06, 0xc6, 0xb1, 0xbf, 0xf2, 0x1c, 0x38, 0xd7,
  0xde, 0xe1, 0xa7, 0xbf, 0x27, 0x71, 0xfb, 0xa1, 0xb6, 0x0b, 0xb1, 0x3f,
  0x22, 0x87, 0xb9, 0xf5, 0x50, 0x21, 0xaa, 0x3f, 0x2a, 0x0f, 0xae, 0xd2,
  0x9c, 0x3e, 0xb0, 0xbf, 0x97, 0xb7, 0x32, 0x26, 0x10, 0x4c, 0xac, 0xbf,
  0xfe, 0x1f, 0x0a, 0x91, 0xf5, 0xbd, 0xae, 0x3f, 0x96, 0x68, 0x58, 0x47,
  0x02, 0x60, 0xae, 0x3f, 0x52, 0x99, 0x40, 0xdf, 0x33, 0xda, 0xac, 0xbf,
  0xd2, 0x14, 0x4d, 0x92, 0x81, 0x2d, 0xb0, 0xbf, 0x57, 0x10, 0x45, 0x77,
  0x97, 0xd2, 0xaa, 0x3f, 0x73, 0x8d, 0x0d, 0x90, 0x71, 0x1d, 0xb1, 0x3f,
  0xc1, 0x5d, 0xe0, 0x47, 0xd4, 0xa7, 0xa8, 0xbf, 0x5f, 0x59, 0x8c, 0xdb,
  0xb2, 0xfe, 0xb1, 0xbf, 0x58, 0x0c, 0x8d, 0x65, 0xb0, 0x5a, 0xa6, 0x3f,
  0x5e, 0x20, 0xdb, 0xec, 0x1f, 0xd0, 0xb2, 0x3f, 0x55, 0x65, 0x1e, 0x54,
  0x05, 0xec, 0xa3, 0xbf, 0xad, 0xc9, 0xd8, 0x06, 0x8b, 0x90, 0xb3, 0xbf,
  0x39, 0xc0, 0xe7, 0x82, 0xc1, 0x5c, 0xa1, 0x3f, 0xd8, 0xda, 0xd8, 0x28,
  0xbd, 0x3e, 0xb4, 0x3f, 0x8e, 0xc2, 0xf4, 0x07, 0xd4, 0x5b, 0x9d, 0xbf,
  0x65, 0x6d, 0x47, 0xda, 0x74, 0xd9, 0xb4, 0xbf, 0x11, 0xd5, 0x0a, 0x12,
  0x39, 0xc1, 0x97, 0x3f, 0xc5, 0x48, 0x7d, 0xc8, 0x64, 0x5f, 0xb5, 0x3f,
  0x4c, 0xb2, 0xbd, 0x65, 0x23, 0xec, 0x91, 0xbf, 0xb0, 0x82, 0x0d, 0x2d,
  0x32, 0xcf, 0xb5, 0xbf, 0xe0, 0x4a, 0xa5, 0x0f, 0x7f, 0xbe, 0x87, 0x3f,
  0x89, 0x31, 0x58, 0xf0, 0x72, 0x27, 0xb6, 0x3f, 0x90, 0x5e, 0x1e, 0x4d,
  0xee, 0x75, 0x76, 0xbf, 0x6e, 0xd5, 0xe7, 0x78, 0xab, 0x66, 0xb6, 0xbf,
  0x98, 0xde, 0x01, 0x3e, 0x2a, 0xbe, 0x4a, 0xbf, 0x1e, 0x00, 0xc7, 0x13,
  0x4c, 0x8b, 0xb6, 0x3f, 0xda, 0x26, 0xcc, 0x7c, 0xf8, 0xdd, 0x7d, 0x3f,
  0x50, 0x25, 0x27, 0xdc, 0xad, 0x93, 0xb6, 0xbf, 0xf7, 0x80, 0xbe, 0xb4,
  0x8a, 0x86, 0x8c, 0xbf, 0x24, 0xc4, 0xc5, 0x00, 0x0f, 0x7e, 0xb6, 0x3f,
  0xbf, 0x86, 0x7b, 0x64, 0xf8, 0x34, 0x95, 0x3f, 0x43, 0xf6, 0x95, 0x3a,
  0x8e, 0x48, 0xb6, 0xbf, 0xfa, 0x67, 0xea, 0x11, 0xd0, 0x47, 0x9c, 0xbf,
  0x27, 0x00, 0xfb, 0x38, 0x25, 0xf1, 0xb5, 0x3f, 0xee, 0x3d, 0x2b, 0xe7,
  0x3c, 0xbb, 0xa1, 0x3f, 0xba, 0x5c, 0x48, 0xb2, 0xa1, 0x75, 0xb5, 0xbf,
  0x55, 0xbe, 0x98, 0x24, 0x80, 0x5d, 0xa5, 0xbf, 0x97, 0xd3, 0x12, 0xa8,
  0x9c, 0xd3, 0xb4, 0x3f, 0x7c, 0xec, 0x9f, 0x23, 0x57, 0x07, 0xa9, 0x3f,
  0xba, 0xfa, 0x0b, 0x41, 0x6f, 0x08, 0xb4, 0xbf, 0xbe, 0x65, 0x92, 0xd4,
  0xf4, 0xb4, 0xac, 0xbf, 0x74, 0x56, 0x53, 0x55, 0x24, 0x11, 0xb3, 0x3f,
  0xa3, 0x2b, 0x6d, 0xf9, 0x00, 0x31, 0xb0, 0x3f, 0xdf, 0xa7, 0x67, 0x60,
  0x65, 0xea, 0xb1, 0xbf, 0x19, 0x0d, 0x0b, 0xfe, 0xbe, 0x04, 0xb2, 0xbf,
  0xfc, 0x3f, 0x0e, 0xe5, 0x60, 0x90, 0xb0, 0x3f, 0x00, 0xc6, 0x11, 0xf4,
  0xca, 0xd2, 0xb3, 0x3f, 0x01, 0xd2, 0xfb, 0x80, 0x4e, 0xfd, 0xad, 0xbf,
  0xd3, 0xf4, 0x15, 0x0c, 0xb6, 0x97, 0xb5, 0xbf, 0x39, 0xb1, 0xae, 0x45,
  0xf2, 0x5f, 0xaa, 0x3f, 0xa5, 0x19, 0xc1, 0x2b, 0x65, 0x4f, 0xb7, 0x3f,
  0x45, 0x80, 0xc4, 0x90, 0xff, 0x3b, 0xa6, 0xbf, 0xd8, 0x88, 0x9a, 0x23,
  0xd9, 0xf4, 0xb8, 0xbf, 0xb6, 0x66, 0x9a, 0xca, 0xc2, 0x81, 0xa1, 0x3f,
  0x63, 0xc2, 0x26, 0x33, 0xdc, 0x81, 0xba, 0x3f, 0x95, 0x1c, 0x35, 0x4c,
  0x65, 0x3a, 0x98, 0xbf, 0x16, 0x16, 0xf3, 0x2e, 0x83, 0xee, 0xbb, 0xbf,
  0x6d, 0xf7, 0x91, 0x52, 0x2a, 0xcf, 0x87, 0x3f, 0x0b, 0xcb, 0xfe, 0xd2,
  0x60, 0x30, 0xbd, 0x3f, 0x57, 0x6c, 0x15, 0x73, 0x05, 0xf3, 0x61, 0x3f,
  0x30, 0x18, 0x98, 0x23, 0x27, 0x39, 0xbe, 0xbf, 0xf1, 0xfc, 0x17, 0xec,
  0x5b, 0xa3, 0x92, 0xbf, 0xe6, 0x47, 0x8e, 0xd4, 0x1e, 0xf4, 0xbe, 0x3f,
  0x10, 0x0f, 0xc8, 0xf7, 0x4e, 0xf9, 0xa2, 0x3f, 0x82, 0x0a, 0x29, 0xce,
  0xf5, 0x40, 0xbf, 0xbf, 0x83, 0xc2, 0xea, 0xd0, 0xce, 0xad, 0xae, 0xbf,
  0x91, 0x8b, 0x56, 0x99, 0x70, 0xe7, 0xbe, 0x3f, 0x4a, 0x21, 0xd6, 0xb8,
  0xaf, 0xd6, 0xb6, 0x3f, 0x0c, 0x32, 0x05, 0x9c, 0xeb, 0x72, 0xbd, 0xbf,
  0x84, 0x53, 0xe2, 0x0e, 0xef, 0xde, 0xc0, 0xbf, 0x05, 0x00, 0xb3, 0x59,
  0x17, 0x8f, 0xb9, 0x3f, 0xc4, 0x8b, 0xa0, 0x7b, 0xdb, 0x5b, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0x69, 0xc7, 0xad,
  0xd1, 0xc9, 0xb4, 0xbf, 0x5e, 0xd2, 0x52, 0x73, 0xe2, 0xae, 0x74, 0xbf,
  0x37, 0x7e, 0xe5, 0x39, 0x61, 0xb6, 0xb4, 0x3f, 0xfd, 0xad, 0x3b, 0x5c,
  0x7c, 0xa7, 0x84, 0x3f, 0x6a, 0xf2, 0x8b, 0xcc, 0x85, 0x8f, 0xb4, 0xbf,
  0x35, 0xa5, 0xc2, 0xa5, 0xb8, 0xe8, 0x8e, 0xbf, 0xf0, 0x75, 0xf8, 0x60,
  0x4a, 0x55, 0xb4, 0x3f, 0xf2, 0xdd, 0x17, 0xfc, 0xdb, 0x89, 0x94, 0x3f,
  0x3b, 0xd0, 0x24, 0x80, 0xbf, 0x07, 0xb4, 0xbf, 0xe3, 0xd8, 0x9c, 0x0d,
  0x82, 0x90, 0x99, 0xbf, 0x83, 0xaf, 0x5c, 0x54, 0xfb, 0xa6, 0xb3, 0x3f,
  0xfd, 0xbf, 0x48, 0xf5, 0x8d, 0x84, 0x9e, 0x3f, 0x5f, 0x66, 0xc6, 0xc3,
  0x19, 0x33, 0xb3, 0xbf, 0x08, 0x46, 0x4e, 0x1a, 0x1c, 0xb1, 0xa1, 0xbf,
  0x03, 0x8e, 0x3e, 0x92, 0x3c, 0xac, 0xb2, 0x3f, 0xe9, 0xdc, 0x8c, 0x6c,
  0xd8, 0x12, 0xa4, 0x3f, 0x63, 0x4c, 0x03, 0x8b, 0x8b, 0x12, 0xb2, 0xbf,
  0x81, 0x2d, 0x80, 0xef, 0x8e, 0x65, 0xa6, 0xbf, 0xdc, 0x45, 0xcc, 0xb2,
  0x34, 0x66, 0xb1, 0x3f, 0x30, 0x53, 0xd7, 0xbc, 0x4c, 0xa7, 0xa8, 0x3f,
  0xc9, 0x11, 0x11, 0x83, 0x6c, 0xa7, 0xb0, 0xbf, 0xc5, 0x7a, 0x1f, 0x1e,
  0x18, 0xd6, 0xaa, 0xbf, 0x86, 0x3f, 0xd5, 0x5e, 0xdc, 0xac, 0xaf, 0x3f,
  0x0e, 0xb4, 0x1d, 0x8e, 0xef, 0xef, 0xac, 0x3f, 0xe3, 0xbd, 0x5b, 0xec,
  0xf7, 0xe6, 0xad, 0xbf, 0xe4, 0x78, 0xa4, 0xa3, 0xc8, 0xf2, 0xae, 0xbf,
  0x49, 0x23, 0x32, 0xfb, 0xbe, 0xfd, 0xab, 0x3f, 0xa5, 0xd5, 0xde, 0x70,
  0x47, 0x6e, 0xb0, 0x3f, 0x4f, 0xd6, 0x67, 0x7e, 0xd4, 0xf1, 0xa9, 0xbf,
  0x96, 0x87, 0x22, 0x34, 0x91, 0x55, 0xb1, 0xbf, 0x1b, 0xe2, 0xaf, 0x06,
  0xec, 0xc3, 0xa7, 0x3f, 0x61, 0x42, 0x92, 0x3f, 0x2b, 0x2e, 0xb2, 0x3f,
  0x16, 0x0f, 0x7d, 0xde, 0xca, 0x74, 0xa5, 0xbf, 0x75, 0x18, 0x9f, 0xfa,
  0xf7, 0xf6, 0xb2, 0xbf, 0x66, 0x4b, 0xe3, 0x50, 0x49, 0x05, 0xa3, 0x3f,
  0xbb, 0x82, 0x50, 0xa5, 0xd1, 0xae, 0xb3, 0x3f, 0xd2, 0x1d, 0x34, 0x22,
  0x54, 0x76, 0xa0, 0xbf, 0x1a, 0x07, 0xea, 0x4d, 0x89, 0x54, 0xb4, 0xbf,
  0xee, 0x77, 0xab, 0x85, 0xdc, 0x91, 0x9b, 0x3f, 0x11, 0xb7, 0xdb, 0xa0,
  0xe5, 0xe6, 0xb4, 0x3f, 0xeb, 0x5f, 0x87, 0x8d, 0x65, 0xfc, 0x95, 0xbf,
  0x07, 0xd6, 0x43, 0x8b, 0xa1, 0x64, 0xb5, 0xbf, 0x0f, 0x4c, 0x38, 0x5d,
  0xae, 0x2e, 0x90, 0x3f, 0x1b, 0x76, 0x61, 0xa6, 0x6a, 0xcc, 0xb5, 0x3f,
  0x25, 0x8c, 0x02, 0x49, 0xb8, 0x56, 0x84, 0xbf, 0xad, 0xc1, 0xde, 0x5f,
  0xdf, 0x1c, 0xb6, 0xbf, 0xdc, 0x64, 0xe9, 0x11, 0xa4, 0xaa, 0x6f, 0x3f,
  0x5d, 0xea, 0x99, 0xcf, 0x8c, 0x54, 0xb6, 0x3f, 0xd8, 0xdd, 0x2b, 0xe8,
  0xd8, 0x81, 0x63, 0x3f, 0x8d, 0xaa, 0x43, 0x27, 0xec, 0x71, 0xb6, 0xbf,
  0x7e, 0x60, 0x6b, 0x83, 0xa9, 0x03, 0x82, 0xbf, 0x2e, 0x4d, 0x60, 0xa2,
  0x5f, 0x73, 0xb6, 0x3f, 0xf2, 0xb5, 0x0e, 0xf4, 0x3e, 0x77, 0x8f, 0x3f,
  0x08, 0xa8, 0x5a, 0xd5, 0x2e, 0x57, 0xb6, 0xbf, 0x93, 0x78, 0x94, 0xcc,
  0x5a, 0x99, 0x96, 0xbf, 0x70, 0x75, 0x84, 0x2f, 0x82, 0x1b, 0xb6, 0x3f,
  0x19, 0x00, 0x6c, 0x7e, 0x4f, 0x96, 0x9d, 0x3f, 0x24, 0x30, 0xc0, 0x74,
  0x5d, 0xbe, 0xb5, 0xbf, 0xc5, 0x13, 0x62, 0x77, 0x9e, 0x56, 0xa2, 0xbf,
  0xf5, 0xb2, 0x1c, 0xde, 0x98, 0x3d, 0xb5, 0x3f, 0xb7, 0x7f, 0xee, 0x03,
  0x21, 0xec, 0xa5, 0x3f, 0xe9, 0x00, 0xb5, 0x71, 0xd8, 0x96, 0xb4, 0xbf,
  0x84, 0x10, 0x9c, 0x32, 0x60, 0x88, 0xa9, 0xbf, 0xcb, 0x9e, 0x9d, 0xf4,
  0x80, 0xc7, 0xb3, 0x3f, 0x00, 0x99, 0x14, 0xe2, 0x9b, 0x27, 0xad, 0x3f,
  0xcc, 0xc5, 0x45, 0x95, 0xa9, 0xcc, 0xb2, 0xbf, 0x0a, 0x80, 0x28, 0xc1,
  0xc5, 0x62, 0xb0, 0xbf, 0x08, 0x23, 0x92, 0x03, 0x09, 0xa3, 0xb1, 0x3f,
  0x90, 0x63, 0x23, 0xb1, 0x9f, 0x2e, 0xb2, 0x3f, 0x2c, 0x7a, 0x17, 0x06,
  0xdc, 0x46, 0xb0, 0xbf, 0xc6, 0x59, 0xac, 0xec, 0x7b, 0xf4, 0xb3, 0xbf,
  0x0b, 0x33, 0xac, 0x1c, 0x85, 0x67, 0xad, 0x3f, 0xdd, 0x06, 0xf4, 0xe6,
  0xf6, 0xb0, 0xb5, 0x3f, 0x70, 0x9d, 0x12, 0x12, 0x1d, 0xc9, 0xa9, 0xbf,
  0xeb, 0x3d, 0xb4, 0xc2, 0x02, 0x60, 0xb7, 0xbf, 0x8c, 0x8d, 0x66, 0x22,
  0xf9, 0xa5, 0xa5, 0x3f, 0x5d, 0x5a, 0x8e, 0x19, 0xb0, 0xfc, 0xb8, 0x3f,
  0x20, 0xd0, 0x52, 0x14, 0x92, 0xee, 0xa0, 0xbf, 0x1a, 0x6d, 0x6f, 0x53,
  0xdc, 0x80, 0xba, 0xbf, 0x0a, 0x24, 0x72, 0x3f, 0x25, 0x1e, 0x97, 0x3f,
  0x0f, 0x50, 0x4d, 0x0b, 0xb4, 0xe4, 0xbb, 0x3f, 0x1b, 0xeb, 0xd6, 0x19,
  0xd4, 0xb4, 0x85, 0xbf, 0x91, 0x4e, 0x9c, 0x59, 0xe8, 0x1d, 0xbd, 0xbf,
  0xd7, 0xcf, 0xe2, 0xd7, 0x2d, 0xb7, 0x69, 0xbf, 0x88, 0x6f, 0x00, 0x83,
  0x53, 0x1e, 0xbe, 0x3f, 0x41, 0x83, 0x85, 0x09, 0xda, 0x80, 0x93, 0x3f,
  0xbc, 0xb8, 0x39, 0x5b, 0x76, 0xd1, 0xbe, 0xbf, 0x3a, 0x83, 0xff, 0x69,
  0xc7, 0x56, 0xa3, 0xbf, 0x29, 0xfa, 0xb3, 0xc9, 0x52, 0x17, 0xbf, 0x3f,
  0x79, 0xaa, 0xeb, 0xa7, 0x58, 0xf5, 0xae, 0x3f, 0xc3, 0xb9, 0xca, 0x01,
  0x39, 0xb8, 0xbe, 0xbf, 0x42, 0xe3, 0x0a, 0xbb, 0x58, 0xec, 0xb6, 0xbf,
  0xb3, 0xa9, 0xec, 0x43, 0x99, 0x40, 0xbd, 0x3f, 0xff, 0xb7, 0x42, 0x00,
  0x27, 0xe0, 0xc0, 0x3f, 0x60, 0x73, 0x3c, 0x88, 0x1f, 0x5f, 0xb9, 0xbf,
  0x0e, 0x4a, 0xe2, 0x16, 0xec, 0x4b, 0xcd, 0xbf, 0xdf, 0xca, 0x14, 0x8f,
  0xd9, 0xb0, 0xb4, 0xbf, 0x55, 0xa4, 0x05, 0xad, 0x6d, 0x5f, 0x64, 0xbf,
  0x48, 0x54, 0xfb, 0x53, 0x60, 0xa7, 0xb4, 0x3f, 0x91, 0x79, 0x50, 0xe5,
  0x01, 0x88, 0x7e, 0x3f, 0xa1, 0x9b, 0xb4, 0x3f, 0xf7, 0x8a, 0xb4, 0xbf,
  0x63, 0x17, 0x83, 0x4a, 0x71, 0x65, 0x89, 0xbf, 0xbe, 0xa3, 0x4f, 0x2c,
  0xa6, 0x5b, 0xb4, 0x3f, 0x2d, 0x50, 0x64, 0x64, 0x82, 0xba, 0x91, 0x3f,
  0xd2, 0x0d, 0xe9, 0x39, 0x7a, 0x19, 0xb4, 0xbf, 0xc5, 0x96, 0xc8, 0xb4,
  0xc6, 0xb5, 0x96, 0xbf, 0xed, 0xae, 0xd4, 0xdd, 0x85, 0xc4, 0xb3, 0x3f,
  0xc3, 0xa9, 0xe6, 0x17, 0xea, 0xa0, 0x9b, 0x3f, 0x98, 0x13, 0x21, 0xf8,
  0xe0, 0x5c, 0xb3, 0xbf, 0x50, 0xd6, 0x21, 0x9c, 0x25, 0x3c, 0xa0, 0xbf,
  0xb7, 0x86, 0xc0, 0xef, 0xa8, 0xe2, 0xb2, 0x3f, 0x0a, 0xd7, 0x72, 0xc0,
  0x20, 0x9c, 0xa2, 0x3f, 0xbc, 0x28, 0xbc, 0xd5, 0x00, 0x56, 0xb2, 0xbf,
  0x41, 0x92, 0x6d, 0xd1, 0x8d, 0xee, 0xa4, 0xbf, 0x0e, 0x56, 0xf1, 0x8f,
  0x11, 0xb7, 0xb1, 0x3f, 0x46, 0x8f, 0x58, 0x02, 0x8f, 0x31, 0xa7, 0x3f,
  0x5c, 0xde, 0xf8, 0x0b, 0x0a, 0x06, 0xb1, 0xbf, 0x3b, 0xe9, 0x99, 0x8b,
  0x40, 0x63, 0xa9, 0xbf, 0x33, 0x62, 0xfb, 0x7a, 0x1f, 0x43, 0xb0, 0x3f,
  0xb5, 0xd6, 0x1a, 0xc5, 0xb7, 0x81, 0xab, 0x3f, 0xe7, 0x91, 0xbf, 0x2e,
  0x1b, 0xdd, 0xae, 0xbf, 0x75, 0x7b, 0xa9, 0x2d, 0x02, 0x8b, 0xad, 0xbf,
  0x6b, 0x4d, 0xe3, 0xea, 0x2d, 0x11, 0xad, 0x3f, 0xf5, 0x82, 0xd9, 0x5b,
  0x24, 0x7d, 0xaf, 0x3f, 0x1f, 0xf0, 0xae, 0xc0, 0x0a, 0x23, 0xab, 0xbf,
  0x29, 0x36, 0x26, 0x6a, 0x0c, 0xab, 0xb0, 0xbf, 0xe1, 0x5a, 0xec, 0x89,
  0x54, 0x13, 0xa9, 0x3f, 0x64, 0x52, 0x47, 0x60, 0xe7, 0x89, 0xb1, 0x3f,
  0xf1, 0x38, 0x67, 0x59, 0xbe, 0xe2, 0xa6, 0xbf, 0x4d, 0x9a, 0x66, 0x40,
  0x14, 0x5a, 0xb2, 0xbf, 0x69, 0xe3, 0xdf, 0x94, 0x0c, 0x92, 0xa4, 0x3f,
  0xc3, 0x4c, 0xc2, 0x08, 0x7d, 0x1a, 0xb3, 0x3f, 0x5d, 0x5c, 0x18, 0x39,
  0x16, 0x22, 0xa2, 0xbf, 0xad, 0x20, 0x6e, 0x9e, 0x03, 0xca, 0xb3, 0xbf,
  0x86, 0xac, 0xbe, 0x9d, 0x8c, 0x27, 0x9f, 0x3f, 0xd1, 0xb2, 0xca, 0xc6,
  0x80, 0x67, 0xb4, 0x3f, 0xbf, 0xda, 0x04, 0x33, 0x3b, 0xd0, 0x99, 0xbf,
  0xad, 0x73, 0x95, 0xfb, 0xc2, 0xf1, 0xb4, 0xbf, 0x4a, 0xa9, 0xf4, 0x11,
  0x69, 0x40, 0x94, 0x3f, 0xd0, 0x89, 0xe9, 0x11, 0x8d, 0x67, 0xb5, 0x3f,
  0x6b, 0x3d, 0x43, 0xf2, 0xf5, 0xf4, 0x8c, 0xbf, 0x05, 0x35, 0xa7, 0xaa,
  0x94, 0xc7, 0xb5, 0xbf, 0x6b, 0x5c, 0x6c, 0x97, 0x1d, 0x02, 0x81, 0x3f,
  0x19, 0xcb, 0x42, 0x60, 0x80, 0x10, 0xb6, 0x3f, 0xb3, 0x70, 0x5b, 0xfe,
  0x0d, 0xb8, 0x62, 0xbf, 0xe1, 0xb1, 0xc2, 0xa2, 0xe5, 0x40, 0xb6, 0xbf,
  0xa5, 0x86, 0xb4, 0x62, 0x21, 0x02, 0x70, 0xbf, 0xdc, 0x91, 0x6b, 0x2e,
  0x46, 0x57, 0xb6, 0x3f, 0xc6, 0xd8, 0xed, 0xd8, 0x38, 0x04, 0x85, 0x3f,
  0x8b, 0x6c, 0xda, 0x03, 0x0d, 0x52, 0xb6, 0xbf, 0x4d, 0x2a, 0xbb, 0xda,
  0xed, 0x29, 0x91, 0xbf, 0xf6, 0x9a, 0x7c, 0xc0, 0x8a, 0x2f, 0xb6, 0x3f,
  0x99, 0x18, 0xc6, 0x0a, 0xca, 0xf3, 0x97, 0x3f, 0x82, 0x70, 0x94, 0x2b,
  0xf1, 0xed, 0xb5, 0xbf, 0x07, 0x4a, 0xe3, 0x5e, 0x09, 0xdb, 0x9e, 0xbf,
  0x01, 0x87, 0xf3, 0xbc, 0x4d, 0x8b, 0xb5, 0x3f, 0x41, 0xfc, 0x43, 0x63,
  0x3e, 0xed, 0xa2, 0x3f, 0x24, 0x4a, 0x43, 0xcd, 0x82, 0x05, 0xb5, 0xbf,
  0xc7, 0x25, 0xfe, 0x78, 0x2b, 0x76, 0xa6, 0xbf, 0x41, 0x6b, 0xf0, 0x00,
  0x3f, 0x5a, 0xb4, 0x3f, 0x81, 0x00, 0x9f, 0xe5, 0x07, 0x05, 0xaa, 0x3f,
  0x76, 0x85, 0x8c, 0x51, 0xf2, 0x86, 0xb3, 0xbf, 0x27, 0x5b, 0x09, 0x27,
  0x20, 0x96, 0xad, 0xbf, 0xfe, 0xd6, 0x7e, 0xd5, 0xbf, 0x88, 0xb2, 0x3f,
  0x43, 0x35, 0x08, 0x03, 0x9d, 0x92, 0xb0, 0x3f, 0xc0, 0x06, 0x59, 0xfd,
  0x6a, 0x5c, 0xb1, 0xbf, 0x5a, 0x46, 0x57, 0x1c, 0xbb, 0x56, 0xb2, 0xbf,
  0x53, 0x81, 0x6b, 0xb2, 0x7c, 0xfc, 0xaf, 0x3f, 0x19, 0x0f, 0x1b, 0xfd,
  0x93, 0x14, 0xb4, 0x3f, 0x3e, 0xb8, 0xf8, 0xd8, 0xd1, 0xd3, 0xac, 0xbf,
  0x58, 0xab, 0xf3, 0x12, 0xcf, 0xc8, 0xb5, 0xbf, 0xd4, 0xe7, 0xff, 0xa7,
  0x9a, 0x34, 0xa9, 0x3f, 0x13, 0xfe, 0xbd, 0x68, 0x6b, 0x6f, 0xb7, 0x3f,
  0x7b, 0x4b, 0x30, 0xe0, 0x75, 0x12, 0xa5, 0xbf, 0xf2, 0xc0, 0x3c, 0xfc,
  0x88, 0x03, 0xb9, 0xbf, 0xe0, 0xe8, 0x38, 0x52, 0x07, 0x5e, 0xa0, 0x3f,
  0x05, 0x6c, 0x0a, 0xe4, 0x17, 0x7f, 0xba, 0x3f, 0xc9, 0x6e, 0xdc, 0x73,
  0x58, 0x07, 0x96, 0xbf, 0x9c, 0x5b, 0x04, 0xec, 0x5b, 0xda, 0xbb, 0xbf,
  0x76, 0x5a, 0x69, 0xab, 0x6f, 0xa5, 0x83, 0x3f, 0x83, 0x26, 0xe0, 0xcc,
  0x23, 0x0b, 0xbd, 0x3f, 0x28, 0x34, 0xd0, 0x8c, 0x48, 0xa8, 0x70, 0x3f,
  0xc1, 0x4b, 0xa7, 0x16, 0x71, 0x03, 0xbe, 0xbf, 0x61, 0x5c, 0x3a, 0xe8,
  0x4a, 0x59, 0x94, 0xbf, 0xa5, 0x65, 0x41, 0x6f, 0xfb, 0xae, 0xbe, 0x3f,
  0xa7, 0xb3, 0xcc, 0x02, 0xf8, 0xb1, 0xa3, 0x3f, 0x45, 0xd3, 0x61, 0xd7,
  0x16, 0xee, 0xbe, 0xbf, 0xfc, 0xf5, 0x19, 0x9d, 0xf7, 0x3a, 0xaf, 0xbf,
  0x68, 0xdf, 0x31, 0x1f, 0x9c, 0x89, 0xbe, 0x3f, 0x3e, 0xcf, 0x9b, 0x34,
  0x4e, 0x01, 0xb7, 0x3f, 0xf4, 0x58, 0x7c, 0x94, 0x09, 0x0f, 0xbd, 0xbf,
  0x15, 0x1d, 0xaa, 0x9f, 0x34, 0xe1, 0xc0, 0xbf, 0x12, 0x1c, 0xcd, 0x4a,
  0xf7, 0x2f, 0xb9, 0x3f, 0x4a, 0x8b, 0x86, 0xd7, 0x25, 0x3c, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x97, 0xa1, 0xac, 0x6f,
  0x8f, 0x93, 0xb4, 0x3f, 0xde, 0xad, 0x44, 0x15, 0x76, 0x0e, 0x74, 0x3f,
  0x67, 0x11, 0x14, 0xce, 0x17, 0x81, 0xb4, 0xbf, 0xd2, 0xa2, 0xf4, 0x46,
  0x93, 0x07, 0x84, 0xbf, 0xc9, 0x36, 0x8c, 0x89, 0x2d, 0x5c, 0xb4, 0x3f,
  0xce, 0x6d, 0xbc, 0x84, 0x23, 0xfa, 0x8d, 0x3f, 0x3e, 0x8d, 0x03, 0xa5,
  0xda, 0x24, 0xb4, 0xbf, 0xf3, 0xac, 0x39, 0xe5, 0x00, 0xec, 0x93, 0xbf,
  0x05, 0x84, 0xf8, 0x32, 0x2e, 0xdb, 0xb3, 0x3f, 0x11, 0xb8, 0x6d, 0x71,
  0x1e, 0xcd, 0x98, 0x3f, 0x74, 0x40, 0x99, 0x66, 0x3c, 0x7f, 0xb3, 0xbf,
  0x9a, 0x82, 0xde, 0xec, 0xec, 0x9c, 0x9d, 0xbf, 0x34, 0xec, 0xf2, 0xaa,
  0x1e, 0x11, 0xb3, 0x3f, 0x0d, 0x78, 0x6a, 0x58, 0xf4, 0x2b, 0xa1, 0x3f,
  0xf5, 0xea, 0x80, 0xc0, 0xf3, 0x90, 0xb2, 0xbf, 0x6d, 0xc3, 0x09, 0x47,
  0x43, 0x7d, 0xa3, 0xbf, 0x34, 0x43, 0x84, 0xe1, 0xdf, 0xfe, 0xb1, 0x3f,
  0x01, 0x7d, 0x3f, 0x2f, 0x99, 0xc0, 0xa5, 0x3f, 0x86, 0x42, 0xa6, 0xed,
  0x0c, 0x5b, 0xb1, 0xbf, 0xdd, 0xf6, 0x29, 0xc0, 0x26, 0xf4, 0xa7, 0xbf,
  0xc5, 0xbf, 0x87, 0x9d, 0xaa, 0xa5, 0xb0, 0x3f, 0xab, 0x55, 0x31, 0x9b,
  0x16, 0x16, 0xaa, 0x3f, 0xc1, 0x9c, 0x02, 0x7e, 0xdd, 0xbd, 0xaf, 0xbf,
  0x4d, 0xa4, 0x14, 0x74, 0x8c, 0x24, 0xac, 0xbf, 0xfd, 0xde, 0x02, 0xf6,
  0x2a, 0x0e, 0xae, 0x3f, 0x4c, 0x56, 0xef, 0x1d, 0xa4, 0x1d, 0xae, 0x3f,
  0xd9, 0x91, 0x4b, 0x4c, 0xc3, 0x3c, 0xac, 0xbf, 0x0c, 0x2d, 0xc6, 0x81,
  0x70, 0xff, 0xaf, 0xbf, 0x96, 0xff, 0xca, 0x3a, 0x3a, 0x4a, 0xaa, 0x3f,
  0x83, 0xbf, 0x49, 0x3d, 0xfd, 0xe3, 0xb0, 0x3f, 0x42, 0xb4, 0xce, 0x60,
  0x32, 0x37, 0xa8, 0xbf, 0x1a, 0x0b, 0x08, 0xc9, 0x9f, 0xba, 0xb1, 0xbf,
  0x28, 0x71, 0xe2, 0x36, 0x5e, 0x04, 0xa6, 0x3f, 0x11, 0xf9, 0x46, 0x4c,
  0x98, 0x82, 0xb2, 0x3f, 0x63, 0x47, 0x87, 0x26, 0x81, 0xb2, 0xa3, 0xbf,
  0xf8, 0x81, 0x8c, 0x08, 0xd8, 0x3a, 0xb3, 0xbf, 0x97, 0x0a, 0x61, 0xcb,
  0x70, 0x42, 0xa1, 0x3f, 0x74, 0xb1, 0xd3, 0x34, 0x48, 0xe2, 0xb3, 0x3f,
  0xb3, 0xd5, 0x58, 0xc9, 0x2c, 0x6a, 0x9d, 0xbf, 0xcb, 0x8c, 0xac, 0xfa,
  0xc8, 0x77, 0xb4, 0xbf, 0xda, 0x5c, 0xa1, 0xfe, 0xe0, 0x16, 0x98, 0x3f,
  0x58, 0x68, 0x41, 0x4e, 0x30, 0xfa, 0xb4, 0x3f, 0xa2, 0x27, 0x88, 0xc5,
  0x29, 0x8d, 0x92, 0xbf, 0xee, 0xb1, 0xab, 0x99, 0x48, 0x68, 0xb5, 0xbf,
  0xe5, 0x66, 0x80, 0x35, 0xcb, 0x9e, 0x89, 0x3f, 0x4c, 0xd5, 0x22, 0x32,
  0xcf, 0xc0, 0xb5, 0x3f, 0xdb, 0x53, 0xa8, 0x7e, 0xac, 0x80, 0x7b, 0xbf,
  0xde, 0xf8, 0x1f, 0x8b, 0x72, 0x02, 0xb6, 0xbf, 0x91, 0xac, 0xe4, 0xd8,
  0xe6, 0x49, 0x48, 0x3f, 0x0b, 0x83, 0x5d, 0x18, 0xd0, 0x2b, 0xb6, 0x3f,
  0x3e, 0x7b, 0x83, 0x22, 0x4f, 0x1c, 0x76, 0x3f, 0x30, 0xe8, 0x58, 0xcb,
  0x71, 0x3b, 0xb6, 0xbf, 0xd7, 0x16, 0xbd, 0x10, 0x2b, 0xf1, 0x87, 0xbf,
  0x69, 0xdf, 0x47, 0x13, 0xcb, 0x2f, 0xb6, 0x3f, 0x01, 0x4a, 0x48, 0x81,
  0x75, 0x8e, 0x92, 0x3f, 0x19, 0x08, 0xb0, 0x3e, 0x35, 0x07, 0xb6, 0xbf,
  0x22, 0x2e, 0x3e, 0xb7, 0x8e, 0x44, 0x99, 0xbf, 0x93, 0x0f, 0x21, 0x13,
  0xeb, 0xbf, 0xb5, 0x3f, 0x8a, 0x75, 0xe6, 0x6b, 0x24, 0x0b, 0xa0, 0x3f,
  0xc5, 0xb1, 0xa4, 0x60, 0x03, 0x58, 0xb5, 0xbf, 0x75, 0x59, 0xc6, 0x00,
  0x43, 0x7f, 0xa3, 0xbf, 0x8e, 0x2d, 0x4a, 0x41, 0x6a, 0xcd, 0xb4, 0x3f,
  0xe3, 0xd6, 0x80, 0x1c, 0xc6, 0xfb, 0xa6, 0x3f, 0x4f, 0xb2, 0x9f, 0x96,
  0xd8, 0x1d, 0xb4, 0xbf, 0xd9, 0xc7, 0x1c, 0x99, 0x74, 0x7d, 0xaa, 0xbf,
  0xa3, 0xfc, 0xf0, 0x29, 0xc9, 0x46, 0xb3, 0x3f, 0x90, 0x63, 0xf9, 0x46,
  0xa7, 0x00, 0xae, 0x3f, 0x30, 0x78, 0x8e, 0x90, 0x6a, 0x45, 0xb2, 0xbf,
  0x80, 0x46, 0x7c, 0xf7, 0x98, 0xc0, 0xb0, 0xbf, 0xc2, 0xa8, 0x75, 0x8d,
  0x8c, 0x16, 0xb1, 0x3f, 0xb3, 0x09, 0xa4, 0xa3, 0x22, 0x7d, 0xb2, 0x3f,
  0xb6, 0x43, 0x5f, 0x0b, 0x0e, 0x6d, 0xaf, 0xbf, 0x9e, 0x73, 0xe2, 0x7b,
  0x23, 0x33, 0xb4, 0xbf, 0xa7, 0x8b, 0x45, 0x24, 0x2f, 0x42, 0xac, 0x3f,
  0xca, 0xd6, 0x99, 0xa2, 0x4d, 0xdf, 0xb5, 0x3f, 0xda, 0x55, 0x19, 0xf3,
  0x61, 0xa2, 0xa8, 0xbf, 0x63, 0x22, 0xd8, 0xb8, 0xac, 0x7d, 0xb7, 0xbf,
  0xbc, 0x26, 0xfd, 0x9d, 0x69, 0x81, 0xa4, 0x3f, 0x8f, 0xa8, 0x1c, 0xbf,
  0x6f, 0x09, 0xb9, 0x3f, 0xf4, 0x78, 0x32, 0x74, 0x27, 0xa0, 0x9f, 0xbf,
  0x56, 0x67, 0x49, 0x05, 0x99, 0x7c, 0xba, 0xbf, 0x58, 0x97, 0xf8, 0x2c,
  0xdd, 0xf5, 0x94, 0x3f, 0xe6, 0xe7, 0xf4, 0xf7, 0x82, 0xcf, 0xbb, 0x3f,
  0xec, 0x34, 0xec, 0xaf, 0xb3, 0xa0, 0x81, 0xbf, 0xf5, 0xdd, 0x8e, 0x3a,
  0x19, 0xf8, 0xbc, 0xbf, 0x46, 0x1d, 0x97, 0x78, 0x30, 0x60, 0x74, 0xbf,
  0x34, 0xf9, 0x32, 0xbc, 0x83, 0xe8, 0xbd, 0x3f, 0x3c, 0x47, 0x01, 0xb3,
  0xd4, 0x2c, 0x95, 0x3f, 0x49, 0x53, 0xbd, 0xb2, 0xaf, 0x8c, 0xbe, 0xbf,
  0x19, 0x0f, 0x3a, 0xe4, 0xf2, 0x0a, 0xa4, 0xbf, 0x14, 0x40, 0xdc, 0x62,
  0x41, 0xc5, 0xbe, 0x3f, 0x17, 0x34, 0x71, 0xc3, 0xbb, 0x7e, 0xaf, 0x3f,
  0x74, 0x61, 0xeb, 0x45, 0x97, 0x5b, 0xbe, 0xbf, 0xa0, 0x9d, 0x6d, 0x74,
  0x96, 0x15, 0xb7, 0xbf, 0x91, 0x74, 0xe0, 0x19, 0x38, 0xde, 0xbc, 0x3f,
  0x2a, 0x02, 0x3a, 0xb7, 0x19, 0xe2, 0xc0, 0x3f, 0xe1, 0x70, 0x8d, 0x2e,
  0x99, 0x01, 0xb9, 0xbf, 0xb2, 0x03, 0xa5, 0x0b, 0x88, 0x2c, 0xcd, 0xbf,
  0xf9, 0x3d, 0x3c, 0x00, 0x4c, 0x7b, 0xb4, 0x3f, 0xfe, 0x19, 0x22, 0x55,
  0xec, 0xc2, 0x63, 0x3f, 0xa6, 0x01, 0xc1, 0xd7, 0x4a, 0x72, 0xb4, 0xbf,
  0x5b, 0x5a, 0x3b, 0x3c, 0xbd, 0x9d, 0x7d, 0xbf, 0x00, 0xc7, 0xe1, 0xc0,
  0x49, 0x57, 0xb4, 0x3f, 0xb1, 0xe1, 0x9a, 0x21, 0x09, 0xa3, 0x88, 0x3f,
  0x49, 0x2f, 0xf5, 0xe5, 0x4f, 0x2a, 0xb4, 0xbf, 0xef, 0x46, 0x98, 0x6c,
  0x48, 0x33, 0x91, 0xbf, 0xb7, 0x3a, 0xfc, 0x40, 0x69, 0xeb, 0xb3, 0x3f,
  0x2b, 0x98, 0x75, 0x28, 0x63, 0x09, 0x96, 0x3f, 0xc8, 0x9f, 0xe9, 0xa8,
  0xa6, 0x9a, 0xb3, 0xbf, 0xa0, 0x8f, 0x10, 0x08, 0x79, 0xd0, 0x9a, 0xbf,
  0x47, 0x7a, 0x76, 0xe4, 0x1d, 0x38, 0xb3, 0x3f, 0xb0, 0x06, 0xde, 0x17,
  0x29, 0x85, 0x9f, 0x3f, 0x05, 0xc5, 0xc3, 0xc2, 0xe9, 0xc3, 0xb2, 0xbf,
  0x55, 0x3d, 0x0f, 0xf6, 0x05, 0x12, 0xa2, 0xbf, 0xee, 0xe9, 0x1c, 0x3a,
  0x2a, 0x3e, 0xb2, 0x3f, 0xdf, 0x57, 0x46, 0x28, 0xd9, 0x54, 0xa4, 0x3f,
  0xf8, 0xbc, 0x46, 0x8d, 0x04, 0xa7, 0xb1, 0xbf, 0xc4, 0xff, 0x9a, 0xf2,
  0x51, 0x89, 0xa6, 0xbf, 0x81, 0x1a, 0xe0, 0x77, 0xa3, 0xfe, 0xb0, 0x3f,
  0xf1, 0x93, 0x48, 0xd2, 0xae, 0xad, 0xa8, 0x3f, 0x55, 0xeb, 0x76, 0x62,
  0x37, 0x45, 0xb0, 0xbf, 0xf5, 0x4f, 0x33, 0x27, 0x28, 0xc0, 0xaa, 0xbf,
  0xef, 0xe7, 0x2c, 0x3e, 0xed, 0xf5, 0xae, 0x3f, 0xa0, 0x74, 0x3e, 0x59,
  0xef, 0xbe, 0xac, 0x3f, 0x58, 0x7c, 0x77, 0x5e, 0x3b, 0x40, 0xad, 0xbf,
  0x82, 0xb4, 0x9a, 0xea, 0x2d, 0xa8, 0xae, 0xbf, 0xc0, 0x1b, 0x98, 0x28,
  0xdf, 0x69, 0xab, 0x3f, 0x98, 0xa5, 0xd4, 0x39, 0x02, 0x3d, 0xb0, 0x3f,
  0xc1, 0x00, 0xc3, 0x57, 0x6c, 0x73, 0xa9, 0xbf, 0x05, 0xf2, 0x3c, 0xc2,
  0x44, 0x19, 0xb1, 0xbf, 0x41, 0xf4, 0x0a, 0x33, 0x85, 0x5d, 0xa7, 0x3f,
  0x93, 0xdc, 0x97, 0x33, 0xe4, 0xe7, 0xb1, 0x3f, 0x64, 0xab, 0x84, 0x7f,
  0xdb, 0x28, 0xa5, 0xbf, 0xbb, 0xf0, 0xd9, 0xde, 0xdf, 0xa7, 0xb2, 0xbf,
  0xb7, 0x4a, 0xb3, 0x95, 0x31, 0xd6, 0xa2, 0x3f, 0xd7, 0xc1, 0xfd, 0xf9,
  0x2f, 0x58, 0xb3, 0x3f, 0xe7, 0x61, 0xce, 0x9f, 0x5b, 0x66, 0xa0, 0xbf,
  0x70, 0x4c, 0x60, 0xbf, 0xc4, 0xf7, 0xb3, 0xbf, 0x09, 0x64, 0x44, 0x0f,
  0x82, 0xb4, 0x9b, 0x3f, 0xdc, 0xe9, 0x62, 0x6e, 0x85, 0x85, 0xb4, 0x3f,
  0xe0, 0xab, 0x8e, 0x38, 0xbc, 0x65, 0x96, 0xbf, 0x8c, 0xce, 0x3e, 0x27,
  0x4f, 0x00, 0xb5, 0xbf, 0x1e, 0x22, 0x9b, 0xf3, 0x8b, 0xe2, 0x90, 0x3f,
  0xf9, 0x20, 0x85, 0x9a, 0xf3, 0x66, 0xb5, 0x3f, 0x96, 0x28, 0x54, 0xfd,
  0x92, 0x5a, 0x86, 0xbf, 0x34, 0xcb, 0xea, 0x82, 0x37, 0xb8, 0xb5, 0xbf,
  0x09, 0x56, 0xd7, 0x18, 0x11, 0x22, 0x75, 0x3f, 0x7e, 0xb7, 0x93, 0xdd,
  0xd0, 0xf2, 0xb5, 0x3f, 0x86, 0xe5, 0x3c, 0x05, 0xe2, 0x1e, 0x49, 0x3f,
  0x6c, 0x21, 0xe3, 0xd1, 0x64, 0x15, 0xb6, 0xbf, 0x61, 0x53, 0xc8, 0x1b,
  0x5e, 0x10, 0x7c, 0xbf, 0x22, 0xc2, 0x9d, 0x35, 0x85, 0x1e, 0xb6, 0x3f,
  0x8b, 0x7a, 0xb8, 0xae, 0xfe, 0xca, 0x8a, 0x3f, 0x28, 0x32, 0x7f, 0x94,
  0xad, 0x0c, 0xb6, 0xbf, 0x12, 0xfa, 0xdf, 0xdc, 0x79, 0xe9, 0x93, 0xbf,
  0xa4, 0x0d, 0xaf, 0x9a, 0x3f, 0xde, 0xb5, 0x3f, 0x47, 0xbb, 0xad, 0x74,
  0xef, 0x8b, 0x9a, 0x3f, 0xd0, 0x54, 0xe5, 0xb6, 0x7e, 0x91, 0xb5, 0xbf,
  0x8d, 0xae, 0x8c, 0x63, 0x2b, 0xa4, 0xa0, 0xbf, 0x86, 0x45, 0x39, 0xba,
  0x8a, 0x24, 0xb5, 0x3f, 0x01, 0x13, 0x7a, 0x61, 0xd1, 0x0c, 0xa4, 0x3f,
  0x9a, 0x15, 0x8a, 0x26, 0x59, 0x95, 0xb4, 0xbf, 0xfc, 0xec, 0x10, 0x29,
  0x16, 0x7d, 0xa7, 0xbf, 0xa8, 0xb0, 0x0d, 0xbe, 0xac, 0xe1, 0xb3, 0x3f,
  0xff, 0xcc, 0x08, 0x39, 0xcb, 0xf1, 0xaa, 0x3f, 0xc2, 0xe0, 0xda, 0xb9,
  0x0a, 0x07, 0xb3, 0xbf, 0xa5, 0xfb, 0xd0, 0x69, 0x55, 0x67, 0xae, 0xbf,
  0xf6, 0xc4, 0x14, 0xca, 0xac, 0x02, 0xb2, 0x3f, 0xe7, 0xb1, 0x2e, 0x17,
  0xcb, 0xec, 0xb0, 0x3f, 0x68, 0x0e, 0x09, 0x9b, 0x6e, 0xd1, 0xb0, 0xbf,
  0x16, 0x5b, 0xce, 0xec, 0xe6, 0xa1, 0xb2, 0xbf, 0x39, 0xbc, 0xe9, 0xee,
  0x69, 0xdf, 0xae, 0x3f, 0xf8, 0x41, 0x4b, 0x06, 0x3a, 0x50, 0xb4, 0x3f,
  0x4d, 0x21, 0xf0, 0x2d, 0x97, 0xb2, 0xab, 0xbf, 0xd3, 0x0f, 0x81, 0xf7,
  0x80, 0xf4, 0xb5, 0xbf, 0xb3, 0x83, 0x0d, 0xd4, 0x69, 0x12, 0xa8, 0x3f,
  0x6a, 0xd4, 0x96, 0xa8, 0xd3, 0x8a, 0xb7, 0x3f, 0x45, 0xee, 0x6f, 0x54,
  0xc8, 0xf2, 0xa3, 0xbf, 0x1c, 0xed, 0xce, 0xbe, 0x6f, 0x0e, 0xb9, 0xbf,
  0x5a, 0x0f, 0x38, 0xa2, 0x51, 0x89, 0x9e, 0x3f, 0x14, 0x47, 0x10, 0x52,
  0x69, 0x79, 0xba, 0x3f, 0x90, 0x40, 0x18, 0x96, 0x92, 0xe9, 0x93, 0xbf,
  0xea, 0xfb, 0x90, 0xe4, 0x30, 0xc4, 0xbb, 0xbf, 0xca, 0x44, 0x6d, 0x2b,
  0xb2, 0x4c, 0x7f, 0x3f, 0xd7, 0x35, 0x52, 0x55, 0xce, 0xe4, 0xbc, 0x3f,
  0x81, 0xc3, 0x27, 0x55, 0xe2, 0x03, 0x78, 0x3f, 0xa5, 0x07, 0x67, 0x0e,
  0x8f, 0xcd, 0xbd, 0xbf, 0x01, 0xb6, 0x1d, 0x2f, 0x9c, 0xfb, 0x95, 0xbf,
  0xbf, 0x80, 0x7c, 0x9e, 0x94, 0x6a, 0xbe, 0x3f, 0x36, 0xb5, 0xb2, 0x7c,
  0xc9, 0x61, 0xa4, 0x3f, 0x3b, 0x12, 0xc1, 0xc8, 0xd1, 0x9c, 0xbe, 0xbf,
  0xfc, 0x88, 0xbc, 0x86, 0xb4, 0xc0, 0xaf, 0xbf, 0x33, 0xa9, 0x05, 0xd5,
  0x27, 0x2e, 0xbe, 0x3f, 0x65, 0xe1, 0x59, 0x84, 0x37, 0x29, 0xb7, 0x3f,
  0xb3, 0x10, 0x1c, 0x82, 0x20, 0xae, 0xbc, 0xbf, 0xc6, 0x33, 0xa7, 0xfb,
  0xd7, 0xe2, 0xc0, 0xbf, 0x10, 0x57, 0xfa, 0xf1, 0xff, 0xd3, 0xb8, 0x3f,
  0xa1, 0xdf, 0x2c, 0x05, 0x12, 0x1d, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x35, 0x90, 0xd7, 0x55, 0xed, 0x5e, 0xb4, 0xbf,
  0xbe, 0xb4, 0x4a, 0x53, 0xfa, 0x75, 0x73, 0xbf, 0x24, 0xa2, 0x1b, 0x73,
  0x5d, 0x4d, 0xb4, 0x3f, 0xb9, 0x7d, 0xc8, 0x54, 0x8f, 0x6f, 0x83, 0x3f,
  0x13, 0x43, 0xa3, 0x3d, 0x42, 0x2a, 0xb4, 0xbf, 0xb3, 0x8f, 0xe6, 0x60,
  0x49, 0x17, 0x8d, 0xbf, 0x00, 0x3b, 0x59, 0xda, 0xa4, 0xf5, 0xb3, 0x3f,
  0x47, 0x4a, 0x64, 0xf2, 0xdc, 0x55, 0x93, 0x3f, 0x28, 0x1e, 0xfb, 0x0c,
  0x93, 0xaf, 0xb3, 0xbf, 0xec, 0x88, 0x29, 0x7f, 0x34, 0x13, 0x98, 0xbf,
  0xe1, 0xaf, 0x1c, 0x47, 0x1f, 0x58, 0xb3, 0x3f, 0x38, 0xda, 0xef, 0x09,
  0x6b, 0xc0, 0x9c, 0x3f, 0xcf, 0x66, 0x78, 0xbc, 0x60, 0xef, 0xb2, 0xbf,
  0x05, 0xd0, 0x77, 0x60, 0x1d, 0xad, 0xa0, 0xbf, 0x36, 0x9c, 0xd0, 0x7c,
  0x73, 0x75, 0xb2, 0x3f, 0x8a, 0x5d, 0xc7, 0x8b, 0xab, 0xee, 0xa2, 0x3f,
  0x82, 0xed, 0xb8, 0x93, 0x78, 0xea, 0xb1, 0xbf, 0xf6, 0x23, 0x5f, 0xc0,
  0x35, 0x23, 0xa5, 0xbf, 0x50, 0x94, 0xb5, 0x2e, 0x96, 0x4e, 0xb1, 0x3f,
  0xae, 0x6a, 0x15, 0x0b, 0x0d, 0x49, 0xa7, 0x3f, 0x79, 0x9c, 0x37, 0xca,
  0xf7, 0xa1, 0xb0, 0xbf, 0xdb, 0x3d, 0x36, 0x14, 0x7d, 0x5e, 0xa9, 0xbf,
  0x2c, 0x5b, 0x33, 0xcc, 0x9c, 0xc9, 0xaf, 0x3f, 0xda, 0xe7, 0xf0, 0x59,
  0xcb, 0x61, 0xab, 0x3f, 0xa8, 0x0b, 0xc5, 0x84, 0xa1, 0x2e, 0xae, 0xbf,
  0xd4, 0xfc, 0x9f, 0x5a, 0x36, 0x51, 0xad, 0xbf, 0x06, 0xdb, 0x72, 0x4a,
  0x77, 0x73, 0xac, 0x3f, 0x2f, 0x58, 0x0e, 0xac, 0xf4, 0x2a, 0xaf, 0x3f,
  0x3d, 0x86, 0x4e, 0x56, 0xa4, 0x98, 0xaa, 0xbf, 0x9c, 0x00, 0x31, 0xfe,
  0x99, 0x76, 0xb0, 0xbf, 0x29, 0x25, 0xec, 0x45, 0xbc, 0x9e, 0xa8, 0x3f,
  0xa5, 0x35, 0x60, 0xfc, 0x0b, 0x4b, 0xb1, 0x3f, 0xc0, 0x7b, 0x87, 0xed,
  0x60, 0x86, 0xa6, 0xbf, 0x55, 0x70, 0x83, 0x8a, 0xdc, 0x11, 0xb2, 0xbf,
  0x12, 0xf1, 0x59, 0x48, 0x43, 0x50, 0xa4, 0x3f, 0xc5, 0x78, 0x86, 0x97,
  0x11, 0xca, 0xb2, 0x3f, 0x37, 0xf0, 0xb0, 0x8b, 0x24, 0xfd, 0xa1, 0xbf,
  0xc8, 0xb9, 0x64, 0x03, 0xaa, 0x72, 0xb3, 0xbf, 0xf3, 0x74, 0x8e, 0xc4,
  0xae, 0x1b, 0x9f, 0x3f, 0x7d, 0x8d, 0xa6, 0xc1, 0x9c, 0x0a, 0xb4, 0x3f,
  0x07, 0x5d, 0x21, 0xad, 0x82, 0x06, 0x9a, 0xbf, 0xa3, 0x6f, 0x61, 0xdd,
  0xd7, 0x90, 0xb4, 0xbf, 0x9d, 0x17, 0x40, 0xe8, 0xb8, 0xbc, 0x94, 0x3f,
  0x7a, 0xee, 0xb4, 0x58, 0x3f, 0x04, 0xb5, 0x3f, 0x5a, 0xa2, 0x9e, 0xa8,
  0xe4, 0x80, 0x8e, 0xbf, 0x39, 0xee, 0x4f, 0xe0, 0xab, 0x63, 0xb5, 0xbf,
  0xb0, 0x30, 0xbc, 0xed, 0x01, 0x28, 0x83, 0x3f, 0x48, 0x4b, 0xb1, 0x49,
  0xe9, 0xad, 0xb5, 0x3f, 0x59, 0xaa, 0x8d, 0xb1, 0x68, 0xcf, 0x6d, 0xbf,
  0xe3, 0xd2, 0x6f, 0xd0, 0xb4, 0xe1, 0xb5, 0xbf, 0x4d, 0x6b, 0x94, 0x68,
  0x26, 0x58, 0x62, 0xbf, 0x48, 0x2b, 0xad, 0x03, 0xbb, 0xfd, 0xb5, 0x3f,
  0x91, 0x36, 0x18, 0xdb, 0x99, 0xef, 0x80, 0x3f, 0x55, 0xc5, 0xa5, 0x50,
  0x95, 0x00, 0xb6, 0xbf, 0xaf, 0xd3, 0x09, 0xd0, 0x2f, 0x92, 0x8d, 0xbf,
  0x43, 0x44, 0xae, 0x11, 0xc7, 0xe8, 0xb5, 0x3f, 0x13, 0x5a, 0xe4, 0xc3,
  0x3c, 0x3b, 0x95, 0x3f, 0x7b, 0xf7, 0x46, 0x01, 0xba, 0xb4, 0xb5, 0xbf,
  0xa5, 0xfd, 0x56, 0xf5, 0x30, 0xca, 0x9b, 0xbf, 0x5c, 0x74, 0x62, 0xe6,
  0xb9, 0x62, 0xb5, 0x3f, 0xc8, 0xa9, 0x44, 0xe8, 0xbc, 0x38, 0xa1, 0x3f,
  0xcb, 0x11, 0x40, 0x40, 0xef, 0xf0, 0xb4, 0xbf, 0xaa, 0x9a, 0xe6, 0x5b,
  0x0d, 0x96, 0xa4, 0xbf, 0xdc, 0x65, 0x50, 0xa3, 0x58, 0x5d, 0xb4, 0x3f,
  0x86, 0xaf, 0x36, 0x87, 0x3f, 0xfa, 0xa7, 0x3f, 0xd3, 0x6b, 0x65, 0x5a,
  0xc2, 0xa5, 0xb3, 0xbf, 0x1c, 0xdd, 0x18, 0x4f, 0x2f, 0x62, 0xab, 0xbf,
  0x81, 0x61, 0xfc, 0xb2, 0xbb, 0xc7, 0xb2, 0x3f, 0x9a, 0x2c, 0xde, 0x4b,
  0x4d, 0xca, 0xae, 0x3f, 0x69, 0x2c, 0xa2, 0x18, 0x89, 0xc0, 0xb1, 0xbf,
  0x97, 0xe3, 0xa2, 0x23, 0x44, 0x17, 0xb1, 0xbf, 0xa9, 0xc0, 0xb1, 0xbc,
  0x11, 0x8d, 0xb0, 0x3f, 0xd5, 0x64, 0x65, 0xe8, 0x17, 0xc5, 0xb2, 0x3f,
  0x9e, 0x27, 0xe0, 0xca, 0x8d, 0x53, 0xae, 0xbf, 0x84, 0x90, 0x8d, 0x89,
  0xe6, 0x6b, 0xb4, 0xbf, 0x7d, 0xa1, 0x82, 0xef, 0x03, 0x25, 0xab, 0x3f,
  0x43, 0x40, 0x72, 0xcb, 0x76, 0x08, 0xb6, 0x3f, 0x28, 0x3d, 0x7f, 0x26,
  0xa9, 0x84, 0xa7, 0xbf, 0xbe, 0x51, 0xf6, 0x90, 0xec, 0x96, 0xb7, 0xbf,
  0xc8, 0x00, 0xc2, 0x23, 0x86, 0x66, 0xa3, 0x3f, 0x6d, 0x4b, 0x6a, 0xc9,
  0x93, 0x12, 0xb9, 0x3f, 0xe0, 0xce, 0x75, 0xd7, 0x70, 0x77, 0x9d, 0xbf,
  0xf4, 0x6a, 0x6b, 0xe7, 0x91, 0x75, 0xba, 0xbf, 0x7a, 0x59, 0x2f, 0xbd,
  0x58, 0xe2, 0x92, 0x3f, 0x3b, 0xdd, 0x8f, 0xfc, 0x6c, 0xb8, 0xbb, 0x3f,
  0xcf, 0x2d, 0x99, 0xfb, 0x35, 0x6c, 0x7b, 0xbf, 0xe5, 0x6d, 0x56, 0x7a,
  0x48, 0xd1, 0xbc, 0xbf, 0x76, 0x68, 0xc3, 0xc5, 0xec, 0x93, 0x7b, 0xbf,
  0x09, 0x3a, 0x88, 0x69, 0x96, 0xb2, 0xbd, 0x3f, 0x2b, 0x36, 0xb4, 0xcb,
  0xc4, 0xc5, 0x96, 0x3f, 0x08, 0x35, 0x10, 0x85, 0xab, 0x48, 0xbe, 0xbf,
  0x5d, 0x5d, 0x4e, 0x8f, 0x8c, 0xb6, 0xa4, 0xbf, 0x82, 0x1d, 0x40, 0x58,
  0xc7, 0x74, 0xbe, 0x3f, 0x9a, 0x3a, 0xdd, 0x59, 0x78, 0x00, 0xb0, 0x3f,
  0xa7, 0xb9, 0x69, 0x36, 0x4b, 0x01, 0xbe, 0xbf, 0x9f, 0x85, 0xb4, 0x2c,
  0x37, 0x3c, 0xb7, 0xbf, 0x5c, 0xdf, 0xd9, 0x9b, 0xbe, 0x7e, 0xbc, 0x3f,
  0xd7, 0x51, 0x63, 0x0d, 0x71, 0xe3, 0xc0, 0x3f, 0x2c, 0x3d, 0xb6, 0x82,
  0x26, 0xa7, 0xb8, 0xbf, 0x12, 0xae, 0xcf, 0x19, 0xc3, 0x0d, 0xcd, 0xbf
};
unsigned int WignerD3_bin_len = 41160;


==> anc/smp-v8.10.23/src/barry/work/WignerD4.h <==
unsigned char WignerD4_bin[] = {
  0xdb, 0xaf, 0xac, 0x07, 0xb3, 0xbb, 0xe0, 0x3f, 0x49, 0x3f, 0x68, 0x11,
  0xea, 0xee, 0xdd, 0x3f, 0xea, 0xf8, 0xd2, 0xa9, 0x7f, 0x2a, 0xd5, 0x3f,
  0xcc, 0x3b, 0x7f, 0x66, 0x9e, 0xa0, 0xc6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xb0, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x85, 0x1e, 0x15, 0xb9, 0x8e, 0x54, 0xd2, 0xbf, 0xaa, 0x4c, 0x58, 0xe8,
  0x7a, 0xb6, 0xdb, 0xbf, 0x46, 0x23, 0x4f, 0x33, 0xb2, 0x74, 0xd9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf, 0x53, 0x5b, 0xda, 0x3a,
  0x58, 0x4c, 0xb9, 0xbf, 0x77, 0x2f, 0x0e, 0x8d, 0x2f, 0x73, 0xd6, 0xbf,
  0xaa, 0x4c, 0x58, 0xe8, 0x7a, 0xb6, 0xcb, 0xbf, 0x8f, 0xa5, 0x36, 0xd2,
  0xad, 0xe8, 0xb5, 0x3f, 0x8f, 0xa5, 0x36, 0xd2, 0xad, 0xe8, 0xd5, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xda, 0x3f, 0xa7, 0x56, 0x54, 0x59,
  0xfc, 0xc2, 0xd2, 0x3f, 0x0c, 0xb8, 0x36, 0xf6, 0x81, 0x3f, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xb4, 0x1c, 0x0a, 0xf9,
  0xd2, 0x3b, 0xd1, 0x3f, 0xa7, 0x56, 0x54, 0x59, 0xfc, 0xc2, 0xd2, 0x3f,
  0x34, 0x6f, 0xfd, 0x93, 0x72, 0x88, 0xaa, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0xd0, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd9, 0xbf,
  0xf6, 0x2f, 0x12, 0x5f, 0x65, 0x65, 0xd4, 0xbf, 0xab, 0x29, 0xa9, 0x30,
  0x2b, 0x14, 0xc3, 0xbf, 0x81, 0x58, 0xdf, 0x8e, 0x50, 0x9d, 0xd2, 0x3f,
  0xe3, 0xd3, 0xd6, 0x21, 0xc8, 0x8c, 0xc1, 0x3f, 0xb3, 0xec, 0xc4, 0xbb,
  0xe6, 0xf9, 0xc4, 0xbf, 0x48, 0x91, 0xd1, 0x2e, 0x6b, 0x5d, 0xd3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc2, 0xbf, 0x76, 0x03, 0x49, 0x73,
  0x20, 0xa2, 0xc5, 0x3f, 0x4b, 0x91, 0xfa, 0x4e, 0xdc, 0x5d, 0xd7, 0x3f,
  0xaa, 0xea, 0xff, 0xa7, 0xaa, 0x54, 0xd5, 0x3f, 0xaa, 0xea, 0xff, 0xa7,
  0xaa, 0x54, 0xc5, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa2, 0xbc, 0x5b, 0x3e, 0x7a, 0xa3, 0xcf, 0xbf, 0x2e, 0x00, 0x32, 0xf4,
  0x41, 0xfb, 0xca, 0xbf, 0x04, 0xf1, 0x6d, 0x8f, 0xdc, 0xa9, 0xb1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd2, 0x3f, 0xc8, 0x07, 0x83, 0x8b,
  0x8c, 0x19, 0xc9, 0x3f, 0x64, 0x12, 0x26, 0x4a, 0x47, 0xec, 0xb9, 0xbf,
  0x7c, 0xed, 0x82, 0x3c, 0xb8, 0x83, 0xd5, 0xbf, 0xc5, 0xad, 0xdb, 0xb6,
  0x42, 0xd1, 0xd5, 0xbf, 0xf9, 0xba, 0x96, 0x3f, 0x10, 0x24, 0xc7, 0xbf,
  0x82, 0x87, 0x7c, 0xbb, 0xe0, 0x5f, 0xd0, 0xbf, 0x8a, 0xd3, 0x5a, 0xc1,
  0xe0, 0xfa, 0xb8, 0xbf, 0x15, 0x19, 0x8f, 0x27, 0xa3, 0x6f, 0xc7, 0x3f,
  0x38, 0xf2, 0xee, 0xcc, 0xd9, 0x1c, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x80, 0x3f, 0x28, 0xf2, 0x90, 0x49, 0x6e, 0x9f, 0xcf, 0xbf,
  0x8d, 0x01, 0xed, 0x6c, 0x4d, 0x58, 0xcd, 0xbf, 0xa2, 0xa3, 0xb3, 0x0d,
  0xe5, 0x52, 0xa7, 0x3f, 0x9e, 0x1e, 0x0f, 0xcc, 0x90, 0xa3, 0xd3, 0x3f,
  0xd6, 0x14, 0xf8, 0x88, 0xe8, 0x02, 0xd6, 0x3f, 0x34, 0x89, 0x4d, 0xe0,
  0x04, 0x9c, 0xc8, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x9e, 0x35, 0xb9, 0x62, 0x53, 0x35, 0xcd, 0x3f, 0x89, 0x09, 0xaf, 0x54,
  0x70, 0x7e, 0xc4, 0x3f, 0xa5, 0x23, 0x0b, 0x01, 0xef, 0x1f, 0xbe, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd0, 0xbf, 0x3e, 0x6a, 0xfb, 0xb9,
  0x87, 0x32, 0xb1, 0xbf, 0x84, 0x22, 0x70, 0xef, 0x84, 0xb8, 0xca, 0x3f,
  0xf8, 0xec, 0x07, 0xa5, 0xdb, 0xaf, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0x9e, 0xcf, 0x68, 0x27, 0xcc, 0xd4, 0xd1, 0xbf,
  0xd6, 0x14, 0xf8, 0x88, 0xe8, 0x02, 0xd6, 0xbf, 0xa4, 0x78, 0x46, 0x06,
  0x84, 0xcf, 0xc9, 0xbf, 0xd8, 0x00, 0x76, 0x9a, 0x42, 0xa9, 0xcd, 0x3f,
  0x39, 0x46, 0xb3, 0x34, 0x94, 0xff, 0xb2, 0x3f, 0x2e, 0x0e, 0x43, 0x0c,
  0xbc, 0xba, 0xc7, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x20, 0xc9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xe0, 0xad, 0x3f, 0x53, 0x95, 0x32, 0x36,
  0x18, 0xfa, 0xce, 0x3f, 0x13, 0x54, 0x00, 0x90, 0xa7, 0xa2, 0xbc, 0x3f,
  0xe2, 0xe3, 0x2a, 0x59, 0xb6, 0xd6, 0xc5, 0xbf, 0xe9, 0x2a, 0xe0, 0xc2,
  0x08, 0x61, 0xd0, 0xbf, 0x59, 0xb1, 0x04, 0x49, 0xf9, 0x0f, 0xa3, 0xbf,
  0x66, 0x0b, 0xec, 0x83, 0xb2, 0x21, 0xd0, 0x3f, 0x77, 0xe5, 0x79, 0x43,
  0xcb, 0xe1, 0xd5, 0x3f, 0xd2, 0x77, 0x74, 0xba, 0xc4, 0xcc, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc6, 0xa7, 0x93, 0x93,
  0x11, 0x32, 0xcb, 0xbf, 0xdc, 0xc2, 0x46, 0x2c, 0x60, 0x37, 0xc0, 0xbf,
  0x8b, 0x43, 0x62, 0x68, 0x5d, 0xb9, 0xc1, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x60, 0xcb, 0x3f, 0x5a, 0xf8, 0xba, 0xd9, 0xd4, 0x67, 0x7e, 0xbf,
  0x24, 0x21, 0xc6, 0x4e, 0xb1, 0xe0, 0xcc, 0xbf, 0x83, 0x39, 0xe7, 0xd2,
  0xea, 0x88, 0xc2, 0xbf, 0x14, 0xdf, 0x15, 0x46, 0xe5, 0x3a, 0xc1, 0x3f,
  0x9d, 0x02, 0xb1, 0x20, 0x65, 0x7d, 0xd0, 0x3f, 0x74, 0x4f, 0x7e, 0x34,
  0x48, 0x55, 0xb1, 0x3f, 0xa0, 0x9b, 0x11, 0x65, 0xe0, 0x1b, 0xcd, 0xbf,
  0x51, 0xe3, 0x9d, 0x41, 0x9a, 0xaa, 0xd5, 0xbf, 0xca, 0xe3, 0x6e, 0x05,
  0x8f, 0x9e, 0xcb, 0xbf, 0x74, 0x6e, 0x1f, 0xd5, 0xa3, 0x58, 0xcb, 0xbf,
  0x77, 0x81, 0x2a, 0xdc, 0x70, 0x31, 0xae, 0xbf, 0x3c, 0x0e, 0xef, 0xf5,
  0x55, 0x4a, 0xc7, 0x3f, 0x74, 0xe7, 0x66, 0xfa, 0xc9, 0xaa, 0xc4, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0xc8, 0xb7, 0xbf, 0x80, 0x8a, 0xe3, 0x91,
  0xb4, 0xff, 0xcb, 0xbf, 0x9d, 0x7a, 0xdb, 0xf2, 0x52, 0xea, 0xa1, 0xbf,
  0x74, 0xf1, 0x1a, 0x41, 0x98, 0x37, 0xca, 0x3f, 0x59, 0x21, 0x38, 0x23,
  0x40, 0x94, 0xc5, 0x3f, 0x2e, 0x77, 0xbd, 0x4e, 0xec, 0xff, 0xb9, 0xbf,
  0xca, 0x3f, 0xad, 0xc4, 0x3f, 0x51, 0xd0, 0xbf, 0x3d, 0x2e, 0xb6, 0xa9,
  0xff, 0xbb, 0xb7, 0xbf, 0x32, 0xd6, 0x80, 0x8e, 0xb8, 0x33, 0xca, 0x3f,
  0x19, 0x36, 0x90, 0xc9, 0xd4, 0x64, 0xd5, 0x3f, 0x45, 0x81, 0x8a, 0xaa,
  0x2a, 0x4d, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd3, 0xa1, 0x07, 0x88, 0xe3, 0x84, 0xc9, 0x3f, 0x47, 0x27, 0x47, 0xb5,
  0x6d, 0x77, 0xba, 0x3f, 0x32, 0x16, 0xd0, 0x5b, 0xcb, 0xd0, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x60, 0xc7, 0xbf, 0x61, 0xdb, 0x94, 0x51,
  0x3e, 0x30, 0xaa, 0x3f, 0x25, 0x44, 0x78, 0xbf, 0x17, 0x8a, 0xcb, 0x3f,
  0xaf, 0x8a, 0x05, 0xd2, 0x3e, 0xd4, 0xb1, 0x3f, 0xa2, 0x93, 0x79, 0xba,
  0x76, 0x4f, 0xc7, 0xbf, 0x8d, 0xa4, 0x39, 0xd0, 0x85, 0xb7, 0xc7, 0xbf,
  0x24, 0x7c, 0xf5, 0xa0, 0xef, 0x5a, 0xb2, 0x3f, 0x6b, 0x18, 0x64, 0x7e,
  0x5b, 0xea, 0xcf, 0x3f, 0xf0, 0x7d, 0xc4, 0x60, 0xb9, 0xff, 0xbc, 0x3f,
  0x3e, 0x53, 0x07, 0xed, 0x55, 0x88, 0xc7, 0xbf, 0xff, 0x5d, 0xa0, 0xd8,
  0xa4, 0x15, 0xd5, 0xbf, 0xca, 0x0d, 0xa2, 0x41, 0x07, 0xdf, 0xcc, 0xbf,
  0xd3, 0xa1, 0x07, 0x88, 0xe3, 0x84, 0xc9, 0x3f, 0x29, 0xa5, 0xf4, 0x43,
  0xd5, 0xc1, 0xa8, 0x3f, 0xea, 0xaa, 0xc0, 0xa1, 0x9f, 0x99, 0xc6, 0xbf,
  0xad, 0xfb, 0x15, 0xe4, 0x3d, 0x52, 0xc1, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x88, 0xbc, 0x3f, 0xf4, 0xc6, 0x18, 0xfb, 0x82, 0xc8, 0xc8, 0x3f,
  0x4f, 0xfd, 0xdc, 0xc0, 0x72, 0xff, 0x8c, 0xbf, 0x36, 0x72, 0xf3, 0x03,
  0xa9, 0x60, 0xca, 0xbf, 0x4f, 0xfa, 0xc5, 0xa3, 0xd5, 0xf9, 0xb8, 0xbf,
  0x5d, 0x65, 0xd6, 0xef, 0x1e, 0x59, 0xc4, 0x3f, 0x1d, 0xf5, 0x27, 0x24,
  0x49, 0x28, 0xc9, 0x3f, 0xfd, 0x2e, 0x5d, 0x5f, 0x5f, 0x05, 0xa7, 0xbf,
  0x64, 0x95, 0x4d, 0x9e, 0x03, 0xf4, 0xce, 0xbf, 0x6f, 0x34, 0x0c, 0x53,
  0x36, 0xab, 0xc0, 0xbf, 0xff, 0x5d, 0xa0, 0xd8, 0xa4, 0x15, 0xc5, 0x3f,
  0xb9, 0x63, 0xe9, 0xe7, 0xa2, 0xc0, 0xd4, 0x3f, 0x48, 0xce, 0x29, 0xcf,
  0x33, 0x59, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xf5, 0x79, 0x22, 0x13, 0x94, 0x1a, 0xc8, 0xbf, 0x34, 0xe0, 0xb1, 0xd7,
  0x82, 0x1e, 0xb6, 0xbf, 0xaf, 0xec, 0x15, 0xe3, 0xe0, 0x27, 0xc3, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x1c, 0xc4, 0x3f, 0xc0, 0xa9, 0xfe, 0xd9,
  0x75, 0xd1, 0xb3, 0xbf, 0x3d, 0x08, 0xbc, 0x0e, 0xfa, 0x3d, 0xc9, 0xbf,
  0x6b, 0x84, 0x76, 0xd6, 0x51, 0x5f, 0x92, 0xbf, 0x3e, 0x74, 0x4d, 0xc8,
  0xfb, 0xc6, 0xc8, 0x3f, 0xbd, 0x3e, 0x61, 0x52, 0xd3, 0xa9, 0xbe, 0x3f,
  0xb7, 0xa5, 0xf2, 0xe0, 0x88, 0x71, 0xc1, 0xbf, 0x4a, 0xa9, 0x88, 0xbf,
  0x08, 0x10, 0xca, 0xbf, 0x79, 0x3a, 0x84, 0xb3, 0xf2, 0xa7, 0x95, 0x3f,
  0xc5, 0x87, 0x0e, 0x85, 0xa9, 0xd6, 0xcd, 0x3f, 0x0a, 0x1a, 0xfe, 0xee,
  0x95, 0x75, 0xc2, 0x3f, 0x7d, 0xf5, 0x0c, 0xdb, 0x07, 0xd7, 0xc2, 0xbf,
  0x6b, 0x39, 0x8e, 0xdf, 0x54, 0x68, 0xd4, 0xbf, 0xf5, 0xcf, 0x0e, 0xdb,
  0xb4, 0xbf, 0xcd, 0xbf, 0xbc, 0x65, 0xdf, 0xed, 0x82, 0x06, 0xc8, 0xbf,
  0x2e, 0x2c, 0x3c, 0x1b, 0x4e, 0xc9, 0xa4, 0xbf, 0x52, 0x9b, 0xa2, 0xe8,
  0x65, 0xd7, 0xc5, 0x3f, 0x94, 0x12, 0xa4, 0xe9, 0x03, 0x85, 0xbd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x14, 0xbf, 0xbf, 0xf7, 0xed, 0x36, 0xcc,
  0xa3, 0xde, 0xc5, 0xbf, 0x0f, 0x5d, 0xa1, 0x30, 0x40, 0x86, 0xa7, 0x3f,
  0x95, 0x71, 0xd9, 0x84, 0xe7, 0x04, 0xc9, 0x3f, 0x7d, 0x3d, 0x90, 0x6c,
  0x78, 0x3f, 0xa7, 0x3f, 0x4d, 0x41, 0x7e, 0xea, 0x8e, 0xeb, 0xc6, 0xbf,
  0xde, 0xe4, 0x79, 0x8a, 0x0f, 0x91, 0xc1, 0xbf, 0x40, 0x7d, 0xa5, 0x88,
  0x8a, 0x52, 0xbd, 0x3f, 0x68, 0x9d, 0x70, 0xda, 0xc1, 0x8e, 0xca, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa8, 0x31, 0xcd, 0x3b,
  0x5f, 0xa2, 0xcc, 0xbf, 0x6c, 0xd7, 0x84, 0x45, 0x37, 0xf0, 0xc3, 0xbf,
  0x6f, 0x34, 0xcb, 0x7a, 0xd6, 0xc7, 0xc0, 0x3f, 0xc4, 0x28, 0xde, 0x1c,
  0x82, 0x0e, 0xd4, 0x3f, 0x26, 0x3d, 0x4d, 0x2b, 0xc3, 0x15, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xde, 0xb6, 0xc4, 0x57,
  0x6c, 0xe4, 0xc6, 0x3f, 0x6c, 0xc6, 0xfc, 0xa1, 0xd7, 0xd6, 0xb2, 0x3f,
  0xf2, 0x3b, 0xd0, 0x64, 0x25, 0x1e, 0xc3, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x78, 0xc1, 0xbf, 0xa0, 0xc5, 0xa9, 0xf2, 0x54, 0xed, 0xb7, 0x3f,
  0x59, 0x90, 0x35, 0x3a, 0x16, 0xd5, 0xc6, 0x3f, 0x38, 0xd4, 0x36, 0x9e,
  0xe5, 0xe8, 0x91, 0xbf, 0x8a, 0xef, 0x26, 0x27, 0xc0, 0x50, 0xc8, 0xbf,
  0x54, 0x80, 0x54, 0xd4, 0x63, 0x93, 0xb1, 0xbf, 0xf3, 0xdb, 0x45, 0xdc,
  0x2b, 0xee, 0xc4, 0x3f, 0x57, 0x0b, 0x40, 0x66, 0x3b, 0x4c, 0xc3, 0x3f,
  0x36, 0x48, 0xca, 0x08, 0x49, 0x12, 0xb8, 0xbf, 0xc8, 0x2e, 0x55, 0x2e,
  0x18, 0xbd, 0xca, 0xbf, 0x08, 0xdc, 0x2c, 0x97, 0xcd, 0x33, 0x93, 0xbf,
  0xed, 0x27, 0x27, 0x75, 0x4e, 0x62, 0xcb, 0x3f, 0x67, 0x5b, 0x02, 0x80,
  0xf3, 0x28, 0xc5, 0x3f, 0x48, 0x36, 0x5a, 0x68, 0x3a, 0xc7, 0xbd, 0xbf,
  0xce, 0xbd, 0x24, 0x13, 0x6c, 0xb4, 0xd3, 0xbf, 0xd4, 0xb8, 0x73, 0x06,
  0xfa, 0x5d, 0xce, 0xbf, 0xfb, 0x41, 0x67, 0xfd, 0xd1, 0xc5, 0xc6, 0x3f,
  0x71, 0x0a, 0xd3, 0x26, 0x75, 0xc7, 0xa1, 0x3f, 0xf2, 0xfb, 0x96, 0x2e,
  0x83, 0x16, 0xc5, 0xbf, 0xf9, 0x15, 0x69, 0xd5, 0xda, 0x83, 0xb9, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x90, 0x30, 0xc0, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x40, 0x5c, 0xc3, 0x3f, 0xb4, 0x26, 0x72, 0x2c, 0x36, 0x1b, 0xb1, 0xbf,
  0xcf, 0xe8, 0x19, 0x7d, 0x46, 0x2f, 0xc7, 0xbf, 0xcc, 0x6b, 0xb1, 0x53,
  0xd6, 0x16, 0x80, 0xbf, 0x05, 0xf9, 0xda, 0xec, 0xc9, 0x47, 0xc7, 0x3f,
  0x03, 0xed, 0x5e, 0x3d, 0xeb, 0x91, 0xb6, 0x3f, 0xe7, 0x27, 0x7b, 0x61,
  0x61, 0xe4, 0xc2, 0xbf, 0x5d, 0x67, 0x0b, 0xb0, 0x29, 0x9d, 0xc4, 0xbf,
  0xc2, 0xc9, 0xb7, 0x45, 0x47, 0x2a, 0xb3, 0x3f, 0x64, 0x5b, 0xbd, 0x7d,
  0x0c, 0xae, 0xca, 0x3f, 0x17, 0xa4, 0x38, 0x8a, 0xea, 0x1b, 0xa2, 0x3f,
  0xbc, 0x9c, 0x61, 0xdb, 0x36, 0x1e, 0xca, 0xbf, 0x88, 0x55, 0x89, 0x95,
  0xf9, 0x2a, 0xc6, 0xbf, 0x96, 0xae, 0x3c, 0x16, 0x76, 0x4c, 0xba, 0x3f,
  0xc4, 0x15, 0x02, 0x14, 0xf5, 0x5a, 0xd3, 0x3f, 0x22, 0x18, 0xd8, 0xb6,
  0x79, 0x9a, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe4, 0xa9, 0x10, 0x09, 0x81, 0xd7, 0xc5, 0xbf, 0xa2, 0x56, 0x20, 0x95,
  0x48, 0x4b, 0xb0, 0xbf, 0xff, 0xb9, 0x28, 0x24, 0x9f, 0xe2, 0xc2, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x80, 0xa5, 0xbe, 0x3f, 0x96, 0x54, 0xa0, 0xef,
  0xf9, 0x72, 0xba, 0xbf, 0xb1, 0x25, 0xe7, 0xaa, 0xf7, 0x96, 0xc4, 0xbf,
  0xe6, 0x32, 0x98, 0x22, 0xbf, 0x7f, 0xa5, 0x3f, 0xc5, 0x8c, 0x5b, 0x63,
  0x5e, 0x13, 0xc7, 0x3f, 0xa1, 0x19, 0xe7, 0x8b, 0x61, 0xe9, 0x9e, 0x3f,
  0xdd, 0x67, 0x74, 0x9a, 0x4f, 0x06, 0xc6, 0xbf, 0x30, 0xac, 0xbb, 0xb9,
  0x23, 0xba, 0xba, 0xbf, 0xd6, 0xe0, 0x01, 0x0a, 0xa2, 0xdc, 0xc0, 0x3f,
  0x8a, 0x37, 0x28, 0x2e, 0xd2, 0x96, 0xc5, 0x3f, 0xa4, 0xbd, 0x4d, 0x8b,
  0x18, 0x39, 0xad, 0xbf, 0xf6, 0x54, 0x0b, 0x74, 0x4f, 0x70, 0xca, 0xbf,
  0x60, 0xb8, 0xc4, 0x9c, 0xbb, 0xa5, 0xa9, 0xbf, 0xcf, 0x2d, 0x8d, 0xdf,
  0x72, 0xdb, 0xc8, 0x3f, 0x70, 0x5f, 0x6b, 0xd9, 0x5d, 0xff, 0xc6, 0x3f,
  0x1e, 0x17, 0x9e, 0xad, 0xd8, 0x17, 0xb7, 0xbf, 0x20, 0xc6, 0xbc, 0x40,
  0xbb, 0x02, 0xd3, 0xbf, 0xa4, 0xa3, 0x5a, 0x93, 0x01, 0xcd, 0xce, 0xbf,
  0xb9, 0x24, 0x5d, 0xa2, 0x8b, 0xb3, 0xc5, 0xbf, 0xef, 0x15, 0x28, 0xfd,
  0x2b, 0xdf, 0x9e, 0xbf, 0x71, 0x3c, 0x0b, 0xae, 0x85, 0x5e, 0xc4, 0x3f,
  0x25, 0x28, 0xf0, 0x83, 0xe3, 0x52, 0xb6, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x98, 0x79, 0xc0, 0xbf, 0x3b, 0x5f, 0x42, 0xc0, 0x60, 0x3b, 0xc1, 0xbf,
  0x2f, 0x48, 0xba, 0x84, 0x35, 0xa8, 0xb4, 0x3f, 0xe3, 0xec, 0x69, 0xa2,
  0x0d, 0x4a, 0xc5, 0x3f, 0x89, 0x96, 0xac, 0x1b, 0x9c, 0xac, 0x93, 0xbf,
  0x23, 0x32, 0xcb, 0xef, 0x5e, 0x9f, 0xc6, 0xbf, 0xda, 0xc9, 0xb7, 0x24,
  0x0a, 0x72, 0xa9, 0xbf, 0xb5, 0xdd, 0xdd, 0x70, 0x21, 0xa1, 0xc4, 0x3f,
  0xf8, 0x1c, 0xb2, 0xea, 0xbc, 0x28, 0xbe, 0x3f, 0x94, 0x63, 0x7b, 0x99,
  0xdd, 0xc0, 0xbd, 0xbf, 0x91, 0xd0, 0x79, 0x93, 0xe8, 0x48, 0xc6, 0xbf,
  0x2e, 0x98, 0x27, 0xa5, 0x0d, 0xcf, 0xa4, 0x3f, 0xad, 0x92, 0x89, 0x38,
  0x44, 0x0f, 0xca, 0x3f, 0x7c, 0x07, 0x9f, 0xdb, 0x03, 0x2a, 0xb0, 0x3f,
  0x59, 0x67, 0x31, 0xad, 0xab, 0x9d, 0xc7, 0xbf, 0xe7, 0xc2, 0x70, 0x7e,
  0x89, 0xad, 0xc7, 0xbf, 0x3b, 0x21, 0x84, 0xfb, 0x96, 0x22, 0xb4, 0x3f,
  0x44, 0x88, 0x12, 0x7f, 0x2b, 0xac, 0xd2, 0x3f, 0x30, 0xb8, 0xa1, 0xd7,
  0x03, 0xf7, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5c, 0x06, 0x0b, 0xf5, 0xb1, 0xeb, 0xc4, 0x3f, 0x56, 0xfc, 0x81, 0x72,
  0xc3, 0x8b, 0xac, 0x3f, 0x53, 0x62, 0x04, 0x5c, 0xca, 0x8d, 0xc2, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x80, 0x20, 0xbb, 0xbf, 0xb9, 0x22, 0x7a, 0xee,
  0x14, 0xfa, 0xbb, 0x3f, 0x18, 0x71, 0xf9, 0x28, 0x41, 0x97, 0xc2, 0x3f,
  0xb7, 0xf7, 0x84, 0xa9, 0xea, 0x43, 0xae, 0xbf, 0xe3, 0x13, 0xb0, 0xcc,
  0xbc, 0x91, 0xc5, 0xbf, 0x2b, 0xc1, 0x88, 0xa7, 0xc2, 0xa0, 0x57, 0xbf,
  0x69, 0xb9, 0x09, 0x0a, 0xb0, 0xea, 0xc5, 0x3f, 0xe7, 0xc9, 0x63, 0xff,
  0x98, 0x0e, 0xb1, 0x3f, 0x60, 0x7d, 0x36, 0x74, 0x7c, 0x27, 0xc3, 0xbf,
  0x43, 0x01, 0xb0, 0x07, 0xc3, 0x7b, 0xc0, 0xbf, 0xc3, 0xf0, 0xc3, 0x4c,
  0xb1, 0xeb, 0xb9, 0x3f, 0xc1, 0x51, 0x29, 0x14, 0x5f, 0xc0, 0xc6, 0x3f,
  0x70, 0x26, 0x03, 0x0f, 0x37, 0x1e, 0x9a, 0xbf, 0x2b, 0x8f, 0x72, 0xc6,
  0xc4, 0x93, 0xc9, 0xbf, 0xb7, 0x1f, 0x90, 0x82, 0x32, 0x20, 0xb3, 0xbf,
  0x59, 0x51, 0x25, 0xa0, 0x56, 0x67, 0xc6, 0x3f, 0xae, 0xc0, 0x35, 0x51,
  0x91, 0x3b, 0xc8, 0x3f, 0x58, 0x77, 0x19, 0x0e, 0x99, 0x66, 0xb1, 0xbf,
  0x04, 0x4e, 0x39, 0xf6, 0x8e, 0x57, 0xd2, 0xbf, 0x0b, 0x57, 0xb8, 0xea,
  0xb4, 0x19, 0xcf, 0xbf, 0xf4, 0x3e, 0x41, 0x75, 0x4d, 0xc5, 0xc4, 0x3f,
  0xc9, 0x8a, 0xa3, 0xb7, 0x7e, 0x22, 0x9b, 0x3f, 0xa3, 0xf0, 0xca, 0xa7,
  0x1f, 0xb2, 0xc3, 0xbf, 0x9d, 0xbe, 0x4f, 0xf9, 0x8d, 0xbc, 0xb3, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0x54, 0x8a, 0xc0, 0x3f, 0xaf, 0x59, 0xb7, 0x39,
  0x6a, 0xdc, 0xbe, 0x3f, 0xa3, 0x28, 0x24, 0xf0, 0x52, 0x07, 0xb7, 0xbf,
  0x7a, 0x0a, 0xd9, 0x94, 0xbb, 0x7e, 0xc3, 0xbf, 0xb6, 0x78, 0x80, 0x5a,
  0x2c, 0xe6, 0xa3, 0x3f, 0x42, 0x31, 0xc4, 0x2a, 0x2d, 0x85, 0xc5, 0x3f,
  0x63, 0x89, 0x2d, 0xf1, 0x3e, 0x7e, 0x94, 0x3f, 0xdd, 0x85, 0x10, 0xa2,
  0x7b, 0x07, 0xc5, 0xbf, 0xf3, 0x8c, 0x41, 0xff, 0xa8, 0xcb, 0xb4, 0xbf,
  0x97, 0xb5, 0xd6, 0x00, 0x78, 0xa4, 0xc1, 0x3f, 0x98, 0x73, 0x5a, 0x8d,
  0xa0, 0x9e, 0xc1, 0x3f, 0x6e, 0x68, 0xfa, 0xe2, 0x1a, 0x41, 0xb6, 0xbf,
  0xb2, 0x46, 0xf3, 0x62, 0xdd, 0x07, 0xc7, 0xbf, 0xc6, 0x16, 0x69, 0x9b,
  0xa6, 0xbe, 0x87, 0x3f, 0x52, 0x2d, 0xed, 0xec, 0xb6, 0x04, 0xc9, 0x3f,
  0x38, 0x6d, 0x1e, 0xbb, 0xba, 0xc0, 0xb5, 0x3f, 0xff, 0x61, 0x65, 0x90,
  0x0d, 0x3a, 0xc5, 0xbf, 0xb4, 0xee, 0x40, 0x63, 0x79, 0xae, 0xc8, 0xbf,
  0xc2, 0x6a, 0x61, 0x03, 0xd9, 0xbc, 0xad, 0x3f, 0x6c, 0xdc, 0x6f, 0xc0,
  0x14, 0x05, 0xd2, 0x3f, 0xe8, 0x16, 0x35, 0x3d, 0x17, 0x36, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf7, 0x73, 0x2a, 0x27,
  0xdf, 0x1a, 0xc4, 0xbf, 0x06, 0xde, 0x07, 0xdc, 0x05, 0x46, 0xa9, 0xbf,
  0x53, 0x7e, 0x1a, 0xfa, 0xeb, 0x2c, 0xc2, 0x3f, 0x00, 0x00, 0x00, 0x00,
  0x90, 0x35, 0xb8, 0x3f, 0xd2, 0x18, 0xeb, 0x51, 0x68, 0xdd, 0xbc, 0xbf,
  0xb0, 0x4e, 0xa2, 0x04, 0xbc, 0xd6, 0xc0, 0xbf, 0xc4, 0x02, 0x69, 0x92,
  0xcc, 0x38, 0xb2, 0x3f, 0x77, 0xa7, 0x5a, 0xa8, 0xd5, 0x06, 0xc4, 0x3f,
  0xd5, 0xcc, 0xc1, 0x9a, 0xce, 0x93, 0x94, 0xbf, 0xeb, 0x56, 0xdf, 0x17,
  0x2f, 0x37, 0xc5, 0xbf, 0x11, 0x9a, 0x0d, 0x8c, 0xd5, 0xbc, 0xa2, 0xbf,
  0xf0, 0xea, 0x49, 0x11, 0xcc, 0x03, 0xc4, 0x3f, 0xcd, 0x93, 0xe6, 0xcd,
  0x79, 0x00, 0xb8, 0x3f, 0xe7, 0x81, 0x37, 0x50, 0x16, 0x20, 0xc0, 0xbf,
  0x42, 0xbb, 0x5a, 0xc0, 0xdf, 0x86, 0xc2, 0xbf, 0x75, 0xfe, 0x1a, 0xe2,
  0x27, 0xc5, 0xb2, 0x3f, 0x15, 0x64, 0xa3, 0xa2, 0x27, 0x28, 0xc7, 0x3f,
  0xd7, 0x19, 0x52, 0xd9, 0x0b, 0x3e, 0x53, 0x3f, 0xc6, 0x7c, 0x2d, 0x96,
  0x7d, 0x67, 0xc8, 0xbf, 0x7d, 0x32, 0xf2, 0xfe, 0x91, 0x15, 0xb8, 0xbf,
  0xb8, 0x4f, 0x2b, 0x7c, 0xcd, 0x16, 0xc4, 0x3f, 0x98, 0xc5, 0xa3, 0x11,
  0x6a, 0x0a, 0xc9, 0x3f, 0x98, 0xc5, 0xa3, 0x11, 0x6a, 0x0a, 0xa9, 0xbf,
  0x06, 0x44, 0x19, 0xf2, 0xd8, 0xb4, 0xd1, 0xbf, 0xfe, 0xb6, 0x0c, 0x96,
  0x04, 0x4d, 0xcf, 0xbf, 0xf3, 0xc0, 0xfd, 0x3d, 0xbb, 0xf3, 0xc3, 0xbf,
  0x0b, 0xe8, 0x1c, 0xbe, 0xec, 0x18, 0x98, 0xbf, 0xde, 0x37, 0x19, 0x0a,
  0xdc, 0x11, 0xc3, 0x3f, 0x11, 0xec, 0x74, 0x29, 0x66, 0x9b, 0xb1, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0xaa, 0x78, 0xc0, 0xbf, 0xd3, 0xb4, 0xb2, 0x5e,
  0x30, 0xcd, 0xbb, 0xbf, 0xf2, 0xe1, 0x2b, 0xa4, 0x6e, 0x9b, 0xb8, 0x3f,
  0x94, 0x90, 0x88, 0xaf, 0x9e, 0xdb, 0xc1, 0x3f, 0xc6, 0x10, 0x9c, 0xa6,
  0xe0, 0x42, 0xab, 0xbf, 0xf6, 0x47, 0x8b, 0x02, 0x66, 0x41, 0xc4, 0xbf,
  0xe6, 0x69, 0xff, 0x73, 0x49, 0x55, 0x67, 0x3f, 0x8e, 0x85, 0xb9, 0x1e,
  0xf3, 0xb6, 0xc4, 0x3f, 0xbf, 0xcc, 0x71, 0xbe, 0x3f, 0x47, 0xaa, 0x3f,
  0x37, 0x45, 0x84, 0x00, 0x72, 0xea, 0xc2, 0xbf, 0x31, 0x28, 0xa7, 0xb5,
  0x5f, 0xbc, 0xba, 0xbf, 0xd7, 0x56, 0x47, 0x3e, 0x1e, 0x40, 0xbd, 0x3f,
  0x3d, 0x13, 0x23, 0x89, 0x10, 0x3d, 0xc3, 0x3f, 0xb2, 0x9c, 0x9f, 0x06,
  0x3f, 0xf3, 0xae, 0xbf, 0x05, 0x72, 0x68, 0x00, 0x75, 0x28, 0xc7, 0xbf,
  0x35, 0xde, 0x1d, 0xec, 0xa0, 0x62, 0x8a, 0xbf, 0x39, 0xdb, 0x07, 0x2d,
  0x4f, 0xc0, 0xc7, 0x3f, 0x01, 0x70, 0x75, 0x9b, 0x75, 0x27, 0xba, 0x3f,
  0xc4, 0x57, 0x2b, 0x55, 0x23, 0xfe, 0xc2, 0xbf, 0x06, 0x75, 0xe4, 0xc6,
  0xd9, 0x52, 0xc9, 0xbf, 0x8c, 0x5e, 0x62, 0xb5, 0x39, 0xad, 0xa4, 0x3f,
  0x29, 0x58, 0x0e, 0xbc, 0xe9, 0x66, 0xd1, 0x3f, 0x72, 0x48, 0x77, 0x6b,
  0x35, 0x5f, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x14, 0x38, 0xd8, 0x6c, 0x58, 0x60, 0xc3, 0x3f, 0xda, 0x12, 0xa6, 0xdd,
  0xa4, 0x94, 0xa6, 0x3f, 0x21, 0x13, 0x94, 0x98, 0x65, 0xc7, 0xc1, 0xbf,
  0x00, 0x00, 0x00, 0x00, 0xc0, 0xc3, 0xb5, 0xbf, 0xf8, 0x74, 0x31, 0xbe,
  0x1c, 0x55, 0xbd, 0x3f, 0xd4, 0x38, 0x41, 0x8d, 0x81, 0x9f, 0xbe, 0x3f,
  0x21, 0x59, 0x73, 0xac, 0xdc, 0x68, 0xb4, 0xbf, 0x93, 0xce, 0xe8, 0x6f,
  0xae, 0x8c, 0xc2, 0xbf, 0x1b, 0x1b, 0x2c, 0x11, 0xfc, 0x98, 0xa2, 0x3f,
  0xa5, 0x0e, 0xed, 0xcc, 0x64, 0x3d, 0xc4, 0x3f, 0xdb, 0x3e, 0x35, 0x5a,
  0x7d, 0x65, 0x8a, 0x3f, 0x62, 0xbe, 0x24, 0xe6, 0xae, 0x10, 0xc4, 0xbf,
  0x0f, 0x34, 0x4d, 0x84, 0xae, 0x78, 0xb0, 0xbf, 0x6c, 0x89, 0xe1, 0x2e,
  0xba, 0xc3, 0xc1, 0x3f, 0x6d, 0x3e, 0xa3, 0x3a, 0x72, 0x0d, 0xbd, 0x3f,
  0xd9, 0x19, 0xaa, 0xaf, 0xcc, 0x50, 0xba, 0xbf, 0xfa, 0xf7, 0x3d, 0xb2,
  0x8f, 0xc8, 0xc3, 0xbf, 0xdb, 0x05, 0x35, 0xb1, 0x78, 0xbd, 0xa8, 0x3f,
  0x29, 0x69, 0x87, 0x69, 0xb7, 0x0e, 0xc7, 0x3f, 0xb8, 0xd0, 0xb0, 0x11,
  0x93, 0x2e, 0x98, 0x3f, 0x34, 0x58, 0x5a, 0xc5, 0x77, 0x12, 0xc7, 0xbf,
  0x26, 0x96, 0x4a, 0x4b, 0x0e, 0xfe, 0xbb, 0xbf, 0xfd, 0xfe, 0x5a, 0x3c,
  0x4c, 0xf0, 0xc1, 0x3f, 0xdf, 0x30, 0x78, 0x09, 0xae, 0x8a, 0xc9, 0x3f,
  0x65, 0x13, 0x8c, 0xcc, 0x8b, 0x9d, 0xa0, 0xbf, 0xa5, 0x98, 0x14, 0x32,
  0x4b, 0x1b, 0xd1, 0xbf, 0x54, 0x31, 0x39, 0xbc, 0x46, 0x6d, 0xcf, 0xbf,
  0xd2, 0x63, 0x08, 0xad, 0x70, 0x39, 0xc3, 0x3f, 0xa6, 0xc7, 0xb2, 0x98,
  0xad, 0x96, 0x95, 0x3f, 0xda, 0xd0, 0x20, 0x17, 0x53, 0x7d, 0xc2, 0xbf,
  0xa2, 0xff, 0x92, 0x07, 0x5d, 0xa9, 0xaf, 0xbf, 0x00, 0x00, 0x00, 0xd8,
  0xe7, 0x51, 0xc0, 0x3f, 0x9d, 0xa9, 0xc9, 0x8c, 0x62, 0x30, 0xb9, 0x3f,
  0x4b, 0xde, 0x32, 0x38, 0x51, 0xa4, 0xb9, 0xbf, 0xfd, 0x0b, 0xe9, 0x18,
  0x77, 0x63, 0xc0, 0xbf, 0x71, 0xbc, 0xae, 0xea, 0x6a, 0x57, 0xb0, 0x3f,
  0x35, 0x69, 0x69, 0x94, 0xb8, 0xf7, 0xc2, 0x3f, 0x74, 0xbf, 0x4a, 0xa6,
  0x75, 0xff, 0x94, 0xbf, 0xf8, 0xfd, 0xe2, 0xe8, 0x49, 0x07, 0xc4, 0xbf,
  0x71, 0x6f, 0x7c, 0x9e, 0x1e, 0xd2, 0x9b, 0xbf, 0x66, 0xc7, 0xdf, 0x7f,
  0x2a, 0x4e, 0xc3, 0x3f, 0x63, 0x58, 0x96, 0x2b, 0x4f, 0x67, 0xb3, 0x3f,
  0x9e, 0x22, 0x16, 0xf6, 0xfb, 0x95, 0xc0, 0xbf, 0x75, 0xb1, 0x27, 0x4c,
  0x71, 0x00, 0xbf, 0xbf, 0x2e, 0x68, 0x25, 0x69, 0xb8, 0x77, 0xb7, 0x3f,
  0xfb, 0x59, 0x01, 0x37, 0xad, 0x2f, 0xc4, 0x3f, 0x76, 0x8d, 0x0f, 0x45,
  0x5e, 0xe7, 0xa2, 0xbf, 0x78, 0x6a, 0x84, 0x63, 0xd6, 0xdf, 0xc6, 0xbf,
  0xd1, 0xeb, 0xa0, 0x27, 0x2f, 0x20, 0xa1, 0xbf, 0x45, 0xe8, 0x0b, 0xfe,
  0x8b, 0x60, 0xc6, 0x3f, 0x99, 0xef, 0x9e, 0xda, 0x11, 0xa0, 0xbd, 0x3f,
  0x8f, 0x80, 0xfb, 0xd1, 0x4c, 0xed, 0xc0, 0xbf, 0xbe, 0x91, 0xec, 0xca,
  0x55, 0xb4, 0xc9, 0xbf, 0xf8, 0xe4, 0x1e, 0xcb, 0xf0, 0xa8, 0x99, 0x3f,
  0x22, 0xb3, 0x73, 0x15, 0xfa, 0xd1, 0xd0, 0x3f, 0x8a, 0xf8, 0x16, 0xc0,
  0xbe, 0x77, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x51, 0x67, 0xf2, 0xbf, 0x78, 0xb8, 0xc2, 0xbf, 0xf5, 0x3b, 0x31, 0xc9,
  0x58, 0x55, 0xa4, 0xbf, 0x89, 0x69, 0xd2, 0xa1, 0x5f, 0x61, 0xc1, 0x3f,
  0x00, 0x00, 0x00, 0xc0, 0x24, 0xb2, 0xb3, 0x3f, 0xfc, 0xe1, 0x17, 0x05,
  0xf9, 0x84, 0xbd, 0xbf, 0xb8, 0x5a, 0x6e, 0x7b, 0xfd, 0xf5, 0xbb, 0xbf,
  0xf0, 0x8b, 0x49, 0x43, 0x7a, 0xf5, 0xb5, 0x3f, 0x74, 0x6f, 0x4b, 0xb0,
  0xc5, 0x2d, 0xc1, 0x3f, 0x42, 0x26, 0x19, 0x61, 0x5d, 0xe5, 0xa8, 0xbf,
  0xfe, 0x4b, 0xa6, 0xe8, 0xa1, 0x28, 0xc3, 0xbf, 0xd3, 0x55, 0xf2, 0xe0,
  0x8d, 0xdc, 0x77, 0x3f, 0x6b, 0xa4, 0xbb, 0x25, 0x6a, 0xa9, 0xc3, 0x3f,
  0xd1, 0x70, 0x0e, 0xcf, 0x91, 0x83, 0xa4, 0x3f, 0x33, 0x79, 0x3c, 0x5e,
  0x36, 0x77, 0xc2, 0xbf, 0x9b, 0x76, 0xe8, 0x32, 0x02, 0xf9, 0xb5, 0xbf,
  0x06, 0x07, 0x32, 0x0c, 0x11, 0xcc, 0xbe, 0x3f, 0x57, 0x35, 0x1a, 0x71,
  0x63, 0x50, 0xc0, 0x3f, 0x32, 0x1d, 0x91, 0xb3, 0x81, 0xb8, 0xb4, 0xbf,
  0x74, 0x88, 0x88, 0x5b, 0xd0, 0x77, 0xc4, 0xbf, 0x1d, 0xa8, 0x70, 0x45,
  0xec, 0xdb, 0x9a, 0x3f, 0x88, 0xd0, 0x2f, 0x19, 0xdf, 0x9f, 0xc6, 0x3f,
  0xa4, 0x8f, 0x1f, 0x27, 0x1c, 0xbd, 0xa5, 0x3f, 0xef, 0x1e, 0x35, 0x51,
  0x90, 0xac, 0xc5, 0xbf, 0xab, 0xd0, 0x72, 0xd3, 0x61, 0x13, 0xbf, 0xbf,
  0xf0, 0x39, 0x64, 0x47, 0x04, 0xea, 0xbf, 0x3f, 0xf5, 0x3a, 0x17, 0x75,
  0xde, 0xd1, 0xc9, 0x3f, 0x43, 0x63, 0x9f, 0x4f, 0xa6, 0x97, 0x92, 0xbf,
  0x80, 0x6e, 0xa6, 0xe7, 0xed, 0x8a, 0xd0, 0xbf, 0xec, 0x11, 0xc7, 0xb0,
  0x10, 0x7f, 0xcf, 0xbf, 0xb7, 0x24, 0xff, 0xeb, 0x5e, 0x92, 0xc2, 0xbf,
  0xa2, 0xae, 0xcc, 0xda, 0xdc, 0x7c, 0x93, 0xbf, 0x02, 0x87, 0x2b, 0x4d,
  0xb9, 0xf3, 0xc1, 0x3f, 0x34, 0xf7, 0x61, 0xfb, 0xd8, 0xa9, 0xac, 0x3f,
  0x00, 0x00, 0x00, 0x14, 0x59, 0x1e, 0xc0, 0xbf, 0x7f, 0xa4, 0x55, 0xfa,
  0x9b, 0xf1, 0xb6, 0xbf, 0x1e, 0x1f, 0x49, 0x2c, 0x1f, 0x4c, 0xba, 0x3f,
  0xb2, 0x54, 0x10, 0x00, 0x7c, 0x28, 0xbe, 0x3f, 0xd2, 0x91, 0x77, 0xc5,
  0xa1, 0x58, 0xb2, 0xbf, 0x57, 0x98, 0x61, 0x2b, 0x6e, 0xb9, 0xc1, 0xbf,
  0x9f, 0xe6, 0xd8, 0xcc, 0x92, 0x83, 0xa1, 0x3f, 0x8c, 0xfb, 0xff, 0xee,
  0x93, 0x29, 0xc3, 0x3f, 0xe9, 0x67, 0x50, 0xfd, 0x2b, 0xa0, 0x7f, 0x3f,
  0x2f, 0x26, 0x1b, 0xcd, 0x4c, 0x2c, 0xc3, 0xbf, 0x42, 0x99, 0xfb, 0xd1,
  0x58, 0x74, 0xaa, 0xbf, 0x29, 0x97, 0x95, 0x47, 0x0c, 0x92, 0xc1, 0x3f,
  0x00, 0x7b, 0xd6, 0x90, 0xce, 0x36, 0xb8, 0x3f, 0x0a, 0x16, 0xf7, 0x0f,
  0x03, 0x6f, 0xbc, 0xbf, 0xea, 0x4a, 0x5f, 0x13, 0x4c, 0xfc, 0xc0, 0xbf,
  0x80, 0x58, 0xc2, 0x92, 0x65, 0x15, 0xb2, 0x3f, 0x9c, 0x93, 0x41, 0x50,
  0x98, 0xa5, 0xc4, 0x3f, 0x79, 0x3e, 0xd2, 0x01, 0xdb, 0x9a, 0x90, 0xbf,
  0x6e, 0xff, 0x4e, 0x80, 0x2b, 0x52, 0xc6, 0xbf, 0x7e, 0x9d, 0x29, 0x01,
  0x29, 0xf7, 0xa9, 0xbf, 0xd3, 0xda, 0x78, 0x97, 0x17, 0xf8, 0xc4, 0x3f,
  0x02, 0x4c, 0x2d, 0x6e, 0x93, 0x2e, 0xc0, 0x3f, 0x13, 0xf7, 0x51, 0x02,
  0x5c, 0x0e, 0xbe, 0xbf, 0xaf, 0xbc, 0x11, 0xd9, 0x04, 0xe5, 0xc9, 0xbf,
  0xc5, 0x44, 0x24, 0x9c, 0x55, 0xf8, 0x87, 0x3f, 0x4a, 0x72, 0xca, 0x75,
  0x1a, 0x46, 0xd0, 0x3f, 0x92, 0xbf, 0xfa, 0xdc, 0x9f, 0x83, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x46, 0x95, 0x1a, 0x1b,
  0x60, 0x20, 0xc2, 0x3f, 0x39, 0x63, 0xa1, 0xcf, 0x62, 0x6f, 0xa2, 0x3f,
  0xb6, 0x6c, 0x12, 0xca, 0x2f, 0xfd, 0xc0, 0xbf, 0x00, 0x00, 0x00, 0xc0,
  0xc7, 0xed, 0xb1, 0xbf, 0xaa, 0x77, 0x50, 0x8c, 0x5b, 0x84, 0xbd, 0x3f,
  0x8c, 0x85, 0x2d, 0x86, 0x96, 0xa2, 0xb9, 0x3f, 0x9d, 0xef, 0x90, 0x9e,
  0x95, 0x0c, 0xb7, 0xbf, 0x84, 0xad, 0x53, 0x08, 0x6b, 0xda, 0xbf, 0xbf,
  0xde, 0xd4, 0x7d, 0xab, 0xda, 0xb1, 0xad, 0x3f, 0xce, 0xfb, 0xff, 0xfa,
  0xea, 0x0f, 0xc2, 0x3f, 0x89, 0xbf, 0x52, 0xfc, 0x9c, 0x22, 0x95, 0xbf,
  0xfa, 0xe3, 0x1b, 0x1c, 0x30, 0x03, 0xc3, 0xbf, 0xfc, 0xc2, 0xa9, 0xc9,
  0xb9, 0xa5, 0x94, 0xbf, 0xaf, 0x6a, 0x2b, 0xff, 0xf6, 0x96, 0xc2, 0x3f,
  0xf9, 0x07, 0x2c, 0x69, 0x87, 0xc7, 0xaf, 0x3f, 0x13, 0x2f, 0xa4, 0x45,
  0x9e, 0xa3, 0xc0, 0xbf, 0xc6, 0x4e, 0x17, 0x46, 0x1f, 0x29, 0xba, 0xbf,
  0x2a, 0xee, 0xdb, 0x1c, 0x39, 0x1a, 0xba, 0x3f, 0xb9, 0x27, 0x9a, 0x2e,
  0x6f, 0x88, 0xc1, 0x3f, 0xd0, 0x7c, 0x61, 0x80, 0x36, 0x1f, 0xaf, 0xbf,
  0x91, 0xef, 0xdc, 0xfe, 0xf8, 0xbc, 0xc4, 0xbf, 0x10, 0xce, 0x20, 0x76,
  0x9d, 0x0b, 0x7c, 0x3f, 0x09, 0x45, 0x42, 0x39, 0x82, 0xf9, 0xc5, 0x3f,
  0x87, 0x3b, 0x46, 0xb9, 0xbd, 0xd6, 0xad, 0x3f, 0x66, 0xc7, 0x05, 0xd2,
  0x5a, 0x44, 0xc4, 0xbf, 0x60, 0x25, 0x85, 0x68, 0xf4, 0xc0, 0xc0, 0xbf,
  0x49, 0x88, 0x6f, 0xf5, 0xff, 0x46, 0xbc, 0x3f, 0x4a, 0xfd, 0x32, 0xe0,
  0x42, 0xef, 0xc9, 0x3f, 0xc6, 0x6e, 0x60, 0xf5, 0x55, 0x32, 0x77, 0xbf,
  0x2c, 0xa4, 0xeb, 0xff, 0x70, 0x03, 0xd0, 0xbf, 0xa8, 0x95, 0x74, 0x2b,
  0xc2, 0x85, 0xcf, 0xbf, 0x14, 0x75, 0x24, 0x54, 0x66, 0xfb, 0xc1, 0x3f,
  0x6b, 0x07, 0xd1, 0x5b, 0x1d, 0xb5, 0x91, 0x3f, 0x18, 0x3b, 0xef, 0xcd,
  0x22, 0x74, 0xc1, 0xbf, 0xca, 0x5f, 0xe5, 0x03, 0x57, 0x1b, 0xaa, 0xbf,
  0x00, 0x00, 0x00, 0x90, 0x89, 0xc6, 0xbf, 0x3f, 0x56, 0x9e, 0x11, 0x9c,
  0x5e, 0x00, 0xb5, 0x3f, 0xd4, 0x75, 0x2d, 0x2f, 0x4d, 0xaf, 0xba, 0xbf,
  0x91, 0x10, 0x9d, 0x95, 0x50, 0xd4, 0xbb, 0xbf, 0x92, 0x62, 0x19, 0x26,
  0xa1, 0xd4, 0xb3, 0x3f, 0x83, 0x31, 0xa7, 0x71, 0x59, 0x8e, 0xc0, 0x3f,
  0x4f, 0xa2, 0xc3, 0x58, 0xaf, 0xfb, 0xa6, 0xbf, 0xce, 0x87, 0x10, 0x13,
  0x82, 0x39, 0xc2, 0xbf, 0xd0, 0x75, 0xed, 0x5d, 0x52, 0x47, 0x80, 0x3f,
  0x46, 0xfe, 0xc7, 0xce, 0xc2, 0xbc, 0xc2, 0x3f, 0xb5, 0xb5, 0x51, 0xd9,
  0xe0, 0x26, 0xa0, 0x3f, 0x23, 0xde, 0xe0, 0x7a, 0x2c, 0xef, 0xc1, 0xbf,
  0xc6, 0xeb, 0xc8, 0x14, 0xac, 0x44, 0xb2, 0xbf, 0x4f, 0xb6, 0x90, 0x18,
  0xad, 0x5f, 0xbf, 0x3f, 0xc6, 0xb9, 0x0c, 0x63, 0xb4, 0xd7, 0xbb, 0x3f,
  0xeb, 0xe8, 0x4c, 0x33, 0xaf, 0xd1, 0xb7, 0xbf, 0x93, 0xba, 0x29, 0x6f,
  0xc1, 0xf8, 0xc1, 0xbf, 0xf6, 0xbd, 0xd0, 0x7d, 0x34, 0x4f, 0xaa, 0x3f,
  0xeb, 0xc3, 0x2b, 0x11, 0x54, 0xc1, 0xc4, 0x3f, 0xb6, 0x59, 0xce, 0xdc,
  0xc6, 0x50, 0x5f, 0x3f, 0x72, 0x7c, 0xfc, 0x85, 0x30, 0x98, 0xc5, 0xbf,
  0x92, 0x08, 0xad, 0x00, 0xca, 0xb1, 0xb0, 0xbf, 0x42, 0x88, 0x21, 0xcb,
  0x4b, 0x92, 0xc3, 0x3f, 0x10, 0x6a, 0x50, 0xe5, 0xd1, 0x42, 0xc1, 0x3f,
  0xd1, 0x38, 0x64, 0xe2, 0x37, 0x93, 0xba, 0xbf, 0x14, 0x79, 0x1a, 0xac,
  0xda, 0xf1, 0xc9, 0xbf, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xa8, 0x95, 0x74, 0x2b, 0xc2, 0x85, 0xcf, 0x3f, 0xa8, 0x95, 0x74, 0x2b,
  0xc2, 0x85, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xad, 0x38, 0x08, 0xfb, 0xc1, 0x95, 0xc1, 0xbf, 0x01, 0x2d, 0x3a, 0xf3,
  0x80, 0xd0, 0xa0, 0xbf, 0x8c, 0xbe, 0x21, 0x42, 0x1d, 0x9c, 0xc0, 0x3f,
  0x00, 0x00, 0x00, 0xd8, 0x18, 0x68, 0xb0, 0x3f, 0xf8, 0x81, 0xbd, 0xfc,
  0xdb, 0x62, 0xbd, 0xbf, 0x3f, 0xf7, 0xf7, 0x45, 0x80, 0x98, 0xb7, 0xbf,
  0xc7, 0x9c, 0x4f, 0xb4, 0x15, 0xce, 0xb7, 0x3f, 0xfa, 0x99, 0x36, 0x68,
  0x3e, 0x95, 0xbd, 0x3f, 0x69, 0x5a, 0x35, 0x0a, 0x9e, 0xae, 0xb0, 0xbf,
  0xf7, 0x65, 0x3e, 0x8c, 0x41, 0xff, 0xc0, 0xbf, 0xa0, 0x3c, 0x29, 0x4b,
  0x3e, 0x98, 0xa0, 0x3f, 0x02, 0x0f, 0x75, 0xae, 0x5f, 0x3d, 0xc2, 0x3f,
  0xcc, 0xd3, 0x0a, 0xe3, 0x0c, 0xad, 0x6f, 0x3f, 0x34, 0x62, 0xac, 0xdf,
  0x72, 0x5c, 0xc2, 0xbf, 0xf8, 0x62, 0xae, 0x08, 0x41, 0x77, 0xa5, 0xbf,
  0xde, 0x84, 0xcb, 0x75, 0xa6, 0x39, 0xc1, 0x3f, 0x93, 0x42, 0x70, 0x85,
  0xdd, 0x62, 0xb4, 0x3f, 0x6d, 0x37, 0x4c, 0x12, 0x96, 0x73, 0xbd, 0xbf,
  0x01, 0x65, 0x96, 0x4a, 0xa0, 0x49, 0xbd, 0xbf, 0xc8, 0xa3, 0x62, 0x0b,
  0x44, 0x98, 0xb5, 0x3f, 0xe9, 0x2e, 0xd7, 0xb7, 0xbd, 0x50, 0xc2, 0x3f,
  0xbb, 0x0d, 0x26, 0xea, 0x9d, 0xba, 0xa5, 0xbf, 0x33, 0x01, 0x1c, 0x7a,
  0x8e, 0xb5, 0xc4, 0xbf, 0xd1, 0xeb, 0xf6, 0xdf, 0x84, 0xac, 0x84, 0xbf,
  0x99, 0xf3, 0x84, 0x77, 0x1f, 0x30, 0xc5, 0x3f, 0x05, 0x91, 0xb0, 0x16,
  0x5f, 0x52, 0xb2, 0x3f, 0x89, 0x04, 0x67, 0xbb, 0xa3, 0xe2, 0xc2, 0xbf,
  0x6c, 0x54, 0x0e, 0x31, 0xed, 0xb5, 0xc1, 0xbf, 0xfe, 0xd3, 0x6d, 0xba,
  0x3d, 0xf2, 0xb8, 0x3f, 0xb9, 0x6f, 0x16, 0xac, 0xdf, 0xed, 0xc9, 0x3f,
  0x67, 0x2e, 0x4c, 0x46, 0x5e, 0xc6, 0x75, 0x3f, 0x5e, 0x04, 0xd7, 0x76,
  0xb2, 0x08, 0xcf, 0xbf, 0x5d, 0xab, 0x39, 0xc9, 0xe0, 0x83, 0xcf, 0xbf,
  0x36, 0xa6, 0x98, 0x7d, 0x13, 0x72, 0xc1, 0xbf, 0x05, 0x79, 0x01, 0xee,
  0xe1, 0x2e, 0x90, 0xbf, 0x57, 0xf6, 0x6b, 0xfc, 0xa2, 0xfd, 0xc0, 0x3f,
  0xa6, 0x7a, 0x46, 0x6e, 0x04, 0xe8, 0xa7, 0x3f, 0x00, 0x00, 0x00, 0x08,
  0x27, 0x48, 0xbf, 0xbf, 0xff, 0x75, 0xa3, 0x8d, 0x6a, 0x4f, 0xb3, 0xbf,
  0xe0, 0x6c, 0x68, 0x5b, 0x72, 0xe1, 0xba, 0x3f, 0x1e, 0xb0, 0xd7, 0x46,
  0xfb, 0xc1, 0xb9, 0x3f, 0xf1, 0x20, 0x2b, 0xa8, 0x4a, 0xed, 0xb4, 0xbf,
  0xc0, 0x40, 0x68, 0xd9, 0xc7, 0xf2, 0xbe, 0xbf, 0xbe, 0x97, 0x29, 0x92,
  0xcc, 0x43, 0xab, 0x3f, 0xa7, 0xe7, 0x92, 0xbc, 0xad, 0x46, 0xc1, 0x3f,
  0x50, 0x2f, 0x9b, 0x84, 0xeb, 0x19, 0x95, 0xbf, 0xc3, 0x83, 0x37, 0xf6,
  0xb3, 0x21, 0xc2, 0xbf, 0x70, 0x8b, 0xd8, 0x9c, 0x4c, 0x5b, 0x8e, 0xbf,
  0xba, 0xeb, 0x63, 0x6a, 0x6c, 0xe7, 0xc1, 0x3f, 0xe7, 0x41, 0x2a, 0xe8,
  0xd9, 0x4b, 0xaa, 0x3f, 0x0d, 0x96, 0x79, 0x95, 0x41, 0x7a, 0xc0, 0xbf,
  0xdf, 0xd8, 0x5e, 0x96, 0x0c, 0x44, 0xb6, 0xbf, 0xfe, 0x33, 0xbf, 0xd7,
  0xcd, 0x87, 0xbb, 0x3f, 0x6d, 0x85, 0xc4, 0x61, 0x4c, 0x85, 0xbe, 0x3f,
  0xa9, 0x6f, 0x56, 0xf6, 0xf8, 0x6f, 0xb3, 0xbf, 0x51, 0xd0, 0x93, 0xb8,
  0x72, 0x93, 0xc2, 0xbf, 0x7c, 0xbe, 0x68, 0x5b, 0x84, 0x60, 0xa1, 0x3f,
  0xdc, 0xe3, 0xc3, 0xdf, 0x22, 0x9c, 0xc4, 0x3f, 0x33, 0x8a, 0x45, 0xfb,
  0xe4, 0x29, 0x92, 0x3f, 0xf8, 0x8e, 0xaf, 0x3b, 0xe5, 0xc2, 0xc4, 0xbf,
  0x50, 0x61, 0x8f, 0x6d, 0x58, 0xd0, 0xb3, 0xbf, 0xc7, 0x1f, 0x18, 0xd9,
  0xee, 0x35, 0xc2, 0x3f, 0x63, 0x91, 0xa6, 0xbe, 0xd2, 0x1b, 0xc2, 0x3f,
  0x25, 0x4d, 0x20, 0x8d, 0x44, 0x63, 0xb7, 0xbf, 0x02, 0xe5, 0x9c, 0x10,
  0x3e, 0xe4, 0xc9, 0xbf, 0xa5, 0x11, 0x81, 0xd2, 0xd1, 0x1e, 0x85, 0xbf,
  0x4f, 0xb0, 0x3a, 0xc9, 0x8e, 0x8f, 0xce, 0x3f, 0x4b, 0x70, 0x64, 0xb8,
  0x56, 0x80, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x26, 0x98, 0x06, 0xf6, 0xc1, 0x16, 0xc1, 0x3f, 0xba, 0xa3, 0x71, 0xdc,
  0xef, 0xd5, 0x9e, 0x3f, 0xe2, 0xfb, 0xc0, 0xbf, 0xcf, 0x3e, 0xc0, 0xbf,
  0x00, 0x00, 0x00, 0x20, 0x96, 0x2b, 0xae, 0xbf, 0x7b, 0x64, 0x1a, 0x0b,
  0x12, 0x2b, 0xbd, 0x3f, 0xa0, 0xcf, 0x89, 0x06, 0xbf, 0xcc, 0xb5, 0x3f,
  0xb2, 0xb0, 0xec, 0x28, 0x81, 0x50, 0xb8, 0xbf, 0xcd, 0x66, 0x54, 0x4f,
  0x32, 0x88, 0xbb, 0xbf, 0x37, 0xb6, 0x53, 0x6b, 0x5e, 0x16, 0xb2, 0x3f,
  0xd0, 0x64, 0x6b, 0xc3, 0x2a, 0xf9, 0xbf, 0x3f, 0xd7, 0x13, 0x2c, 0x48,
  0x0a, 0x67, 0xa5, 0xbf, 0x9f, 0x73, 0xa5, 0xa5, 0x92, 0x6a, 0xc1, 0xbf,
  0xa0, 0xa3, 0xb2, 0xc2, 0x20, 0x71, 0x83, 0x3f, 0xd0, 0x58, 0x4d, 0x9b,
  0xd0, 0xeb, 0xc1, 0x3f, 0x10, 0xf0, 0xec, 0xbe, 0xc9, 0x8b, 0x99, 0x3f,
  0xbd, 0xed, 0x44, 0x6d, 0x06, 0x62, 0xc1, 0xbf, 0x2e, 0x70, 0xc7, 0x83,
  0xcc, 0xac, 0xae, 0xbf, 0x33, 0x49, 0x04, 0x76, 0x48, 0x68, 0xbf, 0x3f,
  0xc8, 0xc8, 0x7c, 0x30, 0x99, 0xed, 0xb7, 0x3f, 0x39, 0x30, 0x10, 0x29,
  0x18, 0xa0, 0xb9, 0xbf, 0xe5, 0x6c, 0x48, 0x07, 0x82, 0x90, 0xbf, 0xbf,
  0x3e, 0x42, 0x9d, 0xc8, 0x23, 0x5a, 0xb1, 0x3f, 0x30, 0xbc, 0x6a, 0x8b,
  0x8f, 0xc3, 0xc2, 0x3f, 0x06, 0x54, 0x44, 0x11, 0xdb, 0x7e, 0x9a, 0xbf,
  0x60, 0xf0, 0x63, 0x4a, 0x31, 0x77, 0xc4, 0xbf, 0x57, 0xc8, 0xff, 0xab,
  0xde, 0x78, 0x99, 0xbf, 0xb0, 0x66, 0xfc, 0x47, 0xd3, 0x51, 0xc4, 0x3f,
  0x41, 0x31, 0x73, 0xf7, 0xa6, 0x2e, 0xb5, 0x3f, 0xaa, 0x3d, 0x76, 0x80,
  0x95, 0x8c, 0xc1, 0xbf, 0x9d, 0xc6, 0x5b, 0xfa, 0xe0, 0x75, 0xc2, 0xbf,
  0x34, 0x38, 0x1e, 0x87, 0x7d, 0xe5, 0xb5, 0x3f, 0x78, 0xd0, 0xeb, 0xee,
  0xc0, 0xd5, 0xc9, 0x3f, 0x35, 0xd7, 0x8b, 0xfe, 0xf0, 0xbf, 0x8e, 0x3f,
  0x15, 0xa6, 0x14, 0x9f, 0x32, 0x1a, 0xce, 0xbf, 0xc1, 0x95, 0x3e, 0xa2,
  0x55, 0x7b, 0xcf, 0xbf, 0x52, 0xcf, 0x8e, 0xff, 0x71, 0xf4, 0xc0, 0x3f,
  0x4b, 0xb9, 0x0a, 0xa6, 0x5b, 0xbb, 0x8d, 0x3f, 0x1a, 0xf1, 0x4d, 0xaf,
  0x5a, 0x8f, 0xc0, 0xbf, 0x3a, 0x05, 0xf6, 0x7f, 0x26, 0xff, 0xa5, 0xbf,
  0x00, 0x00, 0xe0, 0xb6, 0xfc, 0xc5, 0xbe, 0x3f, 0x0c, 0x14, 0x1b, 0x3e,
  0x1a, 0xd4, 0xb1, 0x3f, 0x5e, 0x18, 0xc1, 0x01, 0x47, 0xf0, 0xba, 0xbf,
  0xa9, 0x40, 0xdb, 0x00, 0x59, 0xe9, 0xb7, 0xbf, 0x02, 0x20, 0xd0, 0x74,
  0x16, 0xbb, 0xb5, 0x3f, 0xc4, 0x19, 0xfa, 0x62, 0xde, 0xf5, 0xbc, 0x3f,
  0x74, 0x05, 0x68, 0x71, 0x96, 0xa0, 0xae, 0xbf, 0xf0, 0x00, 0xfd, 0xba,
  0xba, 0x59, 0xc0, 0xbf, 0x66, 0x1f, 0xcd, 0x4e, 0x0b, 0x9b, 0x9f, 0x3f,
  0x52, 0x83, 0x3a, 0x34, 0x2a, 0x70, 0xc1, 0x3f, 0x71, 0x76, 0x1a, 0x95,
  0xf2, 0x60, 0x4e, 0x3f, 0xb5, 0x53, 0x91, 0xce, 0x44, 0xa0, 0xc1, 0xbf,
  0xac, 0xdf, 0x60, 0x08, 0xb1, 0x8c, 0xa1, 0xbf, 0xe4, 0xc9, 0xdd, 0x62,
  0xe3, 0xcf, 0xc0, 0x3f, 0x05, 0xcd, 0x64, 0xb6, 0x1b, 0x51, 0xb1, 0x3f,
  0x6f, 0x54, 0xe7, 0x8f, 0xbc, 0xd3, 0xbd, 0xbf, 0x4b, 0x78, 0x5e, 0x0a,
  0x86, 0x64, 0xb9, 0xbf, 0xf7, 0x5f, 0xdf, 0xf9, 0x5b, 0xbf, 0xb7, 0x3f,
  0x7f, 0x33, 0x50, 0xe4, 0x3a, 0x38, 0xc0, 0x3f, 0xa8, 0x13, 0x3d, 0xce,
  0x2b, 0xaf, 0xae, 0xbf, 0xe6, 0x35, 0xcf, 0x2b, 0x6f, 0xe3, 0xc2, 0xbf,
  0x4a, 0x55, 0x11, 0x9f, 0xff, 0xaa, 0x92, 0x3f, 0xb8, 0xb3, 0x0f, 0x78,
  0x8c, 0x48, 0xc4, 0x3f, 0x65, 0x4d, 0x38, 0x5f, 0xe0, 0x25, 0xa0, 0x3f,
  0x97, 0x61, 0xe4, 0xf9, 0x01, 0xde, 0xc3, 0xbf, 0x8d, 0x84, 0x10, 0x02,
  0xf8, 0x6f, 0xb6, 0xbf, 0x16, 0x7f, 0x35, 0x7b, 0xe3, 0xe6, 0xc0, 0x3f,
  0x78, 0x55, 0x97, 0x2d, 0x4e, 0xc5, 0xc2, 0x3f, 0xae, 0x84, 0xc0, 0x81,
  0x1b, 0x78, 0xb4, 0xbf, 0x98, 0xdb, 0x79, 0x55, 0x17, 0xc3, 0xc9, 0xbf,
  0xdd, 0x10, 0x90, 0xb2, 0x2b, 0xe9, 0x93, 0xbf, 0x92, 0xda, 0x7e, 0x90,
  0x79, 0xa8, 0xcd, 0x3f, 0x49, 0x46, 0x01, 0x23, 0x09, 0x75, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe8, 0x1b, 0xca, 0x05,
  0xda, 0xa1, 0xc0, 0xbf, 0x11, 0x3a, 0x86, 0xc9, 0x8d, 0x68, 0x9c, 0xbf,
  0x16, 0xbc, 0xb1, 0x24, 0x20, 0xcb, 0xbf, 0x3f, 0x00, 0x00, 0x00, 0x41,
  0x03, 0xdc, 0xab, 0x3f, 0x80, 0xa2, 0xe4, 0xc7, 0x4b, 0xe4, 0xbc, 0xbf,
  0x2c, 0xc1, 0x63, 0x26, 0x11, 0x36, 0xb4, 0xbf, 0xf4, 0x5a, 0x50, 0x7a,
  0xfe, 0xa3, 0xb8, 0x3f, 0xf5, 0x16, 0xe7, 0xf6, 0x47, 0xae, 0xb9, 0x3f,
  0x26, 0xac, 0x82, 0xac, 0xb7, 0x29, 0xb3, 0xbf, 0x9a, 0x34, 0x2e, 0xe2,
  0xee, 0x14, 0xbe, 0xbf, 0xd4, 0xb2, 0x81, 0xb3, 0x36, 0x40, 0xa9, 0x3f,
  0xd2, 0x3c, 0xc9, 0xcf, 0xc7, 0x95, 0xc0, 0x3f, 0x0c, 0xa6, 0x6e, 0x37,
  0x44, 0xf6, 0x94, 0xbf, 0x66, 0x24, 0x60, 0xab, 0x05, 0x5c, 0xc1, 0xbf,
  0x99, 0x3c, 0xcd, 0x9d, 0xd8, 0xd6, 0x85, 0xbf, 0x33, 0x5f, 0x89, 0xd3,
  0xf6, 0x42, 0xc1, 0x3f, 0x0f, 0x9d, 0xc3, 0x3f, 0x78, 0xf0, 0xa5, 0x3f,
  0x25, 0xa2, 0xbf, 0x39, 0x0d, 0x34, 0xc0, 0xbf, 0x78, 0x3e, 0xdd, 0xaa,
  0x03, 0x1a, 0xb3, 0xbf, 0xc5, 0x4b, 0xf2, 0xd0, 0x06, 0x3b, 0xbc, 0x3f,
  0x6c, 0x2c, 0xc4, 0xe3, 0x75, 0xad, 0xba, 0x3f, 0x1e, 0xaa, 0xd8, 0xc9,
  0xce, 0xe7, 0xb5, 0xbf, 0x28, 0x0a, 0x65, 0xc3, 0xe9, 0x94, 0xc0, 0xbf,
  0xaa, 0xea, 0x4e, 0xbb, 0x75, 0xd1, 0xaa, 0x3f, 0x09, 0x26, 0x28, 0xbe,
  0x22, 0xf5, 0xc2, 0x3f, 0xf8, 0x3c, 0x8e, 0x26, 0x8e, 0x82, 0x86, 0xbf,
  0x67, 0x9c, 0x2e, 0x2c, 0xc5, 0x11, 0xc4, 0xbf, 0x2b, 0xe6, 0x04, 0xc8,
  0x59, 0x55, 0xa3, 0xbf, 0xe8, 0x5d, 0x1e, 0x27, 0x5a, 0x68, 0xc3, 0x3f,
  0xc0, 0xc0, 0xf4, 0xe1, 0xba, 0x96, 0xb7, 0x3f, 0x4f, 0xb5, 0x48, 0xce,
  0x0d, 0x45, 0xc0, 0xbf, 0xcf, 0x96, 0x41, 0x94, 0x2d, 0x0b, 0xc3, 0xbf,
  0x5e, 0x67, 0xbd, 0x82, 0x55, 0x1a, 0xb3, 0x3f, 0x84, 0x68, 0x69, 0x84,
  0xd8, 0xac, 0xc9, 0x3f, 0x82, 0x37, 0xb3, 0x6a, 0x5a, 0x30, 0x98, 0x3f,
  0x1a, 0xb7, 0x3c, 0xb3, 0x3f, 0x3a, 0xcd, 0xbf, 0xd4, 0xca, 0xf3, 0x9e,
  0x97, 0x6d, 0xcf, 0xbf, 0x66, 0x86, 0x01, 0xff, 0xec, 0x80, 0xc0, 0xbf,
  0x9c, 0xd4, 0xae, 0x77, 0xd8, 0x6f, 0x8b, 0xbf, 0xe0, 0x47, 0x1f, 0xcc,
  0x7d, 0x28, 0xc0, 0x3f, 0x01, 0xd8, 0x51, 0xbf, 0xbb, 0x53, 0xa4, 0x3f,
  0x00, 0x00, 0x50, 0x1e, 0xf4, 0x42, 0xbe, 0xbf, 0x5f, 0xa7, 0x0f, 0x98,
  0xd7, 0x85, 0xb0, 0xbf, 0x7d, 0xed, 0x5f, 0x50, 0x8c, 0xe5, 0xba, 0x3f,
  0x77, 0xe3, 0x7e, 0xeb, 0x07, 0x43, 0xb6, 0x3f, 0xf2, 0x4e, 0xcf, 0xc5,
  0xeb, 0x4f, 0xb6, 0xbf, 0x50, 0xe9, 0x8f, 0x41, 0x32, 0x24, 0xbb, 0xbf,
  0x1a, 0x78, 0x7c, 0x1a, 0xe2, 0xa2, 0xb0, 0x3f, 0x79, 0xb5, 0xcc, 0xfc,
  0x7c, 0xee, 0xbe, 0x3f, 0x4d, 0xa2, 0xb3, 0xaf, 0xaa, 0x12, 0xa4, 0xbf,
  0xf7, 0x46, 0x6b, 0xb4, 0x25, 0xb5, 0xc0, 0xbf, 0x90, 0x85, 0xc6, 0xc4,
  0xf9, 0xc6, 0x85, 0x3f, 0x40, 0xc1, 0x6e, 0xb3, 0x1f, 0x32, 0xc1, 0x3f,
  0x91, 0x1a, 0x6d, 0xae, 0x5d, 0x35, 0x94, 0x3f, 0xf5, 0x6b, 0xad, 0xe5,
  0x3a, 0xd7, 0xc0, 0xbf, 0xa6, 0xc9, 0xb9, 0x27, 0xc9, 0xf6, 0xa9, 0xbf,
  0xa3, 0xd2, 0x13, 0x54, 0x1a, 0x22, 0xbf, 0x3f, 0x52, 0x6b, 0x10, 0x47,
  0xec, 0xb4, 0xb4, 0x3f, 0x5b, 0x40, 0x80, 0x99, 0x81, 0xa1, 0xba, 0xbf,
  0x4d, 0xa1, 0xcf, 0x84, 0xac, 0xcc, 0xbb, 0xbf, 0x34, 0x12, 0xfa, 0x93,
  0x17, 0x1b, 0xb4, 0x3f, 0x6a, 0x3d, 0x65, 0x5c, 0x65, 0xe0, 0xc0, 0x3f,
  0x9f, 0xe8, 0x9b, 0xb3, 0x60, 0x1b, 0xa7, 0xbf, 0xf1, 0x44, 0xb6, 0xb0,
  0x7a, 0xfa, 0xc2, 0xbf, 0xde, 0x83, 0x7a, 0x50, 0xdf, 0xf4, 0x70, 0x3f,
  0xc0, 0x1d, 0xf7, 0xc7, 0x33, 0xd4, 0xc3, 0x3f, 0x03, 0xf0, 0x4e, 0x28,
  0xb7, 0x4e, 0xa6, 0x3f, 0xe5, 0x0d, 0x79, 0x00, 0x9d, 0xf1, 0xc2, 0xbf,
  0xd0, 0x67, 0xea, 0x65, 0x26, 0xa5, 0xb8, 0xbf, 0xf5, 0xfd, 0xc8, 0xbb,
  0x6e, 0x4e, 0xbf, 0x3f, 0x99, 0xa0, 0x7c, 0xc0, 0x73, 0x48, 0xc3, 0x3f,
  0xec, 0xf6, 0x31, 0x72, 0x68, 0xcb, 0xb1, 0xbf, 0xc1, 0xa5, 0xb8, 0x72,
  0x87, 0x93, 0xc9, 0xbf, 0x88, 0xa1, 0x31, 0x8e, 0x5e, 0x3a, 0x9c, 0xbf,
  0xb5, 0x05, 0x17, 0xe1, 0x61, 0xcf, 0xcc, 0x3f, 0x5a, 0x03, 0x7a, 0xf6,
  0x22, 0x65, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x1a, 0x9d, 0x1b, 0x95, 0xc7, 0x35, 0xc0, 0x3f, 0xd7, 0x70, 0x5e, 0xfe,
  0x8b, 0x48, 0x9a, 0x3f, 0xf8, 0x1b, 0x28, 0x14, 0xdd, 0x20, 0xbf, 0xbf,
  0x00, 0x00, 0x00, 0x87, 0x6d, 0xd3, 0xa9, 0xbf, 0x29, 0xc3, 0xc8, 0xd0,
  0xa2, 0x93, 0xbc, 0x3f, 0x39, 0x78, 0x09, 0xf1, 0xb8, 0xcc, 0xb2, 0x3f,
  0xf4, 0xbb, 0x50, 0x63, 0x4b, 0xd4, 0xb8, 0xbf, 0x7e, 0x16, 0xc3, 0x0b,
  0x46, 0x02, 0xb8, 0xbf, 0xe9, 0x5a, 0x8d, 0xef, 0xb2, 0xfb, 0xb3, 0x3f,
  0x0f, 0x64, 0x8a, 0x34, 0x36, 0x53, 0xbc, 0x3f, 0x2d, 0xc4, 0xbf, 0x35,
  0xe6, 0x56, 0xac, 0xbf, 0xdd, 0x95, 0x05, 0x7e, 0xcb, 0x8a, 0xbf, 0xbf,
  0x7a, 0xd8, 0x60, 0x19, 0x47, 0x39, 0x9e, 0x3f, 0x5f, 0xd2, 0x49, 0x5e,
  0xbd, 0xbb, 0xc0, 0x3f, 0xf3, 0x15, 0x14, 0x44, 0xea, 0x36, 0x56, 0xbf,
  0x0f, 0x3b, 0x4e, 0x94, 0xed, 0xf5, 0xc0, 0xbf, 0xf6, 0xa2, 0xb3, 0x00,
  0x19, 0xd7, 0x9c, 0xbf, 0xd6, 0x16, 0x4b, 0x6e, 0xe7, 0x5f, 0xc0, 0x3f,
  0x74, 0x17, 0xe6, 0x47, 0x4d, 0xa5, 0xad, 0x3f, 0xff, 0x2f, 0x31, 0xdb,
  0xff, 0xd1, 0xbd, 0xbf, 0xd4, 0x04, 0x3d, 0x3b, 0x72, 0x25, 0xb6, 0xbf,
  0x02, 0x8c, 0x07, 0x33, 0xde, 0x09, 0xb9, 0x3f, 0x8f, 0xd5, 0x5c, 0x1d,
  0x12, 0xc6, 0xbc, 0x3f, 0x46, 0xe5, 0xd9, 0xfc, 0x6a, 0x5a, 0xb2, 0xbf,
  0x25, 0xd0, 0x59, 0x26, 0x8d, 0x1c, 0xc1, 0xbf, 0x06, 0xf2, 0x1a, 0xf5,
  0xb1, 0x8c, 0xa3, 0x3f, 0x30, 0x6e, 0x37, 0xc9, 0x0e, 0xf5, 0xc2, 0x3f,
  0x58, 0xdf, 0x1c, 0xf4, 0x68, 0x2e, 0x63, 0x3f, 0xd7, 0xe8, 0xdc, 0x6e,
  0x00, 0x91, 0xc3, 0xbf, 0xb0, 0xbd, 0x30, 0xde, 0x99, 0x15, 0xa9, 0xbf,
  0x57, 0xb1, 0xb2, 0x96, 0x6a, 0x7a, 0xc2, 0x3f, 0xa3, 0xc6, 0xf5, 0xf9,
  0x3d, 0x9d, 0xb9, 0x3f, 0xd2, 0xfd, 0x95, 0x4b, 0xe9, 0x1a, 0xbe, 0xbf,
  0xf4, 0x18, 0xde, 0x65, 0xfa, 0x7d, 0xc3, 0xbf, 0x4b, 0x39, 0x61, 0x3b,
  0x98, 0x8a, 0xb0, 0x3f, 0x3c, 0x80, 0xbd, 0xc0, 0x95, 0x77, 0xc9, 0x3f,
  0xa8, 0x5b, 0xc3, 0xca, 0xd0, 0x05, 0xa0, 0x3f, 0xc2, 0xb7, 0x31, 0xe9,
  0xbd, 0x67, 0xcc, 0xbf, 0xc1, 0x96, 0xc9, 0x1e, 0xc9, 0x5b, 0xcf, 0xbf,
  0x2a, 0x83, 0x89, 0xce, 0x38, 0x16, 0xc0, 0x3f, 0x49, 0xd2, 0x0c, 0xaf,
  0x4d, 0x6c, 0x89, 0x3f, 0xd8, 0xdb, 0x23, 0x54, 0xa9, 0x90, 0xbf, 0xbf,
  0x4b, 0xcc, 0x1c, 0x98, 0x86, 0xdb, 0xa2, 0xbf, 0x00, 0x00, 0x28, 0x8c,
  0xf4, 0xc0, 0xbd, 0x3f, 0xc0, 0x03, 0x61, 0xe8, 0x58, 0xbb, 0xae, 0x3f,
  0xe4, 0x10, 0x56, 0x40, 0x49, 0xc8, 0xba, 0xbf, 0x3e, 0x67, 0x73, 0xe4,
  0x87, 0xc8, 0xb4, 0xbf, 0xf2, 0xd4, 0x2f, 0x42, 0x0d, 0xb9, 0xb6, 0x3f,
  0xa6, 0x15, 0x97, 0x55, 0xd4, 0x7a, 0xb9, 0x3f, 0x40, 0xc5, 0x92, 0x5b,
  0x4a, 0xad, 0xb1, 0xbf, 0xc2, 0xc8, 0x5e, 0xb8, 0xda, 0x42, 0xbd, 0xbf,
  0x35, 0x86, 0xad, 0xbf, 0xf8, 0x8d, 0xa7, 0x3f, 0xb8, 0xcd, 0x55, 0x31,
  0x4e, 0xf1, 0xbf, 0x3f, 0x08, 0x7f, 0x64, 0xc8, 0xfc, 0xc1, 0x94, 0xbf,
  0xe8, 0xda, 0x0a, 0x18, 0x03, 0xad, 0xc0, 0xbf, 0x75, 0x50, 0x02, 0xe5,
  0x9d, 0x2d, 0x7e, 0xbf, 0x9e, 0xc1, 0x62, 0x2a, 0x6f, 0xaa, 0xc0, 0x3f,
  0x5d, 0xf9, 0xd9, 0x97, 0xe9, 0x6b, 0xa2, 0x3f, 0x7f, 0x0e, 0xa7, 0x5e,
  0xcd, 0xbe, 0xbf, 0xbf, 0xa7, 0x9e, 0x3f, 0x84, 0xd2, 0x80, 0xb0, 0xbf,
  0x46, 0xb0, 0xc9, 0xb3, 0x4d, 0x7b, 0xbc, 0x3f, 0x6b, 0x71, 0x69, 0xb1,
  0xfb, 0x6e, 0xb7, 0x3f, 0x66, 0x5d, 0xf6, 0x6f, 0x42, 0x76, 0xb7, 0xbf,
  0xd0, 0x13, 0x3a, 0x10, 0x38, 0x9d, 0xbd, 0xbf, 0x68, 0xa5, 0xb2, 0x13,
  0xa2, 0xa6, 0xb0, 0x3f, 0x01, 0x24, 0xfe, 0xee, 0x0d, 0x4b, 0xc1, 0x3f,
  0xd4, 0xd3, 0x3a, 0x25, 0xd6, 0x24, 0xa0, 0xbf, 0x7e, 0x4b, 0x71, 0x37,
  0x45, 0xe6, 0xc2, 0xbf, 0xe4, 0x3a, 0x8b, 0x01, 0xe2, 0x58, 0x81, 0xbf,
  0xee, 0xe7, 0x63, 0xf0, 0x29, 0x49, 0xc3, 0x3f, 0x48, 0x4c, 0x3f, 0x28,
  0x69, 0xad, 0xab, 0x3f, 0x2d, 0x8f, 0x58, 0x41, 0x47, 0x03, 0xc2, 0xbf,
  0x6d, 0x22, 0x8f, 0x6d, 0xd6, 0x80, 0xba, 0xbf, 0x9e, 0x3a, 0xa5, 0x6c,
  0x9d, 0xef, 0xbc, 0x3f, 0x44, 0xf8, 0xd7, 0xa1, 0x83, 0xac, 0xc3, 0x3f,
  0x16, 0xf3, 0x5c, 0xfe, 0x60, 0xae, 0xae, 0xbf, 0x79, 0xbc, 0x12, 0x32,
  0x66, 0x59, 0xc9, 0xbf, 0x9d, 0x5f, 0x0d, 0x3d, 0x14, 0xd4, 0xa1, 0xbf,
  0x7d, 0xf6, 0x68, 0xb1, 0x32, 0x03, 0xcc, 0x3f, 0x26, 0x94, 0xe6, 0xa3,
  0xa4, 0x51, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x60, 0x16, 0x83, 0xae, 0xfa, 0xa2, 0xbf, 0xbf, 0x46, 0x00, 0xc3, 0x50,
  0x14, 0x69, 0x98, 0xbf, 0xd7, 0x9f, 0xa0, 0x67, 0xb4, 0x7e, 0xbe, 0x3f,
  0x00, 0x00, 0xe0, 0x87, 0x97, 0x06, 0xa8, 0x3f, 0xc9, 0x4b, 0xc0, 0x9a,
  0xaf, 0x3c, 0xbc, 0xbf, 0x70, 0xeb, 0xd9, 0xd6, 0x40, 0x8a, 0xb1, 0xbf,
  0x19, 0x0f, 0xba, 0x8e, 0x0c, 0xea, 0xb8, 0x3f, 0x43, 0xde, 0xb0, 0xef,
  0x2a, 0x7f, 0xb6, 0x3f, 0x75, 0x28, 0x8b, 0xab, 0xa6, 0x9a, 0xb4, 0xbf,
  0xc4, 0xe1, 0x9d, 0x96, 0x60, 0xb3, 0xba, 0xbf, 0x57, 0x39, 0x28, 0x68,
  0x96, 0xd2, 0xae, 0x3f, 0x7b, 0x7d, 0x1e, 0x30, 0x0a, 0xfa, 0xbd, 0x3f,
  0x8d, 0xfd, 0xc3, 0xe7, 0x0f, 0xf0, 0xa2, 0xbf, 0xc0, 0x9a, 0x6c, 0xd9,
  0x5a, 0x14, 0xc0, 0xbf, 0x87, 0x2f, 0xa0, 0xf6, 0xbe, 0x84, 0x87, 0x3f,
  0x90, 0x27, 0x00, 0xfc, 0x01, 0x8c, 0xc0, 0x3f, 0x6e, 0x5c, 0xbf, 0x58,
  0x49, 0xd8, 0x8f, 0x3f, 0x71, 0x0e, 0x0b, 0x65, 0x3d, 0x52, 0xc0, 0xbf,
  0xf0, 0x34, 0xb1, 0x7b, 0xaa, 0x1f, 0xa6, 0xbf, 0xb4, 0xd4, 0x35, 0x34,
  0x8c, 0xaf, 0xbe, 0x3f, 0xff, 0x4f, 0x6a, 0x6a, 0xa7, 0x08, 0xb2, 0x3f,
  0xb0, 0xb8, 0xf1, 0x9e, 0xec, 0x20, 0xbb, 0xbf, 0xf4, 0xab, 0x48, 0x2f,
  0xb6, 0x94, 0xb8, 0xbf, 0x8d, 0xe0, 0xd7, 0x22, 0x61, 0xe8, 0xb5, 0x3f,
  0x5a, 0x11, 0xb2, 0x83, 0x5e, 0x55, 0xbe, 0x3f, 0xc2, 0xc6, 0x1f, 0x6c,
  0x99, 0x00, 0xae, 0xbf, 0xf9, 0x05, 0xa9, 0x0d, 0x67, 0x6d, 0xc1, 0xbf,
  0x08, 0x45, 0x64, 0xf0, 0xf0, 0xc5, 0x99, 0x3f, 0x81, 0x03, 0x4a, 0xc6,
  0x58, 0xcf, 0xc2, 0x3f, 0x45, 0xdb, 0x6e, 0x08, 0xa7, 0x36, 0x8d, 0x3f,
  0xc9, 0x29, 0x38, 0xa8, 0x8b, 0xfd, 0xc2, 0xbf, 0x6b, 0x55, 0x53, 0x6d,
  0x53, 0x19, 0xae, 0xbf, 0xcf, 0xb4, 0x6a, 0x1b, 0xa0, 0x8c, 0xc1, 0x3f,
  0x04, 0x5b, 0x9d, 0x58, 0x9a, 0x51, 0xbb, 0x3f, 0x78, 0x3e, 0x43, 0x38,
  0x8b, 0xcc, 0xbb, 0xbf, 0x37, 0xe6, 0xf0, 0xd3, 0xbc, 0xd4, 0xc3, 0xbf,
  0xe5, 0x7c, 0x02, 0xeb, 0x09, 0x61, 0xac, 0x3f, 0x8a, 0x40, 0x0d, 0xc4,
  0x4e, 0x39, 0xc9, 0x3f, 0x18, 0x83, 0xf6, 0x1b, 0xcf, 0x89, 0xa3, 0x3f,
  0xb7, 0xb0, 0x91, 0x4b, 0xa0, 0xa1, 0xcb, 0xbf, 0x36, 0xa2, 0xab, 0x17,
  0xcd, 0x46, 0xcf, 0xbf, 0x06, 0x13, 0xa0, 0x58, 0x85, 0x66, 0xbf, 0xbf,
  0xbd, 0xb8, 0x4c, 0xc8, 0xf3, 0xa4, 0x87, 0xbf, 0x05, 0xc4, 0xb2, 0xe2,
  0x76, 0xdc, 0xbe, 0x3f, 0xf4, 0x01, 0x96, 0xc6, 0x5e, 0x8e, 0xa1, 0x3f,
  0x00, 0x00, 0xb4, 0x3b, 0x39, 0x41, 0xbd, 0xbf, 0xb0, 0xb2, 0xdd, 0x00,
  0xd6, 0xab, 0xac, 0xbf, 0x78, 0xfa, 0x7c, 0xb2, 0x9c, 0x9d, 0xba, 0x3f,
  0xf3, 0xdf, 0x50, 0xdd, 0x35, 0x74, 0xb3, 0x3f, 0x5c, 0x3c, 0xd0, 0xf2,
  0x69, 0x00, 0xb7, 0xbf, 0x36, 0x6e, 0x3d, 0xdb, 0x65, 0xf6, 0xb7, 0xbf,
  0x3d, 0x9a, 0x15, 0xcf, 0x87, 0x7e, 0xb2, 0x3f, 0xb5, 0x59, 0xe8, 0x9c,
  0x2d, 0xb2, 0xbb, 0x3f, 0x15, 0x75, 0x3c, 0xf2, 0x66, 0x66, 0xaa, 0xbf,
  0xd8, 0x9c, 0x22, 0x11, 0x14, 0x7f, 0xbe, 0xbf, 0x07, 0x45, 0xa1, 0x24,
  0x3c, 0x01, 0x9d, 0x3f, 0x68, 0x93, 0xa4, 0xc7, 0x7e, 0x1b, 0xc0, 0x3f,
  0xbc, 0x93, 0x40, 0xcd, 0x87, 0xd9, 0x69, 0xbf, 0x0a, 0xe6, 0x95, 0xfc,
  0x66, 0x5b, 0xc0, 0xbf, 0x21, 0x57, 0xae, 0x1f, 0x0e, 0xc3, 0x97, 0xbf,
  0x34, 0xfc, 0x1b, 0x88, 0x2e, 0xdf, 0xbf, 0x3f, 0x3f, 0x46, 0xaa, 0x7f,
  0xd8, 0x8a, 0xa9, 0x3f, 0xa2, 0x9b, 0x77, 0x20, 0x87, 0x95, 0xbd, 0xbf,
  0x67, 0x86, 0xbc, 0x3a, 0xcb, 0x6c, 0xb3, 0xbf, 0x1d, 0x28, 0x49, 0xcb,
  0x43, 0xc5, 0xb9, 0x3f, 0x51, 0x3c, 0x24, 0x7d, 0x96, 0x99, 0xb9, 0x3f,
  0x93, 0x2e, 0x23, 0x55, 0x8e, 0x61, 0xb4, 0xbf, 0xf9, 0xaf, 0x21, 0x47,
  0x7a, 0xf1, 0xbe, 0xbf, 0x54, 0x71, 0x41, 0xdf, 0x80, 0xcf, 0xaa, 0x3f,
  0x66, 0x63, 0x62, 0x26, 0xef, 0x84, 0xc1, 0x3f, 0x5c, 0xce, 0x81, 0xac,
  0x29, 0x8c, 0x93, 0xbf, 0x55, 0x8f, 0xa8, 0x44, 0x5e, 0xb1, 0xc2, 0xbf,
  0x08, 0x73, 0xb5, 0xa4, 0xfc, 0x36, 0x94, 0xbf, 0x67, 0x23, 0xe8, 0x7d,
  0xe2, 0xae, 0xc2, 0x3f, 0x2b, 0xc1, 0x16, 0x25, 0x28, 0x2e, 0xb0, 0x3f,
  0xb6, 0xe2, 0xa6, 0xbf, 0xce, 0x16, 0xc1, 0xbf, 0x9a, 0x86, 0xb1, 0x1f,
  0x0e, 0x11, 0xbc, 0xbf, 0x7a, 0x73, 0x04, 0xa1, 0xa4, 0xb1, 0xba, 0x3f,
  0xde, 0xcc, 0xbd, 0x15, 0x41, 0xf7, 0xc3, 0x3f, 0x76, 0x93, 0xe0, 0x26,
  0xe3, 0x2b, 0xaa, 0xbf, 0xcb, 0x65, 0xcf, 0x71, 0x9a, 0x17, 0xc9, 0xbf,
  0x3a, 0xfb, 0xb3, 0x88, 0xae, 0x28, 0xa5, 0xbf, 0x39, 0xb6, 0x92, 0x01,
  0xe8, 0x42, 0xcb, 0x3f, 0x96, 0xf3, 0xf1, 0x70, 0x57, 0x3b, 0xcf, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xbb, 0x17, 0xfc, 0x1e,
  0x31, 0xe8, 0xbe, 0x3f, 0x29, 0x59, 0x90, 0x30, 0xed, 0xbf, 0x96, 0x3f,
  0x58, 0x6a, 0x9b, 0x2a, 0x5e, 0xe4, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0xf2,
  0x6c, 0x6c, 0xa6, 0xbf, 0xba, 0x77, 0x32, 0xc4, 0xff, 0xe1, 0xbb, 0x3f,
  0xd2, 0x08, 0xca, 0x00, 0x44, 0x69, 0xb0, 0x3f, 0x8b, 0xd0, 0x0f, 0x41,
  0xb1, 0xeb, 0xb8, 0xbf, 0xed, 0x5b, 0xcf, 0x05, 0x5e, 0x20, 0xb5, 0xbf,
  0x10, 0x8d, 0x90, 0x20, 0x7b, 0x11, 0xb5, 0x3f, 0x52, 0x14, 0x34, 0x81,
  0xc0, 0x33, 0xb9, 0x3f, 0x37, 0x4c, 0x7a, 0xec, 0xfa, 0x68, 0xb0, 0xbf,
  0x93, 0x3f, 0x91, 0xb1, 0x0b, 0x7d, 0xbc, 0xbf, 0x99, 0xa2, 0xd6, 0x4a,
  0x38, 0x1b, 0xa6, 0x3f, 0x5e, 0xf9, 0x50, 0xb0, 0xb2, 0xd7, 0xbe, 0x3f,
  0xa7, 0x96, 0xf9, 0x64, 0x98, 0x83, 0x94, 0xbf, 0xf7, 0x55, 0x52, 0xa9,
  0xbd, 0x10, 0xc0, 0xbf, 0x70, 0xee, 0x54, 0xa3, 0xb8, 0x51, 0x73, 0xbf,
  0xb3, 0xe0, 0xbe, 0x37, 0x8b, 0x1d, 0xc0, 0x3f, 0xc7, 0xbb, 0x39, 0x7a,
  0x32, 0x15, 0x9f, 0x3f, 0xd2, 0x26, 0x89, 0xbf, 0xda, 0x08, 0xbf, 0xbf,
  0x48, 0x15, 0x47, 0xd3, 0x86, 0xb1, 0xac, 0xbf, 0xe3, 0x0c, 0xa4, 0x9a,
  0xb1, 0x73, 0xbc, 0x3f, 0x37, 0x97, 0x09, 0x39, 0xc5, 0xaf, 0xb4, 0x3f,
  0x0f, 0xa8, 0x82, 0x57, 0x4d, 0x6a, 0xb8, 0xbf, 0x77, 0xab, 0x39, 0xe8,
  0x59, 0x80, 0xba, 0xbf, 0x2d, 0xbd, 0x6e, 0xfd, 0xcf, 0xe2, 0xb2, 0x3f,
  0x99, 0xf9, 0x32, 0xc3, 0x3a, 0x74, 0xbf, 0x3f, 0xc9, 0xff, 0xac, 0x08,
  0x49, 0xba, 0xa7, 0xbf, 0x9c, 0xbe, 0xb9, 0x7c, 0xd8, 0x92, 0xc1, 0xbf,
  0x27, 0x78, 0xfc, 0x39, 0x18, 0x34, 0x8b, 0x3f, 0xcb, 0xe5, 0xdc, 0x3d,
  0x49, 0x8d, 0xc2, 0x3f, 0xd2, 0xe1, 0x80, 0xbd, 0xd2, 0x83, 0x99, 0x3f,
  0xaf, 0xd4, 0x24, 0x27, 0xd1, 0x5d, 0xc2, 0xbf, 0x08, 0x1c, 0x42, 0x8d,
  0x91, 0x3c, 0xb1, 0xbf, 0xc7, 0x3c, 0x78, 0x66, 0x1c, 0xa2, 0xc0, 0x3f,
  0x72, 0xc3, 0x12, 0x9b, 0x93, 0xc0, 0xbc, 0x3f, 0x31, 0xfd, 0xd9, 0x93,
  0xd0, 0x9e, 0xb9, 0xbf, 0x6d, 0xc0, 0x3a, 0x60, 0x9b, 0x14, 0xc4, 0xbf,
  0x66, 0xda, 0x35, 0x0d, 0xb5, 0x0d, 0xa8, 0x3f, 0xd7, 0x65, 0xe0, 0xb3,
  0x8a, 0xf4, 0xc8, 0x3f, 0x30, 0x07, 0x33, 0x5f, 0x3b, 0xb2, 0xa6, 0x3f,
  0x54, 0xa3, 0x9b, 0x5a, 0xec, 0xe6, 0xca, 0xbf, 0xd9, 0x42, 0x60, 0x5d,
  0x56, 0x2f, 0xcf, 0xbf, 0x1c, 0x3d, 0xfd, 0x73, 0x49, 0xae, 0xbe, 0x3f,
  0x9a, 0xe2, 0x79, 0x13, 0x62, 0x10, 0x86, 0x3f, 0x66, 0x46, 0x86, 0x2e,
  0x41, 0x33, 0xbe, 0xbf, 0x0b, 0x39, 0x6f, 0x27, 0xb3, 0x65, 0xa0, 0xbf,
  0x00, 0x60, 0x33, 0x89, 0x89, 0xc4, 0xbc, 0x3f, 0x0a, 0x65, 0xea, 0x2a,
  0xd3, 0xd3, 0xaa, 0x3f, 0x50, 0x31, 0x2e, 0x4a, 0x4b, 0x69, 0xba, 0xbf,
  0x77, 0xa1, 0x7d, 0x13, 0x38, 0x41, 0xb2, 0xbf, 0xa1, 0x4f, 0x3a, 0xeb,
  0x86, 0x2d, 0xb7, 0x3f, 0xf0, 0xf5, 0xb0, 0x85, 0x7b, 0x93, 0xb6, 0x3f,
  0x34, 0x7e, 0x8a, 0x6b, 0x30, 0x22, 0xb3, 0xbf, 0x4d, 0x99, 0x75, 0x60,
  0x77, 0x3c, 0xba, 0xbf, 0x3c, 0x0b, 0x0b, 0xf2, 0xb0, 0xba, 0xac, 0x3f,
  0x28, 0x24, 0x54, 0xd1, 0x56, 0x19, 0xbd, 0x3f, 0x72, 0x99, 0x29, 0xfa,
  0xca, 0xf4, 0xa1, 0xbf, 0x96, 0x69, 0xc5, 0x8f, 0x13, 0x09, 0xbf, 0xbf,
  0x93, 0xe8, 0x36, 0x12, 0x03, 0xd3, 0x88, 0x3f, 0xa2, 0xf5, 0x67, 0xa3,
  0xed, 0xec, 0xbf, 0x3f, 0x50, 0x61, 0x95, 0xbb, 0x29, 0xdd, 0x88, 0x3f,
  0xa9, 0x8a, 0x5d, 0xe9, 0xfa, 0xa8, 0xbf, 0xbf, 0x2e, 0x08, 0xf7, 0x88,
  0x11, 0xf4, 0xa2, 0xbf, 0xff, 0x78, 0x25, 0x28, 0xd8, 0x24, 0xbe, 0x3f,
  0x87, 0xb0, 0xb3, 0xe3, 0xbe, 0x97, 0xaf, 0x3f, 0xcc, 0x6c, 0x38, 0x6a,
  0x8a, 0x4c, 0xbb, 0xbf, 0x33, 0xe6, 0xb8, 0xec, 0xfa, 0xd3, 0xb5, 0xbf,
  0x9b, 0xd9, 0x74, 0x99, 0xa7, 0x11, 0xb7, 0x3f, 0x58, 0xb1, 0xdc, 0x66,
  0x88, 0x4b, 0xbb, 0x3f, 0xd4, 0xed, 0xd3, 0xd2, 0xeb, 0x6c, 0xb1, 0xbf,
  0x69, 0x93, 0xb5, 0xc4, 0x0f, 0xe0, 0xbf, 0xbf, 0xd1, 0x3f, 0xc7, 0x60,
  0xf7, 0xc0, 0xa4, 0x3f, 0x12, 0xd3, 0x47, 0xda, 0x34, 0x98, 0xc1, 0x3f,
  0x25, 0xc0, 0x16, 0x61, 0x87, 0xb4, 0x7f, 0xbf, 0xfe, 0x00, 0x53, 0x17,
  0xf0, 0x63, 0xc2, 0xbf, 0xbb, 0x22, 0x96, 0xd5, 0x13, 0x86, 0x9e, 0xbf,
  0xe6, 0x87, 0xe5, 0xc9, 0xe3, 0x0a, 0xc2, 0x3f, 0xd8, 0xc3, 0x27, 0xe4,
  0x2e, 0x39, 0xb2, 0x3f, 0xa4, 0x6a, 0x32, 0x81, 0xc4, 0x2e, 0xc0, 0xbf,
  0x7a, 0x71, 0xed, 0x65, 0x6d, 0x61, 0xbd, 0xbf, 0x3c, 0x22, 0x09, 0x7f,
  0xed, 0x93, 0xb8, 0x3f, 0x33, 0x68, 0x21, 0x6a, 0x48, 0x2d, 0xc4, 0x3f,
  0xec, 0xf5, 0x00, 0x24, 0x58, 0x05, 0xa6, 0xbf, 0x8a, 0xfb, 0xa1, 0xc6,
  0x58, 0xd0, 0xc8, 0xbf, 0x89, 0x8d, 0xed, 0xd4, 0xdd, 0x27, 0xa8, 0xbf,
  0x84, 0x9b, 0x38, 0x1b, 0x91, 0x8d, 0xca, 0x3f, 0x3d, 0x98, 0xf6, 0x87,
  0xda, 0x22, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x85, 0xb1, 0x87, 0xb2, 0xb1, 0x39, 0xbe, 0xbf, 0x46, 0x74, 0xa6, 0xb8,
  0xda, 0x44, 0x95, 0xbf, 0x3e, 0x4d, 0x5a, 0xee, 0x7d, 0x51, 0xbd, 0x3f,
  0x00, 0x00, 0xcf, 0xb4, 0x87, 0xfd, 0xa4, 0x3f, 0x2d, 0x48, 0xcb, 0x95,
  0x65, 0x85, 0xbb, 0xbf, 0x36, 0xe3, 0x55, 0xdc, 0x7c, 0xca, 0xae, 0xbf,
  0x5b, 0x7e, 0x81, 0x34, 0x10, 0xde, 0xb8, 0x3f, 0x1a, 0x63, 0x1c, 0xe9,
  0xbf, 0xe1, 0xb3, 0x3f, 0xd9, 0x70, 0x88, 0x85, 0x90, 0x68, 0xb5, 0xbf,
  0x71, 0xdd, 0xe2, 0x2d, 0x2a, 0xd2, 0xb7, 0xbf, 0x58, 0x08, 0x64, 0xf3,
  0x81, 0x36, 0xb1, 0x3f, 0xfa, 0x4f, 0x56, 0x1e, 0x73, 0x15, 0xbb, 0x3f,
  0x29, 0xb4, 0x53, 0xe5, 0x64, 0xbc, 0xa8, 0xbf, 0x7f, 0x10, 0x4a, 0xb3,
  0xf8, 0x8b, 0xbd, 0xbf, 0xf1, 0x4d, 0x5d, 0x13, 0x6d, 0xeb, 0x9b, 0x3f,
  0x65, 0x45, 0x37, 0x03, 0xe1, 0x17, 0xbf, 0x3f, 0xad, 0xe8, 0x4c, 0xb7,
  0xc6, 0xce, 0x72, 0xbf, 0x9a, 0xdf, 0x34, 0xde, 0x8a, 0x9d, 0xbf, 0xbf,
  0x18, 0x1d, 0x79, 0x75, 0x3e, 0x96, 0x93, 0xbf, 0x20, 0xdb, 0xe9, 0x81,
  0x15, 0x04, 0xbf, 0x3f, 0x85, 0xaf, 0x0a, 0xfe, 0xde, 0x20, 0xa6, 0x3f,
  0x8d, 0x94, 0x4f, 0xd8, 0x08, 0x36, 0xbd, 0xbf, 0xfd, 0xb2, 0xd4, 0x35,
  0xb9, 0x20, 0xb1, 0xbf, 0x20, 0xfc, 0x3b, 0x79, 0x2c, 0x22, 0xba, 0x3f,
  0x0b, 0x5f, 0x61, 0x9c, 0xae, 0xdb, 0xb6, 0x3f, 0x15, 0x3f, 0x60, 0xac,
  0xa3, 0xbc, 0xb5, 0xbf, 0x21, 0x95, 0x77, 0x47, 0x77, 0xfd, 0xbb, 0xbf,
  0x93, 0x99, 0x32, 0xbf, 0x72, 0x00, 0xb0, 0x3f, 0x88, 0xc4, 0x2a, 0x82,
  0x97, 0x1b, 0xc0, 0x3f, 0x12, 0xe6, 0x3e, 0x1c, 0x58, 0xe3, 0xa1, 0xbf,
  0x88, 0xf6, 0x40, 0x0f, 0xf9, 0x95, 0xc1, 0xbf, 0x4e, 0xc3, 0xc1, 0x58,
  0xcd, 0x16, 0x64, 0x3f, 0x52, 0xe2, 0x25, 0xa7, 0x0f, 0x36, 0xc2, 0x3f,
  0x3e, 0x28, 0x61, 0xac, 0xe8, 0xa0, 0xa1, 0x3f, 0x3f, 0x02, 0x20, 0x17,
  0x93, 0xb6, 0xc1, 0xbf, 0x8a, 0xd5, 0xd5, 0xdd, 0x31, 0x25, 0xb3, 0xbf,
  0x7f, 0x75, 0x4a, 0xd2, 0xed, 0x79, 0xbf, 0x3f, 0xa9, 0xd9, 0xe1, 0xdb,
  0xc1, 0xf4, 0xbd, 0x3f, 0x5f, 0x05, 0xd6, 0x5c, 0xd3, 0x90, 0xb7, 0xbf,
  0x98, 0x57, 0x25, 0x49, 0xb8, 0x41, 0xc4, 0xbf, 0x94, 0x55, 0x24, 0xab,
  0xb4, 0x11, 0xa4, 0x3f, 0x85, 0x02, 0xf3, 0xc0, 0x36, 0xab, 0xc8, 0x3f,
  0x04, 0xa0, 0x61, 0xae, 0xe0, 0x8a, 0xa9, 0x3f, 0xd2, 0xe7, 0x9a, 0x41,
  0xbb, 0x36, 0xca, 0xbf, 0xbe, 0xca, 0x10, 0xd6, 0xf2, 0x15, 0xcf, 0xbf,
  0x55, 0x2c, 0xf9, 0xdf, 0x39, 0x02, 0xbe, 0xbf, 0x45, 0x6a, 0x7e, 0xb5,
  0xff, 0xa6, 0x84, 0xbf, 0x8e, 0x94, 0x6e, 0x13, 0x06, 0x94, 0xbd, 0x3f,
  0xb1, 0x31, 0x1d, 0x5a, 0x5a, 0xb8, 0x9e, 0x3f, 0x00, 0xd0, 0xc5, 0x34,
  0x5e, 0x4b, 0xbc, 0xbf, 0x51, 0x25, 0x98, 0x8c, 0x9b, 0x2b, 0xa9, 0xbf,
  0x08, 0x53, 0xce, 0xcc, 0x20, 0x2e, 0xba, 0x3f, 0xa8, 0x50, 0x12, 0x89,
  0x65, 0x2b, 0xb1, 0x3f, 0x1d, 0xf7, 0x6b, 0x74, 0x23, 0x46, 0xb7, 0xbf,
  0x1f, 0xf3, 0xbd, 0xf6, 0xcf, 0x4e, 0xb5, 0xbf, 0xcf, 0xa9, 0x1c, 0x9a,
  0x47, 0xa1, 0xb3, 0x3f, 0xea, 0x48, 0x0f, 0x1f, 0xd1, 0xe0, 0xb8, 0x3f,
  0x38, 0x39, 0x93, 0x2f, 0x32, 0xa3, 0xae, 0xbf, 0xcf, 0xf9, 0x18, 0xe2,
  0x44, 0xc3, 0xbb, 0xbf, 0xd3, 0x9c, 0xd6, 0x9d, 0xf0, 0xda, 0xa4, 0x3f,
  0xc0, 0x43, 0x8c, 0x3f, 0x6d, 0xd9, 0xbd, 0x3f, 0x59, 0x9f, 0xd0, 0x54,
  0x49, 0x3f, 0x94, 0xbf, 0xb0, 0x65, 0xfb, 0x62, 0x4c, 0x08, 0xbf, 0xbf,
  0xe4, 0xcd, 0x55, 0xca, 0xa2, 0xf2, 0x64, 0xbf, 0x99, 0x0c, 0xb8, 0xdf,
  0x0e, 0x37, 0xbf, 0x3f, 0xcb, 0xcc, 0xbf, 0x58, 0x09, 0x4f, 0x9a, 0x3f,
  0xd7, 0x02, 0xea, 0x5e, 0x8c, 0x4f, 0xbe, 0xbf, 0xdf, 0xca, 0x83, 0x9f,
  0x02, 0x14, 0xa9, 0xbf, 0x68, 0xff, 0xf6, 0xdd, 0xe7, 0x3e, 0xbc, 0x3f,
  0xea, 0x26, 0xfb, 0xe7, 0x38, 0x59, 0xb2, 0x3f, 0x8e, 0x4a, 0x60, 0x3e,
  0x5d, 0xf6, 0xb8, 0xbf, 0x32, 0x9d, 0x0d, 0xed, 0xfe, 0xc8, 0xb7, 0xbf,
  0x5b, 0x48, 0x0d, 0xb5, 0x51, 0x6c, 0xb4, 0x3f, 0xf5, 0xca, 0xca, 0x2c,
  0x4c, 0x98, 0xbc, 0x3f, 0x04, 0xe2, 0xb4, 0xb5, 0x94, 0x3b, 0xad, 0xbf,
  0x78, 0xc1, 0x04, 0xad, 0xcc, 0x3d, 0xc0, 0xbf, 0xb5, 0x3c, 0x69, 0xef,
  0x15, 0x42, 0x9e, 0x3f, 0x90, 0x98, 0xc1, 0x14, 0x00, 0x8d, 0xc1, 0x3f,
  0xe6, 0x4d, 0x5f, 0x72, 0x58, 0x3b, 0x65, 0x3f, 0xb6, 0x0f, 0xfa, 0x54,
  0x4e, 0x04, 0xc2, 0xbf, 0xb9, 0xd1, 0x42, 0xd1, 0x76, 0xdd, 0xa3, 0xbf,
  0xf6, 0xb9, 0xd5, 0xf2, 0x46, 0x61, 0xc1, 0x3f, 0xd0, 0xc5, 0x7d, 0x68,
  0xb6, 0x01, 0xb4, 0x3f, 0xe7, 0x6f, 0xf2, 0x69, 0xb3, 0x99, 0xbe, 0xbf,
  0x00, 0xf2, 0x87, 0xcb, 0x9d, 0x7b, 0xbe, 0xbf, 0x5f, 0x4e, 0xb1, 0x59,
  0x55, 0x95, 0xb6, 0x3f, 0x4b, 0xd0, 0x89, 0xde, 0x4f, 0x52, 0xc4, 0x3f,
  0x91, 0x87, 0xd4, 0x0e, 0xc2, 0x31, 0xa2, 0xbf, 0x22, 0x1b, 0xa8, 0x82,
  0x50, 0x85, 0xc8, 0xbf, 0xca, 0xf1, 0x68, 0x18, 0x74, 0xdc, 0xaa, 0xbf,
  0x0a, 0x68, 0x1f, 0xff, 0x50, 0xe2, 0xc9, 0x3f, 0xea, 0x12, 0x4f, 0x9c,
  0xac, 0x08, 0xcf, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xab, 0x29, 0x17, 0x92, 0x33, 0x96, 0xbd, 0x3f, 0xcd, 0xa9, 0x8e, 0x83,
  0x2a, 0xf1, 0x93, 0x3f, 0x2b, 0x77, 0x54, 0xaa, 0xad, 0xc5, 0xbc, 0xbf,
  0x00, 0x00, 0xe7, 0xa7, 0xd3, 0xb3, 0xa3, 0xbf, 0xd1, 0xf7, 0xa5, 0x4c,
  0x2e, 0x28, 0xbb, 0x3f, 0x27, 0xa4, 0x66, 0xe9, 0xc9, 0xf4, 0xac, 0x3f,
  0x76, 0x5b, 0x38, 0x48, 0xd5, 0xc4, 0xb8, 0xbf, 0x5d, 0x31, 0x6f, 0x34,
  0xaa, 0xbf, 0xb2, 0xbf, 0xcd, 0xd6, 0xbf, 0xf5, 0x63, 0xa6, 0xb5, 0x3f,
  0xfe, 0x6c, 0xf2, 0x43, 0x45, 0x8c, 0xb6, 0x3f, 0x40, 0xbe, 0xbd, 0x57,
  0x53, 0xdb, 0xb1, 0xbf, 0x82, 0xfe, 0xf6, 0x25, 0x9a, 0xc3, 0xb9, 0xbf,
  0xce, 0xec, 0xf2, 0xa7, 0xe6, 0xeb, 0xaa, 0x3f, 0x19, 0x33, 0x17, 0x08,
  0x26, 0x4a, 0xbc, 0x3f, 0xe7, 0x74, 0xc9, 0x7d, 0x29, 0x19, 0xa1, 0xbf,
  0xc0, 0xed, 0xaf, 0x7f, 0xc8, 0x05, 0xbe, 0xbf, 0x21, 0xa6, 0x9a, 0xe1,
  0x05, 0xce, 0x89, 0x3f, 0xc5, 0x92, 0x9a, 0x49, 0x18, 0xde, 0xbe, 0x3f,
  0x0a, 0x11, 0x77, 0x2a, 0xf7, 0x1b, 0x83, 0x3f, 0x8a, 0x2f, 0x3c, 0xd1,
  0xc7, 0xbc, 0xbe, 0xbf, 0x4e, 0xf5, 0xab, 0xf9, 0x81, 0x4e, 0xa0, 0xbf,
  0x49, 0xf6, 0x49, 0x87, 0x1f, 0x8e, 0xbd, 0x3f, 0x7b, 0x2b, 0x63, 0x1d,
  0x80, 0xd0, 0xab, 0x3f, 0xf3, 0x71, 0x45, 0xd8, 0x96, 0x41, 0xbb, 0xbf,
  0x99, 0x2d, 0x2d, 0xdd, 0x32, 0x77, 0xb3, 0xbf, 0x38, 0x2f, 0x55, 0x15,
  0x99, 0xca, 0xb7, 0x3f, 0x14, 0xc7, 0xe6, 0x4e, 0xe7, 0x9d, 0xb8, 0x3f,
  0xf8, 0xc1, 0x10, 0x39, 0x8b, 0x21, 0xb3, 0xbf, 0xfa, 0xe5, 0x2b, 0x2c,
  0x00, 0x1e, 0xbd, 0xbf, 0x16, 0x44, 0x32, 0x92, 0x69, 0x8a, 0xaa, 0x3f,
  0x44, 0x59, 0xd4, 0xc9, 0x8f, 0x57, 0xc0, 0x3f, 0xae, 0xcd, 0x86, 0x28,
  0x1b, 0xf3, 0x98, 0xbf, 0xdc, 0x4f, 0xf9, 0xd8, 0x0d, 0x7e, 0xc1, 0xbf,
  0xea, 0x7b, 0xbc, 0x8f, 0x38, 0x51, 0x7e, 0xbf, 0x59, 0x08, 0x75, 0xd4,
  0x3e, 0xcf, 0xc1, 0x3f, 0xbc, 0xb6, 0x0d, 0x72, 0x8d, 0xfa, 0xa5, 0x3f,
  0x15, 0xff, 0xe7, 0xba, 0x58, 0x0b, 0xc1, 0xbf, 0x5c, 0x0c, 0x9a, 0x21,
  0xc4, 0xcf, 0xb4, 0xbf, 0x98, 0xde, 0xe5, 0x86, 0x15, 0xbd, 0xbd, 0x3f,
  0x64, 0x08, 0x7c, 0xe4, 0xf6, 0xf6, 0xbe, 0x3f, 0x8d, 0x77, 0xfc, 0x28,
  0x43, 0xa1, 0xb5, 0xbf, 0xd2, 0x57, 0x47, 0x16, 0x6a, 0x5f, 0xc4, 0xbf,
  0x70, 0xd9, 0xa5, 0x47, 0x86, 0x64, 0xa0, 0x3f, 0x60, 0x0d, 0x2e, 0x81,
  0xcc, 0x5e, 0xc8, 0x3f, 0xbd, 0xcc, 0xe3, 0x30, 0xb0, 0x1d, 0xac, 0x3f,
  0x18, 0xba, 0xde, 0xaf, 0x39, 0x90, 0xc9, 0xbf, 0xa4, 0x25, 0x97, 0xcc,
  0x13, 0xfb, 0xce, 0xbf, 0x20, 0xce, 0x84, 0x6a, 0x0c, 0x61, 0xbd, 0x3f,
  0xa0, 0xe9, 0x5f, 0xe1, 0x9a, 0x62, 0x83, 0x3f, 0x29, 0x85, 0x89, 0xa6,
  0xe0, 0xfd, 0xbc, 0xbf, 0x3f, 0xeb, 0xf8, 0x2d, 0xd8, 0xda, 0x9c, 0xbf,
  0x00, 0xf0, 0x60, 0x6e, 0xfa, 0xd5, 0xbb, 0x3f, 0xe4, 0x8d, 0xe9, 0x60,
  0xc6, 0xac, 0xa7, 0x3f, 0x3f, 0xba, 0xd7, 0xfd, 0x33, 0xee, 0xb9, 0xbf,
  0x63, 0xcb, 0xaf, 0x84, 0x2d, 0x2f, 0xb0, 0xbf, 0x3b, 0xea, 0x3c, 0xdd,
  0xad, 0x4e, 0xb7, 0x3f, 0x75, 0x3a, 0xd2, 0x4a, 0x5b, 0x25, 0xb4, 0x3f,
  0x6d, 0x3b, 0xf8, 0x96, 0xde, 0x02, 0xb4, 0xbf, 0x48, 0x02, 0x63, 0x78,
  0xd8, 0x9d, 0xb7, 0xbf, 0x7d, 0x46, 0x44, 0xc0, 0xa9, 0x19, 0xb0, 0x3f,
  0xdf, 0x69, 0x31, 0x28, 0x6d, 0x7e, 0xba, 0x3f, 0xa8, 0x35, 0xb4, 0x01,
  0xff, 0x4a, 0xa7, 0xbf, 0x35, 0xeb, 0x5d, 0x15, 0xfa, 0xad, 0xbc, 0xbf,
  0x0a, 0x01, 0x30, 0x45, 0x19, 0xf2, 0x9a, 0x3f, 0x36, 0xc3, 0xa6, 0x5d,
  0xbd, 0x14, 0xbe, 0x3f, 0xe7, 0xc6, 0x2c, 0xa3, 0x16, 0x8d, 0x77, 0xbf,
  0x1e, 0x04, 0x58, 0x87, 0xa2, 0x9c, 0xbe, 0xbf, 0x59, 0x91, 0x5c, 0x22,
  0x62, 0x1d, 0x90, 0xbf, 0xc8, 0xe8, 0xcc, 0xe5, 0xa1, 0x31, 0xbe, 0x3f,
  0x46, 0x38, 0x6a, 0x70, 0x42, 0x42, 0xa3, 0x3f, 0x95, 0x59, 0x91, 0x2f,
  0x35, 0xc2, 0xbc, 0xbf, 0x5e, 0x8d, 0xfc, 0x80, 0x52, 0x59, 0xae, 0xbf,
  0x37, 0x3f, 0xd4, 0xcd, 0xe9, 0x3f, 0xba, 0x3f, 0x4f, 0x46, 0xe8, 0x91,
  0x65, 0x7c, 0xb4, 0x3f, 0x84, 0xed, 0xaf, 0xd0, 0x1d, 0xa0, 0xb6, 0xbf,
  0x0c, 0xf9, 0x37, 0xf7, 0x40, 0x5c, 0xb9, 0xbf, 0xc2, 0x53, 0xb1, 0xd7,
  0xfb, 0xdc, 0xb1, 0x3f, 0x20, 0x78, 0xda, 0xef, 0x62, 0x90, 0xbd, 0x3f,
  0x0c, 0x5f, 0x26, 0x7b, 0xae, 0xed, 0xa7, 0xbf, 0x7b, 0x9a, 0xef, 0x75,
  0xb3, 0x69, 0xc0, 0xbf, 0xb5, 0xb5, 0xbb, 0xb3, 0x87, 0xd8, 0x93, 0x3f,
  0x16, 0x80, 0x55, 0xbd, 0xd1, 0x69, 0xc1, 0x3f, 0x3e, 0x04, 0xac, 0x7c,
  0xd9, 0x8c, 0x88, 0x3f, 0x93, 0xeb, 0xbe, 0x86, 0x62, 0x97, 0xc1, 0xbf,
  0x99, 0xc4, 0x62, 0x85, 0xed, 0xf9, 0xa7, 0xbf, 0x32, 0x73, 0x5f, 0x3b,
  0x15, 0xb5, 0xc0, 0x3f, 0xef, 0x4e, 0x1c, 0xbf, 0x4f, 0x90, 0xb5, 0x3f,
  0x39, 0xe5, 0x12, 0x10, 0x42, 0xe4, 0xbc, 0xbf, 0x81, 0xa1, 0x4d, 0xe7,
  0xad, 0x67, 0xbf, 0xbf, 0x63, 0x63, 0xb9, 0x17, 0x6a, 0xb4, 0xb4, 0x3f,
  0x16, 0x58, 0xea, 0xfe, 0x58, 0x69, 0xc4, 0x3f, 0x3a, 0x8e, 0xce, 0x5f,
  0x2a, 0x52, 0x9d, 0xbf, 0x5d, 0x66, 0x94, 0x77, 0xcc, 0x37, 0xc8, 0xbf,
  0x34, 0xcb, 0xa1, 0x48, 0x97, 0x4f, 0xad, 0xbf, 0x27, 0xc7, 0xe3, 0xd0,
  0x5d, 0x40, 0xc9, 0x3f, 0x20, 0x6c, 0x2e, 0x1e, 0x33, 0xed, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x25, 0x33, 0x48, 0xdc,
  0x9b, 0xfc, 0xbc, 0xbf, 0x8e, 0xf3, 0x9c, 0x86, 0x5d, 0xbf, 0x92, 0xbf,
  0x98, 0x77, 0x13, 0x6f, 0x84, 0x40, 0xbc, 0x3f, 0x00, 0x60, 0x18, 0x6f,
  0x48, 0x8a, 0xa2, 0x3f, 0x1b, 0x6e, 0x46, 0xb7, 0x47, 0xcb, 0xba, 0xbf,
  0x23, 0xbc, 0xa3, 0xcb, 0x08, 0x4b, 0xab, 0xbf, 0x13, 0xe7, 0x75, 0x42,
  0xcf, 0xa2, 0xb8, 0x3f, 0x8b, 0xf6, 0xe4, 0x9c, 0xe7, 0xb6, 0xb1, 0x3f,
  0x05, 0x03, 0xa7, 0xd5, 0x06, 0xd0, 0xb5, 0xbf, 0x24, 0x88, 0x61, 0x9e,
  0xba, 0x5f, 0xb5, 0xbf, 0x2e, 0xd6, 0x28, 0x3b, 0xed, 0x5e, 0xb2, 0x3f,
  0x17, 0x16, 0x6d, 0x87, 0x15, 0x87, 0xb8, 0x3f, 0xbf, 0x44, 0x36, 0xba,
  0x57, 0xbd, 0xac, 0xbf, 0x5f, 0xde, 0x0b, 0x74, 0xee, 0x14, 0xbb, 0xbf,
  0x47, 0xb1, 0xa7, 0xb6, 0x6c, 0xc3, 0xa3, 0x3f, 0xe1, 0xfc, 0x8d, 0x22,
  0x52, 0xf2, 0xbc, 0x3f, 0x5a, 0x88, 0x9c, 0x43, 0xcf, 0xf7, 0x93, 0xbf,
  0x49, 0xd0, 0xf0, 0xba, 0xa4, 0x09, 0xbe, 0xbf, 0xba, 0x67, 0x80, 0x8b,
  0xe3, 0x85, 0x49, 0xbf, 0xc6, 0xdc, 0xd3, 0x97, 0xed, 0x46, 0xbe, 0x3f,
  0xd5, 0x89, 0x3c, 0x36, 0x2a, 0x4f, 0x96, 0x3f, 0x20, 0xaf, 0x2f, 0x06,
  0x32, 0x98, 0xbd, 0xbf, 0x1b, 0x68, 0xad, 0x04, 0x06, 0x05, 0xa6, 0xbf,
  0xb0, 0xf7, 0xc0, 0x9d, 0xe4, 0xed, 0xbb, 0x3f, 0x1f, 0x70, 0x09, 0xf7,
  0xb1, 0x58, 0xb0, 0x3f, 0x43, 0xd9, 0x94, 0x76, 0x71, 0x3b, 0xb9, 0xbf,
  0x42, 0xd0, 0xee, 0x97, 0x78, 0x6a, 0xb5, 0xbf, 0x64, 0x60, 0xb2, 0xc6,
  0xf3, 0x77, 0xb5, 0x3f, 0xe8, 0xd8, 0x60, 0x38, 0xc4, 0x05, 0xba, 0x3f,
  0xa9, 0xce, 0x53, 0xa6, 0x28, 0x9f, 0xb0, 0xbf, 0x6c, 0x72, 0x2b, 0xc9,
  0x1d, 0xf1, 0xbd, 0xbf, 0x03, 0xd6, 0x0e, 0xcb, 0x7e, 0x65, 0xa5, 0x3f,
  0x7d, 0x2d, 0x42, 0x91, 0xf6, 0x74, 0xc0, 0x3f, 0x19, 0x20, 0x06, 0xf8,
  0xfa, 0xe1, 0x8d, 0xbf, 0xbf, 0x8d, 0x7c, 0xce, 0xe8, 0x50, 0xc1, 0xbf,
  0x84, 0x41, 0xd2, 0x78, 0x59, 0xc0, 0x90, 0xbf, 0x93, 0xd8, 0xc2, 0x8e,
  0x2b, 0x5d, 0xc1, 0x3f, 0x54, 0xbd, 0x62, 0x30, 0x40, 0xdd, 0xa9, 0x3f,
  0x3d, 0x1e, 0x81, 0x5c, 0xbe, 0x5e, 0xc0, 0xbf, 0x3d, 0x75, 0xc4, 0x68,
  0x3c, 0x44, 0xb6, 0xbf, 0x53, 0xc0, 0x19, 0x47, 0x5b, 0x0f, 0xbc, 0x3f,
  0xe2, 0x4c, 0x4e, 0x9d, 0x90, 0xce, 0xbf, 0x3f, 0x86, 0x30, 0x80, 0xe9,
  0x95, 0xce, 0xb3, 0xbf, 0x2b, 0x91, 0x6f, 0xbf, 0x66, 0x70, 0xc4, 0xbf,
  0x0e, 0xce, 0xec, 0xa7, 0x1f, 0xfd, 0x99, 0x3f, 0xfb, 0xbb, 0x5c, 0xfe,
  0x6d, 0x10, 0xc8, 0x3f, 0x4a, 0xa3, 0x20, 0xe7, 0x17, 0x73, 0xae, 0x3f,
  0x4d, 0xd2, 0x80, 0xf5, 0xa6, 0xf2, 0xc8, 0xbf, 0xb5, 0xe7, 0xc4, 0x30,
  0x14, 0xdf, 0xce, 0xbf, 0x3b, 0x8d, 0x1f, 0x10, 0xa6, 0xc9, 0xbc, 0xbf,
  0x56, 0x2e, 0x2a, 0xf5, 0x1a, 0x3e, 0x82, 0xbf, 0xc7, 0x3c, 0xb1, 0xb4,
  0x05, 0x70, 0xbc, 0x3f, 0x12, 0x1e, 0x8a, 0x5d, 0xa2, 0x2b, 0x9b, 0x3f,
  0x00, 0xd8, 0xd1, 0xde, 0x7c, 0x64, 0xbb, 0xbf, 0xa2, 0xec, 0xf0, 0xa0,
  0xf6, 0x51, 0xa6, 0xbf, 0x86, 0xda, 0xe8, 0x91, 0x16, 0xab, 0xb9, 0x3f,
  0xaf, 0x2d, 0x5a, 0x3b, 0x02, 0x93, 0xae, 0x3f, 0x9d, 0x68, 0xa7, 0x9b,
  0x97, 0x4a, 0xb7, 0xbf, 0x32, 0xc3, 0x6f, 0xd7, 0x5b, 0x14, 0xb3, 0xbf,
  0xab, 0xf3, 0x65, 0x99, 0x8a, 0x4c, 0xb4, 0x3f, 0x3e, 0x86, 0x40, 0x69,
  0xf1, 0x71, 0xb6, 0x3f, 0xa5, 0xa5, 0xb8, 0x87, 0x51, 0xbd, 0xb0, 0xbf,
  0x0c, 0x71, 0xc9, 0xbf, 0x56, 0x4b, 0xb9, 0xbf, 0x08, 0x43, 0xe3, 0x59,
  0x7b, 0x58, 0xa9, 0x3f, 0xa2, 0x3f, 0x43, 0x15, 0x7f, 0x8a, 0xbb, 0x3f,
  0xab, 0x90, 0x03, 0x1b, 0x5e, 0x57, 0xa0, 0xbf, 0xe9, 0xa2, 0xd2, 0x2d,
  0x71, 0x1a, 0xbd, 0xbf, 0x63, 0xc8, 0x97, 0xca, 0xe8, 0x89, 0x8a, 0x3f,
  0x01, 0x24, 0x2e, 0x90, 0x84, 0xe7, 0xbd, 0x3f, 0xbe, 0xf7, 0xfb, 0x9a,
  0x50, 0xa1, 0x7c, 0x3f, 0x6d, 0x82, 0x81, 0x7c, 0xa9, 0xdf, 0xbd, 0xbf,
  0x07, 0xde, 0x48, 0xac, 0x54, 0x26, 0x9c, 0xbf, 0xc1, 0x3f, 0x34, 0x74,
  0xbf, 0xf2, 0xbc, 0x3f, 0x3c, 0x52, 0xa4, 0x6a, 0x15, 0x99, 0xa8, 0x3f,
  0xc6, 0x21, 0x0c, 0xc7, 0xff, 0x12, 0xbb, 0xbf, 0x52, 0x9c, 0x51, 0xe3,
  0xc3, 0x6d, 0xb1, 0xbf, 0xa7, 0x76, 0x4d, 0x2b, 0x84, 0x35, 0xb8, 0x3f,
  0x1c, 0xb2, 0xd5, 0x2f, 0xfc, 0x42, 0xb6, 0x3f, 0xd2, 0xe9, 0x36, 0x91,
  0xf5, 0x52, 0xb4, 0xbf, 0xc9, 0x21, 0xca, 0x14, 0x0a, 0x9c, 0xba, 0xbf,
  0x6a, 0xba, 0x6b, 0xcf, 0xec, 0xd0, 0xae, 0x3f, 0x6b, 0x1b, 0x46, 0xa5,
  0xb6, 0x41, 0xbe, 0x3f, 0x72, 0x14, 0x50, 0xcb, 0xcf, 0xf1, 0xa2, 0xbf,
  0x91, 0xac, 0xe0, 0x1c, 0x06, 0x7a, 0xc0, 0xbf, 0x4d, 0xc4, 0x00, 0xed,
  0x06, 0x76, 0x84, 0x3f, 0x83, 0xe2, 0x6e, 0xbd, 0xdf, 0x33, 0xc1, 0x3f,
  0x56, 0x5d, 0x7e, 0x02, 0x98, 0x04, 0x95, 0x3f, 0x63, 0x52, 0x5a, 0xa2,
  0xfe, 0x20, 0xc1, 0xbf, 0xcb, 0xb4, 0xe5, 0x59, 0x17, 0xa6, 0xab, 0xbf,
  0x83, 0x43, 0x1a, 0x95, 0x8c, 0x08, 0xc0, 0x3f, 0x9d, 0xfd, 0x51, 0xff,
  0x5c, 0xec, 0xb6, 0x3f, 0x48, 0xce, 0xa3, 0xa2, 0x79, 0x3e, 0xbb, 0xbf,
  0xda, 0xa3, 0xe8, 0xce, 0x2d, 0x16, 0xc0, 0xbf, 0xeb, 0x48, 0xb7, 0x89,
  0x91, 0xef, 0xb2, 0x3f, 0x35, 0x46, 0xa1, 0x6f, 0xd6, 0x74, 0xc4, 0x3f,
  0x1b, 0x28, 0x64, 0x83, 0x47, 0xc8, 0x96, 0xbf, 0x79, 0x03, 0xb2, 0x0e,
  0xcb, 0xe8, 0xc7, 0xbf, 0x1a, 0xd3, 0x96, 0x97, 0x0e, 0x89, 0xaf, 0xbf,
  0xd9, 0xc0, 0x1e, 0xbc, 0xff, 0xa6, 0xc8, 0x3f, 0x10, 0x71, 0x26, 0xab,
  0xbf, 0xd0, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x36, 0x9b, 0x6b, 0xbe, 0xf5, 0x6b, 0xbc, 0x3f, 0xd9, 0xd1, 0x7b, 0x58,
  0xe7, 0xaa, 0x91, 0x3f, 0x1b, 0x1d, 0x70, 0x77, 0x9a, 0xc1, 0xbb, 0xbf,
  0x00, 0xc0, 0xb1, 0xbd, 0xb3, 0x7c, 0xa1, 0xbf, 0xc9, 0xeb, 0x18, 0x9c,
  0x5a, 0x6f, 0xba, 0x3f, 0xec, 0x23, 0x16, 0x95, 0xcd, 0xc7, 0xa9, 0x3f,
  0xa8, 0x93, 0x49, 0xa5, 0x27, 0x7a, 0xb8, 0xbf, 0xa5, 0x51, 0x63, 0xf4,
  0xa8, 0xc4, 0xb0, 0xbf, 0x6b, 0x55, 0xf3, 0x23, 0x76, 0xe9, 0xb5, 0x3f,
  0x20, 0x31, 0x9e, 0xf8, 0x4c, 0x4a, 0xb4, 0x3f, 0xdf, 0x14, 0xd1, 0xa9,
  0x4a, 0xc7, 0xb2, 0xbf, 0xab, 0x7c, 0x3f, 0x84, 0x08, 0x5f, 0xb7, 0xbf,
  0x69, 0xb8, 0x9c, 0xb0, 0x97, 0x40, 0xae, 0x3f, 0xf6, 0x79, 0x61, 0x53,
  0xc2, 0xed, 0xb9, 0x3f, 0x97, 0xd6, 0x0c, 0xd2, 0xb4, 0x07, 0xa6, 0xbf,
  0x2c, 0x73, 0x03, 0x8b, 0x3e, 0xe2, 0xbb, 0xbf, 0x67, 0xf2, 0xce, 0x74,
  0xc1, 0x10, 0x9a, 0x3f, 0x69, 0x27, 0x65, 0xed, 0x50, 0x29, 0xbd, 0x3f,
  0x0c, 0xce, 0x61, 0xce, 0x8f, 0x68, 0x7b, 0xbf, 0x1d, 0x91, 0x49, 0xe0,
  0x16, 0xb1, 0xbd, 0xbf, 0x9b, 0xba, 0xfe, 0x0c, 0x60, 0x65, 0x8a, 0xbf,
  0x3a, 0x20, 0xfb, 0xed, 0x3b, 0x69, 0xbd, 0x3f, 0x00, 0x19, 0x19, 0xa1,
  0x11, 0xd3, 0xa0, 0x3f, 0x96, 0xf3, 0xeb, 0x73, 0x4c, 0x43, 0xbc, 0xbf,
  0xc5, 0xa1, 0xe8, 0xff, 0xb8, 0x00, 0xab, 0xbf, 0xcf, 0xa0, 0x1f, 0xc9,
  0x1b, 0x33, 0xba, 0x3f, 0xb7, 0x65, 0x14, 0x53, 0x3b, 0x6d, 0xb2, 0x3f,
  0xce, 0x25, 0x31, 0xa7, 0x45, 0x2f, 0xb7, 0xbf, 0xf8, 0x32, 0x20, 0x60,
  0x69, 0x07, 0xb7, 0xbf, 0x09, 0xf8, 0x0d, 0xb1, 0xd6, 0x31, 0xb3, 0x3f,
  0x2c, 0x33, 0x4d, 0xf3, 0x8d, 0x20, 0xbb, 0x3f, 0x72, 0xfe, 0xa2, 0x98,
  0x5d, 0x72, 0xac, 0xbf, 0x00, 0x49, 0x31, 0xdc, 0x92, 0x83, 0xbe, 0xbf,
  0x20, 0xde, 0x48, 0x29, 0x78, 0x92, 0xa0, 0x3f, 0xfe, 0x15, 0x76, 0xee,
  0x7e, 0x79, 0xc0, 0x3f, 0xcc, 0xcc, 0x3d, 0xbd, 0x39, 0xd4, 0x76, 0xbf,
  0x76, 0x70, 0x91, 0xa0, 0x34, 0x13, 0xc1, 0xbf, 0x6e, 0x22, 0xad, 0xf3,
  0x99, 0x15, 0x99, 0xbf, 0x08, 0x4e, 0x36, 0xa1, 0x34, 0xe3, 0xc0, 0x3f,
  0x3f, 0x21, 0x1e, 0x6c, 0xee, 0x55, 0xad, 0x3f, 0xc3, 0xea, 0x97, 0x53,
  0x60, 0x65, 0xbf, 0xbf, 0xd8, 0x92, 0x5f, 0x50, 0x75, 0x89, 0xb7, 0xbf,
  0xd3, 0x41, 0xc6, 0x5f, 0xad, 0x71, 0xba, 0x3f, 0x65, 0x6c, 0xfc, 0xf2,
  0xdd, 0x40, 0xc0, 0x3f, 0x61, 0x62, 0x24, 0x99, 0x27, 0x17, 0xb2, 0xbf,
  0x25, 0x79, 0xd3, 0xd6, 0xe4, 0x76, 0xc4, 0xbf, 0x1b, 0x04, 0x14, 0xb4,
  0x14, 0xb2, 0x93, 0x3f, 0x46, 0x7c, 0x13, 0x74, 0xfa, 0xc0, 0xc7, 0x3f,
  0x70, 0x17, 0xe3, 0xc2, 0x23, 0x49, 0xb0, 0x3f, 0xed, 0x43, 0xcc, 0xc2,
  0x53, 0x5d, 0xc8, 0xbf, 0x16, 0xf1, 0x2b, 0x56, 0x3d, 0xc2, 0xce, 0xbf,
  0x4b, 0xd1, 0x06, 0xa0, 0x12, 0x3b, 0xbc, 0x3f, 0x37, 0x2b, 0x21, 0xd0,
  0x45, 0x35, 0x81, 0x3f, 0xb4, 0xb5, 0x30, 0x94, 0xc0, 0xe9, 0xbb, 0xbf,
  0x54, 0x9d, 0xe7, 0xc1, 0xb0, 0xa4, 0x99, 0xbf, 0x40, 0xae, 0x30, 0x5b,
  0xeb, 0xf6, 0xba, 0x3f, 0x59, 0x9e, 0x6b, 0x81, 0xa8, 0x16, 0xa5, 0x3f,
  0x82, 0x72, 0x7c, 0x7e, 0xf7, 0x65, 0xb9, 0xbf, 0xcc, 0x2f, 0x95, 0x09,
  0x7f, 0xef, 0xac, 0xbf, 0xd8, 0x1f, 0x1e, 0x96, 0x92, 0x3c, 0xb7, 0x3f,
  0x08, 0x22, 0xdc, 0xef, 0x56, 0x19, 0xb2, 0x3f, 0x7b, 0x07, 0x08, 0x95,
  0xbc, 0x82, 0xb4, 0xbf, 0x3a, 0x21, 0xed, 0xb2, 0x6d, 0x5b, 0xb5, 0xbf,
  0x19, 0x1a, 0x0a, 0x53, 0xd5, 0x42, 0xb1, 0x3f, 0x92, 0x7e, 0xa8, 0x70,
  0xe3, 0x29, 0xb8, 0x3f, 0x77, 0x81, 0xf5, 0xcf, 0x5d, 0x13, 0xab, 0xbf,
  0x06, 0x48, 0x44, 0xa6, 0x49, 0x71, 0xba, 0xbf, 0x49, 0x2f, 0x93, 0x58,
  0x4b, 0xcd, 0xa2, 0x3f, 0xd0, 0xb9, 0x39, 0x67, 0x0d, 0x1f, 0xbc, 0x3f,
  0x4b, 0x81, 0xda, 0x25, 0xfc, 0xae, 0x93, 0xbf, 0x6e, 0x56, 0x7d, 0xda,
  0xa6, 0x21, 0xbd, 0xbf, 0xd4, 0x47, 0x62, 0x25, 0x5e, 0xe8, 0x46, 0x3f,
  0xf1, 0x58, 0xba, 0x5d, 0xd0, 0x68, 0xbd, 0x3f, 0xbd, 0x3f, 0x2f, 0xab,
  0x34, 0xed, 0x92, 0x3f, 0x5f, 0x46, 0x78, 0xe0, 0xc7, 0xe5, 0xbc, 0xbf,
  0x45, 0x02, 0xed, 0x83, 0x00, 0x69, 0xa3, 0xbf, 0xdb, 0xb0, 0x97, 0x0c,
  0x9e, 0x8b, 0xbb, 0x3f, 0x32, 0xac, 0xb1, 0xee, 0x31, 0x3e, 0xad, 0x3f,
  0x11, 0xf2, 0xd6, 0x5e, 0x98, 0x4f, 0xb9, 0xbf, 0x32, 0x33, 0xb3, 0xe3,
  0x65, 0x58, 0xb3, 0xbf, 0x5a, 0x9d, 0xf5, 0xc2, 0xad, 0x29, 0xb6, 0x3f,
  0x1c, 0x7d, 0x88, 0x66, 0x22, 0xb9, 0xb7, 0x3f, 0xdb, 0x53, 0x26, 0x3e,
  0x29, 0x15, 0xb2, 0xbf, 0xb4, 0x92, 0x86, 0x62, 0xaf, 0x94, 0xbb, 0xbf,
  0xc7, 0xf8, 0x8e, 0xc5, 0x09, 0x23, 0xaa, 0x3f, 0x07, 0x20, 0x83, 0xd5,
  0xf9, 0xb7, 0xbe, 0x3f, 0x54, 0x05, 0xec, 0x4d, 0x6c, 0x8e, 0x9c, 0xbf,
  0x48, 0x2f, 0x63, 0x3b, 0xef, 0x73, 0xc0, 0xbf, 0xef, 0x71, 0x92, 0x8d,
  0x81, 0xd8, 0x55, 0x3f, 0xa6, 0xfa, 0xcb, 0x82, 0x58, 0xef, 0xc0, 0x3f,
  0x03, 0x87, 0x5f, 0x96, 0xbc, 0xf5, 0x9c, 0x3f, 0x1c, 0x1c, 0x2a, 0xf9,
  0x1b, 0xa4, 0xc0, 0xbf, 0x23, 0x0b, 0x33, 0x35, 0x2b, 0xee, 0xae, 0xbf,
  0xc3, 0xc7, 0x85, 0x81, 0xa4, 0xba, 0xbe, 0x3f, 0x52, 0x85, 0x83, 0x36,
  0x3b, 0x1c, 0xb8, 0x3f, 0x6c, 0x04, 0x11, 0xd6, 0xff, 0xa8, 0xb9, 0xbf,
  0x6b, 0x00, 0xdd, 0x23, 0xa8, 0x67, 0xc0, 0xbf, 0x50, 0xf6, 0x67, 0xde,
  0x22, 0x45, 0xb1, 0x3f, 0xcb, 0xb2, 0x51, 0x14, 0xc9, 0x76, 0xc4, 0x3f,
  0x6c, 0x29, 0x93, 0x4d, 0x10, 0xb9, 0x90, 0xbf, 0x41, 0x82, 0x01, 0x2f,
  0x10, 0x99, 0xc7, 0xbf, 0xdc, 0xa9, 0x1d, 0xf8, 0xbf, 0xc7, 0xb0, 0xbf,
  0x1d, 0x62, 0xc1, 0x9b, 0x8f, 0x15, 0xc8, 0x3f, 0xb6, 0xdb, 0x6e, 0x34,
  0x94, 0xb3, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xe8, 0xd2, 0xf5, 0x24, 0x6c, 0xe3, 0xbb, 0xbf, 0xbc, 0x6c, 0xe1, 0xf8,
  0xfc, 0xaf, 0x90, 0xbf, 0x59, 0x0b, 0xaf, 0x8e, 0x8b, 0x48, 0xbb, 0x3f,
  0x00, 0x46, 0x24, 0xc5, 0x8f, 0x87, 0xa0, 0x3f, 0xb3, 0x1f, 0xde, 0x78,
  0xdd, 0x14, 0xba, 0xbf, 0xf7, 0x82, 0xd2, 0x4d, 0x7b, 0x66, 0xa8, 0xbf,
  0xad, 0x3c, 0x79, 0x3e, 0x8b, 0x4c, 0xb8, 0x3f, 0x23, 0x1d, 0x02, 0xe0,
  0xf2, 0xcc, 0xaf, 0x3f, 0x81, 0xf4, 0x4e, 0xf8, 0xda, 0xf5, 0xb5, 0xbf,
  0xb0, 0xdc, 0xee, 0x32, 0xe5, 0x49, 0xb3, 0xbf, 0xdd, 0xe3, 0x95, 0x82,
  0x39, 0x19, 0xb3, 0x3f, 0x48, 0x0d, 0x04, 0x83, 0x59, 0x4a, 0xb6, 0x3f,
  0x5e, 0x11, 0x93, 0xe9, 0x90, 0x82, 0xaf, 0xbf, 0x0c, 0x2d, 0xba, 0x7b,
  0x3d, 0xd5, 0xb8, 0xbf, 0x02, 0xf2, 0x92, 0x43, 0xe1, 0xf5, 0xa7, 0x3f,
  0x76, 0x78, 0x0a, 0xe0, 0xa9, 0xd8, 0xba, 0x3f, 0xff, 0x28, 0x77, 0xcf,
  0xe7, 0x55, 0x9f, 0xbf, 0x9a, 0x09, 0xbb, 0x7f, 0x90, 0x43, 0xbc, 0xbf,
  0x64, 0xd8, 0xfd, 0x5a, 0x4e, 0x15, 0x8b, 0x3f, 0x62, 0x12, 0xb9, 0x42,
  0xe9, 0x05, 0xbd, 0x3f, 0x9f, 0x6c, 0x0c, 0x58, 0x68, 0x91, 0x74, 0x3f,
  0xd6, 0x43, 0xee, 0xad, 0xe6, 0x10, 0xbd, 0xbf, 0xa1, 0xef, 0xc1, 0x85,
  0x23, 0x5a, 0x98, 0xbf, 0x0d, 0x7a, 0x5a, 0x5e, 0x34, 0x57, 0xbc, 0x3f,
  0xb4, 0xf4, 0xe9, 0xe7, 0xb7, 0xd6, 0xa5, 0x3f, 0x44, 0x9d, 0x81, 0xf4,
  0x42, 0xcd, 0xba, 0xbf, 0xd8, 0x77, 0xc9, 0x13, 0xb5, 0x53, 0xaf, 0xbf,
  0x0a, 0xce, 0xe0, 0x6d, 0xa6, 0x69, 0xb8, 0x3f, 0xc2, 0x34, 0xb7, 0xbf,
  0x81, 0x30, 0xb4, 0x3f, 0xad, 0x15, 0x00, 0x4c, 0x8e, 0x25, 0xb5, 0xbf,
  0x02, 0x14, 0x82, 0x68, 0x73, 0x59, 0xb8, 0xbf, 0x6c, 0x48, 0xd5, 0xc7,
  0x62, 0xfd, 0xb0, 0x3f, 0xb2, 0x4f, 0xcf, 0xdd, 0xb3, 0xf9, 0xbb, 0x3f,
  0xb8, 0x6f, 0xd5, 0xb1, 0x31, 0xe3, 0xa7, 0xbf, 0xf9, 0x06, 0x8c, 0x80,
  0x17, 0xe0, 0xbe, 0xbf, 0x76, 0x42, 0xa8, 0x7b, 0x69, 0x1f, 0x98, 0x3f,
  0x4d, 0xfb, 0x93, 0xfe, 0xd7, 0x69, 0xc0, 0x3f, 0x8b, 0xdf, 0x99, 0x82,
  0x5a, 0x69, 0x66, 0x3f, 0xf6, 0x07, 0x4d, 0xc6, 0xb0, 0xc8, 0xc0, 0xbf,
  0xf2, 0x42, 0xd1, 0xb6, 0xa3, 0x53, 0xa0, 0xbf, 0xc2, 0x0e, 0x75, 0xde,
  0xf9, 0x63, 0xc0, 0x3f, 0x5a, 0xe2, 0x8d, 0x6d, 0x0f, 0x38, 0xb0, 0x3f,
  0xd7, 0x8d, 0x47, 0xa0, 0x2b, 0x11, 0xbe, 0xbf, 0x65, 0xb6, 0xdc, 0xa5,
  0x57, 0xa5, 0xb8, 0xbf, 0xd3, 0x71, 0xf6, 0x97, 0x74, 0xe4, 0xb8, 0x3f,
  0x79, 0x47, 0x27, 0x5a, 0xd5, 0x8a, 0xc0, 0x3f, 0x1c, 0xa8, 0xbb, 0x9e,
  0x4e, 0x79, 0xb0, 0xbf, 0x46, 0xe7, 0x59, 0x34, 0xb5, 0x74, 0xc4, 0xbf,
  0x3c, 0x8f, 0x4c, 0xd8, 0xb0, 0xb7, 0x8b, 0x3f, 0x69, 0x1e, 0xd3, 0xca,
  0x1d, 0x71, 0xc7, 0x3f, 0x0d, 0xe6, 0x72, 0xba, 0xb3, 0x40, 0xb1, 0x3f,
  0xc0, 0x86, 0xfe, 0xc1, 0xa0, 0xcf, 0xc7, 0xbf, 0x9e, 0xbc, 0x2d, 0x97,
  0xca, 0xa4, 0xce, 0xbf, 0xcf, 0x3c, 0xa3, 0x1f, 0x7e, 0xb4, 0xbb, 0xbf,
  0x98, 0x90, 0x0f, 0x1b, 0x93, 0x44, 0x80, 0xbf, 0xae, 0x80, 0xe2, 0x51,
  0x70, 0x6a, 0xbb, 0x3f, 0x3b, 0x27, 0x18, 0xd9, 0xf3, 0x40, 0x98, 0x3f,
  0x60, 0x52, 0xe7, 0xfe, 0x3a, 0x8d, 0xba, 0xbf, 0x18, 0xce, 0xb1, 0x91,
  0x09, 0xf7, 0xa3, 0xbf, 0xb4, 0xc9, 0x48, 0xd0, 0xbb, 0x1f, 0xb9, 0x3f,
  0xa4, 0x3c, 0xb0, 0x32, 0x4a, 0x6f, 0xab, 0x3f, 0xd5, 0xe3, 0x25, 0x44,
  0xbe, 0x26, 0xb7, 0xbf, 0x4f, 0x17, 0x68, 0x8d, 0x15, 0x32, 0xb1, 0xbf,
  0x33, 0xbc, 0xac, 0xf0, 0x02, 0xa9, 0xb4, 0x3f, 0xed, 0x8e, 0x1f, 0xfa,
  0xa3, 0x58, 0xb4, 0x3f, 0xd6, 0x58, 0xe2, 0x0f, 0x4a, 0xaf, 0xb1, 0xbf,
  0x83, 0xd3, 0x24, 0xe6, 0x8f, 0x19, 0xb7, 0xbf, 0xf6, 0x32, 0xfd, 0x7a,
  0xc3, 0x88, 0xac, 0x3f, 0xe8, 0xf0, 0x79, 0x6e, 0xa8, 0x63, 0xb9, 0x3f,
  0x3f, 0x35, 0x97, 0xfb, 0x70, 0xea, 0xa4, 0xbf, 0x29, 0x2c, 0x77, 0x5c,
  0x6d, 0x26, 0xbb, 0xbf, 0x0c, 0x88, 0x85, 0x7e, 0xd3, 0x43, 0x99, 0x3f,
  0xb5, 0x96, 0xe2, 0x71, 0x34, 0x52, 0xbc, 0x3f, 0x64, 0x7d, 0xe2, 0xbe,
  0x35, 0x91, 0x7e, 0xbf, 0x08, 0xee, 0x23, 0x3e, 0x54, 0xd8, 0xbc, 0xbf,
  0x37, 0xaa, 0xba, 0xd2, 0x9f, 0x73, 0x85, 0xbf, 0xd7, 0xf5, 0x67, 0x40,
  0x56, 0xab, 0xbc, 0x3f, 0x61, 0x32, 0xe8, 0x04, 0xf7, 0x7b, 0x9d, 0x3f,
  0x23, 0x5f, 0xf3, 0xbf, 0x32, 0xbf, 0xbb, 0xbf, 0x22, 0xb6, 0x3c, 0xd4,
  0xfc, 0x1d, 0xa8, 0xbf, 0x8e, 0x3d, 0x29, 0xbb, 0x99, 0x09, 0xba, 0x3f,
  0x3e, 0xba, 0x2a, 0xa4, 0xb3, 0xa1, 0xb0, 0x3f, 0x22, 0x08, 0x37, 0xc8,
  0x4d, 0x82, 0xb7, 0xbf, 0xa3, 0x25, 0x97, 0x45, 0xbd, 0xf6, 0xb4, 0xbf,
  0x05, 0xbd, 0xe7, 0x15, 0x98, 0x23, 0xb4, 0x3f, 0xf1, 0x48, 0x81, 0x4e,
  0x93, 0xe9, 0xb8, 0x3f, 0xdc, 0xef, 0xcc, 0x06, 0xc1, 0xd5, 0xaf, 0xbf,
  0xfd, 0x85, 0x89, 0x8a, 0xc8, 0x50, 0xbc, 0xbf, 0xee, 0xfa, 0x90, 0x51,
  0xf6, 0xb2, 0xa5, 0x3f, 0xd5, 0x45, 0x97, 0x9f, 0xfe, 0xfc, 0xbe, 0x3f,
  0xd7, 0x6d, 0x78, 0xc2, 0x1f, 0xd7, 0x93, 0xbf, 0x1c, 0x25, 0x15, 0x3c,
  0xae, 0x5b, 0xc0, 0xbf, 0x87, 0x04, 0x42, 0x29, 0xa2, 0x32, 0x7b, 0xbf,
  0xcf, 0x65, 0xf3, 0x5f, 0x98, 0x9f, 0xc0, 0x3f, 0x7f, 0x77, 0x24, 0xa9,
  0x35, 0x16, 0xa2, 0x3f, 0xb1, 0x53, 0xc3, 0x5d, 0x0b, 0x23, 0xc0, 0xbf,
  0x10, 0xd7, 0xf5, 0x6c, 0x83, 0xee, 0xb0, 0xbf, 0x77, 0x59, 0xff, 0xd8,
  0x30, 0x69, 0xbd, 0x3f, 0x5c, 0x38, 0x93, 0xa5, 0x67, 0x25, 0xb9, 0x3f,
  0xae, 0x60, 0x9d, 0x67, 0x0a, 0x24, 0xb8, 0xbf, 0xfd, 0xaa, 0xf1, 0xb2,
  0xa8, 0xaa, 0xc0, 0xbf, 0x36, 0x12, 0x9f, 0xc6, 0xed, 0x66, 0xaf, 0x3f,
  0x26, 0xc3, 0x1a, 0xb4, 0xd6, 0x70, 0xc4, 0x3f, 0xf1, 0x88, 0x05, 0xf2,
  0x3d, 0x32, 0x86, 0xbf, 0x01, 0x5b, 0x85, 0xa8, 0x32, 0x49, 0xc7, 0xbf,
  0x7c, 0x7a, 0x2a, 0x9e, 0x50, 0xb4, 0xb1, 0xbf, 0x4f, 0xdb, 0x23, 0x8e,
  0x75, 0x8b, 0xc7, 0x3f, 0xa0, 0x5a, 0xc0, 0x30, 0xe6, 0x95, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x27, 0x9c, 0x4a, 0xa6,
  0x44, 0x62, 0xbb, 0x3f, 0xe2, 0x77, 0xf4, 0xef, 0xdd, 0x96, 0x8f, 0x3f,
  0x65, 0x76, 0xf6, 0x66, 0xf8, 0xd4, 0xba, 0xbf, 0x00, 0x84, 0x78, 0x8a,
  0xc5, 0x4f, 0x9f, 0xbf, 0x43, 0x4a, 0xb7, 0xf6, 0x21, 0xbc, 0xb9, 0x3f,
  0x02, 0xbd, 0x74, 0xa8, 0x20, 0x23, 0xa7, 0x3f, 0xdc, 0xe8, 0x5a, 0xf2,
  0x47, 0x1b, 0xb8, 0xbf, 0xca, 0x3f, 0x8a, 0xb8, 0x66, 0x34, 0xae, 0xbf,
  0x9e, 0x58, 0x68, 0x9b, 0xba, 0xf7, 0xb5, 0x3f, 0xc5, 0xbb, 0x0d, 0x57,
  0x97, 0x5c, 0xb2, 0x3f, 0x6c, 0x11, 0x3c, 0xb3, 0x9b, 0x58, 0xb3, 0xbf,
  0x24, 0x6d, 0x93, 0x23, 0xd3, 0x47, 0xb5, 0xbf, 0xdd, 0xd3, 0x0c, 0x65,
  0xe9, 0x46, 0xb0, 0x3f, 0x94, 0x0b, 0x96, 0x58, 0x71, 0xcb, 0xb7, 0x3f,
  0xed, 0xc4, 0x6b, 0x55, 0x19, 0x9b, 0xa9, 0xbf, 0x87, 0x6e, 0x41, 0x5e,
  0x8c, 0xd7, 0xb9, 0xbf, 0x79, 0x91, 0x57, 0x86, 0xd7, 0xf2, 0xa1, 0x3f,
  0xd8, 0x1a, 0x74, 0xb1, 0xed, 0x5c, 0xbb, 0x3f, 0x04, 0xc6, 0xf9, 0x29,
  0x06, 0x66, 0x93, 0xbf, 0xc4, 0x59, 0x3d, 0x4b, 0x31, 0x4d, 0xbc, 0xbf,
  0xb4, 0x63, 0x1d, 0x4b, 0xb4, 0xbe, 0x5f, 0x3f, 0x04, 0xad, 0xb4, 0x73,
  0xee, 0x9a, 0xbc, 0x3f, 0xbd, 0xaa, 0x20, 0x08, 0x93, 0x0a, 0x90, 0x3f,
  0x01, 0xa2, 0xa4, 0xb5, 0xe7, 0x39, 0xbc, 0xbf, 0x44, 0xdc, 0x7a, 0x39,
  0xa8, 0x2a, 0xa1, 0xbf, 0x2e, 0x58, 0x20, 0x4a, 0x44, 0x1f, 0xbb, 0x3f,
  0x04, 0x74, 0x87, 0xca, 0x92, 0x40, 0xaa, 0x3f, 0x41, 0xd0, 0x98, 0x44,
  0xd6, 0x41, 0xb9, 0xbf, 0xb3, 0xfe, 0xe1, 0x61, 0xad, 0x87, 0xb1, 0xbf,
  0x77, 0x23, 0xa7, 0x39, 0x72, 0x9a, 0xb6, 0x3f, 0x5b, 0x75, 0xa7, 0xfd,
  0x36, 0xac, 0xb5, 0x3f, 0x6c, 0x46, 0xa5, 0x60, 0x5f, 0x24, 0xb3, 0xbf,
  0xf1, 0x5d, 0x92, 0xba, 0xa4, 0x6a, 0xb9, 0xbf, 0xc5, 0x22, 0x57, 0xc5,
  0xd5, 0xbb, 0xad, 0x3f, 0xcc, 0x5c, 0x5c, 0xe7, 0x03, 0x9b, 0xbc, 0x3f,
  0x64, 0x09, 0x50, 0x91, 0x5e, 0x92, 0xa3, 0xbf, 0x51, 0x51, 0x0e, 0xe7,
  0xaa, 0x0f, 0xbf, 0xbf, 0x63, 0xa4, 0xd4, 0x16, 0x60, 0x69, 0x8f, 0x3f,
  0x39, 0xee, 0x5f, 0x25, 0xdc, 0x49, 0xc0, 0x3f, 0x72, 0x8b, 0xab, 0x89,
  0x13, 0x45, 0x85, 0x3f, 0xd9, 0x89, 0xd4, 0xef, 0x60, 0x74, 0xc0, 0xbf,
  0x4f, 0x88, 0xef, 0x01, 0xa1, 0xc3, 0xa3, 0xbf, 0xb7, 0xb3, 0xb1, 0x99,
  0x0c, 0xc3, 0xbf, 0x3f, 0x81, 0xe9, 0xfb, 0x02, 0x07, 0x9b, 0xb1, 0x3f,
  0xf6, 0x1f, 0xab, 0xf7, 0xe5, 0xc2, 0xbc, 0xbf, 0x78, 0x94, 0x12, 0x37,
  0xfd, 0x9c, 0xb9, 0xbf, 0x3b, 0xcf, 0xdb, 0x06, 0xbc, 0x67, 0xb7, 0x3f,
  0x9f, 0xb8, 0xf6, 0xf5, 0x5f, 0xc7, 0xc0, 0x3f, 0xe3, 0xcc, 0xab, 0x5d,
  0xd1, 0xe6, 0xad, 0xbf, 0x5d, 0x57, 0xd5, 0xf6, 0x56, 0x6b, 0xc4, 0xbf,
  0x31, 0x13, 0x14, 0xfa, 0x50, 0xdf, 0x80, 0x3f, 0x83, 0xfc, 0x0d, 0x40,
  0x5c, 0x21, 0xc7, 0x3f, 0x2d, 0xe0, 0xad, 0x83, 0xe2, 0x22, 0xb2, 0x3f,
  0x8c, 0x9f, 0x95, 0x2b, 0xfd, 0x48, 0xc7, 0xbf, 0xfd, 0x47, 0xec, 0x24,
  0xec, 0x86, 0xce, 0xbf, 0x14, 0xe2, 0x75, 0x82, 0x2f, 0x35, 0xbb, 0x3f,
  0x6b, 0x0f, 0xbf, 0xa2, 0x13, 0xd2, 0x7e, 0x3f, 0x6f, 0x2b, 0x85, 0x37,
  0x85, 0xf1, 0xba, 0xbf, 0xd1, 0x90, 0x50, 0xaa, 0x25, 0xfc, 0x96, 0xbf,
  0x10, 0x39, 0x93, 0xd0, 0x55, 0x27, 0xba, 0x3f, 0x48, 0x60, 0xbf, 0x0e,
  0xd9, 0xef, 0xa2, 0x3f, 0x99, 0x5e, 0xd1, 0xd6, 0x10, 0xd9, 0xb8, 0xbf,
  0xef, 0x1e, 0x79, 0x29, 0x7a, 0x0e, 0xaa, 0xbf, 0xa2, 0x66, 0xf6, 0x3e,
  0xc9, 0x0a, 0xb7, 0x3f, 0x47, 0x11, 0x4e, 0x0a, 0x9f, 0x5c, 0xb0, 0x3f,
  0xfb, 0x51, 0x4e, 0x23, 0x3b, 0xc2, 0xb4, 0xbf, 0xe1, 0xdd, 0x0d, 0xd6,
  0xfc, 0x67, 0xb3, 0xbf, 0x4c, 0xc0, 0xbd, 0x0e, 0xd4, 0x06, 0xb2, 0x3f,
  0x40, 0xb8, 0x90, 0xad, 0x9d, 0x19, 0xb6, 0x3f, 0x7c, 0x81, 0x37, 0x4b,
  0x7c, 0xc3, 0xad, 0xbf, 0x61, 0x98, 0xdd, 0xaa, 0x3d, 0x62, 0xb8, 0xbf,
  0x84, 0x91, 0x79, 0x32, 0xdd, 0xbb, 0xa6, 0x3f, 0x4f, 0x4a, 0x3d, 0x4c,
  0x28, 0x33, 0xba, 0x3f, 0x2a, 0x68, 0x3b, 0xf1, 0xdf, 0x20, 0x9e, 0xbf,
  0x0f, 0xfb, 0xa7, 0x13, 0x56, 0x7e, 0xbb, 0xbf, 0xea, 0xb0, 0xea, 0x29,
  0x0a, 0x7b, 0x8b, 0x3f, 0xdc, 0x09, 0x28, 0x37, 0x8e, 0x36, 0xbc, 0x3f,
  0xa5, 0xca, 0x61, 0x10, 0xad, 0x77, 0x6b, 0x3f, 0x9e, 0x79, 0x7f, 0x9e,
  0x8d, 0x4f, 0xbc, 0xbf, 0x46, 0x74, 0xd5, 0xa2, 0x5a, 0x18, 0x95, 0xbf,
  0x95, 0xa9, 0x45, 0xd6, 0x34, 0xbe, 0xbb, 0x3f, 0x18, 0x8b, 0xc4, 0xb4,
  0x74, 0x74, 0xa3, 0x3f, 0x3d, 0x79, 0xa1, 0x3e, 0xbf, 0x78, 0xba, 0xbf,
  0x14, 0x8c, 0x61, 0x72, 0x37, 0x40, 0xac, 0xbf, 0x66, 0x65, 0xb7, 0xa7,
  0x06, 0x77, 0xb8, 0x3f, 0x4c, 0xdf, 0xc1, 0xac, 0xc6, 0x5c, 0xb2, 0x3f,
  0x81, 0xdc, 0x17, 0xf7, 0xd7, 0xb2, 0xb5, 0xbf, 0xcc, 0x9c, 0xd3, 0xca,
  0xfd, 0x51, 0xb6, 0xbf, 0xe4, 0x56, 0x51, 0xaa, 0x5f, 0x28, 0xb2, 0x3f,
  0x1d, 0x6e, 0xa4, 0x0e, 0xb7, 0xdd, 0xb9, 0x3f, 0x59, 0xa4, 0xf3, 0x50,
  0x71, 0xad, 0xab, 0xbf, 0x92, 0xa6, 0x2a, 0x69, 0x67, 0xd9, 0xbc, 0xbf,
  0x4a, 0xde, 0xa2, 0xe2, 0x5b, 0x81, 0xa1, 0x3f, 0xc3, 0x37, 0x16, 0xf2,
  0x02, 0x19, 0xbf, 0x3f, 0x6a, 0xd1, 0x46, 0x31, 0x54, 0x6e, 0x87, 0xbf,
  0xcb, 0x36, 0x30, 0x21, 0xc2, 0x34, 0xc0, 0xbf, 0x7e, 0x24, 0x75, 0xbb,
  0xc7, 0xa0, 0x8c, 0xbf, 0xfb, 0x71, 0xd9, 0xba, 0x53, 0x47, 0xc0, 0x3f,
  0x51, 0xb1, 0xb5, 0x09, 0xe7, 0x5c, 0xa5, 0x3f, 0x5c, 0xd2, 0x5c, 0x3c,
  0x34, 0x3f, 0xbf, 0xbf, 0xcf, 0x74, 0x7c, 0xc6, 0x26, 0x3e, 0xb2, 0xbf,
  0xc2, 0xc9, 0xf2, 0xa1, 0x74, 0x1e, 0xbc, 0x3f, 0xfb, 0x5a, 0xea, 0x2b,
  0xa0, 0x0c, 0xba, 0x3f, 0x4d, 0x35, 0x00, 0xe8, 0x80, 0xaf, 0xb6, 0xbf,
  0x64, 0x66, 0x9b, 0x0e, 0x34, 0xe1, 0xc0, 0xbf, 0x25, 0x54, 0x4f, 0x4c,
  0xe4, 0x71, 0xac, 0x3f, 0xb2, 0x62, 0xf8, 0xad, 0x5b, 0x64, 0xc4, 0x3f,
  0xd3, 0x51, 0x6c, 0x0a, 0x2c, 0x79, 0x77, 0xbf, 0x61, 0xb1, 0x7f, 0x59,
  0xa6, 0xf9, 0xc6, 0xbf, 0x99, 0x13, 0x33, 0x11, 0xb0, 0x8c, 0xb2, 0xbf,
  0x01, 0xf5, 0xfb, 0x8d, 0x27, 0x08, 0xc7, 0x3f, 0x17, 0x31, 0x5f, 0x17,
  0xe1, 0x77, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x68, 0x97, 0x65, 0x62, 0xdb, 0xe7, 0xba, 0xbf, 0xfc, 0x31, 0x7b, 0x20,
  0x18, 0xf5, 0x8d, 0xbf, 0xe8, 0x89, 0x3d, 0x43, 0x87, 0x66, 0xba, 0x3f,
  0x80, 0xbc, 0xdb, 0x0c, 0x4b, 0xb6, 0x9d, 0x3f, 0x0a, 0x1f, 0xc7, 0xa8,
  0x5e, 0x65, 0xb9, 0xbf, 0xd1, 0xb3, 0x12, 0x4f, 0x5b, 0xfa, 0xa5, 0xbf,
  0x5d, 0xaa, 0x88, 0xd6, 0x62, 0xe7, 0xb7, 0x3f, 0x43, 0xb1, 0xa5, 0x8a,
  0xeb, 0xbb, 0xac, 0x3f, 0xff, 0x2b, 0xdd, 0xb7, 0x1a, 0xf1, 0xb5, 0xbf,
  0xf5, 0x7f, 0x8d, 0x72, 0xa3, 0x80, 0xb1, 0xbf, 0xaf, 0xd8, 0xa0, 0x16,
  0x99, 0x88, 0xb3, 0x3f, 0xa4, 0x00, 0x2c, 0xd2, 0x38, 0x56, 0xb4, 0x3f,
  0xa1, 0x2a, 0xb9, 0x36, 0x85, 0xb5, 0xb0, 0xbf, 0x14, 0x13, 0x43, 0xb7,
  0x16, 0xd0, 0xb6, 0xbf, 0xdb, 0xde, 0x1e, 0x4a, 0x4c, 0x02, 0xab, 0x3f,
  0x1e, 0xab, 0x6c, 0x56, 0x13, 0xe0, 0xb8, 0x3f, 0xdc, 0x63, 0x26, 0x4e,
  0xe2, 0xec, 0xa3, 0xbf, 0xe3, 0x42, 0xdc, 0x55, 0x93, 0x78, 0xba, 0xbf,
  0xf8, 0xe4, 0x67, 0x7e, 0x6f, 0x88, 0x98, 0x3f, 0x47, 0x5d, 0x5b, 0xf1,
  0xa5, 0x8c, 0xbb, 0x3f, 0x5a, 0xdd, 0xbd, 0x9a, 0x97, 0x95, 0x80, 0xbf,
  0x21, 0x0a, 0x21, 0x1b, 0x25, 0x10, 0xbc, 0xbf, 0xc3, 0xa0, 0x71, 0xf9,
  0x4d, 0x3a, 0x81, 0xbf, 0xee, 0x31, 0xde, 0xcb, 0xda, 0xf7, 0xbb, 0x3f,
  0x3e, 0xf6, 0xd0, 0x60, 0x0f, 0xe5, 0x99, 0x3f, 0xb9, 0x87, 0xe0, 0x1d,
  0xad, 0x39, 0xbb, 0xbf, 0x61, 0x9f, 0x03, 0x1a, 0xc4, 0x9c, 0xa5, 0xbf,
  0x0e, 0x64, 0x8f, 0x69, 0xd3, 0xcc, 0xb9, 0x3f, 0x90, 0x2b, 0x1d, 0x52,
  0x9f, 0x1e, 0xae, 0x3f, 0x0d, 0x16, 0x29, 0x80, 0x17, 0xaa, 0xb7, 0xbf,
  0x9c, 0x43, 0x31, 0xb1, 0xf3, 0x21, 0xb3, 0xbf, 0x73, 0x5c, 0xce, 0x82,
  0x27, 0xcc, 0xb4, 0x3f, 0x12, 0x80, 0x3c, 0x46, 0x11, 0xe9, 0xb6, 0x3f,
  0x2b, 0x81, 0x48, 0x00, 0xff, 0x2f, 0xb1, 0xbf, 0x1f, 0xaf, 0xe2, 0x79,
  0xc7, 0x43, 0xba, 0xbf, 0x8f, 0xd2, 0x8f, 0x1b, 0xe3, 0xaa, 0xa9, 0x3f,
  0xe6, 0x1c, 0x2c, 0x03, 0xe1, 0x0c, 0xbd, 0x3f, 0x9f, 0x4e, 0x70, 0x2b,
  0x9c, 0xff, 0x9e, 0xbf, 0x2d, 0xf6, 0xbd, 0x0e, 0xda, 0x19, 0xbf, 0xbf,
  0xda, 0x83, 0x77, 0x5f, 0x45, 0x76, 0x7f, 0x3f, 0xfb, 0x28, 0x8c, 0xb9,
  0xb7, 0x1c, 0xc0, 0x3f, 0x91, 0xcf, 0x96, 0x3e, 0xc4, 0xd7, 0x91, 0x3f,
  0x4e, 0x57, 0xf9, 0x88, 0xb2, 0x18, 0xc0, 0xbf, 0x6d, 0x57, 0x75, 0x89,
  0xfd, 0xe2, 0xa6, 0xbf, 0x1c, 0x9e, 0x6b, 0x36, 0xe1, 0xba, 0xbe, 0x3f,
  0xeb, 0xed, 0x4f, 0xf9, 0x66, 0xd8, 0xb2, 0x3f, 0x53, 0xc7, 0x4d, 0x65,
  0xff, 0x7b, 0xbb, 0xbf, 0x97, 0x09, 0x57, 0xeb, 0xce, 0x74, 0xba, 0xbf,
  0x23, 0x31, 0x27, 0xc4, 0x4d, 0xfb, 0xb5, 0x3f, 0x67, 0xc7, 0x2f, 0x79,
  0x59, 0xf8, 0xc0, 0x3f, 0xb7, 0x65, 0xc9, 0x5c, 0xc5, 0x07, 0xab, 0xbf,
  0x77, 0x6e, 0xcc, 0x35, 0x07, 0x5c, 0xc4, 0xbf, 0xe1, 0x9e, 0x76, 0x35,
  0x68, 0x1f, 0x6b, 0x3f, 0x0c, 0xf5, 0x1b, 0x3f, 0x1b, 0xd2, 0xc6, 0x3f,
  0x23, 0xe7, 0xb1, 0x20, 0xfb, 0xf1, 0xb2, 0x3f, 0xfa, 0xbd, 0x27, 0x67,
  0xe5, 0xc8, 0xc6, 0xbf, 0x59, 0x80, 0x8a, 0x38, 0xc9, 0x68, 0xce, 0xbf,
  0xd7, 0x3a, 0x35, 0x68, 0x84, 0xbc, 0xba, 0xbf, 0x17, 0x99, 0xae, 0xd7,
  0x4a, 0x40, 0x7d, 0xbf, 0x83, 0x3d, 0x4f, 0xa4, 0x7e, 0x7e, 0xba, 0x3f,
  0x69, 0x2b, 0x1a, 0xd5, 0xa4, 0xd2, 0x95, 0x3f, 0x08, 0x83, 0xd3, 0xb4,
  0x1e, 0xc5, 0xb9, 0xbf, 0x90, 0xd2, 0x02, 0x93, 0x4e, 0xfe, 0xa1, 0xbf,
  0x0c, 0xc8, 0x61, 0x90, 0x79, 0x92, 0xb8, 0x3f, 0x7a, 0x29, 0xb1, 0xf9,
  0xaa, 0xc9, 0xa8, 0x3f, 0x54, 0xd4, 0x09, 0x75, 0x0a, 0xea, 0xb6, 0xbf,
  0xd7, 0x42, 0x37, 0x4f, 0x66, 0x2e, 0xaf, 0xbf, 0x65, 0xce, 0x04, 0x76,
  0xb7, 0xd0, 0xb4, 0x3f, 0x22, 0x8b, 0x95, 0xa8, 0xf9, 0x87, 0xb2, 0x3f,
  0x3b, 0xc9, 0xe2, 0x0f, 0xd8, 0x4c, 0xb2, 0xbf, 0x83, 0x23, 0x75, 0xa5,
  0x2e, 0x29, 0xb5, 0xbf, 0x98, 0xa6, 0x6a, 0xf7, 0x7b, 0xcc, 0xae, 0x3f,
  0x21, 0x3c, 0xd5, 0xa8, 0x37, 0x6d, 0xb7, 0x3f, 0x53, 0xaa, 0x75, 0x21,
  0x81, 0x4c, 0xa8, 0xbf, 0x3c, 0x7a, 0x5d, 0x8e, 0xef, 0x46, 0xb9, 0xbf,
  0xa5, 0x64, 0x98, 0x42, 0x96, 0x2f, 0xa1, 0x3f, 0xab, 0x76, 0x58, 0x47,
  0xbe, 0xa9, 0xba, 0x3f, 0x83, 0x1a, 0xe6, 0x98, 0xbb, 0x1d, 0x93, 0xbf,
  0x0d, 0xe0, 0x4a, 0xa6, 0xb3, 0x89, 0xbb, 0xbf, 0x00, 0x99, 0x84, 0xf4,
  0x27, 0x6f, 0x68, 0x3f, 0x79, 0x5d, 0xd6, 0x12, 0xa6, 0xdb, 0xbb, 0x3f,
  0x66, 0xeb, 0x71, 0x2e, 0x85, 0x1f, 0x8b, 0x3f, 0x74, 0xbb, 0x0f, 0x4f,
  0x56, 0x95, 0xbb, 0xbf, 0xd8, 0x6d, 0x32, 0x4b, 0xbd, 0x72, 0x9e, 0xbf,
  0xdb, 0x7f, 0xa9, 0xde, 0x99, 0xad, 0xba, 0x3f, 0xca, 0xc8, 0x0a, 0x4c,
  0xfb, 0xa4, 0xa7, 0x3f, 0xeb, 0x2b, 0x4a, 0x37, 0x8e, 0x1c, 0xb9, 0xbf,
  0x2b, 0x69, 0xa6, 0x5f, 0x73, 0xdd, 0xaf, 0xbf, 0x1c, 0xcc, 0xf0, 0xc2,
  0xd7, 0xdb, 0xb6, 0x3f, 0x0b, 0x02, 0x99, 0x95, 0x1d, 0xd8, 0xb3, 0x3f,
  0x97, 0x0b, 0xbd, 0x16, 0xf1, 0xe6, 0xb3, 0xbf, 0x29, 0x75, 0x5f, 0x39,
  0x62, 0x72, 0xb7, 0xbf, 0x5f, 0x39, 0xe2, 0xe0, 0x90, 0x3b, 0xb0, 0x3f,
  0x92, 0xe2, 0xbd, 0x06, 0xc2, 0x9d, 0xba, 0x3f, 0xb0, 0xac, 0xbc, 0x0e,
  0x61, 0xb4, 0xa7, 0xbf, 0x1f, 0xe5, 0xbf, 0x98, 0x4c, 0x36, 0xbd, 0xbf,
  0x77, 0xe1, 0xcd, 0x36, 0x0d, 0x1b, 0x9b, 0x3f, 0xf1, 0xe7, 0x1d, 0xe4,
  0xf1, 0x12, 0xbf, 0x3f, 0x71, 0xe4, 0x7d, 0x6e, 0x83, 0x9b, 0x70, 0xbf,
  0x59, 0x72, 0x74, 0x72, 0x0c, 0x02, 0xc0, 0xbf, 0xa6, 0x25, 0xa1, 0x3d,
  0x2f, 0x3a, 0x95, 0xbf, 0xc4, 0x04, 0x65, 0xd6, 0x70, 0xd1, 0xbf, 0x3f,
  0xaf, 0x66, 0x5f, 0xfc, 0xce, 0x56, 0xa8, 0x3f, 0x70, 0x13, 0xf6, 0x10,
  0x5d, 0x36, 0xbe, 0xbf, 0xf4, 0x1b, 0x0c, 0x03, 0x44, 0x6a, 0xb3, 0xbf,
  0xa6, 0x76, 0x16, 0xa2, 0xa2, 0xdb, 0xba, 0x3f, 0x4c, 0x66, 0x7e, 0x28,
  0xff, 0xd5, 0xba, 0x3f, 0x88, 0x55, 0x1a, 0x1b, 0x15, 0x4b, 0xb5, 0xbf,
  0xa5, 0xa7, 0xa3, 0xa5, 0x00, 0x0d, 0xc1, 0xbf, 0xe0, 0xa8, 0x0b, 0x05,
  0x16, 0xa8, 0xa9, 0x3f, 0x52, 0xf8, 0x11, 0xe8, 0x78, 0x52, 0xc4, 0x3f,
  0x73, 0x98, 0xe3, 0x24, 0x8f, 0xf0, 0x4f, 0xbf, 0x17, 0x13, 0x45, 0xe9,
  0xc3, 0xaa, 0xc6, 0xbf, 0x95, 0xe4, 0x68, 0x23, 0x01, 0x53, 0xb3, 0xbf,
  0x06, 0x78, 0x62, 0x1d, 0x28, 0x8b, 0xc6, 0x3f, 0x3c, 0xb1, 0x13, 0x51,
  0xa8, 0x59, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x27, 0xce, 0xf0, 0xa2, 0x9f, 0x73, 0xba, 0x3f, 0x3a, 0xe6, 0x18, 0x31,
  0x14, 0x76, 0x8c, 0x3f, 0xae, 0x48, 0x73, 0x34, 0xe4, 0xfc, 0xb9, 0xbf,
  0x00, 0x92, 0x9e, 0x38, 0x5e, 0x3e, 0x9c, 0xbf, 0x2c, 0xff, 0x30, 0x2a,
  0xb6, 0x10, 0xb9, 0x3f, 0x2e, 0x75, 0x41, 0x7d, 0x40, 0xe9, 0xa4, 0x3f,
  0x7c, 0xa0, 0xcb, 0xbf, 0xa8, 0xb1, 0xb7, 0xbf, 0x9b, 0x96, 0xe3, 0x84,
  0x36, 0x60, 0xab, 0xbf, 0x85, 0xbb, 0x7e, 0xd2, 0x9c, 0xe3, 0xb5, 0x3f,
  0x71, 0xd0, 0xec, 0x20, 0x74, 0xb4, 0xb0, 0x3f, 0xa4, 0xa2, 0xc2, 0xd5,
  0xc5, 0xab, 0xb3, 0xbf, 0x1c, 0x3e, 0x88, 0x51, 0x53, 0x74, 0xb3, 0xbf,
  0x7c, 0x3b, 0x2a, 0xac, 0xb0, 0x10, 0xb1, 0x3f, 0xd7, 0x75, 0x22, 0x57,
  0xaf, 0xe2, 0xb5, 0x3f, 0x3d, 0x7d, 0xdb, 0x3c, 0x99, 0x34, 0xac, 0xbf,
  0xde, 0x98, 0xca, 0x3b, 0xdf, 0xf2, 0xb7, 0xbf, 0x1a, 0xed, 0xfe, 0x80,
  0xed, 0xa3, 0xa5, 0x3f, 0x46, 0xa3, 0x66, 0xd8, 0xae, 0x98, 0xb9, 0x3f,
  0x2d, 0xe2, 0xc1, 0xc2, 0x20, 0x0a, 0x9d, 0xbf, 0xa6, 0xc2, 0x25, 0x6d,
  0x75, 0xc8, 0xba, 0xbf, 0x81, 0x97, 0x44, 0x11, 0x3e, 0xc3, 0x8b, 0x3f,
  0x62, 0x55, 0x41, 0x33, 0x2f, 0x77, 0xbb, 0x3f, 0xae, 0x03, 0xac, 0x62,
  0x0a, 0x98, 0x5f, 0x3f, 0xde, 0x7a, 0x4f, 0xc2, 0x9a, 0x9a, 0xbb, 0xbf,
  0xe5, 0xec, 0xca, 0x3f, 0x1a, 0x48, 0x92, 0xbf, 0x92, 0x51, 0xc4, 0x69,
  0x5b, 0x29, 0xbb, 0x3f, 0xfc, 0xf7, 0xa7, 0x29, 0xc4, 0x61, 0xa1, 0x3f,
  0xde, 0xe5, 0x3c, 0x04, 0x22, 0x1b, 0xba, 0xbf, 0x44, 0xb0, 0xec, 0x49,
  0x7d, 0x8e, 0xa9, 0xbf, 0x65, 0x39, 0xdb, 0x5d, 0xde, 0x68, 0xb8, 0x3f,
  0x95, 0x82, 0x33, 0x9f, 0x27, 0xbf, 0xb0, 0x3f, 0xd9, 0x13, 0xa4, 0x23,
  0xfc, 0x0c, 0xb6, 0xbf, 0xaa, 0xe9, 0x0d, 0x65, 0x22, 0x80, 0xb4, 0xbf,
  0xe8, 0x97, 0xe1, 0xa3, 0xaf, 0x03, 0xb3, 0x3f, 0x93, 0x94, 0x30, 0x2d,
  0xd3, 0xee, 0xb7, 0x3f, 0xea, 0xef, 0x2d, 0x79, 0xb1, 0x96, 0xae, 0xbf,
  0x52, 0x9b, 0x07, 0xa5, 0x82, 0xec, 0xba, 0xbf, 0xf0, 0xfb, 0x69, 0x73,
  0x0b, 0xca, 0xa5, 0x3f, 0x94, 0xae, 0x6a, 0x58, 0x75, 0x56, 0xbd, 0x3f,
  0x36, 0xa0, 0x72, 0x8d, 0x96, 0x54, 0x97, 0xbf, 0x14, 0xaf, 0xeb, 0xf4,
  0xfb, 0x04, 0xbf, 0xbf, 0xea, 0xb9, 0x99, 0xde, 0xd3, 0x41, 0x42, 0x3f,
  0x4f, 0xaa, 0x03, 0x17, 0x11, 0xca, 0xbf, 0x3f, 0x55, 0x6f, 0x4f, 0xe9,
  0x1e, 0x79, 0x98, 0x3f, 0xaa, 0x94, 0x0a, 0xd8, 0x34, 0x6f, 0xbf, 0xbf,
  0x68, 0x86, 0xda, 0xd4, 0x3a, 0xb9, 0xa9, 0xbf, 0xb3, 0xd4, 0xd5, 0x6c,
  0xe8, 0xb1, 0xbd, 0x3f, 0x5e, 0x1e, 0x5e, 0xe7, 0x32, 0xf4, 0xb3, 0x3f,
  0x59, 0xa0, 0x51, 0x58, 0x75, 0x3d, 0xba, 0xbf, 0x75, 0xd2, 0x6a, 0x8a,
  0x9e, 0x30, 0xbb, 0xbf, 0xc3, 0x44, 0x14, 0xa0, 0xc7, 0x9e, 0xb4, 0x3f,
  0x5c, 0xe9, 0xc6, 0x50, 0x56, 0x1f, 0xc1, 0x3f, 0xe0, 0x39, 0xf9, 0x83,
  0x7a, 0x52, 0xa8, 0xbf, 0x75, 0x93, 0xc4, 0x65, 0xcd, 0x47, 0xc4, 0xbf,
  0x8b, 0x8c, 0xf0, 0x3f, 0xa3, 0xfe, 0x54, 0xbf, 0xa1, 0x8a, 0x1f, 0x25,
  0xa8, 0x83, 0xc6, 0x3f, 0x14, 0xca, 0x0f, 0x7c, 0xfb, 0xaf, 0xb3, 0x3f,
  0x6b, 0x21, 0x2c, 0xc2, 0xe1, 0x4e, 0xc6, 0xbf, 0x3a, 0xad, 0x05, 0xcc,
  0x81, 0x4a, 0xce, 0xbf, 0x3a, 0xfd, 0xe8, 0xa6, 0xed, 0x49, 0xba, 0x3f,
  0x47, 0xda, 0x04, 0x94, 0x81, 0xcf, 0x7b, 0x3f, 0xd0, 0xaa, 0x01, 0x2f,
  0xe9, 0x10, 0xba, 0xbf, 0x61, 0x80, 0xc8, 0x59, 0x57, 0xc1, 0x94, 0xbf,
  0x9d, 0xa6, 0xdc, 0x32, 0x74, 0x66, 0xb9, 0x3f, 0xa9, 0x88, 0x62, 0xbc,
  0x05, 0x20, 0xa1, 0x3f, 0xfc, 0x9e, 0xaa, 0xaa, 0x58, 0x4c, 0xb8, 0xbf,
  0xdb, 0x65, 0x3d, 0x13, 0xea, 0x9d, 0xa7, 0xbf, 0x37, 0x5c, 0x01, 0x41,
  0x94, 0xc5, 0xb6, 0x3f, 0x6a, 0x28, 0x22, 0x11, 0x88, 0xc0, 0xad, 0x3f,
  0x97, 0x3a, 0x22, 0xf9, 0x5b, 0xd6, 0xb4, 0xbf, 0xf4, 0x56, 0xea, 0xa5,
  0x37, 0xb7, 0xb1, 0xbf, 0x7b, 0x23, 0xf4, 0x71, 0x21, 0x84, 0xb2, 0x3f,
  0xf6, 0x2f, 0x1e, 0xd1, 0x56, 0x47, 0xb4, 0x3f, 0x47, 0x98, 0x73, 0xdf,
  0x33, 0xab, 0xaf, 0xbf, 0xad, 0x4e, 0x61, 0xb4, 0x77, 0x84, 0xb6, 0xbf,
  0xc3, 0x22, 0x93, 0xce, 0x8e, 0xa5, 0xa9, 0x3f, 0x4a, 0xe4, 0x12, 0x2c,
  0xd1, 0x62, 0xb8, 0x3f, 0xee, 0x17, 0x20, 0xb5, 0x07, 0x0a, 0xa3, 0xbf,
  0x2e, 0xaa, 0x33, 0x06, 0x0e, 0xd7, 0xb9, 0xbf, 0xe3, 0x37, 0x75, 0xc5,
  0x3d, 0xdc, 0x97, 0x3f, 0x79, 0x47, 0xfa, 0x89, 0x62, 0xd6, 0xba, 0x3f,
  0xd1, 0x63, 0x57, 0xed, 0x0e, 0xa9, 0x81, 0xbf, 0x11, 0x9c, 0x86, 0xea,
  0xa4, 0x56, 0xbb, 0xbf, 0x7d, 0x35, 0x93, 0x43, 0x03, 0x30, 0x7b, 0xbf,
  0x86, 0x96, 0x78, 0x78, 0x69, 0x4e, 0xbb, 0x3f, 0x77, 0xf8, 0xb5, 0x72,
  0xaa, 0xc7, 0x96, 0x3f, 0x4c, 0x3d, 0x10, 0xab, 0x23, 0xb5, 0xba, 0xbf,
  0x29, 0x48, 0x0d, 0x81, 0xd1, 0x6c, 0xa3, 0xbf, 0x78, 0x30, 0x52, 0x7c,
  0x4d, 0x83, 0xb9, 0x3f, 0xca, 0xdd, 0xf2, 0x5a, 0xa8, 0x5a, 0xab, 0x3f,
  0x91, 0x2f, 0x2f, 0x24, 0x97, 0xb2, 0xb7, 0xbf, 0x48, 0x8a, 0xa2, 0x03,
  0x60, 0x81, 0xb1, 0xbf, 0xfe, 0xe1, 0xa7, 0x16, 0x22, 0x3e, 0xb5, 0x3f,
  0x22, 0xe2, 0x24, 0x21, 0xd5, 0x1a, 0xb5, 0x3f, 0xf1, 0xcc, 0xe7, 0x73,
  0xcb, 0x22, 0xb2, 0xbf, 0x43, 0x89, 0xc2, 0x06, 0x39, 0x5f, 0xb8, 0xbf,
  0xa2, 0xcf, 0xdd, 0x46, 0x18, 0xbf, 0xac, 0x3f, 0x35, 0xfa, 0xd7, 0x2c,
  0xd6, 0x30, 0xbb, 0x3f, 0x38, 0xde, 0x35, 0x4d, 0xf0, 0xeb, 0xa3, 0xbf,
  0xad, 0xd8, 0x0f, 0x00, 0x17, 0x6e, 0xbd, 0xbf, 0xf2, 0x44, 0xe3, 0x42,
  0xb1, 0xab, 0x93, 0x3f, 0x7e, 0x5b, 0x0e, 0x01, 0x9b, 0xf0, 0xbe, 0x3f,
  0x6a, 0x59, 0xad, 0x73, 0x8e, 0x0f, 0x67, 0x3f, 0xce, 0x7e, 0x06, 0x5d,
  0xdb, 0x8b, 0xbf, 0xbf, 0x4a, 0xeb, 0xa1, 0x2a, 0x02, 0x96, 0x9b, 0xbf,
  0x8e, 0x1a, 0xc6, 0x59, 0x10, 0x0b, 0xbf, 0x3f, 0xc3, 0x86, 0x84, 0xcf,
  0x15, 0x0b, 0xab, 0x3f, 0x73, 0x9a, 0x52, 0x02, 0xbc, 0x2d, 0xbd, 0xbf,
  0xe4, 0xa0, 0x6b, 0xb7, 0xa1, 0x76, 0xb4, 0xbf, 0x30, 0x3a, 0x40, 0xda,
  0x89, 0xa1, 0xb9, 0x3f, 0x3c, 0x86, 0xcb, 0x46, 0x13, 0x85, 0xbb, 0x3f,
  0xcf, 0x47, 0x40, 0x96, 0x54, 0xf6, 0xb3, 0xbf, 0xb3, 0x5b, 0x0f, 0xd5,
  0x83, 0x2f, 0xc1, 0xbf, 0xfe, 0x6b, 0x67, 0xf3, 0x99, 0x06, 0xa7, 0x3f,
  0x01, 0x22, 0x0e, 0xd9, 0x1e, 0x3c, 0xc4, 0x3f, 0x54, 0xd4, 0x5b, 0x78,
  0x67, 0x5a, 0x6c, 0x3f, 0x5b, 0x67, 0x94, 0xb6, 0xce, 0x5c, 0xc6, 0xbf,
  0xe8, 0xd4, 0xb3, 0xd0, 0x1f, 0x09, 0xb4, 0xbf, 0x7c, 0x0f, 0x68, 0x09,
  0x05, 0x14, 0xc6, 0x3f, 0x08, 0x99, 0xe9, 0xbf, 0x58, 0x3b, 0xce, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xe9, 0x15, 0xd7, 0x13,
  0x11, 0x05, 0xba, 0xbf, 0x6c, 0x53, 0x9a, 0x8e, 0xe7, 0x15, 0x8b, 0xbf,
  0x7c, 0xf9, 0x19, 0x13, 0xc1, 0x97, 0xb9, 0x3f, 0x03, 0x10, 0x75, 0x73,
  0x49, 0xe4, 0x9a, 0x3f, 0x0f, 0xf3, 0x99, 0x5a, 0x3c, 0xbe, 0xb8, 0xbf,
  0xe8, 0x11, 0x2b, 0xdc, 0x49, 0xed, 0xa3, 0xbf, 0x96, 0x4f, 0x9e, 0xc3,
  0xba, 0x7a, 0xb7, 0x3f, 0x07, 0xd6, 0xc2, 0xcf, 0x63, 0x1e, 0xaa, 0x3f,
  0x1e, 0x51, 0xa8, 0x4f, 0x93, 0xd0, 0xb5, 0xbf, 0xbe, 0xa1, 0x0c, 0xc3,
  0x37, 0xed, 0xaf, 0xbf, 0xc5, 0x6c, 0x1a, 0x24, 0x40, 0xc4, 0xb3, 0x3f,
  0xad, 0xf9, 0x3d, 0x18, 0xf8, 0xa0, 0xb2, 0x3f, 0x68, 0xd0, 0xc7, 0x07,
  0x64, 0x5b, 0xb1, 0xbf, 0x15, 0xb0, 0x32, 0x8c, 0x9c, 0x02, 0xb5, 0xbf,
  0x07, 0xc1, 0x3c, 0x1b, 0xa3, 0x39, 0xad, 0x3f, 0x7a, 0x21, 0x03, 0x2d,
  0x2f, 0x10, 0xb7, 0x3f, 0xc0, 0x23, 0x27, 0x4f, 0x28, 0x21, 0xa7, 0xbf,
  0xe2, 0x72, 0x88, 0x66, 0xb6, 0xbe, 0xb8, 0xbf, 0x53, 0x71, 0x71, 0xe2,
  0xf6, 0x7f, 0xa0, 0x3f, 0x4f, 0xd6, 0xac, 0x70, 0xab, 0x03, 0xba, 0x3f,
  0x45, 0x05, 0xef, 0x6e, 0xa4, 0xd6, 0x92, 0xbf, 0x85, 0x46, 0xfa, 0xdd,
  0x0e, 0xd5, 0xba, 0xbf, 0xa3, 0xaa, 0x3b, 0x0a, 0x41, 0xb4, 0x6f, 0x3f,
  0x14, 0xf6, 0xd5, 0x06, 0x80, 0x29, 0xbb, 0x3f, 0x21, 0x81, 0x11, 0x8f,
  0xe5, 0xd4, 0x86, 0x3f, 0xdb, 0x1a, 0x26, 0x1f, 0x58, 0xf8, 0xba, 0xbf,
  0xaa, 0x96, 0x4d, 0x51, 0x0f, 0x10, 0x9b, 0xbf, 0x61, 0x14, 0x92, 0x07,
  0xca, 0x39, 0xba, 0x3f, 0xf4, 0xd5, 0xc0, 0x78, 0xa3, 0x5b, 0xa5, 0x3f,
  0xa0, 0xbc, 0x4d, 0x4c, 0x08, 0xe7, 0xb8, 0xbf, 0x41, 0x02, 0x9e, 0xe1,
  0xd3, 0x0a, 0xad, 0xbf, 0x41, 0x78, 0xda, 0x50, 0x73, 0xfa, 0xb6, 0x3f,
  0xa7, 0x89, 0x38, 0xbf, 0x21, 0x36, 0xb2, 0x3f, 0x6d, 0xbe, 0xa5, 0x7b,
  0xd2, 0x6f, 0xb4, 0xbf, 0xf4, 0xf7, 0x41, 0xf1, 0xfd, 0xa8, 0xb5, 0xbf,
  0x1d, 0x2d, 0xa9, 0x78, 0x9c, 0x44, 0xb1, 0x3f, 0x8b, 0x5f, 0xce, 0xab,
  0x5b, 0xc4, 0xb8, 0x3f, 0xc2, 0x4d, 0xa9, 0x53, 0xa9, 0xf0, 0xaa, 0xbf,
  0xeb, 0x62, 0xfc, 0x57, 0x7b, 0x6b, 0xbb, 0xbf, 0x4d, 0xbc, 0x27, 0x3d,
  0x0e, 0x1a, 0xa2, 0x3f, 0x78, 0x35, 0xe3, 0x0a, 0xdf, 0x7d, 0xbd, 0x3f,
  0xb0, 0x3e, 0xfe, 0xc7, 0xc7, 0x1f, 0x90, 0xbf, 0xe1, 0xa5, 0xb4, 0x48,
  0x64, 0xd6, 0xbe, 0xbf, 0xa1, 0x78, 0xc4, 0x6b, 0xb4, 0xd8, 0x78, 0xbf,
  0x1c, 0x95, 0xff, 0x19, 0xef, 0x49, 0xbf, 0x3f, 0x8a, 0x49, 0x9a, 0x2d,
  0x3c, 0x92, 0x9e, 0x3f, 0x82, 0xd8, 0x73, 0xe5, 0x58, 0xa5, 0xbe, 0xbf,
  0x77, 0xa2, 0xfe, 0x4f, 0x2a, 0x4d, 0xac, 0xbf, 0x2e, 0x5b, 0x1f, 0x83,
  0x09, 0xaa, 0xbc, 0x3f, 0x38, 0xc3, 0xe3, 0xfd, 0xf7, 0xf1, 0xb4, 0x3f,
  0xc3, 0x52, 0x3c, 0x68, 0xee, 0x07, 0xb9, 0xbf, 0x8b, 0x15, 0x76, 0xb0,
  0xbc, 0xd3, 0xbb, 0xbf, 0x20, 0x8c, 0x5b, 0x1f, 0xaa, 0x51, 0xb3, 0x3f,
  0x44, 0xd0, 0xc2, 0x73, 0xaf, 0x3d, 0xc1, 0x3f, 0xb7, 0x48, 0x0d, 0x51,
  0x1e, 0xc4, 0xa5, 0xbf, 0xb4, 0x08, 0x53, 0x30, 0x85, 0x2f, 0xc4, 0xbf,
  0xd4, 0xa6, 0x34, 0x6c, 0x13, 0xce, 0x76, 0xbf, 0x63, 0x0f, 0x4d, 0x76,
  0x3d, 0x36, 0xc6, 0x3f, 0x37, 0x8e, 0x1c, 0x55, 0xa0, 0x5e, 0xb4, 0x3f,
  0x99, 0xfb, 0xf7, 0x40, 0x85, 0xda, 0xc5, 0xbf, 0x05, 0x63, 0xe8, 0xf6,
  0x2f, 0x2c, 0xce, 0xbf, 0x66, 0x96, 0x45, 0x75, 0xec, 0xdc, 0xb9, 0xbf,
  0x6e, 0x17, 0xc2, 0xf4, 0x0a, 0x7c, 0x7a, 0xbf, 0xbd, 0x2c, 0x74, 0x08,
  0x5d, 0xa8, 0xb9, 0x3f, 0xcb, 0xf1, 0x48, 0x4e, 0x93, 0xc5, 0x93, 0x3f,
  0x1f, 0xac, 0xf7, 0x64, 0x32, 0x0b, 0xb9, 0xbf, 0x48, 0x4a, 0x95, 0xb6,
  0xed, 0x52, 0xa0, 0xbf, 0xbc, 0xb7, 0x85, 0x06, 0xf8, 0x06, 0xb8, 0x3f,
  0xed, 0xd1, 0x5d, 0x5f, 0xa5, 0x88, 0xa6, 0x3f, 0xfc, 0xe5, 0xff, 0xfd,
  0x42, 0x9e, 0xb6, 0xbf, 0xbd, 0xe3, 0xf7, 0xf7, 0xe0, 0x6c, 0xac, 0xbf,
  0x87, 0x98, 0xc6, 0xe3, 0xb4, 0xd4, 0xb4, 0x3f, 0xba, 0x19, 0x4e, 0x8d,
  0x70, 0xf4, 0xb0, 0x3f, 0xd1, 0x0d, 0x35, 0x15, 0x00, 0xaf, 0xb2, 0xbf,
  0x52, 0x20, 0x00, 0xcc, 0x27, 0x73, 0xb3, 0xbf, 0x9d, 0x73, 0xda, 0x5c,
  0xed, 0x32, 0xb0, 0x3f, 0x9c, 0xef, 0x68, 0x05, 0xad, 0xa7, 0xb5, 0x3f,
  0xd5, 0xf9, 0xb3, 0x62, 0xc6, 0xce, 0xaa, 0xbf, 0x59, 0x91, 0x44, 0x46,
  0x67, 0x87, 0xb7, 0xbf, 0x9a, 0xa1, 0x52, 0x8c, 0xdd, 0xa8, 0xa4, 0x3f,
  0x92, 0x46, 0x20, 0x93, 0x1d, 0x08, 0xb9, 0x3f, 0x42, 0x69, 0xc9, 0xf3,
  0x3c, 0x0d, 0x9c, 0xbf, 0x77, 0xbf, 0xfc, 0x5d, 0x08, 0x20, 0xba, 0xbf,
  0xd4, 0x94, 0xed, 0xff, 0x1a, 0xf4, 0x8b, 0x3f, 0xaf, 0xf2, 0xc9, 0x30,
  0xe5, 0xc5, 0xba, 0x3f, 0x21, 0xe7, 0x86, 0xce, 0xc7, 0x12, 0x47, 0x3f,
  0x7e, 0xaa, 0x07, 0x26, 0x0d, 0xf1, 0xba, 0xbf, 0xa5, 0x8c, 0x1f, 0xf2,
  0xb9, 0xab, 0x8f, 0xbf, 0xcb, 0xc9, 0xa9, 0xf7, 0x8e, 0x99, 0xba, 0x3f,
  0xbb, 0x77, 0x05, 0x85, 0xfb, 0x22, 0x9f, 0x3f, 0xe7, 0x1a, 0x6e, 0xae,
  0x4d, 0xb8, 0xb9, 0xbf, 0xed, 0x66, 0x80, 0x60, 0x57, 0x2f, 0xa7, 0xbf,
  0x33, 0xc9, 0x90, 0x5a, 0x25, 0x47, 0xb8, 0x3f, 0x44, 0xcf, 0xa2, 0xb6,
  0x4e, 0xa0, 0xae, 0x3f, 0x1e, 0x5a, 0x5b, 0xc9, 0x17, 0x41, 0xb6, 0xbf,
  0xe1, 0xe8, 0x0a, 0xd0, 0x23, 0xde, 0xb2, 0xbf, 0x04, 0x27, 0x38, 0xfa,
  0x83, 0xa2, 0xb3, 0x3f, 0x25, 0x75, 0xb2, 0x67, 0x5a, 0x2b, 0xb6, 0x3f,
  0xbc, 0x8a, 0xb2, 0x53, 0x6c, 0x69, 0xb0, 0xbf, 0xdf, 0x17, 0xc8, 0xaa,
  0xf6, 0x1e, 0xb9, 0xbf, 0x1f, 0x6c, 0xcc, 0x1c, 0xa3, 0x2b, 0xa9, 0x3f,
  0xb0, 0xb4, 0x74, 0xb0, 0x23, 0x9d, 0xbb, 0x3f, 0x8d, 0x61, 0xcc, 0xfc,
  0x56, 0x54, 0xa0, 0xbf, 0x2e, 0xfd, 0xdb, 0xc9, 0x6d, 0x86, 0xbd, 0xbf,
  0x68, 0xc7, 0x34, 0x7b, 0x72, 0x60, 0x89, 0x3f, 0xdc, 0xeb, 0x58, 0xb3,
  0xe0, 0xb6, 0xbe, 0x3f, 0x54, 0x49, 0x97, 0xde, 0x5c, 0xd7, 0x82, 0x3f,
  0xfd, 0xad, 0xa5, 0xdc, 0xb8, 0x04, 0xbf, 0xbf, 0x54, 0xf9, 0x28, 0x01,
  0x92, 0xb7, 0xa0, 0xbf, 0xe2, 0xd9, 0x0a, 0x47, 0x5b, 0x3e, 0xbe, 0x3f,
  0x25, 0xac, 0x33, 0xc4, 0x38, 0x80, 0xad, 0x3f, 0x8e, 0x59, 0x4d, 0x62,
  0xfc, 0x26, 0xbc, 0xbf, 0xc8, 0x19, 0x94, 0x25, 0x97, 0x66, 0xb5, 0xbf,
  0x64, 0x45, 0xe3, 0xb8, 0xad, 0x70, 0xb8, 0x3f, 0x5f, 0x87, 0x99, 0xba,
  0xf3, 0x1c, 0xbc, 0x3f, 0xaa, 0x59, 0x80, 0x7e, 0xb5, 0xb0, 0xb2, 0xbf,
  0x46, 0x29, 0x4c, 0x97, 0xfc, 0x49, 0xc1, 0xbf, 0xfd, 0xaa, 0x2c, 0x80,
  0xb4, 0x8a, 0xa4, 0x3f, 0x56, 0xba, 0x22, 0x53, 0x16, 0x22, 0xc4, 0x3f,
  0x56, 0x02, 0x7a, 0x5c, 0x9c, 0x25, 0x7f, 0x3f, 0xa8, 0xc1, 0x2b, 0x6c,
  0xf9, 0x0f, 0xc6, 0xbf, 0xc4, 0x10, 0x7e, 0x0e, 0xac, 0xb0, 0xb4, 0xbf,
  0x29, 0x58, 0xc3, 0x48, 0x56, 0xa2, 0xc5, 0x3f, 0x8f, 0x0a, 0x12, 0xf6,
  0x09, 0x1d, 0xce, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x32, 0x69, 0x9c, 0x75, 0xbd, 0x9b, 0xb9, 0x3f, 0xfe, 0x8f, 0x5c, 0x4d,
  0x34, 0xd1, 0x89, 0x3f, 0x5f, 0xe8, 0x1c, 0x50, 0xd5, 0x36, 0xb9, 0xbf,
  0xa7, 0x22, 0xa9, 0x5b, 0xd9, 0xa4, 0x99, 0xbf, 0x7e, 0xaf, 0xb8, 0x3e,
  0xfa, 0x6d, 0xb8, 0x3f, 0x34, 0x93, 0x42, 0xcb, 0x45, 0x04, 0xa3, 0x3f,
  0xee, 0x0b, 0x43, 0xbe, 0x17, 0x43, 0xb7, 0xbf, 0x78, 0xe6, 0xda, 0x98,
  0xe8, 0xf3, 0xa8, 0xbf, 0xb5, 0x12, 0x11, 0xa9, 0x11, 0xb9, 0xb5, 0x3f,
  0x89, 0xf8, 0x37, 0xc5, 0xa3, 0x8b, 0xae, 0x3f, 0x6d, 0x34, 0x72, 0x70,
  0xc7, 0xd3, 0xb3, 0xbf, 0x2c, 0xdd, 0x26, 0x5a, 0x0d, 0xdb, 0xb1, 0xbf,
  0x98, 0x85, 0x2c, 0x8c, 0x18, 0x98, 0xb1, 0x3f, 0xc2, 0x6c, 0xd6, 0x78,
  0x2e, 0x2f, 0xb4, 0x3f, 0x56, 0x60, 0x09, 0x81, 0xd4, 0x17, 0xae, 0xbf,
  0xee, 0x39, 0x76, 0xa4, 0xff, 0x37, 0xb6, 0xbf, 0xd3, 0xce, 0x3a, 0xce,
  0x5d, 0x6c, 0xa8, 0x3f, 0x55, 0x78, 0x81, 0x7f, 0x9b, 0xeb, 0xb7, 0x3f,
  0x07, 0x87, 0x6b, 0xeb, 0xdd, 0x3d, 0xa2, 0xbf, 0xb7, 0xc4, 0x9b, 0xe0,
  0x7b, 0x40, 0xb9, 0xbf, 0x10, 0x84, 0x04, 0x43, 0x50, 0x3d, 0x97, 0x3f,
  0x3d, 0x30, 0xc6, 0x80, 0x8a, 0x2d, 0xba, 0x3f, 0x4e, 0x65, 0x2b, 0x86,
  0xb4, 0x8d, 0x82, 0xbf, 0x63, 0x04, 0x45, 0xd4, 0x33, 0xaa, 0xba, 0xbf,
  0xbb, 0xcf, 0x9e, 0xd0, 0x1f, 0xe5, 0x74, 0xbf, 0x76, 0x16, 0x2e, 0xa3,
  0x7c, 0xae, 0xba, 0x3f, 0x82, 0xb6, 0x00, 0x92, 0x6a, 0x0f, 0x94, 0x3f,
  0xbc, 0x07, 0x7c, 0x24, 0x1b, 0x33, 0xba, 0xbf, 0x84, 0x87, 0x5e, 0x5f,
  0x18, 0x81, 0xa1, 0xbf, 0x0e, 0x91, 0x39, 0x9f, 0x94, 0x31, 0xb9, 0x3f,
  0x2b, 0x61, 0xf0, 0xa1, 0x08, 0xe9, 0xa8, 0x3f, 0x2c, 0xa6, 0x28, 0xf2,
  0x60, 0xa4, 0xb7, 0xbf, 0x0c, 0x41, 0x30, 0xf9, 0x2e, 0x0e, 0xb0, 0xbf,
  0x8e, 0x0b, 0x0a, 0xea, 0x15, 0x87, 0xb5, 0x3f, 0x3a, 0xf9, 0xab, 0x38,
  0x15, 0x7a, 0xb3, 0x3f, 0x65, 0x6d, 0xb5, 0x19, 0x9d, 0xd6, 0xb2, 0xbf,
  0x73, 0xd0, 0x7b, 0xd6, 0x9d, 0xa2, 0xb6, 0xbf, 0xe7, 0x7d, 0x6a, 0x3d,
  0xf0, 0x22, 0xaf, 0x3f, 0xf1, 0xd5, 0x3c, 0xe3, 0xb9, 0x6f, 0xb9, 0x3f,
  0x6e, 0xce, 0x22, 0x52, 0x32, 0x70, 0xa7, 0xbf, 0x63, 0xfa, 0x1a, 0x73,
  0x74, 0xc6, 0xbb, 0xbf, 0x1d, 0x35, 0x6b, 0x00, 0x63, 0x35, 0x9d, 0x3f,
  0x1a, 0x56, 0xa2, 0x67, 0x57, 0x88, 0xbd, 0x3f, 0x3b, 0x57, 0xdc, 0x82,
  0xb8, 0xb8, 0x82, 0xbf, 0xd7, 0xb1, 0x00, 0xdd, 0x8d, 0x92, 0xbe, 0xbf,
  0xed, 0xf0, 0x86, 0x07, 0xfc, 0x06, 0x89, 0xbf, 0x7c, 0xa0, 0xdc, 0x5f,
  0x9b, 0xbc, 0xbe, 0x3f, 0x62, 0xe5, 0xc6, 0x35, 0x02, 0x17, 0xa2, 0x3f,
  0x28, 0x02, 0x26, 0x6d, 0x5c, 0xd6, 0xbd, 0xbf, 0xcc, 0x0f, 0x7d, 0x0b,
  0xf8, 0xa4, 0xae, 0xbf, 0x53, 0x1f, 0x61, 0x85, 0xba, 0xa4, 0xbb, 0x3f,
  0x36, 0xf6, 0x76, 0xda, 0xda, 0xd4, 0xb5, 0x3f, 0xf2, 0x82, 0x23, 0x70,
  0xcf, 0xdb, 0xb7, 0xbf, 0xff, 0xb6, 0x85, 0x71, 0x0b, 0x61, 0xbc, 0xbf,
  0x4a, 0xca, 0xd4, 0x50, 0x63, 0x13, 0xb2, 0x3f, 0xf1, 0xad, 0x6c, 0x0f,
  0x8c, 0x54, 0xc1, 0x3f, 0xbf, 0xb1, 0x6e, 0x45, 0x0c, 0x5a, 0xa3, 0xbf,
  0xd7, 0x7a, 0xbe, 0x51, 0xe6, 0x13, 0xc4, 0xbf, 0x2b, 0xf0, 0x2a, 0xf2,
  0x7a, 0x9b, 0x83, 0xbf, 0xa1, 0xef, 0xb1, 0xe6, 0x06, 0xea, 0xc5, 0x3f,
  0xc3, 0x3f, 0x27, 0x11, 0x6f, 0xff, 0xb4, 0x3f, 0x6d, 0x1e, 0x28, 0x8b,
  0x6c, 0x6b, 0xc5, 0xbf, 0x0a, 0xdd, 0xe3, 0x03, 0xe9, 0x0d, 0xce, 0xbf,
  0x84, 0xbb, 0x08, 0x14, 0x10, 0x75, 0xb9, 0x3f, 0x6c, 0x2e, 0xf9, 0xbb,
  0xbc, 0x42, 0x79, 0x3f, 0x06, 0x22, 0x13, 0x96, 0x7c, 0x44, 0xb9, 0xbf,
  0xd4, 0x13, 0x25, 0x28, 0x0c, 0xdd, 0x92, 0xbf, 0x00, 0x79, 0x34, 0x53,
  0x34, 0xb3, 0xb8, 0x3f, 0x1a, 0xbf, 0x24, 0xaf, 0x77, 0x2a, 0x9f, 0x3f,
  0xc3, 0x39, 0x00, 0x68, 0x8e, 0xc2, 0xb7, 0xbf, 0x12, 0x77, 0xc8, 0x15,
  0x9d, 0x87, 0xa5, 0xbf, 0xdd, 0xd2, 0x52, 0x40, 0xc8, 0x74, 0xb6, 0x3f,
  0x3b, 0xa1, 0x2d, 0x7a, 0xfd, 0x30, 0xab, 0x3f, 0x8e, 0xd0, 0x90, 0xfc,
  0x07, 0xcd, 0xb4, 0xbf, 0xe0, 0x2e, 0x71, 0x05, 0x7a, 0x3e, 0xb0, 0xbf,
  0x6e, 0x0d, 0x9e, 0xe2, 0x5f, 0xcf, 0xb2, 0x3f, 0x3d, 0x1a, 0x54, 0xfe,
  0xb7, 0xab, 0xb2, 0x3f, 0xe4, 0x40, 0x80, 0xf2, 0xd2, 0x80, 0xb0, 0xbf,
  0xdf, 0xbd, 0x70, 0x66, 0x67, 0xd6, 0xb4, 0xbf, 0x00, 0xae, 0xa4, 0x7f,
  0xb5, 0xce, 0xab, 0x3f, 0xa6, 0xd7, 0x2f, 0x02, 0xfa, 0xb4, 0xb6, 0x3f,
  0xa0, 0x43, 0xea, 0x78, 0xdd, 0x13, 0xa6, 0xbf, 0xb0, 0xf4, 0x53, 0x8c,
  0x31, 0x3e, 0xb8, 0xbf, 0x43, 0x27, 0x98, 0xbc, 0x34, 0xc2, 0x9f, 0x3f,
  0x58, 0x7a, 0x77, 0xfd, 0x2d, 0x69, 0xb9, 0x3f, 0x43, 0x56, 0x35, 0x8c,
  0x18, 0x91, 0x92, 0xbf, 0x5f, 0xb9, 0x5d, 0x83, 0x7d, 0x2d, 0xba, 0xbf,
  0x8c, 0x0a, 0x93, 0x5a, 0x8b, 0xf4, 0x72, 0x3f, 0x25, 0x7c, 0xa5, 0x98,
  0x2e, 0x83, 0xba, 0x3f, 0x31, 0x20, 0xde, 0xb5, 0x65, 0x18, 0x83, 0x3f,
  0x0b, 0xfe, 0xcc, 0xcd, 0xe4, 0x62, 0xba, 0xbf, 0x47, 0xed, 0x34, 0xc3,
  0x62, 0x18, 0x98, 0xbf, 0xf8, 0xc4, 0x72, 0x01, 0xf1, 0xc5, 0xb9, 0x3f,
  0xe8, 0xd6, 0xa6, 0xc7, 0xbc, 0x57, 0xa3, 0x3f, 0x82, 0x11, 0x29, 0x05,
  0x6e, 0xa6, 0xb8, 0xbf, 0xdd, 0x86, 0x63, 0xd9, 0xce, 0x89, 0xaa, 0xbf,
  0x7d, 0xfa, 0x25, 0x07, 0x63, 0xff, 0xb6, 0x3f, 0xff, 0x22, 0xed, 0x07,
  0x1e, 0xc0, 0xb0, 0x3f, 0x15, 0x17, 0x29, 0x9e, 0xed, 0xcc, 0xb4, 0xbf,
  0xfc, 0x54, 0x4e, 0x03, 0x9d, 0x0a, 0xb4, 0xbf, 0xa4, 0x48, 0x02, 0x1c,
  0x76, 0x0c, 0xb2, 0x3f, 0xee, 0x90, 0x11, 0xaf, 0x71, 0x0f, 0xb7, 0x3f,
  0x24, 0xe6, 0x59, 0xf9, 0xe3, 0x79, 0xad, 0xbf, 0x9e, 0xfe, 0x0c, 0x2c,
  0x4a, 0xb7, 0xb9, 0xbf, 0x21, 0xda, 0x53, 0x55, 0x74, 0xbe, 0xa5, 0x3f,
  0x1d, 0x4b, 0x02, 0x66, 0x07, 0xe8, 0xbb, 0x3f, 0x53, 0x82, 0x93, 0x96,
  0xf7, 0xd9, 0x99, 0xbf, 0xe7, 0x40, 0x0e, 0xd9, 0x24, 0x84, 0xbd, 0xbf,
  0xce, 0x14, 0xed, 0x24, 0x05, 0x8e, 0x78, 0x3f, 0x4f, 0xfb, 0xe2, 0x0b,
  0xdf, 0x69, 0xbe, 0x3f, 0x71, 0x5e, 0xaa, 0xfd, 0x3f, 0xfd, 0x8e, 0x3f,
  0x36, 0x77, 0x50, 0x72, 0xf0, 0x71, 0xbe, 0xbf, 0x0d, 0x17, 0xd5, 0xe8,
  0x0d, 0x68, 0xa3, 0xbf, 0x54, 0x13, 0xee, 0x31, 0x9a, 0x6d, 0xbd, 0x3f,
  0x37, 0x85, 0x9d, 0xdf, 0x15, 0xbc, 0xaf, 0x3f, 0x1e, 0xc0, 0x4c, 0xe1,
  0x64, 0x23, 0xbb, 0xbf, 0x1b, 0x56, 0x48, 0x65, 0x19, 0x3d, 0xb6, 0xbf,
  0xcb, 0x61, 0x68, 0x87, 0x58, 0x49, 0xb7, 0x3f, 0x22, 0x6c, 0xdb, 0x69,
  0x51, 0xa0, 0xbc, 0x3f, 0x28, 0x48, 0x94, 0xbd, 0x9f, 0x79, 0xb1, 0xbf,
  0xbe, 0xe0, 0xe7, 0x47, 0x7c, 0x5d, 0xc1, 0xbf, 0x5a, 0x6f, 0x2a, 0x3e,
  0xd8, 0x31, 0xa2, 0x3f, 0xb6, 0x2e, 0xd2, 0x8f, 0x07, 0x05, 0xc4, 0x3f,
  0x46, 0xb6, 0x99, 0x78, 0x8e, 0x82, 0x87, 0x3f, 0xab, 0x3a, 0xb6, 0x8f,
  0x69, 0xc4, 0xc5, 0xbf, 0xbb, 0xb5, 0xc6, 0xb8, 0x12, 0x4b, 0xb5, 0xbf,
  0x9d, 0xa7, 0xd1, 0xf5, 0xbc, 0x35, 0xc5, 0x3f, 0xea, 0xb0, 0x23, 0x2e,
  0xcf, 0xfe, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4e, 0x12, 0xac, 0xb1, 0x3e, 0x37, 0xb9, 0xbf, 0x7c, 0x87, 0x19, 0xc8,
  0x11, 0xa5, 0x88, 0xbf, 0xbc, 0xbd, 0x43, 0xae, 0xdd, 0xd9, 0xb8, 0x3f,
  0x4c, 0x26, 0x10, 0xb4, 0x47, 0x7d, 0x98, 0x3f, 0xf3, 0xcc, 0x49, 0xe3,
  0xf0, 0x1f, 0xb8, 0xbf, 0x82, 0xa9, 0x8e, 0x6b, 0x4a, 0x2c, 0xa2, 0xbf,
  0x23, 0xea, 0x5f, 0xa1, 0x23, 0x0b, 0xb7, 0x3f, 0xb6, 0x02, 0x5e, 0x0e,
  0x87, 0xde, 0xa7, 0x3f, 0x42, 0x02, 0x44, 0x05, 0xf9, 0x9d, 0xb5, 0xbf,
  0xdf, 0xf1, 0x77, 0x49, 0xdd, 0x41, 0xad, 0xbf, 0x75, 0x65, 0x9b, 0x98,
  0xce, 0xdb, 0xb3, 0x3f, 0x3b, 0x9d, 0x07, 0xf1, 0x8b, 0x21, 0xb1, 0x3f,
  0xad, 0x25, 0xa5, 0xed, 0xdf, 0xc8, 0xb1, 0xbf, 0x58, 0xab, 0x77, 0x3a,
  0xae, 0x67, 0xb3, 0xbf, 0xfc, 0xa7, 0x1e, 0x9d, 0x96, 0xd4, 0xae, 0x3f,
  0xd2, 0xb4, 0x6e, 0x2d, 0x20, 0x6a, 0xb5, 0x3f, 0xe1, 0x72, 0xdf, 0x43,
  0x2f, 0x8c, 0xa9, 0xbf, 0x54, 0x5f, 0x24, 0x9b, 0xef, 0x1f, 0xb7, 0xbf,
  0xf5, 0x15, 0x78, 0x61, 0x77, 0xc6, 0xa3, 0x3f, 0x12, 0xb4, 0xb0, 0xcd,
  0x79, 0x80, 0xb8, 0x3f, 0x29, 0xa3, 0xa3, 0x1f, 0x9c, 0x26, 0x9b, 0xbf,
  0xd6, 0x65, 0x79, 0x2e, 0x79, 0x83, 0xb9, 0xbf, 0x93, 0x97, 0x17, 0x0e,
  0x66, 0x12, 0x8c, 0x3f, 0xd9, 0xe2, 0x3e, 0x95, 0x14, 0x21, 0xba, 0x3f,
  0xa7, 0xc4, 0xcb, 0xd6, 0x9a, 0x30, 0x37, 0xbf, 0x3a, 0xe5, 0x30, 0xad,
  0xf0, 0x51, 0xba, 0xbf, 0xa5, 0x64, 0x61, 0x4d, 0x49, 0x64, 0x8b, 0xbf,
  0xcb, 0xe4, 0x34, 0xfd, 0x43, 0x0f, 0xba, 0x3f, 0xfb, 0x11, 0x07, 0x78,
  0x21, 0xf2, 0x9b, 0x3f, 0x84, 0x22, 0xa2, 0x4c, 0xee, 0x52, 0xb9, 0xbf,
  0xe3, 0x7d, 0x97, 0x30, 0x52, 0x16, 0xa5, 0xbf, 0xd9, 0x29, 0xe0, 0x5b,
  0x94, 0x17, 0xb8, 0x3f, 0x23, 0xad, 0xae, 0x59, 0xbc, 0x12, 0xac, 0x3f,
  0x49, 0x6b, 0x7e, 0x41, 0xc1, 0x58, 0xb6, 0xbf, 0x76, 0x73, 0xfc, 0x2b,
  0x8c, 0x66, 0xb1, 0xbf, 0x39, 0xfc, 0xd2, 0x3e, 0x0f, 0x13, 0xb4, 0x3f,
  0x0b, 0xfb, 0x77, 0x59, 0x5a, 0x90, 0xb4, 0x3f, 0x8c, 0x35, 0x70, 0xa2,
  0x5a, 0x44, 0xb1, 0xbf, 0x54, 0x6a, 0x2b, 0xe9, 0x75, 0x72, 0xb7, 0xbf,
  0x62, 0x5b, 0x12, 0xf5, 0x04, 0xd8, 0xab, 0x3f, 0x7a, 0xc1, 0xbb, 0xf5,
  0x41, 0xf6, 0xb9, 0x3f, 0xe7, 0x04, 0x5f, 0x66, 0x79, 0x16, 0xa4, 0xbf,
  0x9f, 0x43, 0x6d, 0xa2, 0x6b, 0x02, 0xbc, 0xbf, 0xba, 0x86, 0x11, 0x0a,
  0x19, 0x96, 0x96, 0x3f, 0x1a, 0xeb, 0x5d, 0xbb, 0x54, 0x7a, 0xbd, 0x3f,
  0xbb, 0xa4, 0x9d, 0xe9, 0xa4, 0x27, 0x68, 0xbf, 0x87, 0x14, 0x7c, 0x10,
  0x3e, 0x3d, 0xbe, 0xbf, 0x90, 0xac, 0xa8, 0x91, 0x13, 0x5e, 0x92, 0xbf,
  0x00, 0x12, 0xaa, 0xc7, 0x09, 0x25, 0xbe, 0x3f, 0x5a, 0x14, 0x2e, 0x29,
  0x4e, 0xab, 0xa4, 0x3f, 0x9d, 0xf9, 0x04, 0x0f, 0x4c, 0x04, 0xbd, 0xbf,
  0xdb, 0xb7, 0xfe, 0x9e, 0x1b, 0x63, 0xb0, 0xbf, 0xcc, 0x40, 0xb8, 0x05,
  0x18, 0xa3, 0xba, 0x3f, 0x82, 0x5e, 0xc0, 0x01, 0xa4, 0x9f, 0xb6, 0x3f,
  0xab, 0x05, 0xd0, 0xa8, 0x4b, 0xb9, 0xb6, 0xbf, 0xcb, 0x1f, 0xeb, 0x26,
  0x0e, 0xdb, 0xbc, 0xbf, 0xe7, 0x40, 0xb3, 0x9e, 0x56, 0xe3, 0xb0, 0x3f,
  0xaa, 0x1d, 0x37, 0x7a, 0xe9, 0x64, 0xc1, 0x3f, 0xde, 0x9b, 0x15, 0xd4,
  0xcd, 0x11, 0xa1, 0xbf, 0xfc, 0xf1, 0xe7, 0xea, 0x8a, 0xf5, 0xc3, 0xbf,
  0x18, 0xa8, 0x68, 0x4a, 0x73, 0x49, 0x8b, 0xbf, 0xeb, 0xbb, 0xbe, 0x7e,
  0x24, 0x9f, 0xc5, 0x3f, 0x7d, 0xee, 0xcf, 0xdb, 0xbd, 0x93, 0xb5, 0x3f,
  0x1f, 0xb8, 0xf1, 0xf2, 0x3c, 0x01, 0xc5, 0xbf, 0xe7, 0x63, 0x23, 0x4f,
  0xbe, 0xef, 0xcd, 0xbf, 0xdd, 0xdf, 0xd2, 0xdc, 0xf3, 0x11, 0xb9, 0xbf,
  0x3d, 0xd6, 0x49, 0xcc, 0xd9, 0x20, 0x78, 0xbf, 0xa7, 0x14, 0x96, 0x3c,
  0xf3, 0xe4, 0xb8, 0x3f, 0xd5, 0x70, 0xca, 0x99, 0xc3, 0x05, 0x92, 0x3f,
  0xf9, 0x05, 0xbd, 0xe3, 0x54, 0x5e, 0xb8, 0xbf, 0x51, 0x32, 0xba, 0x57,
  0xc1, 0xca, 0x9d, 0xbf, 0x5e, 0x7a, 0xd8, 0xcb, 0x43, 0x7f, 0xb7, 0x3f,
  0x14, 0x52, 0x5e, 0xdb, 0xd7, 0x98, 0xa4, 0x3f, 0xe1, 0x66, 0x73, 0x88,
  0xb3, 0x49, 0xb6, 0xbf, 0xbd, 0xa6, 0xcc, 0x75, 0xaf, 0x0a, 0xaa, 0xbf,
  0xd7, 0x20, 0xdc, 0x3c, 0x62, 0xc0, 0xb4, 0x3f, 0x71, 0x88, 0x45, 0x6a,
  0x88, 0x28, 0xaf, 0x3f, 0x49, 0x52, 0xde, 0x6b, 0xdb, 0xe6, 0xb2, 0xbf,
  0x34, 0xe6, 0x44, 0xfd, 0x26, 0xf0, 0xb1, 0xbf, 0x57, 0x02, 0xc2, 0xb3,
  0x7b, 0xc1, 0xb0, 0x3f, 0x75, 0xd3, 0x02, 0x1d, 0x24, 0x10, 0xb4, 0x3f,
  0xf8, 0xe7, 0xa1, 0x1f, 0xeb, 0xaa, 0xac, 0xbf, 0x3f, 0xcd, 0x48, 0xed,
  0x97, 0xeb, 0xb5, 0xbf, 0xca, 0xe8, 0x16, 0x82, 0xae, 0x51, 0xa7, 0x3f,
  0xf8, 0xe6, 0xaa, 0xd0, 0x21, 0x7a, 0xb7, 0x3f, 0xfa, 0xb6, 0x65, 0x14,
  0x24, 0x85, 0xa1, 0xbf, 0xd7, 0x8e, 0x66, 0xf8, 0xaf, 0xb3, 0xb8, 0xbf,
  0x2f, 0xe6, 0xd9, 0xe2, 0x0b, 0xaa, 0x96, 0x3f, 0xf0, 0xec, 0xe8, 0x76,
  0x8c, 0x90, 0xb9, 0x3f, 0x78, 0xb8, 0x4d, 0x2c, 0xec, 0x4b, 0x83, 0xbf,
  0xa2, 0xdb, 0x94, 0xf3, 0x6b, 0x09, 0xba, 0xbf, 0x04, 0xd8, 0x6e, 0xfb,
  0xf1, 0xd4, 0x6e, 0xbf, 0x71, 0xac, 0x40, 0x6a, 0x7e, 0x17, 0xba, 0x3f,
  0x92, 0x3a, 0x84, 0xaa, 0x0a, 0xac, 0x91, 0x3f, 0x8f, 0x74, 0x0b, 0x80,
  0x82, 0xb4, 0xb9, 0xbf, 0xf7, 0x3e, 0x57, 0x43, 0x11, 0x9e, 0x9f, 0xbf,
  0x29, 0xb1, 0x67, 0x22, 0xdc, 0xda, 0xb8, 0x3f, 0x30, 0x37, 0x06, 0xb2,
  0xbf, 0xbd, 0xa6, 0x3f, 0xf2, 0x55, 0x2c, 0x62, 0xaf, 0x85, 0xb7, 0xbf,
  0x38, 0x5c, 0x3c, 0x08, 0xdd, 0x84, 0xad, 0xbf, 0xff, 0x8d, 0xed, 0xd3,
  0x00, 0xb1, 0xb5, 0x3f, 0xa4, 0x55, 0x76, 0x43, 0x0b, 0x02, 0xb2, 0x3f,
  0x9a, 0xd0, 0xd7, 0x3e, 0xdd, 0x59, 0xb3, 0xbf, 0xb1, 0xcd, 0x5c, 0xab,
  0xe4, 0x0b, 0xb5, 0xbf, 0xf3, 0x49, 0xde, 0x22, 0x8b, 0x7e, 0xb0, 0x3f,
  0x7c, 0xb4, 0xc7, 0x6d, 0x41, 0xcc, 0xb7, 0x3f, 0xe2, 0x34, 0x9e, 0x8a,
  0x93, 0x3d, 0xaa, 0xbf, 0x5f, 0x15, 0x90, 0xe7, 0x31, 0x2d, 0xba, 0xbf,
  0xb0, 0x0b, 0x4a, 0x88, 0x46, 0x78, 0xa2, 0x3f, 0x8b, 0xbd, 0x79, 0x52,
  0x26, 0x16, 0xbc, 0x3f, 0x92, 0xf6, 0xd0, 0xa3, 0x68, 0x69, 0x93, 0xbf,
  0x2a, 0x49, 0x4e, 0x21, 0x5c, 0x6b, 0xbd, 0xbf, 0x00, 0x00, 0x00, 0x00,
  0x00, 0x00, 0x00, 0x00, 0xc3, 0x0d, 0xf0, 0x11, 0x0c, 0x0d, 0xbe, 0x3f,
  0xeb, 0x3c, 0xd9, 0x47, 0xd2, 0x22, 0x95, 0x3f, 0xf1, 0x40, 0x9f, 0xb5,
  0x31, 0xd6, 0xbd, 0xbf, 0x44, 0xaa, 0x8e, 0xf3, 0x55, 0xe1, 0xa5, 0xbf,
  0xba, 0x62, 0xc4, 0xbe, 0xa3, 0x9a, 0xbc, 0x3f, 0x57, 0x69, 0xf9, 0x67,
  0xfc, 0xe1, 0xb0, 0x3f, 0xa9, 0xaf, 0xb2, 0x98, 0xec, 0x23, 0xba, 0xbf,
  0x4d, 0xae, 0x9e, 0x2f, 0xc7, 0xfc, 0xb6, 0xbf, 0x9a, 0x73, 0x14, 0x7f,
  0xa9, 0x2b, 0xb6, 0x3f, 0x6c, 0x1d, 0xfa, 0x78, 0x85, 0x11, 0xbd, 0x3f,
  0x88, 0x56, 0x2d, 0xa3, 0x73, 0x50, 0xb0, 0xbf, 0x79, 0x32, 0xc3, 0xda,
  0xed, 0x6a, 0xc1, 0xbf, 0x3a, 0x16, 0x63, 0x5c, 0x4a, 0xf3, 0x9f, 0x3f,
  0xbd, 0x9f, 0x0e, 0xdd, 0x7f, 0xe5, 0xc3, 0x3f, 0x3f, 0x51, 0xa4, 0x34,
  0x81, 0xf1, 0x8e, 0x3f, 0xa7, 0x02, 0x49, 0x49, 0x3a, 0x7a, 0xc5, 0xbf,
  0x46, 0x06, 0x7b, 0xfa, 0x94, 0xd9, 0xb5, 0xbf, 0xf6, 0x9f, 0xd7, 0x62,
  0xe2, 0xcd, 0xc4, 0x3f, 0x5a, 0x7f, 0x7d, 0x12, 0xb8, 0xe0, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xc4, 0x7b, 0xff, 0x3d,
  0x39, 0xd7, 0xb8, 0x3f, 0x50, 0x65, 0x89, 0xb3, 0xf9, 0x8e, 0x87, 0x3f,
  0xb8, 0x6e, 0x84, 0xef, 0x9b, 0x80, 0xb8, 0xbf, 0x91, 0x2c, 0xc2, 0x35,
  0x2a, 0x6b, 0x97, 0xbf, 0x37, 0x63, 0xb5, 0x85, 0x1b, 0xd4, 0xb7, 0x3f,
  0x45, 0x60, 0x37, 0xe6, 0xaa, 0x63, 0xa1, 0x3f, 0xd0, 0x8d, 0x2c, 0x19,
  0x2d, 0xd3, 0xb6, 0xbf, 0xbc, 0xb6, 0xe6, 0x0e, 0x44, 0xdc, 0xa6, 0xbf,
  0x76, 0x26, 0xbe, 0x10, 0x02, 0x80, 0xb5, 0x3f, 0xac, 0x2a, 0x05, 0x5e,
  0xd1, 0x0d, 0xac, 0x3f, 0x86, 0xeb, 0x4d, 0x49, 0x8a, 0xdd, 0xb3, 0xbf,
  0xde, 0x4d, 0x0a, 0xed, 0x7f, 0x73, 0xb0, 0xbf, 0x16, 0x15, 0x1e, 0x0a,
  0x77, 0xef, 0xb1, 0x3f, 0x5a, 0x35, 0xf8, 0xa0, 0x64, 0xab, 0xb2, 0x3f,
  0x09, 0xcf, 0x20, 0xb1, 0x7d, 0x74, 0xaf, 0xbf, 0xf5, 0x78, 0xa5, 0xc6,
  0x42, 0xa6, 0xb4, 0xbf, 0x73, 0xc3, 0xd9, 0x89, 0x44, 0x86, 0xaa, 0x3f,
  0x74, 0xb6, 0xf3, 0xdd, 0xfe, 0x5b, 0xb6, 0x3f, 0xbd, 0xa9, 0xb1, 0xa3,
  0x63, 0x20, 0xa5, 0xbf, 0x36, 0x49, 0x3d, 0x25, 0xc0, 0xc4, 0xb7, 0xbf,
  0x26, 0x1d, 0x4c, 0x89, 0x54, 0xa1, 0x9e, 0x3f, 0x4a, 0x30, 0x3d, 0xdb,
  0xfb, 0xd8, 0xb8, 0x3f, 0x83, 0xbe, 0x53, 0x9c, 0x4e, 0x4d, 0x92, 0xbf,
  0x03, 0x36, 0x59, 0xc9, 0x81, 0x91, 0xb9, 0xbf, 0x72, 0x33, 0xa7, 0x54,
  0xf1, 0x9d, 0x75, 0x3f, 0x0a, 0x17, 0xb5, 0x67, 0x8a, 0xe7, 0xb9, 0x3f,
  0xfb, 0x54, 0x1f, 0x8b, 0xff, 0xa5, 0x7f, 0x3f, 0x01, 0xfa, 0xc7, 0x02,
  0xc7, 0xd4, 0xb9, 0xbf, 0x7d, 0xae, 0x5a, 0xe4, 0xea, 0x7a, 0x95, 0xbf,
  0xd1, 0xe9, 0xbd, 0x68, 0x74, 0x53, 0xb9, 0x3f, 0x93, 0xfc, 0xbe, 0x29,
  0xd3, 0x8e, 0xa1, 0x3f, 0x8e, 0xd7, 0x58, 0xcf, 0x70, 0x5e, 0xb8, 0xbf,
  0x17, 0xbb, 0x5a, 0xa1, 0xea, 0x4e, 0xa8, 0xbf, 0x1b, 0xf5, 0xcc, 0xde,
  0x55, 0xf1, 0xb6, 0x3f, 0x51, 0x0e, 0xbe, 0x81, 0x35, 0xe1, 0xae, 0x3f,
  0x63, 0x32, 0xdb, 0x23, 0x98, 0x08, 0xb5, 0xbf, 0x2f, 0x24, 0x07, 0x50,
  0x27, 0x93, 0xb2, 0xbf, 0xcd, 0x0d, 0x00, 0xa9, 0xad, 0xa1, 0xb2, 0x3f,
  0x9b, 0xe2, 0xeb, 0xe2, 0xcb, 0x7d, 0xb5, 0x3f, 0xa1, 0x60, 0x37, 0x65,
  0x7c, 0x76, 0xaf, 0xbf, 0x05, 0x42, 0x0f, 0x84, 0x62, 0x1d, 0xb8, 0xbf,
  0x33, 0x73, 0xd1, 0x75, 0xc1, 0xaa, 0xa8, 0x3f, 0x34, 0xc4, 0xa8, 0x76,
  0xa1, 0x5c, 0xba, 0x3f, 0x4d, 0x61, 0x42, 0x27, 0xd7, 0xe3, 0xa0, 0xbf,
  0x6c, 0x5e, 0xcb, 0x62, 0xb3, 0x23, 0xbc, 0xbf, 0x39, 0xd7, 0x3e, 0xfa,
  0x7d, 0x53, 0x90, 0x3f, 0xb5, 0x59, 0x3e, 0x50, 0xa7, 0x57, 0xbd, 0x3f,
  0xbe, 0x27, 0xd2, 0x7a, 0x9f, 0x60, 0x67, 0x3f, 0x92, 0x44, 0x78, 0x48,
  0xa2, 0xd9, 0xbd, 0xbf, 0x63, 0x4b, 0xfb, 0x81, 0xcf, 0xcd, 0x97, 0xbf,
  0x37, 0x61, 0xe5, 0xde, 0xab, 0x85, 0xbd, 0x3f, 0x1b, 0xd4, 0x99, 0x4e,
  0xb2, 0x0a, 0xa7, 0x3f, 0xe5, 0xbb, 0xdc, 0xcc, 0xcd, 0x30, 0xbc, 0xbf,
  0x32, 0xfe, 0x94, 0xa8, 0xf7, 0x5a, 0xb1, 0xbf, 0xef, 0xa2, 0xa2, 0xc4,
  0xf7, 0xa5, 0xb9, 0x3f, 0xf8, 0x40, 0xba, 0xfe, 0xca, 0x54, 0xb7, 0x3f,
  0x4c, 0x8e, 0x97, 0xfb, 0x70, 0xa0, 0xb5, 0xbf, 0xf2, 0xdd, 0x17, 0xd4,
  0xf6, 0x43, 0xbd, 0xbf, 0x6e, 0xef, 0xcc, 0xd7, 0xc4, 0x81, 0xaf, 0x3f,
  0xaf, 0xbb, 0x14, 0xc2, 0xa1, 0x6f, 0xc1, 0x3f, 0xf4, 0x0d, 0x42, 0x3f,
  0x32, 0xd2, 0x9d, 0xbf, 0x0d, 0x0c, 0x1d, 0x9c, 0xf4, 0xd4, 0xc3, 0xbf,
  0x2d, 0xd0, 0x5c, 0x33, 0xff, 0x3d, 0x91, 0xbf, 0x1c, 0x95, 0x3f, 0x11,
  0xad, 0x55, 0xc5, 0x3f, 0x35, 0x13, 0xcc, 0x69, 0xba, 0x1c, 0xb6, 0x3f,
  0x1a, 0x2e, 0xe1, 0x95, 0xa3, 0x9b, 0xc4, 0xbf, 0xc3, 0xd5, 0x59, 0xf9,
  0xbd, 0xd1, 0xcd, 0xbf, 0x93, 0x38, 0xb9, 0xa2, 0x3d, 0xb3, 0xb8, 0x3f,
  0xe9, 0xff, 0xda, 0xb5, 0x00, 0x14, 0x77, 0x3f, 0x92, 0x4a, 0x1f, 0x54,
  0x74, 0x89, 0xb8, 0xbf, 0x6e, 0x5f, 0x76, 0x3f, 0xfd, 0x3d, 0x91, 0xbf,
  0x02, 0x57, 0x53, 0x7f, 0x6f, 0x0c, 0xb8, 0x3f, 0xc9, 0x63, 0x8d, 0xe9,
  0xfd, 0x83, 0x9c, 0x3f, 0x54, 0xd8, 0x1e, 0xba, 0x34, 0x3d, 0xb7, 0xbf,
  0x65, 0x87, 0xfd, 0xc6, 0x98, 0xba, 0xa3, 0xbf, 0x8b, 0x05, 0x34, 0x0d,
  0x79, 0x1d, 0xb6, 0x3f, 0x97, 0xc1, 0xd9, 0xcc, 0x05, 0xf8, 0xa8, 0x3f,
  0x2f, 0xbc, 0x42, 0x91, 0xa2, 0xaf, 0xb4, 0xbf, 0x1e, 0x8e, 0xda, 0xef,
  0xaf, 0xe9, 0xad, 0xbf, 0x18, 0x93, 0xa0, 0xbe, 0xca, 0xf6, 0xb2, 0x3f,
  0x0a, 0x97, 0x0c, 0x09, 0xa0, 0x3f, 0xb1, 0x3f, 0x76, 0x5c, 0xa9, 0x7d,
  0xc1, 0xf6, 0xb0, 0xbf, 0x19, 0x3e, 0x16, 0xd0, 0x56, 0x54, 0xb3, 0xbf,
  0xd2, 0x16, 0x83, 0x16, 0x22, 0x68, 0xad, 0x3f, 0x90, 0xe7, 0xa4, 0x95,
  0x27, 0x2b, 0xb5, 0x3f, 0x2e, 0x04, 0x71, 0x96, 0x05, 0x68, 0xa8, 0xbf,
  0xd9, 0xc4, 0xe3, 0x28, 0x76, 0xbc, 0xb6, 0xbf, 0xd7, 0x60, 0x33, 0x54,
  0x4a, 0xf9, 0xa2, 0x3f, 0x63, 0xf1, 0xe3, 0xa4, 0xe8, 0x00, 0xb8, 0x3f,
  0x4d, 0x1e, 0x6b, 0xe7, 0x4a, 0x53, 0x9a, 0xbf, 0xa8, 0x3d, 0xfa, 0x39,
  0x72, 0xf1, 0xb8, 0xbf, 0xe9, 0x32, 0x6e, 0x0c, 0xd6, 0x21, 0x8c, 0x3f,
  0x25, 0xa1, 0x2e, 0x3a, 0x5f, 0x87, 0xb9, 0x3f, 0x71, 0x86, 0x8c, 0x3b,
  0xe2, 0xda, 0x54, 0xbf, 0x1f, 0x1e, 0xf9, 0xb7, 0x62, 0xbc, 0xb9, 0xbf,
  0xc3, 0x59, 0xc4, 0x08, 0x0a, 0xa1, 0x87, 0xbf, 0x27, 0x9f, 0x71, 0x1c,
  0xa6, 0x8a, 0xb9, 0x3f, 0x4c, 0x83, 0x40, 0x1e, 0xde, 0x1f, 0x99, 0x3f,
  0xb9, 0xc5, 0x15, 0x38, 0xdb, 0xec, 0xb8, 0xbf, 0xc1, 0x41, 0x4e, 0x22,
  0x2d, 0x39, 0xa3, 0xbf, 0x22, 0x24, 0xe4, 0x7a, 0x51, 0xde, 0xb7, 0x3f,
  0xfe, 0xc1, 0x13, 0x41, 0xb5, 0xca, 0xa9, 0x3f, 0x58, 0x46, 0x34, 0x3b,
  0x0f, 0x5b, 0xb6, 0xbf, 0x26, 0xde, 0x3c, 0x3d, 0x61, 0x14, 0xb0, 0xbf,
  0xa6, 0x49, 0xe0, 0x46, 0xf0, 0x5f, 0xb4, 0x3f, 0x3a, 0x66, 0x59, 0x73,
  0x66, 0x1a, 0xb3, 0x3f, 0x12, 0x24, 0x99, 0x75, 0xcb, 0xea, 0xb1, 0xbf,
  0xfa, 0x84, 0x61, 0x9f, 0x98, 0xe6, 0xb5, 0xbf, 0x9b, 0x95, 0xcf, 0x57,
  0x43, 0xf5, 0xad, 0x3f, 0xac, 0xbe, 0x56, 0x3e, 0x5f, 0x66, 0xb8, 0x3f,
  0x67, 0x0a, 0x5f, 0xb4, 0xb3, 0x1f, 0xa7, 0xbf, 0xe4, 0xce, 0x73, 0x76,
  0x0f, 0x85, 0xba, 0xbf, 0xad, 0xac, 0x8a, 0x10, 0x3d, 0xb2, 0x9e, 0x3f,
  0x88, 0x4a, 0x9d, 0x28, 0x86, 0x2b, 0xbc, 0x3f, 0x6a, 0x24, 0x6a, 0xde,
  0xd1, 0xa7, 0x8a, 0xbf, 0xda, 0xce, 0x7d, 0x6e, 0x9a, 0x3f, 0xbd, 0xbf,
  0x91, 0x46, 0x15, 0x3d, 0xfa, 0xff, 0x76, 0xbf, 0xe4, 0xa8, 0x74, 0xa7,
  0x52, 0xa3, 0xbd, 0x3f, 0x22, 0x63, 0xa3, 0x13, 0xf8, 0x5f, 0x9a, 0x3f,
  0xc1, 0x45, 0xd8, 0xcd, 0xb5, 0x33, 0xbd, 0xbf, 0xef, 0x53, 0x98, 0x6d,
  0xea, 0x27, 0xa8, 0xbf, 0x7c, 0x06, 0x25, 0x18, 0xf2, 0xc6, 0xbb, 0x3f,
  0x57, 0x17, 0xc0, 0xf9, 0x53, 0xce, 0xb1, 0x3f, 0x91, 0xff, 0x11, 0x9a,
  0x4b, 0x29, 0xb9, 0xbf, 0xc9, 0x02, 0x4f, 0x56, 0xf3, 0xa7, 0xb7, 0xbf,
  0x9f, 0x8d, 0xd0, 0x93, 0x9f, 0x17, 0xb5, 0x3f, 0x42, 0x45, 0x20, 0xa0,
  0x9d, 0x72, 0xbd, 0x3f, 0xb0, 0x02, 0xcb, 0x47, 0x1d, 0x69, 0xae, 0xbf,
  0x00, 0x27, 0x60, 0xd2, 0x1b, 0x73, 0xc1, 0xbf, 0x60, 0x19, 0xe9, 0x29,
  0xce, 0xbf, 0x9b, 0x3f, 0x9f, 0x28, 0xef, 0x35, 0xf6, 0xc3, 0xc3, 0x3f,
  0x42, 0x73, 0x0c, 0x3f, 0x10, 0xf5, 0x92, 0x3f, 0x5a, 0x7b, 0xd4, 0x91,
  0x7e, 0x31, 0xc5, 0xbf, 0x52, 0x60, 0x03, 0x7b, 0x4e, 0x5d, 0xb6, 0xbf,
  0x8f, 0x26, 0xc1, 0x46, 0x77, 0x6a, 0xc4, 0x3f, 0xca, 0x22, 0x47, 0x5e,
  0xd1, 0xc2, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x06, 0x81, 0x74, 0xc1, 0x5a, 0x7b, 0xb8, 0xbf, 0x96, 0x14, 0x2d, 0xb3,
  0xb8, 0x8c, 0x86, 0xbf, 0x1b, 0xbc, 0x6c, 0x7d, 0xd6, 0x2a, 0xb8, 0x3f,
  0x0a, 0x27, 0xa8, 0x79, 0x64, 0x6c, 0x96, 0x3f, 0xcf, 0x9b, 0xdc, 0x32,
  0x71, 0x8a, 0xb7, 0xbf, 0x2e, 0xaf, 0x89, 0x82, 0xee, 0xa8, 0xa0, 0xbf,
  0x11, 0x50, 0x23, 0xf0, 0x71, 0x9b, 0xb6, 0x3f, 0x6b, 0x23, 0x4a, 0x53,
  0x5e, 0xeb, 0xa5, 0x3f, 0xd8, 0xa1, 0x82, 0xbe, 0xc4, 0x5f, 0xb5, 0xbf,
  0xef, 0x4f, 0x68, 0xe5, 0xa2, 0xed, 0xaa, 0xbf, 0xfc, 0x6d, 0x70, 0x69,
  0xfc, 0xd9, 0xb3, 0x3f, 0xcb, 0x1a, 0xb0, 0xa0, 0x10, 0xa0, 0xaf, 0x3f,
  0x75, 0x56, 0xa0, 0xed, 0x54, 0x0d, 0xb2, 0xbf, 0x8e, 0xdd, 0xc0, 0x86,
  0x9e, 0xf9, 0xb1, 0xbf, 0x22, 0xfe, 0xe3, 0x3c, 0x6d, 0xfb, 0xaf, 0x3f,
  0x38, 0x76, 0x16, 0xca, 0x06, 0xec, 0xb3, 0x3f, 0x97, 0xe3, 0xeb, 0x2a,
  0x74, 0x5f, 0xab, 0xbf, 0xb5, 0xb2, 0xe7, 0xa2, 0xe3, 0x9f, 0xb5, 0xbf,
  0x10, 0x20, 0xa6, 0x0b, 0x5a, 0x51, 0xa6, 0x3f, 0x63, 0x6c, 0x13, 0xf9,
  0x0f, 0x0e, 0xb7, 0x3f, 0x1d, 0x25, 0xd2, 0x29, 0x30, 0xdd, 0xa0, 0xbf,
  0xab, 0x16, 0xa3, 0x6d, 0xa8, 0x2f, 0xb8, 0xbf, 0xdc, 0x20, 0xa3, 0x8c,
  0x17, 0x21, 0x96, 0x3f, 0x2b, 0x83, 0xff, 0xb4, 0x15, 0xfe, 0xb8, 0x3f,
  0xa1, 0x64, 0x39, 0xe4, 0x5b, 0xea, 0x83, 0xbf, 0x2c, 0x12, 0xcb, 0x2e,
  0x18, 0x73, 0xb9, 0xbf, 0xdd, 0xe7, 0x21, 0xf7, 0xb0, 0x3d, 0x65, 0xbf,
  0x9b, 0x45, 0x96, 0x08, 0xd5, 0x88, 0xb9, 0x3f, 0xb7, 0x48, 0xa0, 0xd2,
  0xd6, 0x20, 0x8f, 0x3f, 0x6e, 0xeb, 0x26, 0x4e, 0xe5, 0x39, 0xb9, 0xbf,
  0xdf, 0xd5, 0x8b, 0xfc, 0x0a, 0x9c, 0x9c, 0xbf, 0x73, 0xe2, 0x78, 0x67,
  0x67, 0x81, 0xb8, 0x3f, 0x40, 0xb0, 0x75, 0x57, 0xd4, 0xce, 0xa4, 0x3f,
  0x3f, 0x83, 0x75, 0xad, 0x13, 0x5b, 0xb7, 0xbf, 0xeb, 0x3e, 0xe0, 0xb6,
  0xfd, 0x31, 0xab, 0xbf, 0xc8, 0x71, 0xf0, 0xf7, 0x54, 0xc3, 0xb5, 0x3f,
  0xd3, 0x0d, 0xb1, 0x27, 0x3c, 0xae, 0xb0, 0x3f, 0x21, 0x49, 0x1b, 0x5a,
  0x66, 0xb7, 0xb3, 0xbf, 0x70, 0xbd, 0x0e, 0xfa, 0x48, 0x98, 0xb3, 0xbf,
  0x7a, 0xba, 0xac, 0xbb, 0x77, 0x35, 0xb1, 0x3f, 0x38, 0x5d, 0xd1, 0x76,
  0xcc, 0x46, 0xb6, 0x3f, 0xd1, 0x4f, 0xb6, 0x64, 0xb7, 0x79, 0xac, 0xbf,
  0xed, 0xbe, 0xe5, 0xe5, 0xb5, 0xa7, 0xb8, 0xbf, 0x95, 0x5b, 0x5d, 0x2c,
  0x84, 0x9c, 0xa5, 0x3f, 0x48, 0x04, 0x36, 0xa2, 0xf2, 0xa6, 0xba, 0x3f,
  0x26, 0x7e, 0xa0, 0x12, 0x12, 0xb0, 0x9b, 0xbf, 0xb1, 0xd7, 0xb7, 0xfc,
  0x09, 0x2e, 0xbc, 0xbf, 0xd0, 0x76, 0xa5, 0xc9, 0x66, 0xd4, 0x84, 0x3f,
  0xdb, 0xba, 0xdc, 0x23, 0x92, 0x23, 0xbd, 0x3f, 0xb3, 0x59, 0x75, 0x90,
  0xec, 0xf8, 0x80, 0x3f, 0xbd, 0x6c, 0x97, 0x78, 0x68, 0x6a, 0xbd, 0xbf,
  0x0b, 0x36, 0xda, 0xfe, 0x31, 0xda, 0x9c, 0xbf, 0x2b, 0x3b, 0x77, 0x80,
  0x87, 0xe0, 0xbc, 0x3f, 0x34, 0x58, 0x42, 0xd8, 0x7f, 0x39, 0xa9, 0x3f,
  0xd6, 0x8a, 0x36, 0x47, 0x34, 0x5d, 0xbb, 0xbf, 0x48, 0xc5, 0xe8, 0x5f,
  0x54, 0x3c, 0xb2, 0xbf, 0xe1, 0xd9, 0xbd, 0x66, 0xf7, 0xad, 0xb8, 0x3f,
  0xfb, 0x50, 0xc5, 0x37, 0x80, 0xf6, 0xb7, 0x3f, 0x26, 0x4d, 0x2f, 0x77,
  0x31, 0x91, 0xb4, 0xbf, 0xb9, 0xed, 0x7a, 0x82, 0xb1, 0x9d, 0xbd, 0xbf,
  0x5d, 0xc2, 0x24, 0x29, 0xc8, 0x56, 0xad, 0x3f, 0x53, 0xa4, 0xc7, 0x19,
  0x71, 0x75, 0xc1, 0x3f, 0xce, 0x4b, 0xc1, 0x00, 0x9e, 0xbb, 0x99, 0xbf,
  0x22, 0x5e, 0xef, 0xa9, 0x90, 0xb2, 0xc3, 0xbf, 0xdd, 0x62, 0x3d, 0xc0,
  0x86, 0x9e, 0x94, 0xbf, 0x08, 0x3f, 0xf1, 0x2a, 0xb0, 0x0d, 0xc5, 0x3f,
  0x06, 0x76, 0xcd, 0x9f, 0x6f, 0x9b, 0xb6, 0x3f, 0xb7, 0xee, 0x16, 0x95,
  0x54, 0x3a, 0xc4, 0xbf, 0xa3, 0x29, 0xb5, 0x78, 0xf3, 0xb3, 0xcd, 0xbf,
  0x31, 0x3e, 0x1e, 0x55, 0x9c, 0x58, 0xb8, 0xbf, 0x88, 0x4d, 0xf4, 0x77,
  0x1d, 0x1a, 0x76, 0xbf, 0x80, 0x61, 0xda, 0x3f, 0xba, 0x31, 0xb8, 0x3f,
  0xd2, 0xd0, 0x1f, 0x86, 0x34, 0x84, 0x90, 0x3f, 0x8f, 0x75, 0x9c, 0x7f,
  0x60, 0xbd, 0xb7, 0xbf, 0xb3, 0xbc, 0xcd, 0x6c, 0xc8, 0x53, 0x9b, 0xbf,
  0xca, 0xb4, 0x01, 0xd6, 0x74, 0xfc, 0xb6, 0x3f, 0xdb, 0xd6, 0xa6, 0xf9,
  0x56, 0xeb, 0xa2, 0x3f, 0x3b, 0x99, 0x02, 0x11, 0x77, 0xf0, 0xb5, 0xbf,
  0x0b, 0x6c, 0xdb, 0x00, 0x45, 0xf7, 0xa7, 0xbf, 0xa1, 0xf7, 0xf3, 0x60,
  0x82, 0x9b, 0xb4, 0x3f, 0xb3, 0x88, 0xc5, 0xd3, 0xa9, 0xbe, 0xac, 0x3f,
  0xd3, 0xe6, 0xbe, 0x41, 0x4f, 0x00, 0xb3, 0xbf, 0x31, 0x9b, 0x04, 0x4c,
  0x5b, 0x99, 0xb0, 0xbf, 0xcc, 0x36, 0x50, 0x02, 0x36, 0x22, 0xb1, 0x3f,
  0x17, 0x9d, 0x6c, 0x9f, 0x6f, 0xa2, 0xb2, 0x3f, 0xf4, 0x54, 0x95, 0xf2,
  0x63, 0x0a, 0xae, 0xbf, 0x31, 0xb4, 0xb3, 0x42, 0x74, 0x73, 0xb4, 0xbf,
  0x74, 0xf4, 0xae, 0xf5, 0xca, 0x5b, 0xa9, 0x3f, 0x4c, 0x07, 0x80, 0x7f,
  0x7b, 0x05, 0xb6, 0x3f, 0x1d, 0x7f, 0xa6, 0x52, 0x3d, 0x43, 0xa4, 0xbf,
  0x37, 0x92, 0xe9, 0xb4, 0xcf, 0x51, 0xb7, 0xbf, 0x6f, 0x9b, 0xc1, 0x07,
  0x75, 0x99, 0x9d, 0x3f, 0xdc, 0x98, 0x62, 0x4e, 0xfc, 0x51, 0xb8, 0x3f,
  0xc7, 0x52, 0x1d, 0x3f, 0x66, 0x0b, 0x92, 0xbf, 0x53, 0xe4, 0x1f, 0xb7,
  0xd7, 0xff, 0xb8, 0xbf, 0xc6, 0xa2, 0x28, 0xbf, 0xcb, 0xe8, 0x77, 0x3f,
  0xfb, 0xfc, 0xac, 0x85, 0x8e, 0x55, 0xb9, 0x3f, 0x59, 0xfc, 0x89, 0xea,
  0x53, 0xe4, 0x79, 0x3f, 0x8d, 0x80, 0xfa, 0x2a, 0xb0, 0x4d, 0xb9, 0xbf,
  0x8d, 0x8c, 0x52, 0x7f, 0x06, 0x2a, 0x93, 0xbf, 0xc1, 0xff, 0x53, 0x85,
  0x3d, 0xe3, 0xb8, 0x3f, 0xe5, 0xcd, 0x3a, 0xd6, 0xa1, 0xf0, 0x9f, 0x3f,
  0x51, 0x53, 0x8f, 0xd4, 0xb9, 0x11, 0xb8, 0xbf, 0x76, 0x6f, 0xf2, 0x29,
  0x86, 0x50, 0xa6, 0xbf, 0x4c, 0x8d, 0xdd, 0xb4, 0x3e, 0xd5, 0xb6, 0x3f,
  0x7e, 0x68, 0x8e, 0x3c, 0x9d, 0x85, 0xac, 0x3f, 0x5f, 0x07, 0x2b, 0xfe,
  0x93, 0x2a, 0xb5, 0xbf, 0x66, 0xe4, 0x7c, 0x5f, 0xa1, 0x3e, 0xb1, 0xbf,
  0x5e, 0x4c, 0x22, 0xb7, 0x4c, 0x0f, 0xb3, 0x3f, 0x95, 0x52, 0x12, 0x72,
  0x49, 0x0d, 0xb4, 0x3f, 0x56, 0x40, 0xcc, 0xc1, 0xea, 0x81, 0xb0, 0xbf,
  0x5c, 0xbc, 0x9f, 0x3b, 0xe2, 0x9e, 0xb6, 0xbf, 0x01, 0x5f, 0x08, 0x34,
  0x17, 0x04, 0xab, 0x3f, 0x39, 0xd5, 0x81, 0x64, 0xdd, 0xe1, 0xb8, 0x3f,
  0x1e, 0x6e, 0x33, 0x20, 0x43, 0x21, 0xa4, 0xbf, 0xc8, 0xe9, 0x7d, 0x1f,
  0xba, 0xc2, 0xba, 0xbf, 0x49, 0x34, 0x5a, 0x70, 0xfa, 0xc0, 0x98, 0x3f,
  0xda, 0xf8, 0xd3, 0xcb, 0xa2, 0x2b, 0xbc, 0x3f, 0xe9, 0xd4, 0xea, 0xcc,
  0x8a, 0x57, 0x7e, 0xbf, 0xe4, 0x82, 0x84, 0x2d, 0xe4, 0x03, 0xbd, 0xbf,
  0x80, 0xf4, 0x47, 0x89, 0x5f, 0x44, 0x86, 0xbf, 0x28, 0xc6, 0x81, 0xe9,
  0x28, 0x2f, 0xbd, 0x3f, 0xd1, 0xc1, 0xe1, 0x47, 0x5c, 0x3d, 0x9f, 0x3f,
  0x9f, 0xd2, 0x2e, 0xe7, 0x53, 0x8c, 0xbc, 0xbf, 0xe2, 0x58, 0x31, 0x96,
  0xee, 0x3f, 0xaa, 0xbf, 0x2c, 0x6b, 0x40, 0x31, 0xb4, 0xf3, 0xba, 0x3f,
  0xb4, 0xd7, 0xb0, 0x79, 0x38, 0xa5, 0xb2, 0x3f, 0x4c, 0xe1, 0x26, 0x03,
  0x08, 0x34, 0xb8, 0xbf, 0xac, 0xfc, 0x30, 0xfd, 0xad, 0x40, 0xb8, 0xbf,
  0x18, 0x80, 0x65, 0xbe, 0x21, 0x0d, 0xb4, 0x3f, 0x15, 0xf5, 0x1b, 0xa2,
  0x66, 0xc5, 0xbd, 0x3f, 0x53, 0xa8, 0x12, 0x6d, 0x9d, 0x4a, 0xac, 0xbf,
  0xdc, 0xe2, 0xa3, 0x31, 0xb5, 0x76, 0xc1, 0xbf, 0xc5, 0x78, 0x79, 0x8a,
  0x26, 0xc5, 0x97, 0x3f, 0xda, 0xd8, 0x34, 0x00, 0xcf, 0xa0, 0xc3, 0x3f,
  0x01, 0x08, 0xf5, 0x62, 0xee, 0x3a, 0x96, 0x3f, 0xc1, 0xa8, 0x66, 0xeb,
  0x42, 0xea, 0xc4, 0xbf, 0x1d, 0xb6, 0x80, 0x8b, 0x3a, 0xd7, 0xb6, 0xbf,
  0x3c, 0x34, 0x53, 0x00, 0x33, 0x0b, 0xc4, 0x3f, 0xcd, 0x73, 0x19, 0x60,
  0x25, 0xa5, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x7e, 0xf9, 0x31, 0xed, 0x58, 0x23, 0xb8, 0x3f, 0x6d, 0x0d, 0xeb, 0xb4,
  0x61, 0x9c, 0x85, 0x3f, 0xb2, 0x63, 0x33, 0x11, 0x58, 0xd8, 0xb7, 0xbf,
  0xc2, 0x95, 0x94, 0x5a, 0x1c, 0x7f, 0x95, 0xbf, 0x06, 0xf8, 0x41, 0xff,
  0xe5, 0x42, 0xb7, 0x3f, 0x6d, 0x3f, 0xca, 0x6a, 0x92, 0xf5, 0x9f, 0x3f,
  0x3e, 0xbd, 0xf0, 0x7d, 0x22, 0x64, 0xb6, 0xbf, 0x56, 0xf7, 0x08, 0xdd,
  0x46, 0x0a, 0xa5, 0xbf, 0x7a, 0x85, 0xdf, 0x6b, 0xbe, 0x3d, 0xb5, 0x3f,
  0xf9, 0xf1, 0xd0, 0xd9, 0xa4, 0xdf, 0xa9, 0x3f, 0xa8, 0xfc, 0x84, 0x39,
  0xfd, 0xd1, 0xb3, 0xbf, 0xda, 0x81, 0x8a, 0x97, 0xac, 0x6c, 0xae, 0xbf,
  0xc2, 0x65, 0x61, 0xed, 0xb6, 0x23, 0xb2, 0x3f, 0x58, 0x50, 0xe5, 0x87,
  0xaf, 0x51, 0xb1, 0x3f, 0x6c, 0xfa, 0x09, 0xbe, 0x5a, 0x36, 0xb0, 0xbf,
  0x40, 0xc1, 0x3c, 0xa4, 0x00, 0x3b, 0xb3, 0xbf, 0xed, 0xff, 0xae, 0xa2,
  0xe4, 0x1b, 0xac, 0x3f, 0x87, 0xb4, 0x41, 0xd3, 0x94, 0xeb, 0xb4, 0x3f,
  0x56, 0x54, 0x49, 0x69, 0x4b, 0x5e, 0xa7, 0xbf, 0x4e, 0xa0, 0xbc, 0x24,
  0xe7, 0x5c, 0xb6, 0xbf, 0x83, 0xef, 0x78, 0x4f, 0x80, 0x3e, 0xa2, 0x3f,
  0x61, 0xbc, 0x78, 0x57, 0xaa, 0x88, 0xb7, 0x3f, 0x48, 0x32, 0x06, 0x6d,
  0xd7, 0x90, 0x99, 0xbf, 0x6d, 0x73, 0xd2, 0x74, 0xd1, 0x68, 0xb8, 0xbf,
  0xb7, 0xc2, 0xf4, 0x63, 0x56, 0x25, 0x8c, 0x3f, 0xf6, 0x22, 0xce, 0x64,
  0x99, 0xf7, 0xb8, 0x3f, 0xbe, 0x73, 0x94, 0x8e, 0x5e, 0xff, 0x60, 0xbf,
  0x3c, 0x79, 0xdf, 0xb4, 0x93, 0x2f, 0xb9, 0xbf, 0x1b, 0x65, 0x85, 0x82,
  0xdf, 0x4d, 0x84, 0xbf, 0x5c, 0x3e, 0xe5, 0xda, 0xb2, 0x0b, 0xb9, 0x3f,
  0xa7, 0x17, 0x31, 0x9a, 0x3a, 0x9e, 0x96, 0x3f, 0xc0, 0x5b, 0x9b, 0x52,
  0x58, 0x87, 0xb8, 0xbf, 0x33, 0x79, 0xeb, 0x9c, 0x6c, 0x8f, 0xa1, 0xbf,
  0xd4, 0x80, 0x23, 0x10, 0x65, 0x9e, 0xb7, 0x3f, 0xd6, 0xeb, 0xcb, 0x68,
  0xfe, 0xbe, 0xa7, 0x3f, 0xca, 0x9f, 0xa1, 0xe9, 0x4c, 0x4d, 0xb6, 0xbf,
  0x22, 0xf4, 0xf0, 0x81, 0x67, 0xc6, 0xad, 0xbf, 0x06, 0xe5, 0x6b, 0xd1,
  0x2d, 0x91, 0xb4, 0x3f, 0xf0, 0xc9, 0x42, 0x61, 0x02, 0xc6, 0xb1, 0x3f,
  0xcb, 0x2f, 0x05, 0x0a, 0xec, 0x67, 0xb2, 0xbf, 0x2e, 0x99, 0xa4, 0xc9,
  0xdc, 0x79, 0xb4, 0xbf, 0x25, 0xce, 0xdd, 0xe3, 0xa9, 0xa0, 0xaf, 0x3f,
  0xf2, 0x19, 0x4c, 0x44, 0x4e, 0xef, 0xb6, 0x3f, 0xd9, 0x0a, 0x22, 0x69,
  0x95, 0x94, 0xa9, 0xbf, 0xc8, 0x97, 0x00, 0xab, 0x45, 0x15, 0xb9, 0xbf,
  0x00, 0x37, 0x0a, 0x76, 0xf8, 0xad, 0xa2, 0x3f, 0xf9, 0x0f, 0x80, 0xf9,
  0xcd, 0xd8, 0xba, 0x3f, 0x7c, 0x6f, 0x47, 0x8a, 0xb9, 0xe4, 0x95, 0xbf,
  0x43, 0x29, 0xfd, 0x9c, 0xad, 0x24, 0xbc, 0xbf, 0x0b, 0x2d, 0x43, 0x9f,
  0xe3, 0x59, 0x73, 0x3f, 0xd0, 0xb0, 0x13, 0xe6, 0xdf, 0xe0, 0xbc, 0x3f,
  0x6f, 0x95, 0x10, 0x9b, 0xba, 0x63, 0x8b, 0x3f, 0x24, 0x81, 0x0a, 0x8d,
  0xd3, 0xf1, 0xbc, 0xbf, 0x66, 0x23, 0x80, 0x6e, 0x27, 0xc5, 0xa0, 0xbf,
  0xcc, 0x65, 0xbf, 0x57, 0x49, 0x37, 0xbc, 0x3f, 0xb1, 0x44, 0xda, 0x5c,
  0xad, 0x3b, 0xab, 0x3f, 0xdf, 0xae, 0x55, 0x3c, 0x8e, 0x8a, 0xba, 0xbf,
  0xcf, 0x5e, 0xd2, 0xac, 0x3c, 0x09, 0xb3, 0xbf, 0x9a, 0x2d, 0xb8, 0x17,
  0x88, 0xbb, 0xb7, 0x3f, 0x74, 0x76, 0xc5, 0x93, 0xb5, 0x86, 0xb8, 0x3f,
  0x26, 0x95, 0xe6, 0x94, 0x6a, 0x8b, 0xb3, 0xbf, 0x73, 0xd0, 0x3f, 0xe6,
  0xed, 0xe9, 0xbd, 0xbf, 0x31, 0x3b, 0x00, 0x7f, 0x75, 0x44, 0xab, 0x3f,
  0x84, 0x16, 0x1c, 0x5b, 0xfa, 0x76, 0xc1, 0x3f, 0x2b, 0x2c, 0x2e, 0x46,
  0xf1, 0xdb, 0x95, 0xbf, 0x2d, 0x2e, 0x77, 0x5e, 0xbb, 0x8e, 0xc3, 0xbf,
  0xe3, 0xfa, 0xd2, 0xe9, 0xcb, 0xca, 0x97, 0xbf, 0xca, 0x37, 0x01, 0x9a,
  0x37, 0xc7, 0xc4, 0x3f, 0x94, 0x39, 0xae, 0x51, 0xca, 0x10, 0xb7, 0x3f,
  0xa4, 0x6d, 0xe5, 0x62, 0x0a, 0xdd, 0xc3, 0xbf, 0xbc, 0xa4, 0xc7, 0x0e,
  0x68, 0x96, 0xcd, 0xbf, 0xdc, 0x15, 0xa6, 0xd8, 0xc6, 0x01, 0xb8, 0x3f,
  0xa9, 0xc3, 0xfb, 0xcd, 0x5d, 0x31, 0x75, 0x3f, 0xf7, 0xf9, 0x03, 0xa4,
  0x85, 0xdd, 0xb7, 0xbf, 0xe5, 0xd6, 0xf2, 0xb1, 0x28, 0xae, 0x8f, 0xbf,
  0x5c, 0x63, 0xa5, 0x76, 0x05, 0x71, 0xb7, 0x3f, 0xb8, 0xe3, 0x5e, 0x10,
  0x05, 0x38, 0x9a, 0x3f, 0x44, 0xca, 0xed, 0xd9, 0x10, 0xbd, 0xb6, 0xbf,
  0x64, 0xb9, 0x7c, 0x85, 0xb6, 0x29, 0xa2, 0xbf, 0x1f, 0x2c, 0xa2, 0x18,
  0xfa, 0xc2, 0xb5, 0x3f, 0x11, 0x68, 0xca, 0xb7, 0xe0, 0x06, 0xa7, 0x3f,
  0x7c, 0x1f, 0x98, 0x5b, 0x9c, 0x84, 0xb4, 0xbf, 0x1d, 0xd5, 0x49, 0xdd,
  0xde, 0xa5, 0xab, 0xbf, 0xa9, 0x9d, 0x73, 0x40, 0x5d, 0x04, 0xb3, 0x3f,
  0x83, 0xdf, 0x6a, 0x91, 0x3c, 0xf9, 0xaf, 0x3f, 0x4d, 0xbe, 0x12, 0xf3,
  0x2e, 0x45, 0xb1, 0xbf, 0x8b, 0xf1, 0x80, 0x41, 0xdf, 0xf9, 0xb1, 0xbf,
  0x30, 0x10, 0xce, 0xaa, 0x25, 0x95, 0xae, 0x3f, 0xfa, 0xb1, 0xda, 0x29,
  0x37, 0xc4, 0xb3, 0x3f, 0x9c, 0x23, 0x5b, 0x8a, 0x39, 0x31, 0xaa, 0xbf,
  0xaa, 0x67, 0x03, 0xa6, 0x53, 0x55, 0xb5, 0xbf, 0x69, 0x54, 0xe1, 0x26,
  0xee, 0x67, 0xa5, 0x3f, 0x1b, 0xfc, 0x6d, 0x0b, 0x12, 0xa7, 0xb6, 0x3f,
  0xac, 0xa6, 0x8e, 0x8e, 0xce, 0x43, 0xa0, 0xbf, 0x49, 0xf3, 0xac, 0xe0,
  0x86, 0xb3, 0xb7, 0xbf, 0xf5, 0x89, 0x08, 0x31, 0x4f, 0xa1, 0x95, 0x3f,
  0x7d, 0x3f, 0x6f, 0x24, 0x06, 0x75, 0xb8, 0x3f, 0x01, 0x6a, 0x43, 0xaf,
  0x55, 0x6e, 0x84, 0xbf, 0xd5, 0xaf, 0xfc, 0x88, 0x2c, 0xe6, 0xb8, 0xbf,
  0xbd, 0xca, 0xe3, 0xab, 0x8c, 0x9d, 0x59, 0xbf, 0x89, 0x72, 0xee, 0xdc,
  0xe9, 0x01, 0xb9, 0x3f, 0xe6, 0xc0, 0xd1, 0x95, 0xbe, 0x63, 0x8b, 0x3f,
  0x5e, 0xbc, 0xf6, 0xe8, 0x8c, 0xc3, 0xb8, 0xbf, 0xb5, 0x55, 0x7f, 0xe7,
  0xf8, 0xed, 0x99, 0xbf, 0x38, 0x21, 0xea, 0x1e, 0xd1, 0x26, 0xb8, 0x3f,
  0x14, 0xcc, 0xc1, 0x82, 0xf5, 0x13, 0xa3, 0x3f, 0x8e, 0xfd, 0x19, 0x92,
  0xee, 0x27, 0xb7, 0xbf, 0xb6, 0x55, 0x97, 0x63, 0xf6, 0x1a, 0xa9, 0xbf,
  0xdc, 0x15, 0xb9, 0xd7, 0xac, 0xc3, 0xb5, 0x3f, 0x67, 0x29, 0x6d, 0x37,
  0x2a, 0xf5, 0xae, 0x3f, 0x30, 0x0a, 0x8c, 0xa4, 0x79, 0xf7, 0xb3, 0xbf,
  0xb3, 0xbf, 0xaa, 0x40, 0xcc, 0x44, 0xb2, 0xbf, 0xda, 0xba, 0x7c, 0x4b,
  0x84, 0xc1, 0xb1, 0x3f, 0xa4, 0x78, 0xfb, 0x74, 0x72, 0xde, 0xb4, 0x3f,
  0xb6, 0xec, 0xfe, 0x66, 0xbf, 0x41, 0xae, 0xbf, 0x95, 0xeb, 0x45, 0xb4,
  0x7e, 0x38, 0xb7, 0xbf, 0x48, 0xe9, 0xf7, 0x0e, 0x5a, 0x2b, 0xa8, 0x3f,
  0x95, 0xf0, 0x59, 0x14, 0x58, 0x42, 0xb9, 0x3f, 0xe0, 0x4b, 0x1b, 0xd8,
  0xa4, 0x42, 0xa1, 0xbf, 0xfb, 0x04, 0x75, 0x95, 0x8f, 0xe9, 0xba, 0xbf,
  0x3d, 0x38, 0x4d, 0xac, 0x0a, 0x1b, 0x93, 0x3f, 0x86, 0x54, 0x85, 0x0e,
  0x81, 0x19, 0xbc, 0x3f, 0x20, 0x8b, 0xf2, 0xaa, 0xae, 0x5b, 0x61, 0xbf,
  0xab, 0xf1, 0xe6, 0xc2, 0xce, 0xba, 0xbc, 0xbf, 0x9e, 0x01, 0x83, 0x46,
  0x2e, 0x2c, 0x90, 0xbf, 0x9d, 0x5e, 0x4b, 0xd1, 0xa2, 0xb2, 0xbc, 0x3f,
  0x30, 0x91, 0x5a, 0x47, 0xed, 0xe0, 0xa1, 0x3f, 0x79, 0x8e, 0x6d, 0xf5,
  0x91, 0xe1, 0xbb, 0xbf, 0xde, 0x8f, 0x26, 0xbf, 0x2d, 0x2d, 0xac, 0xbf,
  0x33, 0xe1, 0x53, 0xb2, 0xdb, 0x21, 0xba, 0x3f, 0xd5, 0x22, 0x23, 0x51,
  0x9a, 0x68, 0xb3, 0x3f, 0x41, 0xa4, 0x78, 0x5a, 0x80, 0x44, 0xb7, 0xbf,
  0x89, 0xe3, 0x7b, 0xb2, 0xcc, 0xc8, 0xb8, 0xbf, 0x6d, 0x1d, 0x54, 0x5d,
  0x05, 0x0c, 0xb3, 0x3f, 0x93, 0x88, 0x51, 0x30, 0x75, 0x0b, 0xbe, 0x3f,
  0x88, 0xcc, 0x50, 0x5b, 0x29, 0x44, 0xaa, 0xbf, 0xe6, 0x4b, 0x4e, 0x99,
  0x51, 0x76, 0xc1, 0xbf, 0x76, 0xfb, 0x37, 0x41, 0x8c, 0xff, 0x93, 0x3f,
  0x50, 0x71, 0x10, 0x1b, 0x5f, 0x7c, 0xc3, 0x3f, 0xc5, 0x0d, 0x70, 0x94,
  0x9d, 0x4e, 0x99, 0x3f, 0x8b, 0xbb, 0xa2, 0xbd, 0x8e, 0xa4, 0xc4, 0xbf,
  0x66, 0x73, 0x44, 0x82, 0x38, 0x48, 0xb7, 0xbf, 0x06, 0x35, 0xae, 0xed,
  0xd2, 0xaf, 0xc3, 0x3f, 0x89, 0x4f, 0x85, 0x64, 0xbc, 0x87, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xde, 0xb0, 0xd0, 0x81,
  0xf0, 0xce, 0xb7, 0xbf, 0x3d, 0x5d, 0xd2, 0x83, 0x43, 0xbc, 0x84, 0xbf,
  0xd0, 0x66, 0x3f, 0x5e, 0xef, 0x88, 0xb7, 0x3f, 0x7a, 0x60, 0xcc, 0x53,
  0xb0, 0xa1, 0x94, 0x3f, 0x89, 0xc0, 0x50, 0xf2, 0x6b, 0xfd, 0xb6, 0xbf,
  0x0c, 0x18, 0x6a, 0xca, 0x2a, 0xb0, 0x9e, 0xbf, 0xf0, 0xf7, 0xbd, 0x5a,
  0x64, 0x2d, 0xb6, 0x3f, 0x52, 0x6f, 0x02, 0x7a, 0x9a, 0x37, 0xa4, 0x3f,
  0x1c, 0x50, 0x6d, 0xc4, 0x56, 0x1a, 0xb5, 0xbf, 0x27, 0xdc, 0x36, 0x17,
  0x55, 0xe2, 0xa8, 0xbf, 0x07, 0x51, 0x90, 0xa7, 0x42, 0xc6, 0xb3, 0x3f,
  0x2f, 0x57, 0x4f, 0x69, 0x58, 0x4b, 0xad, 0x3f, 0x03, 0x97, 0xa1, 0x75,
  0xaa, 0x33, 0xb2, 0xbf, 0xc8, 0x46, 0xa9, 0x9b, 0xf3, 0xb2, 0xb0, 0xbf,
  0x13, 0x32, 0x3d, 0xc3, 0x95, 0x65, 0xb0, 0x3f, 0x30, 0xb0, 0x41, 0x43,
  0xbf, 0x92, 0xb2, 0x3f, 0xba, 0x15, 0x94, 0xf3, 0x27, 0xbf, 0xac, 0xbf,
  0x0c, 0xd9, 0x5e, 0x74, 0xf0, 0x3e, 0xb4, 0xbf, 0x50, 0x8d, 0xf1, 0x40,
  0x7f, 0x4b, 0xa8, 0x3f, 0xee, 0x3c, 0x94, 0x4f, 0x91, 0xb1, 0xb5, 0x3f,
  0xc9, 0x87, 0xe4, 0xa0, 0x84, 0x79, 0xa3, 0xbf, 0x81, 0xf9, 0x35, 0x61,
  0xdb, 0xe4, 0xb6, 0xbf, 0xd5, 0x2d, 0xce, 0xb5, 0x65, 0xa7, 0x9c, 0x3f,
  0x24, 0xdc, 0xb3, 0xd5, 0x3e, 0xd3, 0xb7, 0x3f, 0x7f, 0x69, 0x9a, 0x0b,
  0x6f, 0xcb, 0x91, 0xbf, 0x9e, 0xc2, 0x18, 0x72, 0x6a, 0x77, 0xb8, 0xbf,
  0xf7, 0xf0, 0xab, 0xe4, 0x02, 0xe4, 0x79, 0x3f, 0xd9, 0x10, 0xf9, 0x7c,
  0x54, 0xcc, 0xb8, 0x3f, 0x08, 0x9b, 0x23, 0x4d, 0xa7, 0xcd, 0x74, 0x3f,
  0xd0, 0x4c, 0x36, 0xcf, 0x44, 0xcd, 0xb8, 0xbf, 0xc7, 0xb8, 0x9a, 0x6f,
  0x8f, 0x1a, 0x91, 0xbf, 0x8f, 0x4a, 0xd1, 0x52, 0xe0, 0x75, 0xb8, 0x3f,
  0x7f, 0xe6, 0x4b, 0xff, 0x3b, 0x1a, 0x9d, 0x3f, 0x4b, 0x02, 0x08, 0x4a,
  0x36, 0xc2, 0xb7, 0xbf, 0xbb, 0x0d, 0x46, 0xfe, 0x88, 0x86, 0xa4, 0xbf,
  0x51, 0x6f, 0x5b, 0xd4, 0xcf, 0xae, 0xb6, 0x3f, 0x3d, 0xb0, 0x71, 0x2c,
  0x24, 0x65, 0xaa, 0x3f, 0x74, 0x8e, 0x16, 0x4d, 0xc2, 0x38, 0xb5, 0xbf,
  0xd2, 0x50, 0x1b, 0x5d, 0x56, 0x09, 0xb0, 0xbf, 0x0f, 0xbf, 0x86, 0x54,
  0xc5, 0x5d, 0xb3, 0x3f, 0x91, 0xd0, 0x7c, 0xac, 0x67, 0xbb, 0xb2, 0x3f,
  0xb8, 0xbb, 0x15, 0xa2, 0x4d, 0x1c, 0xb1, 0xbf, 0x32, 0x99, 0xb7, 0x98,
  0x74, 0x3b, 0xb5, 0xbf, 0x62, 0x9e, 0xc1, 0x5c, 0x5c, 0xe7, 0xac, 0x3f,
  0xff, 0xc8, 0xcb, 0xc4, 0xdb, 0x7a, 0xb7, 0x3f, 0xa2, 0xa3, 0xae, 0xdb,
  0x83, 0xc8, 0xa6, 0xbf, 0xba, 0x1a, 0xdf, 0xc4, 0x77, 0x69, 0xb9, 0xbf,
  0xf6, 0x3c, 0x1a, 0x65, 0x85, 0xbe, 0x9f, 0x3f, 0x05, 0x32, 0x24, 0x20,
  0x5a, 0xf5, 0xba, 0x3f, 0xaf, 0xe6, 0xf3, 0x7c, 0xa2, 0x63, 0x90, 0xbf,
  0x5f, 0xbc, 0x1d, 0xca, 0x6d, 0x0a, 0xbc, 0xbf, 0xaf, 0xc2, 0x29, 0x1f,
  0x01, 0xea, 0x3a, 0xbf, 0x80, 0x1f, 0x6a, 0xc7, 0xf4, 0x91, 0xbc, 0x3f,
  0xad, 0x18, 0x4f, 0xc4, 0xce, 0x91, 0x92, 0x3f, 0xff, 0xa0, 0x78, 0x6b,
  0xcc, 0x71, 0xbc, 0xbf, 0x13, 0x98, 0xa7, 0x8a, 0x64, 0xf2, 0xa2, 0xbf,
  0x13, 0xb4, 0x8a, 0x0f, 0x54, 0x8b, 0xbb, 0x3f, 0x4a, 0xb8, 0xef, 0x5d,
  0xdc, 0x14, 0xad, 0x3f, 0xa0, 0x34, 0x60, 0x0d, 0xb3, 0xb9, 0xb9, 0xbf,
  0xed, 0x2d, 0xaf, 0xd9, 0x87, 0xc3, 0xb3, 0xbf, 0x2f, 0xdb, 0x1d, 0xc6,
  0xf7, 0xce, 0xb6, 0x3f, 0x68, 0x47, 0x26, 0x0d, 0x26, 0x07, 0xb9, 0x3f,
  0x70, 0x3f, 0x75, 0xd1, 0xea, 0x8e, 0xb2, 0xbf, 0x2e, 0x5f, 0x61, 0x91,
  0x27, 0x2a, 0xbe, 0xbf, 0xcb, 0xb4, 0xd6, 0xa1, 0x92, 0x49, 0xa9, 0x3f,
  0x8e, 0x6c, 0x42, 0xc9, 0xca, 0x74, 0xc1, 0x3f, 0x0e, 0xeb, 0x03, 0xed,
  0x89, 0x2f, 0x92, 0xbf, 0xa5, 0x63, 0x40, 0xce, 0xc2, 0x69, 0xc3, 0xbf,
  0xbb, 0x48, 0x25, 0x7f, 0xdb, 0xc6, 0x9a, 0xbf, 0x0d, 0x7d, 0x7d, 0xa4,
  0x48, 0x82, 0xc4, 0x3f, 0xa6, 0xbf, 0x7b, 0x43, 0x9d, 0x7d, 0xb7, 0x3f,
  0xb6, 0xa3, 0xb2, 0x23, 0x85, 0x83, 0xc3, 0xbf, 0x7f, 0x55, 0xe0, 0x28,
  0x23, 0x79, 0xcd, 0xbf, 0x51, 0x03, 0x9f, 0x0c, 0x7b, 0xae, 0xb7, 0xbf,
  0x34, 0xc9, 0x1e, 0x85, 0x27, 0x58, 0x74, 0xbf, 0x96, 0x5e, 0x01, 0xb6,
  0x9c, 0x8c, 0xb7, 0x3f, 0x16, 0x57, 0xc5, 0x77, 0xe0, 0x6a, 0x8e, 0x3f,
  0xa7, 0x93, 0xb1, 0x5a, 0x3d, 0x27, 0xb7, 0xbf, 0x48, 0xcc, 0x80, 0xd6,
  0xd6, 0x2e, 0x99, 0xbf, 0x53, 0xab, 0x06, 0x23, 0x10, 0x7f, 0xb6, 0x3f,
  0x43, 0x11, 0x28, 0x6b, 0x82, 0x74, 0xa1, 0x3f, 0x4f, 0x92, 0x3d, 0x44,
  0x40, 0x95, 0xb5, 0xbf, 0x01, 0xd7, 0x33, 0x12, 0x76, 0x25, 0xa6, 0xbf,
  0x3f, 0x5b, 0xa6, 0xee, 0x71, 0x6b, 0xb4, 0x3f, 0x33, 0xd2, 0xbd, 0x91,
  0xdd, 0x9d, 0xaa, 0x3f, 0x8d, 0x98, 0x90, 0xa1, 0xc3, 0x03, 0xb3, 0xbf,
  0x04, 0x26, 0xb9, 0x82, 0x77, 0xd1, 0xae, 0xbf, 0xf8, 0x7c, 0xc4, 0xeb,
  0xcf, 0x60, 0xb1, 0x3f, 0x8b, 0x67, 0x9e, 0xbd, 0x19, 0x5a, 0xb1, 0x3f,
  0x64, 0x4f, 0x8d, 0x43, 0x5f, 0x0b, 0xaf, 0xbf, 0x30, 0xe2, 0x72, 0x16,
  0x1e, 0x1d, 0xb3, 0xbf, 0xda, 0x79, 0x00, 0x2c, 0xf9, 0xeb, 0xaa, 0x3f,
  0xd9, 0x8a, 0x42, 0x17, 0x01, 0xac, 0xb4, 0x3f, 0x3e, 0x84, 0xa7, 0xc4,
  0xa9, 0x6b, 0xa6, 0xbf, 0x0b, 0xbe, 0xa3, 0xcc, 0x23, 0x01, 0xb6, 0xbf,
  0xcb, 0xa7, 0xb9, 0xad, 0xbd, 0x93, 0xa1, 0x3f, 0x05, 0xd6, 0x7a, 0x54,
  0x16, 0x17, 0xb7, 0x3f, 0x87, 0xc9, 0x68, 0x9b, 0x36, 0xdd, 0x98, 0xbf,
  0x2a, 0xc8, 0x4c, 0xcc, 0x9e, 0xe8, 0xb7, 0xbf, 0x16, 0x6c, 0x65, 0x9b,
  0x37, 0x1f, 0x8c, 0x3f, 0x6e, 0x48, 0xb8, 0x00, 0xc1, 0x70, 0xb8, 0x3f,
  0x17, 0xc2, 0x80, 0x8d, 0x2b, 0xc1, 0x66, 0xbf, 0xbb, 0x15, 0x4d, 0x09,
  0xc7, 0xaa, 0xb8, 0xbf, 0x15, 0xd3, 0xa4, 0xa9, 0x5d, 0x5a, 0x81, 0xbf,
  0xb4, 0x4c, 0xe4, 0x06, 0x4b, 0x92, 0xb8, 0x3f, 0x2b, 0xff, 0x66, 0x24,
  0xbb, 0x61, 0x94, 0x3f, 0x87, 0x71, 0x2e, 0x49, 0x42, 0x23, 0xb8, 0xbf,
  0x4c, 0xd1, 0xe2, 0x7d, 0x02, 0x12, 0xa0, 0xbf, 0x89, 0x84, 0xd6, 0x33,
  0x0a, 0x5a, 0xb7, 0x3f, 0x27, 0x4b, 0xf5, 0xe3, 0xc3, 0xe7, 0xa5, 0x3f,
  0x23, 0x37, 0x7f, 0x56, 0x77, 0x33, 0xb6, 0xbf, 0xa3, 0x36, 0x25, 0x02,
  0x3a, 0x9e, 0xab, 0xbf, 0xdc, 0xcf, 0x34, 0x50, 0xe7, 0xac, 0xb4, 0x3f,
  0x0e, 0x03, 0x2d, 0xee, 0xd7, 0x8f, 0xb0, 0x3f, 0xfe, 0x6d, 0x9c, 0x4b,
  0x56, 0xc4, 0xb2, 0xbf, 0x3f, 0x85, 0x0c, 0xfb, 0x38, 0x2a, 0xb3, 0xbf,
  0x6a, 0x85, 0xdf, 0x2c, 0x79, 0x78, 0xb0, 0x3f, 0x8f, 0x7f, 0xc3, 0x37,
  0x48, 0x91, 0xb5, 0x3f, 0x19, 0xfd, 0xc4, 0xf2, 0xbb, 0x91, 0xab, 0xbf,
  0x22, 0x4a, 0x0e, 0x0d, 0xc8, 0xb6, 0xb7, 0xbf, 0xef, 0x9f, 0x0f, 0x50,
  0x29, 0x6c, 0xa5, 0x3f, 0xf8, 0x8c, 0x5c, 0x05, 0x02, 0x8b, 0xb9, 0x3f,
  0x3e, 0x3c, 0xf2, 0x25, 0x8e, 0x07, 0x9d, 0xbf, 0xae, 0x93, 0xd4, 0xf4,
  0x82, 0xfc, 0xba, 0xbf, 0x9d, 0x56, 0x3a, 0x79, 0x60, 0x7c, 0x8b, 0x3f,
  0xde, 0x0d, 0xa5, 0xf0, 0xbe, 0xf7, 0xbb, 0x3f, 0x01, 0xb6, 0x2d, 0xa8,
  0x15, 0x7b, 0x67, 0x3f, 0x9d, 0xfb, 0x3c, 0xef, 0x90, 0x66, 0xbc, 0xbf,
  0x42, 0xb8, 0xe0, 0x39, 0x67, 0xe3, 0x94, 0xbf, 0xe8, 0x9d, 0x6e, 0xba,
  0x81, 0x2f, 0xbc, 0x3f, 0x2d, 0x4d, 0xac, 0x90, 0xee, 0xf9, 0xa3, 0x3f,
  0x87, 0xfc, 0x47, 0x77, 0xb2, 0x34, 0xbb, 0xbf, 0xa4, 0xff, 0xc5, 0x18,
  0x21, 0xf3, 0xad, 0xbf, 0x71, 0xbd, 0xdc, 0x3c, 0x28, 0x52, 0xb9, 0x3f,
  0x68, 0xc7, 0xe9, 0xfb, 0x38, 0x1a, 0xb4, 0x3f, 0xda, 0xc6, 0x3d, 0xcb,
  0xf3, 0x5a, 0xb6, 0xbf, 0xdf, 0xdb, 0x28, 0x84, 0xf1, 0x41, 0xb9, 0xbf,
  0xcb, 0x99, 0x43, 0x1e, 0x13, 0x14, 0xb2, 0x3f, 0xf9, 0x39, 0x89, 0x7b,
  0x2d, 0x46, 0xbe, 0x3f, 0x14, 0x6c, 0x9b, 0xa4, 0x8b, 0x54, 0xa8, 0xbf,
  0x41, 0x69, 0xdc, 0xb7, 0x74, 0x72, 0xc1, 0xbf, 0xb2, 0x81, 0x45, 0xf5,
  0x80, 0x6b, 0x90, 0x3f, 0x7a, 0xcb, 0xdd, 0x61, 0xee, 0x56, 0xc3, 0x3f,
  0x27, 0x34, 0xad, 0xfc, 0xf7, 0x33, 0x9c, 0x3f, 0xae, 0xf3, 0x89, 0x6a,
  0x65, 0x60, 0xc4, 0xbf, 0x0e, 0x60, 0xbf, 0x69, 0x0f, 0xb1, 0xb7, 0xbf,
  0x17, 0xff, 0x0c, 0xd6, 0x19, 0x58, 0xc3, 0x3f, 0x84, 0x0a, 0x4e, 0x0d,
  0x9d, 0x6a, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x17, 0x99, 0xd1, 0x78, 0xe4, 0x7d, 0xb7, 0x3f, 0xf7, 0x78, 0x61, 0x22,
  0xe0, 0xea, 0x83, 0x3f, 0x9a, 0x09, 0xcb, 0xc0, 0x6e, 0x3c, 0xb7, 0xbf,
  0xae, 0x6d, 0xaa, 0x7a, 0xaf, 0xd2, 0x93, 0xbf, 0x28, 0x2d, 0xc4, 0xb7,
  0xf3, 0xb9, 0xb6, 0x3f, 0xd4, 0x24, 0x52, 0x56, 0x9d, 0x7f, 0x9d, 0x3f,
  0x9e, 0x2e, 0xad, 0x81, 0x54, 0xf7, 0xb5, 0xbf, 0xff, 0xdf, 0x39, 0x34,
  0x1c, 0x72, 0xa3, 0xbf, 0x88, 0x75, 0xc2, 0xac, 0xe3, 0xf5, 0xb4, 0x3f,
  0xd4, 0xb4, 0xff, 0xab, 0x57, 0xf4, 0xa7, 0x3f, 0x50, 0x60, 0xb4, 0x39,
  0x66, 0xb7, 0xb3, 0xbf, 0x13, 0xe3, 0x5b, 0xb0, 0xb8, 0x3a, 0xac, 0xbf,
  0x9a, 0x3a, 0xa9, 0x03, 0x15, 0x3e, 0xb2, 0x3f, 0x7a, 0x87, 0x52, 0xeb,
  0xcf, 0x1c, 0xb0, 0x3f, 0xe1, 0x05, 0x33, 0x8f, 0x9e, 0x8c, 0xb0, 0xbf,
  0xb6, 0xb7, 0x0d, 0xe3, 0xcf, 0xf2, 0xb1, 0xbf, 0xa5, 0x4c, 0x4c, 0x93,
  0x52, 0x4c, 0xad, 0x3f, 0x52, 0x54, 0x45, 0x6e, 0xc3, 0x99, 0xb3, 0x3f,
  0x5d, 0x62, 0xfc, 0x89, 0xac, 0x1c, 0xa9, 0xbf, 0x76, 0xde, 0x1e, 0xbf,
  0x34, 0x0c, 0xb5, 0xbf, 0x19, 0xb8, 0xa2, 0xff, 0x88, 0x92, 0xa4, 0x3f,
  0xca, 0x98, 0x0c, 0x9c, 0xd6, 0x44, 0xb6, 0x3f, 0x80, 0x63, 0xaf, 0x33,
  0x53, 0x6e, 0x9f, 0xbf, 0xfc, 0x6c, 0x06, 0x71, 0x8a, 0x3e, 0xb7, 0xbf,
  0x38, 0x86, 0x39, 0xcd, 0xb9, 0x29, 0x95, 0x3f, 0xc6, 0xfb, 0xcc, 0xfc,
  0x66, 0xf4, 0xb7, 0x3f, 0xa4, 0x8d, 0x94, 0x2e, 0x25, 0xdc, 0x84, 0xbf,
  0x82, 0x87, 0x4a, 0xbc, 0xbf, 0x61, 0xb8, 0xbf, 0xda, 0xf3, 0xe3, 0xed,
  0x82, 0x71, 0x45, 0xbf, 0xce, 0x87, 0x46, 0x3e, 0x2d, 0x82, 0xb8, 0x3f,
  0xe0, 0x5e, 0xdd, 0x71, 0x47, 0x0f, 0x88, 0x3f, 0xdd, 0xde, 0x5c, 0x94,
  0x96, 0x51, 0xb8, 0xbf, 0x86, 0x16, 0x58, 0x26, 0x29, 0x88, 0x97, 0xbf,
  0xd8, 0xba, 0x7b, 0x24, 0x3c, 0xcc, 0xb7, 0x3f, 0x3a, 0xcc, 0x77, 0x82,
  0x2c, 0x86, 0xa1, 0x3f, 0x64, 0x77, 0x7f, 0x31, 0xc4, 0xee, 0xb6, 0xbf,
  0xb5, 0xf2, 0xf6, 0xa8, 0x41, 0x38, 0xa7, 0xbf, 0xdb, 0xfe, 0xf3, 0x8b,
  0x49, 0xb6, 0xb5, 0x3f, 0xe1, 0xc9, 0x12, 0xdc, 0xe5, 0xc6, 0xac, 0x3f,
  0xec, 0xf9, 0xb6, 0x00, 0x6d, 0x20, 0xb4, 0xbf, 0xe8, 0xcb, 0xd3, 0xe1,
  0x76, 0x0e, 0xb1, 0xbf, 0xb5, 0x16, 0x03, 0x4f, 0x6a, 0x2b, 0xb2, 0x3f,
  0x14, 0x50, 0x2e, 0x3d, 0xa0, 0x91, 0xb3, 0x3f, 0xe3, 0x89, 0xc8, 0x73,
  0x63, 0xac, 0xaf, 0xbf, 0xb1, 0x64, 0x76, 0x63, 0x4d, 0xe0, 0xb5, 0xbf,
  0x71, 0x33, 0xb3, 0x6c, 0x0f, 0x41, 0xaa, 0x3f, 0x0e, 0xa6, 0xfe, 0xc8,
  0xa0, 0xec, 0xb7, 0x3f, 0xb7, 0x10, 0xef, 0xb6, 0x59, 0x16, 0xa4, 0xbf,
  0xd4, 0x8c, 0x07, 0x9a, 0x4e, 0xa7, 0xb9, 0xbf, 0x2e, 0x31, 0x6e, 0xda,
  0x44, 0x60, 0x9a, 0x3f, 0x0f, 0x99, 0xe5, 0xfd, 0x59, 0xff, 0xba, 0x3f,
  0x13, 0xe6, 0x61, 0xb5, 0xbd, 0x54, 0x86, 0xbf, 0x91, 0x64, 0x36, 0x7e,
  0xba, 0xe1, 0xbb, 0xbf, 0x72, 0x0b, 0x31, 0xd2, 0xf0, 0x80, 0x75, 0xbf,
  0x35, 0x79, 0xe8, 0x8f, 0xdd, 0x38, 0xbc, 0x3f, 0xe4, 0x69, 0x9c, 0x38,
  0x9c, 0x21, 0x97, 0x3f, 0xba, 0x9d, 0xcb, 0x20, 0xf0, 0xeb, 0xbb, 0xbf,
  0xe3, 0x5e, 0x5a, 0x3a, 0xe9, 0xf7, 0xa4, 0xbf, 0xfa, 0x07, 0xad, 0xcd,
  0xcc, 0xdd, 0xba, 0x3f, 0xc4, 0xcd, 0x89, 0x3e, 0x5f, 0xc8, 0xae, 0x3f,
  0xc3, 0x4c, 0x9e, 0xe3, 0x4c, 0xeb, 0xb8, 0xbf, 0xde, 0xd4, 0xf9, 0xd4,
  0xde, 0x6c, 0xb4, 0xbf, 0xe4, 0x23, 0x46, 0x7c, 0x78, 0xe8, 0xb5, 0x3f,
  0x18, 0x4d, 0x10, 0x51, 0x5c, 0x79, 0xb9, 0x3f, 0x15, 0x87, 0x86, 0xfc,
  0x75, 0x9b, 0xb1, 0xbf, 0x17, 0x3e, 0x94, 0xef, 0xac, 0x5f, 0xbe, 0xbf,
  0xe1, 0xc7, 0x80, 0x73, 0xef, 0x64, 0xa7, 0x3f, 0x7b, 0xb8, 0xfc, 0x35,
  0x5d, 0x6f, 0xc1, 0x3f, 0x20, 0xf2, 0x82, 0x2d, 0x18, 0x66, 0x8d, 0xbf,
  0x82, 0x07, 0x9e, 0x1f, 0xe9, 0x43, 0xc3, 0xbf, 0xa7, 0x72, 0x0a, 0xea,
  0x5f, 0x96, 0x9d, 0xbf, 0x2f, 0x00, 0x4d, 0xff, 0xe4, 0x3e, 0xc4, 0x3f,
  0xf9, 0x60, 0xc0, 0x8d, 0xa4, 0xe2, 0xb7, 0x3f, 0xd4, 0x31, 0x17, 0x20,
  0x8a, 0x2d, 0xc3, 0xbf, 0xf6, 0xaa, 0x18, 0xaf, 0x2a, 0x5c, 0xcd, 0xbf,
  0xe4, 0x35, 0x26, 0xf5, 0x7c, 0x5e, 0xb7, 0x3f, 0xb2, 0xf7, 0xe4, 0x74,
  0x10, 0x8d, 0x73, 0x3f, 0x82, 0xd5, 0xd3, 0xa2, 0xca, 0x3e, 0xb7, 0xbf,
  0x85, 0x8d, 0x3b, 0x19, 0x7d, 0x3c, 0x8d, 0xbf, 0x17, 0xc8, 0x4a, 0x9e,
  0xe8, 0xdf, 0xb6, 0x3f, 0x70, 0x19, 0x64, 0xec, 0x96, 0x36, 0x98, 0x3f,
  0xe4, 0xaa, 0x28, 0xe6, 0x75, 0x42, 0xb6, 0xbf, 0xb5, 0x0d, 0x27, 0x7f,
  0xa7, 0xca, 0xa0, 0xbf, 0x4e, 0x91, 0xeb, 0xfb, 0x7b, 0x67, 0xb5, 0x3f,
  0x0e, 0xe6, 0x5e, 0xba, 0xc6, 0x51, 0xa5, 0x3f, 0xad, 0xfd, 0x2b, 0xac,
  0x6f, 0x50, 0xb4, 0xbf, 0x09, 0xf4, 0xea, 0x9b, 0x56, 0xa5, 0xa9, 0xbf,
  0xa0, 0x2a, 0x16, 0x2c, 0x32, 0xff, 0xb2, 0x3f, 0x45, 0xe6, 0x9b, 0x96,
  0x26, 0xba, 0xad, 0x3f, 0x4a, 0x05, 0x8a, 0x91, 0x12, 0x76, 0xb1, 0xbf,
  0x15, 0x63, 0x75, 0x2b, 0x98, 0xc2, 0xb0, 0xbf, 0x7d, 0x48, 0x67, 0x5a,
  0x9f, 0x6f, 0xaf, 0x3f, 0xc6, 0x99, 0x96, 0x36, 0xd0, 0x7d, 0xb2, 0x3f,
  0xf9, 0x88, 0x51, 0xa0, 0x34, 0x8f, 0xab, 0xbf, 0x05, 0x33, 0x57, 0xc1,
  0x6f, 0x09, 0xb4, 0xbf, 0x7c, 0xab, 0x7f, 0x12, 0x30, 0x52, 0xa7, 0x3f,
  0x5d, 0x7a, 0xd1, 0x1c, 0x4e, 0x60, 0xb5, 0x3f, 0xdc, 0x85, 0x1f, 0xd3,
  0xcc, 0xc0, 0xa2, 0xbf, 0x63, 0x85, 0xc8, 0xee, 0x6a, 0x7d, 0xb6, 0xbf,
  0x74, 0x1b, 0x19, 0x8e, 0x7b, 0xc8, 0x9b, 0x3f, 0xf7, 0xd1, 0x86, 0x08,
  0xf4, 0x5b, 0xb7, 0x3f, 0x82, 0x7d, 0x1e, 0x74, 0x6d, 0x8d, 0x91, 0xbf,
  0x27, 0x13, 0x8c, 0xd7, 0x4b, 0xf7, 0xb7, 0xbf, 0x13, 0x53, 0x08, 0x37,
  0xb9, 0x9b, 0x7b, 0x3f, 0x6d, 0x8d, 0x4b, 0x91, 0x10, 0x4b, 0xb8, 0x3f,
  0x65, 0x14, 0x7b, 0x76, 0x48, 0x49, 0x70, 0x3f, 0xc1, 0x93, 0x3b, 0x43,
  0x24, 0x53, 0xb8, 0xbf, 0xd5, 0x87, 0xcd, 0x29, 0xaa, 0x86, 0x8e, 0xbf,
  0x76, 0xe7, 0x04, 0xfb, 0xb5, 0x0b, 0xb8, 0x3f, 0xf5, 0xac, 0x3e, 0x20,
  0xa9, 0x8e, 0x9a, 0x3f, 0x49, 0xd4, 0xb4, 0x48, 0x4c, 0x71, 0xb7, 0xbf,
  0xcc, 0xf8, 0x0d, 0xa0, 0x1f, 0xea, 0xa2, 0xbf, 0x7b, 0x78, 0xd5, 0x6f,
  0xd1, 0x80, 0xb6, 0x3f, 0x7d, 0xd2, 0xb7, 0xb7, 0x9b, 0x78, 0xa8, 0x3f,
  0x7d, 0x09, 0x4e, 0xb6, 0xa1, 0x37, 0xb5, 0xbf, 0x6a, 0xbb, 0x6f, 0x12,
  0xd1, 0xdf, 0xad, 0xbf, 0x57, 0x64, 0x04, 0x64, 0x9c, 0x93, 0xb3, 0x3f,
  0x25, 0xff, 0xab, 0xed, 0x8c, 0x85, 0xb1, 0x3f, 0x3e, 0x96, 0x2c, 0x39,
  0x38, 0x93, 0xb1, 0xbf, 0x76, 0x46, 0x3e, 0x56, 0xf9, 0xf1, 0xb3, 0xbf,
  0x7e, 0x74, 0xed, 0xd4, 0x38, 0x6b, 0xae, 0x3f, 0x7c, 0xda, 0x0d, 0x6d,
  0xdf, 0x28, 0xb6, 0x3f, 0xe1, 0xee, 0xa8, 0x3b, 0x7f, 0xf5, 0xa8, 0xbf,
  0x01, 0xcd, 0x56, 0x1e, 0xbe, 0x1c, 0xb8, 0xbf, 0xc7, 0xc6, 0x1e, 0x08,
  0x1e, 0xc7, 0xa2, 0x3f, 0x7d, 0xb2, 0x2c, 0x15, 0xb0, 0xbe, 0xb9, 0x3f,
  0xc1, 0xfd, 0x30, 0x91, 0x82, 0xc8, 0x97, 0xbf, 0xcb, 0x80, 0x58, 0x0f,
  0x2a, 0xfe, 0xba, 0xbf, 0x90, 0x41, 0x12, 0xcc, 0xab, 0x4f, 0x81, 0x3f,
  0x0e, 0x68, 0xff, 0xa6, 0xa1, 0xc8, 0xbb, 0x3f, 0xef, 0x68, 0x52, 0x63,
  0xd7, 0xfa, 0x7e, 0x3f, 0x16, 0x50, 0xd3, 0xb2, 0x10, 0x09, 0xbc, 0xbf,
  0x22, 0x8f, 0xba, 0x40, 0x0e, 0x4d, 0x99, 0xbf, 0x83, 0xa1, 0x58, 0x57,
  0x41, 0xa7, 0xbb, 0x3f, 0x05, 0x8c, 0x52, 0x01, 0xaf, 0xec, 0xa5, 0x3f,
  0x9f, 0x99, 0x75, 0xca, 0xbf, 0x86, 0xba, 0xbf, 0x70, 0x7f, 0x78, 0xbd,
  0xf5, 0x94, 0xaf, 0xbf, 0x64, 0x58, 0x15, 0x90, 0x30, 0x85, 0xb8, 0x3f,
  0xdf, 0xd1, 0x2a, 0x0d, 0xa8, 0xbb, 0xb4, 0x3f, 0x86, 0xfb, 0xcc, 0xb4,
  0x88, 0x77, 0xb5, 0xbf, 0xc0, 0xf7, 0x38, 0x30, 0x91, 0xad, 0xb9, 0xbf,
  0xce, 0x92, 0x66, 0xc6, 0x0a, 0x25, 0xb1, 0x3f, 0xe3, 0xbc, 0x37, 0xa7,
  0xc9, 0x76, 0xbe, 0x3f, 0x05, 0xb7, 0x30, 0xe5, 0x99, 0x7a, 0xa6, 0xbf,
  0x07, 0xa1, 0xf9, 0x2a, 0x91, 0x6b, 0xc1, 0xbf, 0x3d, 0x64, 0xc4, 0xed,
  0x93, 0x0b, 0x8a, 0x3f, 0x12, 0x98, 0x16, 0xbe, 0xb9, 0x30, 0xc3, 0x3f,
  0x51, 0x9d, 0x17, 0xfd, 0x7a, 0xee, 0x9e, 0x3f, 0x36, 0x0c, 0x02, 0x2b,
  0xc7, 0x1d, 0xc4, 0xbf, 0x42, 0x68, 0xdb, 0x20, 0x71, 0x12, 0xb8, 0xbf,
  0xca, 0xb8, 0xcb, 0x63, 0xcf, 0x03, 0xc3, 0x3f, 0x14, 0x13, 0x20, 0x99,
  0xcc, 0x4d, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x61, 0xbb, 0x57, 0x4c, 0xfd, 0x2f, 0xb7, 0xbf, 0xc1, 0xd3, 0xf0, 0x94,
  0xe5, 0x26, 0x83, 0xbf, 0x91, 0x4a, 0x85, 0xf1, 0xab, 0xf2, 0xb6, 0x3f,
  0x4e, 0xfc, 0x89, 0xc6, 0xd2, 0x10, 0x93, 0x3f, 0x1c, 0xfb, 0x49, 0x25,
  0x6d, 0x78, 0xb6, 0xbf, 0x69, 0xa0, 0x3b, 0xca, 0x1a, 0x62, 0x9c, 0xbf,
  0x07, 0x4e, 0xe7, 0x02, 0x09, 0xc2, 0xb5, 0x3f, 0x12, 0x54, 0x4f, 0x8a,
  0xb0, 0xb8, 0xa2, 0x3f, 0xe5, 0x31, 0x9c, 0x69, 0xac, 0xd0, 0xb4, 0xbf,
  0xf8, 0xc7, 0xd0, 0xa9, 0x72, 0x14, 0xa7, 0xbf, 0x5a, 0xce, 0x1f, 0xdb,
  0xe9, 0xa5, 0xb3, 0x3f, 0x36, 0x9a, 0xed, 0x86, 0x8f, 0x39, 0xab, 0x3f,
  0x76, 0x3f, 0x7f, 0xaa, 0xba, 0x43, 0xb2, 0xbf, 0x52, 0x6c, 0xe2, 0x4a,
  0x66, 0x1d, 0xaf, 0xbf, 0x93, 0x99, 0x04, 0x81, 0x80, 0xac, 0xb0, 0x3f,
  0x15, 0x54, 0xea, 0xab, 0xc0, 0x5a, 0xb1, 0x3f, 0x5c, 0xef, 0x42, 0x81,
  0x0e, 0xc6, 0xad, 0xbf, 0x6e, 0xa8, 0x2b, 0x46, 0xcf, 0xfb, 0xb2, 0xbf,
  0x97, 0x20, 0xf9, 0x9a, 0x0e, 0xd5, 0xa9, 0x3f, 0xbb, 0x33, 0x05, 0x09,
  0xdc, 0x6c, 0xb4, 0x3f, 0x23, 0xd1, 0xa8, 0x95, 0x50, 0x8d, 0xa5, 0xbf,
  0x4b, 0x81, 0x1c, 0xeb, 0x06, 0xa9, 0xb5, 0xbf, 0xeb, 0x6e, 0x1b, 0xb5,
  0x08, 0xf7, 0xa0, 0x3f, 0xfe, 0xe2, 0x77, 0xe8, 0x97, 0xab, 0xb6, 0x3f,
  0x15, 0x0c, 0xab, 0xca, 0xaf, 0x36, 0x98, 0xbf, 0xd0, 0x58, 0x1a, 0xa3,
  0x04, 0x70, 0xb7, 0xbf, 0xa7, 0x72, 0x99, 0x06, 0x53, 0x11, 0x8c, 0x3f,
  0x42, 0x7d, 0x27, 0x9b, 0xf6, 0xf1, 0xb7, 0x3f, 0x6f, 0xb7, 0x52, 0x4b,
  0x63, 0xd1, 0x6b, 0xbf, 0xf1, 0x0d, 0x0b, 0x1f, 0x52, 0x2d, 0xb8, 0xbf,
  0x0e, 0x61, 0xc0, 0x0a, 0x00, 0x72, 0x7d, 0xbf, 0x69, 0x88, 0xfd, 0x1b,
  0x3e, 0x1e, 0xb8, 0x3f, 0xe3, 0x69, 0x63, 0xf8, 0xdc, 0x60, 0x92, 0x3f,
  0x6c, 0xac, 0xa0, 0x01, 0x2d, 0xc1, 0xb7, 0xbf, 0x7a, 0xcd, 0xe7, 0x3a,
  0x11, 0x76, 0x9d, 0xbf, 0x33, 0x98, 0x46, 0xf9, 0xe6, 0x12, 0xb7, 0x3f,
  0x40, 0x66, 0x93, 0x8a, 0x5f, 0x3e, 0xa4, 0x3f, 0x2e, 0xab, 0x25, 0xc4,
  0x95, 0x10, 0xb6, 0xbf, 0x7b, 0xa1, 0x7f, 0xe5, 0x68, 0xa9, 0xa9, 0xbf,
  0x5c, 0x9a, 0x4b, 0xad, 0xd2, 0xb7, 0xb4, 0x3f, 0xda, 0x7a, 0x3a, 0x1e,
  0xa0, 0xe9, 0xae, 0x3f, 0x4c, 0x71, 0xa2, 0x1f, 0xb7, 0x06, 0xb3, 0xbf,
  0x7e, 0xe8, 0x77, 0x6a, 0x70, 0xf5, 0xb1, 0xbf, 0xf0, 0x2d, 0x7b, 0xa2,
  0xf0, 0xfb, 0xb0, 0x3f, 0x0a, 0xf4, 0x00, 0x18, 0x9c, 0x4b, 0xb4, 0x3f,
  0x06, 0x45, 0x57, 0x8e, 0xb2, 0x2d, 0xad, 0xbf, 0x84, 0x6b, 0xc0, 0x17,
  0x55, 0x6b, 0xb6, 0xbf, 0x4e, 0xdc, 0x51, 0xf8, 0x2b, 0xaf, 0xa7, 0x3f,
  0xe3, 0x25, 0x87, 0x5f, 0x73, 0x47, 0xb8, 0x3f, 0xf6, 0x58, 0x1e, 0xb2,
  0x79, 0x7e, 0xa1, 0xbf, 0x58, 0x6f, 0xa4, 0x25, 0x74, 0xd1, 0xb9, 0xbf,
  0x15, 0x5f, 0xb7, 0xb0, 0x19, 0x40, 0x95, 0x3f, 0x4b, 0x06, 0x96, 0x3b,
  0x39, 0xf9, 0xba, 0x3f, 0x39, 0xa0, 0xde, 0x74, 0xe9, 0xd8, 0x78, 0xbf,
  0xee, 0x64, 0x5d, 0x2d, 0xb1, 0xac, 0xbb, 0xbf, 0xc9, 0x0b, 0x6f, 0xc0,
  0x9f, 0x16, 0x84, 0xbf, 0x69, 0x1f, 0x17, 0x68, 0x5c, 0xd7, 0xbb, 0x3f,
  0x6f, 0x91, 0x52, 0x9f, 0x59, 0x66, 0x9b, 0x3f, 0x1b, 0xb5, 0x71, 0xb8,
  0x9b, 0x61, 0xbb, 0xbf, 0x6e, 0x5e, 0x9a, 0x0a, 0x97, 0xd8, 0xa6, 0xbf,
  0x14, 0x66, 0x85, 0x7c, 0xa5, 0x2f, 0xba, 0x3f, 0x8f, 0x21, 0x31, 0xa9,
  0x9f, 0x2c, 0xb0, 0x3f, 0x72, 0xd1, 0x08, 0xef, 0xe0, 0x1f, 0xb8, 0xbf,
  0x1c, 0xb6, 0x8e, 0xf9, 0xc0, 0x06, 0xb5, 0xbf, 0x6f, 0x7e, 0xbc, 0x3c,
  0x26, 0x08, 0xb5, 0x3f, 0x1b, 0x94, 0xb8, 0x87, 0xb8, 0xde, 0xb9, 0x3f,
  0x8a, 0xcb, 0x55, 0x8a, 0xc8, 0xb0, 0xb0, 0xbf, 0x8c, 0xe5, 0x24, 0x3c,
  0xa5, 0x8b, 0xbe, 0xbf, 0x64, 0x96, 0xc0, 0x9d, 0x67, 0x95, 0xa5, 0x3f,
  0x2f, 0x93, 0x97, 0xa5, 0x1c, 0x67, 0xc1, 0x3f, 0x8a, 0x61, 0x77, 0xf8,
  0xb9, 0xc6, 0x86, 0xbf, 0xb5, 0x7d, 0x98, 0x6c, 0x66, 0x1d, 0xc3, 0xbf,
  0x02, 0xcf, 0x0e, 0x07, 0x56, 0x1e, 0xa0, 0xbf, 0x8a, 0x24, 0x3a, 0x93,
  0x0b, 0xfd, 0xc3, 0x3f, 0x90, 0x71, 0xf6, 0x7f, 0x88, 0x40, 0xb8, 0x3f,
  0xbd, 0xd6, 0x59, 0x46, 0xe3, 0xda, 0xc2, 0xbf, 0xa6, 0x1e, 0x72, 0x45,
  0x83, 0x3f, 0xcd, 0xbf, 0xf1, 0x57, 0xd3, 0x03, 0x96, 0x11, 0xb7, 0xbf,
  0xcc, 0x42, 0xe4, 0xca, 0xd7, 0xce, 0x72, 0xbf, 0xad, 0x0e, 0xc1, 0x08,
  0xdf, 0xf3, 0xb6, 0x3f, 0xe6, 0xb6, 0x04, 0x67, 0x27, 0x21, 0x8c, 0x3f,
  0xcb, 0x58, 0x55, 0x3a, 0xe9, 0x9a, 0xb6, 0xbf, 0x25, 0x68, 0x9e, 0x5f,
  0xcd, 0x4d, 0x97, 0xbf, 0xb3, 0x54, 0x2f, 0x22, 0x42, 0x07, 0xb6, 0x3f,
  0xed, 0xae, 0xc0, 0x10, 0x30, 0x2b, 0xa0, 0x3f, 0x7d, 0xc7, 0x0d, 0x15,
  0xd6, 0x39, 0xb5, 0xbf, 0xbe, 0x47, 0xaa, 0x95, 0xb4, 0x8a, 0xa4, 0xbf,
  0x3f, 0x3d, 0xe6, 0xdb, 0xf0, 0x33, 0xb4, 0x3f, 0x0b, 0x73, 0x73, 0x77,
  0x19, 0xbb, 0xa8, 0x3f, 0xd5, 0x95, 0xc0, 0xa4, 0x3e, 0xf7, 0xb2, 0xbf,
  0x05, 0x0b, 0x73, 0x60, 0x21, 0xb2, 0xac, 0xbf, 0xff, 0x9c, 0xa8, 0x3f,
  0xcd, 0x85, 0xb1, 0x3f, 0xa4, 0x46, 0xb4, 0xc2, 0xd9, 0x32, 0xb0, 0x3f,
  0xa9, 0x96, 0x16, 0x5b, 0x1b, 0xc4, 0xaf, 0xbf, 0xdb, 0x62, 0xbf, 0x8c,
  0xf1, 0xe5, 0xb1, 0xbf, 0x15, 0x96, 0x2b, 0x11, 0xac, 0x1d, 0xac, 0x3f,
  0x1c, 0xfd, 0xcc, 0x99, 0x7b, 0x6d, 0xb3, 0x3f, 0x35, 0x67, 0x7d, 0x9f,
  0xc7, 0x1e, 0xa8, 0xbf, 0x6b, 0xb6, 0x46, 0x9f, 0xb9, 0xc4, 0xb4, 0xbf,
  0xcd, 0xe4, 0x42, 0x43, 0xbd, 0xce, 0xa3, 0x3f, 0xb3, 0x6f, 0x11, 0x09,
  0x10, 0xe7, 0xb5, 0x3f, 0xd9, 0xd6, 0x90, 0xd7, 0x6d, 0x6b, 0x9e, 0xbf,
  0x9b, 0x56, 0x32, 0xec, 0x0a, 0xd0, 0xb6, 0xbf, 0xff, 0x8e, 0xc5, 0xa0,
  0x81, 0xb9, 0x94, 0x3f, 0xeb, 0xe9, 0xd8, 0x74, 0x63, 0x7b, 0xb7, 0x3f,
  0x5d, 0xa6, 0xf6, 0x64, 0x49, 0x37, 0x85, 0xbf, 0xdf, 0xea, 0xa2, 0xe9,
  0x05, 0xe5, 0xb7, 0xbf, 0xf9, 0xd1, 0x33, 0x0d, 0x97, 0xd8, 0x23, 0x3f,
  0x6b, 0x3e, 0xdb, 0x63, 0x18, 0x09, 0xb8, 0x3f, 0x77, 0x69, 0x75, 0xa9,
  0xf5, 0x14, 0x85, 0x3f, 0x4b, 0x01, 0x32, 0x64, 0x02, 0xe4, 0xb7, 0xbf,
  0x8d, 0x61, 0x4a, 0x2b, 0xe0, 0x60, 0x95, 0xbf, 0x48, 0xbd, 0xa1, 0x75,
  0x75, 0x72, 0xb7, 0x3f, 0x3c, 0x65, 0xc0, 0x04, 0x9e, 0x1f, 0xa0, 0x3f,
  0x54, 0x1c, 0xd3, 0x1d, 0x77, 0xb1, 0xb6, 0xbf, 0x1e, 0x1e, 0xad, 0x5e,
  0x6f, 0x83, 0xa5, 0xbf, 0x3b, 0x53, 0xb1, 0x6c, 0x6c, 0x9e, 0xb5, 0x3f,
  0x6b, 0x83, 0x09, 0x04, 0x3d, 0xcb, 0xaa, 0x3f, 0x3c, 0x1f, 0x07, 0x96,
  0x27, 0x37, 0xb4, 0xbf, 0x60, 0x2f, 0xfb, 0x6c, 0xf2, 0xe4, 0xaf, 0xbf,
  0xef, 0x3d, 0xea, 0x22, 0xf8, 0x79, 0xb2, 0x3f, 0xe5, 0xcc, 0xba, 0x5a,
  0x74, 0x5e, 0xb2, 0x3f, 0x35, 0xb0, 0x10, 0x7a, 0xbe, 0x65, 0xb0, 0xbf,
  0xf5, 0xbf, 0x5d, 0x61, 0xdc, 0x9e, 0xb4, 0xbf, 0xe5, 0x34, 0x4a, 0x8a,
  0x07, 0xf4, 0xab, 0x3f, 0x4d, 0x36, 0xd2, 0xca, 0x00, 0xa8, 0xb6, 0x3f,
  0x65, 0xbd, 0xd7, 0x42, 0x2f, 0x6e, 0xa6, 0xbf, 0xb2, 0x92, 0x4e, 0x4c,
  0x0f, 0x6d, 0xb8, 0xbf, 0xec, 0x16, 0x5b, 0x4d, 0x6b, 0x3c, 0xa0, 0x3f,
  0x57, 0xa1, 0x1e, 0xe1, 0xe3, 0xdf, 0xb9, 0x3f, 0x3e, 0x87, 0x92, 0x03,
  0xd7, 0xc6, 0x92, 0xbf, 0xf3, 0xb6, 0xbd, 0x22, 0xc9, 0xf0, 0xba, 0xbf,
  0xf5, 0xde, 0x66, 0x15, 0x7b, 0xa9, 0x6e, 0x3f, 0x9c, 0x8b, 0xba, 0xb1,
  0x21, 0x8e, 0xbb, 0x3f, 0x93, 0xbb, 0xbc, 0x20, 0x12, 0x8d, 0x88, 0x3f,
  0xc9, 0xbe, 0xca, 0x12, 0xef, 0xa3, 0xbb, 0xbf, 0x8d, 0x3b, 0xe6, 0x57,
  0x16, 0x6e, 0x9d, 0xbf, 0x65, 0x1f, 0x0e, 0x85, 0x22, 0x1b, 0xbb, 0x3f,
  0x55, 0x5c, 0x64, 0x3b, 0xf5, 0xbb, 0xa7, 0x3f, 0x61, 0x70, 0x8f, 0x84,
  0x95, 0xd8, 0xb9, 0xbf, 0x7d, 0xe8, 0x67, 0x5b, 0xc9, 0x8a, 0xb0, 0xbf,
  0x0c, 0x83, 0x70, 0xf9, 0x69, 0xbb, 0xb7, 0x3f, 0xc1, 0x6a, 0xdf, 0xbb,
  0x53, 0x4e, 0xb5, 0x3f, 0xc1, 0x6a, 0xcd, 0xe7, 0x51, 0x9a, 0xb4, 0xbf,
  0x8e, 0xfb, 0xb8, 0x8b, 0xf8, 0x0c, 0xba, 0xbf, 0x0e, 0x32, 0x9e, 0x1b,
  0xa6, 0x3e, 0xb0, 0x3f, 0x29, 0x93, 0x34, 0x4c, 0x5f, 0x9e, 0xbe, 0x3f,
  0x27, 0x44, 0x5f, 0x13, 0x36, 0xb5, 0xa4, 0xbf, 0x66, 0x10, 0xa3, 0xeb,
  0x0a, 0x62, 0xc1, 0xbf, 0x60, 0xfd, 0x36, 0x50, 0xd6, 0x96, 0x83, 0x3f,
  0x4d, 0xe6, 0x01, 0xde, 0xf4, 0x09, 0xc3, 0x3f, 0xef, 0xb3, 0x63, 0xae,
  0xa8, 0xc0, 0xa0, 0x3f, 0x7c, 0x26, 0xff, 0xbe, 0xb1, 0xdc, 0xc3, 0xbf,
  0xac, 0xeb, 0xf7, 0x04, 0xfd, 0x6c, 0xb8, 0xbf, 0x5d, 0x0d, 0xea, 0xac,
  0xbf, 0xb2, 0xc2, 0x3f, 0xab, 0x9e, 0xbe, 0x1e, 0x4f, 0x31, 0xcd, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xa2, 0xfb, 0x3c, 0x58,
  0x08, 0xe5, 0xb6, 0x3f, 0x31, 0x44, 0x65, 0xd7, 0x27, 0x6f, 0x82, 0x3f,
  0x8c, 0xbb, 0x95, 0xbe, 0x7f, 0xab, 0xb6, 0xbf, 0x2b, 0x63, 0xf4, 0x69,
  0xf7, 0x5a, 0x92, 0xbf, 0x97, 0xbe, 0xea, 0x9e, 0xc7, 0x38, 0xb6, 0x3f,
  0x25, 0xb2, 0x58, 0xe8, 0x05, 0x56, 0x9b, 0x3f, 0xa1, 0x63, 0xdc, 0x5d,
  0x92, 0x8d, 0xb5, 0xbf, 0xc8, 0x8f, 0x86, 0x52, 0x59, 0x0a, 0xa2, 0xbf,
  0x91, 0x12, 0xc3, 0x2c, 0xec, 0xaa, 0xb4, 0x3f, 0xb2, 0xe2, 0x1d, 0x6d,
  0x8a, 0x41, 0xa6, 0x3f, 0x63, 0xdc, 0xe6, 0xc5, 0x3b, 0x92, 0xb3, 0xbf,
  0xca, 0x2f, 0xe8, 0x1d, 0xba, 0x46, 0xaa, 0xbf, 0x3c, 0x2f, 0x74, 0x6c,
  0x43, 0x45, 0xb2, 0x3f, 0x3e, 0x7e, 0x29, 0xf3, 0x2a, 0x10, 0xae, 0x3f,
  0x2c, 0xa1, 0xb3, 0x34, 0x22, 0xc6, 0xb0, 0xbf, 0x2b, 0xf0, 0x20, 0x78,
  0x22, 0xca, 0xb0, 0xbf, 0xf5, 0x25, 0xfa, 0x34, 0xab, 0x2e, 0xae, 0x3f,
  0xd5, 0x4f, 0x57, 0x55, 0xce, 0x64, 0xb2, 0x3f, 0x22, 0x01, 0x1c, 0xdb,
  0x76, 0x77, 0xaa, 0xbf, 0xf3, 0xab, 0x54, 0x6c, 0x7d, 0xd3, 0xb3, 0xbf,
  0xd2, 0xe8, 0xd8, 0x3a, 0x28, 0x6d, 0xa6, 0x3f, 0x0a, 0x07, 0x13, 0x35,
  0xb2, 0x11, 0xb5, 0x3f, 0x15, 0xcd, 0xdc, 0xe1, 0x0a, 0x17, 0xa2, 0xbf,
  0xd3, 0x3d, 0x9b, 0xa4, 0x11, 0x1b, 0xb6, 0xbf, 0x10, 0x40, 0xed, 0xe1,
  0x76, 0xfa, 0x9a, 0x3f, 0x41, 0xf5, 0x26, 0xf2, 0x67, 0xeb, 0xb6, 0x3f,
  0x29, 0x3a, 0x68, 0x37, 0x5e, 0x51, 0x91, 0xbf, 0xd0, 0x5c, 0xef, 0xd5,
  0xad, 0x7e, 0xb7, 0xbf, 0xa3, 0xab, 0x6f, 0x91, 0xe3, 0x19, 0x7d, 0x3f,
  0x56, 0x0f, 0xe5, 0x5a, 0x0e, 0xd1, 0xb7, 0x3f, 0xe1, 0x6e, 0x81, 0xfc,
  0xa4, 0x85, 0x68, 0x3f, 0xff, 0x96, 0x61, 0x62, 0xed, 0xde, 0xb7, 0xbf,
  0x33, 0x36, 0x8a, 0x8c, 0x6c, 0x39, 0x8b, 0xbf, 0x01, 0x73, 0x80, 0x00,
  0xef, 0xa4, 0xb7, 0x3f, 0xf7, 0xe6, 0x92, 0xcc, 0x0b, 0x44, 0x98, 0x3f,
  0x77, 0xa6, 0xd8, 0xe1, 0xff, 0x1f, 0xb7, 0xbf, 0x83, 0xae, 0xe7, 0x62,
  0x83, 0x75, 0xa1, 0xbf, 0xb7, 0x89, 0xb4, 0xf8, 0x5e, 0x4d, 0xb6, 0x3f,
  0xaa, 0xb8, 0xc7, 0x08, 0xd1, 0xb9, 0xa6, 0x3f, 0x12, 0x47, 0xfa, 0xc1,
  0xa8, 0x2a, 0xb5, 0xbf, 0xff, 0xde, 0xde, 0x8a, 0xa8, 0xde, 0xab, 0xbf,
  0xde, 0xd4, 0xb5, 0x8a, 0xe4, 0xb5, 0xb3, 0x3f, 0x6f, 0x7b, 0x7e, 0x22,
  0x31, 0x69, 0xb0, 0x3f, 0xd2, 0xba, 0x95, 0x41, 0x94, 0xed, 0xb1, 0xbf,
  0xca, 0x74, 0x43, 0x76, 0xe8, 0xc0, 0xb2, 0xbf, 0xd8, 0xc5, 0x78, 0x20,
  0x8f, 0xa1, 0xaf, 0x3f, 0x03, 0x07, 0x20, 0x3f, 0x0a, 0xec, 0xb4, 0x3f,
  0xf3, 0x02, 0x56, 0x7c, 0x66, 0xbe, 0xaa, 0xbf, 0x86, 0x78, 0x34, 0xc3,
  0x30, 0xdf, 0xb6, 0xbf, 0x1f, 0xae, 0x6a, 0x8b, 0x9c, 0x32, 0xa5, 0x3f,
  0x21, 0xfe, 0xd4, 0x4f, 0xdc, 0x8d, 0xb8, 0x3f, 0x1e, 0x85, 0xfe, 0x76,
  0xda, 0x01, 0x9e, 0xbf, 0x64, 0x28, 0x5f, 0x0a, 0x44, 0xea, 0xb9, 0xbf,
  0xbb, 0xf4, 0x43, 0xa4, 0x82, 0x5c, 0x90, 0x3f, 0xa9, 0x4f, 0xcc, 0x3c,
  0x17, 0xe5, 0xba, 0x3f, 0x66, 0xa0, 0x1a, 0x84, 0x6d, 0x45, 0x58, 0xbf,
  0xba, 0x96, 0x9d, 0xfc, 0x27, 0x6d, 0xbb, 0xbf, 0xe5, 0xf5, 0xda, 0xcb,
  0xbc, 0xe1, 0x8c, 0xbf, 0x50, 0x80, 0x4a, 0xaf, 0xf3, 0x6e, 0xbb, 0x3f,
  0x2d, 0x38, 0x95, 0x17, 0xd8, 0x64, 0x9f, 0x3f, 0x5b, 0xec, 0xf9, 0x23,
  0xf6, 0xd3, 0xba, 0xbf, 0xee, 0x72, 0x64, 0x4f, 0x1a, 0x97, 0xa8, 0xbf,
  0x31, 0x71, 0x7e, 0x4a, 0xa5, 0x81, 0xb9, 0x3f, 0xc1, 0x72, 0xf6, 0x66,
  0x21, 0xe5, 0xb0, 0x3f, 0x19, 0x46, 0xed, 0x1d, 0xd6, 0x57, 0xb7, 0xbf,
  0x09, 0x08, 0xb0, 0x60, 0x88, 0x92, 0xb5, 0xbf, 0xaf, 0x00, 0xb6, 0xb1,
  0x0b, 0x2e, 0xb4, 0x3f, 0xd2, 0xfc, 0x6f, 0x60, 0x75, 0x38, 0xba, 0x3f,
  0xc8, 0x25, 0xbb, 0x41, 0x34, 0x9d, 0xaf, 0xbf, 0xb9, 0xf9, 0xe8, 0x9a,
  0x15, 0xaf, 0xbe, 0xbf, 0x4c, 0x17, 0x59, 0x91, 0xe3, 0xd9, 0xa3, 0x3f,
  0xa3, 0x43, 0x4b, 0x88, 0x66, 0x5c, 0xc1, 0x3f, 0x81, 0x36, 0x72, 0xe2,
  0x3b, 0x7b, 0x80, 0xbf, 0x0b, 0xa0, 0x9f, 0x52, 0x6a, 0xf6, 0xc2, 0xbf,
  0xbe, 0xf7, 0x61, 0x68, 0x62, 0x5e, 0xa1, 0xbf, 0x49, 0x5a, 0x88, 0x1a,
  0xb9, 0xbc, 0xc3, 0x3f, 0x7c, 0x7a, 0xf5, 0x16, 0xe0, 0x97, 0xb8, 0x3f,
  0x77, 0x04, 0x90, 0xb9, 0x5e, 0x8b, 0xc2, 0xbf, 0x12, 0x68, 0xaa, 0x81,
  0x30, 0x23, 0xcd, 0xbf, 0xbd, 0xe7, 0xe3, 0x79, 0x94, 0xc7, 0xb6, 0x3f,
  0xa5, 0xb0, 0x9a, 0x6a, 0x60, 0x1c, 0x72, 0x3f, 0xc1, 0x18, 0x83, 0x81,
  0xad, 0xab, 0xb6, 0xbf, 0x08, 0x7f, 0xae, 0x2f, 0x3c, 0x17, 0x8b, 0xbf,
  0x90, 0x6a, 0x56, 0xae, 0x22, 0x58, 0xb6, 0x3f, 0x17, 0x62, 0xb5, 0xf3,
  0x2a, 0x73, 0x96, 0x3f, 0xa8, 0xb1, 0x76, 0x5e, 0x72, 0xcd, 0xb5, 0xbf,
  0xa3, 0x2d, 0x25, 0x66, 0x80, 0x2a, 0x9f, 0xbf, 0x96, 0xf6, 0x3c, 0x8d,
  0x6f, 0x0c, 0xb5, 0x3f, 0x32, 0xdf, 0x57, 0x03, 0x3e, 0xcf, 0xa3, 0x3f,
  0xc2, 0x4c, 0xac, 0x62, 0x42, 0x16, 0xb4, 0xbf, 0xe4, 0x65, 0x67, 0x64,
  0x11, 0xde, 0xa7, 0xbf, 0x6c, 0x46, 0x8d, 0xff, 0x68, 0xec, 0xb2, 0x3f,
  0x29, 0x73, 0x65, 0x68, 0x56, 0xb8, 0xab, 0x3f, 0x2c, 0xdc, 0xb3, 0x89,
  0xb8, 0x90, 0xb1, 0xbf, 0xa9, 0xb5, 0x1d, 0xdf, 0xc8, 0x54, 0xaf, 0xbf,
  0x8e, 0x99, 0x1d, 0x7d, 0x5e, 0x05, 0xb0, 0x3f, 0x8a, 0x2e, 0x11, 0x63,
  0x25, 0x55, 0xb1, 0x3f, 0x65, 0x8d, 0xf1, 0x8f, 0xc4, 0x99, 0xac, 0xbf,
  0x01, 0x6e, 0xed, 0x8a, 0xf5, 0xd7, 0xb2, 0xbf, 0x7c, 0xff, 0x8b, 0x72,
  0x4e, 0xd4, 0xa8, 0x3f, 0x6f, 0x6b, 0x15, 0x80, 0x76, 0x2e, 0xb4, 0x3f,
  0xd7, 0xb9, 0x70, 0x97, 0xdd, 0xc0, 0xa4, 0xbf, 0xd9, 0x7d, 0x55, 0xdc,
  0x67, 0x54, 0xb5, 0xbf, 0x2a, 0x16, 0xae, 0xb1, 0xb6, 0x66, 0xa0, 0x3f,
  0x31, 0xd7, 0x53, 0x71, 0xab, 0x45, 0xb6, 0x3f, 0x12, 0x40, 0x41, 0x0d,
  0xcd, 0x9b, 0x97, 0xbf, 0x19, 0x89, 0x3e, 0xe3, 0x49, 0xfe, 0xb6, 0xbf,
  0xf6, 0x7c, 0xba, 0x58, 0x25, 0xfd, 0x8b, 0x3f, 0x60, 0x33, 0x66, 0xbb,
  0x77, 0x7a, 0xb7, 0x3f, 0x43, 0xed, 0x9a, 0x28, 0x9c, 0x24, 0x70, 0xbf,
  0x87, 0xad, 0x71, 0x0b, 0x9b, 0xb6, 0xb7, 0xbf, 0xee, 0x9a, 0x22, 0xe3,
  0x21, 0xbd, 0x78, 0xbf, 0xc7, 0xd0, 0x93, 0xbf, 0x51, 0xaf, 0xb7, 0x3f,
  0x2c, 0xb1, 0xab, 0x0a, 0xb2, 0x93, 0x90, 0x3f, 0x24, 0xbe, 0xaa, 0xc5,
  0x78, 0x61, 0xb7, 0xbf, 0x01, 0x33, 0xa7, 0x45, 0x13, 0x0b, 0x9b, 0xbf,
  0x43, 0xcd, 0x11, 0x39, 0x34, 0xca, 0xb6, 0x3f, 0x66, 0x9b, 0xc3, 0xe8,
  0x27, 0xbd, 0xa2, 0x3f, 0x74, 0xf3, 0x1c, 0xd0, 0xf8, 0xe6, 0xb5, 0xbf,
  0x26, 0x34, 0x48, 0xc7, 0x04, 0xe2, 0xa7, 0xbf, 0xd0, 0x4e, 0xff, 0xd9,
  0x96, 0xb5, 0xb4, 0x3f, 0x4e, 0x5f, 0xd0, 0x54, 0x38, 0xe4, 0xac, 0x3f,
  0x4e, 0xf2, 0x38, 0x34, 0x47, 0x34, 0xb3, 0xbf, 0xe9, 0xbd, 0x96, 0x5b,
  0x42, 0xd9, 0xb0, 0xbf, 0xbb, 0x7d, 0x7f, 0xc0, 0xba, 0x61, 0xb1, 0x3f,
  0xf2, 0x86, 0x9f, 0x39, 0x19, 0x1d, 0xb3, 0x3f, 0x66, 0x9d, 0xcd, 0x27,
  0x5a, 0x7a, 0xae, 0xbf, 0x64, 0x2f, 0x12, 0x0e, 0x72, 0x33, 0xb5, 0xbf,
  0x18, 0x0c, 0xc9, 0xb9, 0xf6, 0x8c, 0xa9, 0x3f, 0x2e, 0x43, 0x53, 0x44,
  0x2f, 0x11, 0xb7, 0x3f, 0x2e, 0xdb, 0xdb, 0xc5, 0x81, 0xfc, 0xa3, 0xbf,
  0x16, 0x5a, 0x30, 0xbc, 0x20, 0xaa, 0xb8, 0xbf, 0x08, 0xc1, 0x0d, 0x6a,
  0xec, 0x97, 0x9b, 0x3f, 0x95, 0xee, 0x8b, 0x53, 0xd5, 0xf0, 0xb9, 0x3f,
  0x20, 0x86, 0x07, 0x99, 0xc1, 0x01, 0x8c, 0xbf, 0x46, 0x70, 0xe5, 0x1e,
  0x5d, 0xd6, 0xba, 0xbf, 0x72, 0x85, 0xf5, 0x58, 0xc3, 0x95, 0x47, 0xbf,
  0xe1, 0x2b, 0x57, 0x43, 0xf5, 0x49, 0xbb, 0x3f, 0xaa, 0x39, 0xca, 0xd2,
  0xca, 0x8a, 0x90, 0x3f, 0x93, 0x17, 0xfc, 0x13, 0x92, 0x38, 0xbb, 0xbf,
  0xae, 0x64, 0x32, 0x18, 0x97, 0xa5, 0xa0, 0xbf, 0x2b, 0xd5, 0xc4, 0x5b,
  0x34, 0x8c, 0xba, 0x3f, 0xda, 0xcc, 0x40, 0xf0, 0x53, 0x6a, 0xa9, 0x3f,
  0x59, 0x84, 0x1d, 0x2e, 0xe8, 0x2a, 0xb9, 0xbf, 0x1d, 0xfa, 0x0b, 0x68,
  0xcf, 0x3b, 0xb1, 0xbf, 0x30, 0xca, 0x4f, 0x66, 0x2e, 0xf5, 0xb6, 0x3f,
  0x1a, 0x1f, 0xff, 0xfb, 0x84, 0xd3, 0xb5, 0x3f, 0xb5, 0xf1, 0x67, 0xd7,
  0x52, 0xc3, 0xb3, 0xbf, 0xb4, 0x86, 0xdd, 0x39, 0x51, 0x61, 0xba, 0xbf,
  0x1a, 0xda, 0x5a, 0x41, 0x36, 0xc1, 0xae, 0x3f, 0xf8, 0xda, 0x7b, 0x30,
  0xe4, 0xbd, 0xbe, 0x3f, 0x38, 0x8c, 0xb2, 0x39, 0x4f, 0x03, 0xa3, 0xbf,
  0x15, 0x6a, 0x59, 0x59, 0x39, 0x56, 0xc1, 0xbf, 0x79, 0x1e, 0x55, 0x7e,
  0x88, 0xe6, 0x7a, 0x3f, 0xec, 0x1f, 0x35, 0xa1, 0xcb, 0xe2, 0xc2, 0x3f,
  0x26, 0xd1, 0x30, 0x1b, 0xae, 0xf7, 0xa1, 0x3f, 0x7b, 0x4d, 0x8c, 0xfa,
  0x20, 0x9d, 0xc3, 0xbf, 0x66, 0xc7, 0x35, 0x39, 0x42, 0xc1, 0xb8, 0xbf,
  0x3f, 0x31, 0x67, 0xc8, 0xba, 0x64, 0xc2, 0x3f, 0xd7, 0x9f, 0x04, 0xbe,
  0x27, 0x15, 0xcd, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x4b, 0xdc, 0x7d, 0x50, 0xd7, 0x9c, 0xb6, 0xbf, 0x64, 0x44, 0x8b, 0xc7,
  0x9b, 0xc2, 0x81, 0xbf, 0x5b, 0x5f, 0x15, 0xca, 0xc5, 0x66, 0xb6, 0x3f,
  0xeb, 0xb9, 0x55, 0x0c, 0x1a, 0xb0, 0x91, 0x3f, 0xf8, 0x68, 0x23, 0x62,
  0xf2, 0xfa, 0xb5, 0xbf, 0x3c, 0x67, 0x3d, 0x15, 0xed, 0x59, 0x9a, 0xbf,
  0xc7, 0xae, 0x93, 0x96, 0xfc, 0x59, 0xb5, 0x3f, 0x92, 0x7e, 0xcc, 0x2e,
  0x32, 0x66, 0xa1, 0x3f, 0x41, 0xe5, 0x8f, 0x27, 0xd4, 0x84, 0xb4, 0xbf,
  0x66, 0x04, 0xbd, 0x50, 0x9e, 0x7a, 0xa5, 0xbf, 0xa3, 0xf3, 0x67, 0xb7,
  0xb9, 0x7c, 0xb3, 0x3f, 0xa0, 0xf3, 0xc3, 0x6b, 0x2e, 0x61, 0xa9, 0x3f,
  0x23, 0xf7, 0xd0, 0xa3, 0x3f, 0x43, 0xb2, 0xbf, 0x81, 0xa5, 0x12, 0xb6,
  0xf0, 0x10, 0xad, 0xbf, 0x0e, 0xa3, 0x1f, 0x1c, 0x4b, 0xda, 0xb0, 0x3f,
  0xa1, 0x6c, 0x6e, 0xfd, 0x89, 0x40, 0xb0, 0x3f, 0xef, 0xe1, 0x92, 0xf2,
  0x2a, 0x88, 0xae, 0xbf, 0xd6, 0x6e, 0x36, 0xe0, 0x76, 0xd4, 0xb1, 0xbf,
  0xf9, 0x31, 0x9b, 0xbb, 0x5b, 0x06, 0xab, 0x3f, 0x3e, 0xca, 0xc4, 0x65,
  0x00, 0x40, 0xb3, 0x3f, 0x58, 0xb2, 0x74, 0x4a, 0xf6, 0x34, 0xa7, 0xbf,
  0x2f, 0x72, 0x13, 0x0a, 0x02, 0x7f, 0xb4, 0xbf, 0x1f, 0xab, 0xd0, 0x59,
  0x7c, 0x1a, 0xa3, 0x3f, 0xeb, 0xe1, 0x51, 0x21, 0x75, 0x8d, 0xb5, 0x3f,
  0x17, 0x70, 0x59, 0x07, 0x52, 0x7c, 0x9d, 0xbf, 0xf8, 0xa4, 0x83, 0xe8,
  0x74, 0x67, 0xb6, 0xbf, 0xa6, 0x43, 0xb5, 0x09, 0xee, 0x4f, 0x94, 0x3f,
  0xef, 0xe1, 0x7f, 0xf8, 0x42, 0x09, 0xb7, 0x3f, 0x23, 0x28, 0x5d, 0x34,
  0xa0, 0x82, 0x85, 0xbf, 0xd8, 0xef, 0x18, 0x2f, 0x4c, 0x6f, 0xb7, 0xbf,
  0x06, 0xd1, 0x5d, 0x63, 0x52, 0x73, 0x4c, 0x3f, 0xb8, 0x20, 0x90, 0x26,
  0x2e, 0x96, 0xb7, 0x3f, 0xee, 0xfd, 0xa4, 0x72, 0xba, 0x68, 0x82, 0x3f,
  0x64, 0xd1, 0x1f, 0x59, 0xbd, 0x7a, 0xb7, 0xbf, 0xc6, 0xe3, 0x76, 0x8a,
  0xf7, 0x6f, 0x93, 0xbf, 0xd9, 0xa7, 0xc5, 0x15, 0x0c, 0x1a, 0xb7, 0x3f,
  0xdf, 0xf6, 0x7d, 0x87, 0xae, 0xb6, 0x9d, 0x3f, 0x77, 0x89, 0x30, 0x75,
  0x72, 0x71, 0xb6, 0xbf, 0x47, 0x7c, 0xb8, 0xb9, 0xfa, 0xf6, 0xa3, 0xbf,
  0x04, 0x09, 0xae, 0x8a, 0x97, 0x7e, 0xb5, 0x3f, 0x3f, 0xe5, 0xfc, 0xc3,
  0x88, 0xfc, 0xa8, 0x3f, 0xcd, 0x59, 0x76, 0x1e, 0x7c, 0x3f, 0xb4, 0xbf,
  0x0b, 0xf5, 0x6e, 0x6e, 0x75, 0xdc, 0xad, 0xbf, 0xbb, 0x6e, 0xaf, 0x56,
  0x87, 0xb2, 0xb2, 0x3f, 0xbf, 0x22, 0x1f, 0xce, 0xf4, 0x42, 0xb1, 0x3f,
  0xcc, 0x9b, 0xd2, 0xd5, 0x95, 0xd6, 0xb0, 0xbf, 0x14, 0x01, 0x9c, 0xf8,
  0x4f, 0x73, 0xb3, 0xbf, 0x96, 0x45, 0x72, 0x08, 0x18, 0x56, 0xad, 0x3f,
  0x77, 0xd0, 0xe5, 0x9d, 0x5c, 0x75, 0xb5, 0x3f, 0x85, 0x31, 0xc8, 0xfc,
  0xd8, 0x5f, 0xa8, 0xbf, 0x7f, 0x1e, 0xca, 0xc7, 0x42, 0x3e, 0xb7, 0xbf,
  0x18, 0x27, 0x7f, 0x0a, 0xe8, 0xcb, 0xa2, 0x3f, 0x47, 0x5e, 0x48, 0x03,
  0x1f, 0xc2, 0xb8, 0x3f, 0x45, 0xcb, 0x1f, 0x8e, 0xf3, 0x3a, 0x99, 0xbf,
  0x34, 0x60, 0xb1, 0x9c, 0xd4, 0xf3, 0xb9, 0xbf, 0x61, 0x1a, 0x8e, 0x16,
  0x65, 0x67, 0x87, 0x3f, 0x84, 0x0e, 0x0b, 0xbc, 0xd0, 0xc4, 0xba, 0x3f,
  0x32, 0x40, 0xe2, 0xb4, 0xf4, 0x71, 0x67, 0x3f, 0x20, 0x74, 0xb1, 0x67,
  0xb7, 0x24, 0xbb, 0xbf, 0x4b, 0xb3, 0xf8, 0x08, 0xc7, 0x94, 0x92, 0xbf,
  0x68, 0x95, 0x01, 0x2d, 0xef, 0x00, 0xbb, 0x3f, 0x55, 0x11, 0xa1, 0xcd,
  0xd1, 0x90, 0xa1, 0x3f, 0x95, 0x54, 0xde, 0x87, 0xf8, 0x43, 0xba, 0xbf,
  0xfc, 0x39, 0xc2, 0xcd, 0xec, 0x35, 0xaa, 0xbf, 0xcb, 0x98, 0x73, 0xb3,
  0x6f, 0xd4, 0xb8, 0x3f, 0x99, 0x7c, 0x80, 0x3a, 0xf9, 0x8e, 0xb1, 0x3f,
  0x21, 0xb0, 0x92, 0x99, 0x7a, 0x93, 0xb6, 0xbf, 0x64, 0xf0, 0x3b, 0xc4,
  0x6d, 0x11, 0xb6, 0xbf, 0x89, 0x83, 0xad, 0xed, 0x25, 0x5a, 0xb3, 0x3f,
  0xc4, 0xd9, 0x76, 0x79, 0xac, 0x87, 0xba, 0x3f, 0xbc, 0xef, 0x5b, 0x19,
  0x3f, 0xe9, 0xad, 0xbf, 0x6f, 0x44, 0xab, 0x76, 0xe5, 0xca, 0xbe, 0xbf,
  0xa9, 0x90, 0x91, 0x05, 0x59, 0x31, 0xa2, 0x3f, 0xa4, 0x78, 0x5e, 0x9b,
  0x8c, 0x4f, 0xc1, 0x3f, 0x69, 0x3a, 0x45, 0xa6, 0x9e, 0xfc, 0x74, 0xbf,
  0xe2, 0x8c, 0x3f, 0x3f, 0x1d, 0xcf, 0xc2, 0xbf, 0xa4, 0xaa, 0xb4, 0xbb,
  0xb4, 0x8c, 0xa2, 0xbf, 0xb1, 0x68, 0x3a, 0x9f, 0xe8, 0x7d, 0xc3, 0x3f,
  0x45, 0x3b, 0x1e, 0x19, 0x33, 0xe9, 0xb8, 0x3f, 0x39, 0xb7, 0xd7, 0x6c,
  0xce, 0x3e, 0xc2, 0xbf, 0x69, 0x15, 0xe1, 0x17, 0x35, 0x07, 0xcd, 0xbf,
  0xbf, 0x3b, 0xce, 0xdf, 0x4a, 0x80, 0xb6, 0xbf, 0xbb, 0x9d, 0x62, 0x2f,
  0xac, 0x74, 0x71, 0xbf, 0xe2, 0xf1, 0xb8, 0x3a, 0x0d, 0x66, 0xb6, 0x3f,
  0x71, 0x08, 0xb6, 0x69, 0x45, 0x1d, 0x8a, 0x3f, 0xb8, 0xd1, 0xf4, 0xf9,
  0x79, 0x17, 0xb6, 0xbf, 0x0c, 0x19, 0xf5, 0xe5, 0x83, 0xa5, 0x95, 0xbf,
  0x7a, 0xc2, 0x01, 0x41, 0x02, 0x95, 0xb5, 0x3f, 0xa6, 0x80, 0x61, 0x1c,
  0x25, 0x10, 0x9e, 0x3f, 0x29, 0xdf, 0xe9, 0xf0, 0x62, 0xdf, 0xb4, 0xbf,
  0x99, 0x18, 0x36, 0x96, 0x7a, 0x1e, 0xa3, 0xbf, 0xef, 0x0f, 0x64, 0x22,
  0xa5, 0xf7, 0xb3, 0x3f, 0x08, 0xf1, 0xac, 0xa2, 0x42, 0x0d, 0xa7, 0x3f,
  0x86, 0x83, 0x83, 0xd3, 0x1e, 0xdf, 0xb2, 0xbf, 0x73, 0x2a, 0x65, 0x9f,
  0xc9, 0xcb, 0xaa, 0xbf, 0x40, 0x95, 0xc2, 0xcb, 0x73, 0x97, 0xb1, 0x3f,
  0x41, 0xde, 0xc4, 0x23, 0x8a, 0x51, 0xae, 0x3f, 0x93, 0x42, 0x2f, 0xba,
  0x96, 0x22, 0xb0, 0xbf, 0x27, 0xe0, 0x0a, 0x04, 0x10, 0xcb, 0xb0, 0xbf,
  0xce, 0x0b, 0x34, 0x25, 0x95, 0x05, 0xad, 0x3f, 0x4d, 0x77, 0xbb, 0x23,
  0xa7, 0x48, 0xb2, 0x3f, 0x50, 0x58, 0xe3, 0x5f, 0x48, 0x75, 0xa9, 0xbf,
  0x65, 0x4c, 0x9c, 0x9f, 0x82, 0x9d, 0xb3, 0xbf, 0x97, 0x10, 0xfd, 0x86,
  0x18, 0x9a, 0xa5, 0x3f, 0x89, 0xdd, 0x7c, 0xaf, 0xb4, 0xc5, 0xb4, 0x3f,
  0x45, 0xf8, 0x10, 0x35, 0x83, 0x7a, 0xa1, 0xbf, 0xe2, 0x83, 0x11, 0x30,
  0x6d, 0xbd, 0xb5, 0xbf, 0xb0, 0xea, 0xda, 0x18, 0x6f, 0x3b, 0x9a, 0x3f,
  0x97, 0xe0, 0xbd, 0x8f, 0xfd, 0x80, 0xb6, 0x3f, 0x0e, 0x62, 0x1c, 0xd1,
  0x38, 0x17, 0x91, 0xbf, 0x69, 0x40, 0x6a, 0x1c, 0xdd, 0x0c, 0xb7, 0xbf,
  0xd4, 0xf7, 0x1a, 0xac, 0xbc, 0x66, 0x7e, 0x3f, 0x93, 0xda, 0xba, 0xc5,
  0xad, 0x5d, 0xb7, 0x3f, 0xdd, 0xab, 0xe0, 0x56, 0x9c, 0x52, 0x61, 0x3f,
  0x82, 0x00, 0x4c, 0x6b, 0x41, 0x70, 0xb7, 0xbf, 0xb4, 0xa7, 0xb3, 0x3c,
  0xa5, 0x40, 0x88, 0xbf, 0x28, 0xca, 0x25, 0xd4, 0x9f, 0x41, 0xb7, 0x3f,
  0xbd, 0xf2, 0xd3, 0xe4, 0x17, 0x32, 0x96, 0x3f, 0x4f, 0x0e, 0xdc, 0x73,
  0x0d, 0xcf, 0xb6, 0xbf, 0x96, 0xd9, 0xfb, 0x43, 0xcc, 0x23, 0xa0, 0xbf,
  0x83, 0x08, 0x62, 0x2b, 0x13, 0x16, 0xb6, 0x3f, 0xba, 0x55, 0x28, 0x64,
  0x6a, 0x23, 0xa5, 0x3f, 0xf9, 0x6d, 0x5d, 0x40, 0x87, 0x14, 0xb5, 0xbf,
  0x12, 0x97, 0x76, 0xc1, 0xd8, 0x09, 0xaa, 0xbf, 0x80, 0xa1, 0x02, 0xd7,
  0x97, 0xc8, 0xb3, 0x3f, 0x0c, 0x70, 0xd9, 0xf2, 0xe4, 0xc7, 0xae, 0x3f,
  0x48, 0x77, 0x1f, 0x52, 0xd7, 0x30, 0xb2, 0xbf, 0x69, 0x3f, 0x80, 0xcd,
  0x8d, 0xa6, 0xb1, 0xbf, 0x83, 0x0c, 0xcc, 0x1d, 0x4b, 0x4c, 0xb0, 0x3f,
  0x59, 0x6b, 0x1b, 0xf3, 0xd2, 0xc3, 0xb3, 0x3f, 0x15, 0xaa, 0x3e, 0x2f,
  0xfb, 0x34, 0xac, 0xbf, 0x43, 0x99, 0x76, 0x54, 0x0f, 0xb2, 0xb5, 0xbf,
  0xd7, 0x5d, 0x2f, 0x14, 0x28, 0x37, 0xa7, 0x3f, 0x46, 0x0b, 0xca, 0x2b,
  0xae, 0x66, 0xb7, 0x3f, 0x17, 0x1a, 0x4b, 0x26, 0xd4, 0xa0, 0xa1, 0xbf,
  0x28, 0x17, 0x17, 0xed, 0x15, 0xd6, 0xb8, 0xbf, 0x9f, 0x26, 0x45, 0x86,
  0xd1, 0xea, 0x96, 0x3f, 0xd4, 0x54, 0xa5, 0x2e, 0x7b, 0xf3, 0xb9, 0x3f,
  0x1e, 0x36, 0xed, 0xc8, 0x6c, 0xe9, 0x82, 0xbf, 0x00, 0x9a, 0x8a, 0xa1,
  0xa4, 0xb0, 0xba, 0xbf, 0xa3, 0x28, 0xc2, 0x80, 0xe6, 0x42, 0x74, 0xbf,
  0x25, 0xc3, 0xff, 0x32, 0x99, 0xfd, 0xba, 0x3f, 0x10, 0xa4, 0x51, 0x50,
  0x49, 0x8f, 0x94, 0x3f, 0x40, 0x67, 0x45, 0x33, 0x2d, 0xc8, 0xba, 0xbf,
  0x14, 0xe9, 0xcb, 0x7f, 0x5f, 0x74, 0xa2, 0xbf, 0x43, 0xa4, 0x4b, 0xc9,
  0x5b, 0xfb, 0xb9, 0x3f, 0x9d, 0x50, 0x77, 0xb6, 0x2c, 0xfa, 0xaa, 0x3f,
  0xcf, 0xb5, 0x38, 0xab, 0x4b, 0x7e, 0xb8, 0xbf, 0xb2, 0x7f, 0x24, 0x0e,
  0xc3, 0xde, 0xb1, 0xbf, 0x23, 0x0a, 0xa2, 0x5a, 0xc1, 0x32, 0xb6, 0x3f,
  0x20, 0xb3, 0xd0, 0x2b, 0x65, 0x4c, 0xb6, 0x3f, 0xe8, 0x24, 0x6d, 0xf5,
  0x82, 0xf2, 0xb2, 0xbf, 0xb4, 0xf2, 0xe2, 0xc9, 0xa5, 0xab, 0xba, 0xbf,
  0x00, 0x7d, 0x49, 0x96, 0x3b, 0x15, 0xad, 0x3f, 0x10, 0x99, 0x72, 0x53,
  0x32, 0xd6, 0xbe, 0x3f, 0xc9, 0xab, 0xa5, 0xc4, 0xe1, 0x63, 0xa1, 0xbf,
  0x93, 0xff, 0xed, 0xf4, 0x68, 0x48, 0xc1, 0xbf, 0x1a, 0x7b, 0x19, 0x92,
  0x0c, 0x6f, 0x6e, 0x3f, 0x3f, 0x28, 0x86, 0x48, 0x63, 0xbb, 0xc2, 0x3f,
  0x37, 0xda, 0x3c, 0x68, 0x9d, 0x1d, 0xa3, 0x3f, 0xf8, 0x8e, 0xe5, 0x36,
  0x0f, 0x5f, 0xc3, 0xbf, 0x15, 0x32, 0x23, 0x9b, 0xc1, 0x0f, 0xb9, 0xbf,
  0x24, 0x22, 0x01, 0x6f, 0x94, 0x19, 0xc2, 0x3f, 0xc3, 0x31, 0x9a, 0xc8,
  0x58, 0xf9, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xac, 0x6e, 0xaf, 0xc9, 0x3f, 0x57, 0xb6, 0x3f, 0x02, 0xf4, 0x82, 0xd8,
  0x52, 0x20, 0x81, 0x3f, 0x0f, 0x6c, 0xdc, 0x4d, 0x5c, 0x24, 0xb6, 0xbf,
  0x2c, 0xf2, 0x12, 0xbd, 0x52, 0x0f, 0x91, 0xbf, 0x57, 0x73, 0xab, 0xbd,
  0xdc, 0xbe, 0xb5, 0x3f, 0x9a, 0xf5, 0xe2, 0xe2, 0x84, 0x6c, 0x99, 0x3f,
  0xd4, 0x78, 0x94, 0x14, 0x50, 0x27, 0xb5, 0xbf, 0xc9, 0x41, 0x1d, 0x7c,
  0x6d, 0xcb, 0xa0, 0xbf, 0x2b, 0x01, 0xdc, 0x3b, 0x8d, 0x5e, 0xb4, 0x3f,
  0x32, 0xdd, 0x8e, 0xc2, 0xc5, 0xbe, 0xa4, 0x3f, 0xb7, 0x38, 0xfa, 0x92,
  0xb3, 0x65, 0xb3, 0xbf, 0x64, 0xbd, 0x98, 0xfd, 0xf8, 0x87, 0xa8, 0xbf,
  0xf0, 0x97, 0xc0, 0xa8, 0x2b, 0x3e, 0xb2, 0x3f, 0x20, 0x5a, 0xcb, 0x3f,
  0xcc, 0x1e, 0xac, 0x3f, 0xa0, 0x37, 0x31, 0x28, 0xa8, 0xe9, 0xb0, 0xbf,
  0x5f, 0x7c, 0xa1, 0x0c, 0x21, 0x7b, 0xaf, 0xbf, 0xe0, 0x9f, 0xce, 0xf9,
  0x4d, 0xd4, 0xae, 0x3f, 0x46, 0x10, 0x44, 0x57, 0x7d, 0x4a, 0xb1, 0x3f,
  0x9f, 0xd1, 0x00, 0x68, 0xe5, 0x83, 0xab, 0xbf, 0xa7, 0x14, 0xfa, 0xec,
  0x41, 0xb2, 0xb2, 0xbf, 0x1d, 0x26, 0x6a, 0x3f, 0x48, 0xe7, 0xa7, 0x3f,
  0x45, 0x75, 0xde, 0x56, 0x0a, 0xf1, 0xb3, 0x3f, 0x78, 0x74, 0x9a, 0x8a,
  0x48, 0x04, 0xa4, 0xbf, 0xb2, 0x70, 0xc0, 0x91, 0x1c, 0x03, 0xb5, 0xbf,
  0xbe, 0x56, 0xa8, 0x7b, 0xba, 0xc2, 0x9f, 0x3f, 0xac, 0x24, 0x0a, 0x03,
  0xdc, 0xe4, 0xb5, 0x3f, 0xc5, 0x4f, 0x5c, 0xf3, 0x4e, 0x0b, 0x97, 0xbf,
  0x23, 0xe8, 0x06, 0x44, 0xcd, 0x92, 0xb6, 0xbf, 0x65, 0xb1, 0xa3, 0xa6,
  0xe2, 0xe3, 0x8b, 0x3f, 0x63, 0x36, 0xd9, 0x4c, 0x9a, 0x09, 0xb7, 0x3f,
  0xc0, 0xa5, 0x58, 0x14, 0xcd, 0x1e, 0x72, 0xbf, 0xe2, 0x0b, 0x0d, 0x12,
  0x17, 0x46, 0xb7, 0xbf, 0x32, 0x57, 0xad, 0x96, 0x68, 0x83, 0x74, 0xbf,
  0x88, 0x20, 0xef, 0xab, 0x46, 0x45, 0xb7, 0x3f, 0x94, 0x36, 0x84, 0x29,
  0x26, 0xe7, 0x8d, 0x3f, 0xd3, 0xf5, 0x4a, 0x24, 0x61, 0x04, 0xb7, 0xbf,
  0x47, 0xde, 0xb6, 0x34, 0xaa, 0xda, 0x98, 0xbf, 0xa8, 0x25, 0x57, 0x0e,
  0xda, 0x80, 0xb6, 0x3f, 0x85, 0x9e, 0x9f, 0xfb, 0x46, 0x5f, 0xa1, 0x3f,
  0x13, 0xfe, 0x03, 0x16, 0x68, 0xb8, 0xb5, 0xbf, 0x87, 0x0c, 0x45, 0x70,
  0xe4, 0x42, 0xa6, 0xbf, 0xa8, 0x89, 0x72, 0xc0, 0x0d, 0xa9, 0xb4, 0x3f,
  0x79, 0x60, 0x67, 0xd9, 0x6d, 0x0a, 0xab, 0x3f, 0xee, 0xcd, 0x54, 0xa8,
  0x23, 0x51, 0xb3, 0xbf, 0xcc, 0xa2, 0x95, 0xf4, 0x07, 0xa7, 0xaf, 0xbf,
  0x97, 0xd2, 0x38, 0x98, 0x64, 0xaf, 0xb1, 0x3f, 0x77, 0xb3, 0x21, 0x1b,
  0x50, 0x04, 0xb2, 0x3f, 0x11, 0xdc, 0x2a, 0x0a, 0xf8, 0x85, 0xaf, 0xbf,
  0xc7, 0x09, 0xa9, 0x6b, 0xe5, 0x0e, 0xb4, 0xbf, 0xe1, 0xf4, 0x50, 0x32,
  0x2f, 0x17, 0xab, 0x3f, 0x4b, 0xc6, 0x0b, 0x51, 0xcc, 0xe9, 0xb5, 0x3f,
  0x00, 0x49, 0x26, 0x82, 0xf9, 0x12, 0xa6, 0xbf, 0x9b, 0xb9, 0x09, 0xe0,
  0xb0, 0x8a, 0xb7, 0xbf, 0x5f, 0x1f, 0xf8, 0x1b, 0x47, 0x7b, 0xa0, 0x3f,
  0x30, 0xef, 0x4b, 0xcb, 0x40, 0xe6, 0xb8, 0x3f, 0xb8, 0x1a, 0xf9, 0x44,
  0x63, 0xa7, 0x94, 0xbf, 0x57, 0x3a, 0x72, 0xf2, 0xfe, 0xef, 0xb9, 0xbf,
  0x9e, 0x94, 0xb4, 0x73, 0xa3, 0x0e, 0x7d, 0x3f, 0x1a, 0xe4, 0x64, 0x2f,
  0x08, 0x9a, 0xba, 0x3f, 0x9c, 0x65, 0x1e, 0x34, 0xf7, 0x91, 0x7c, 0x3f,
  0x04, 0xbe, 0xe5, 0x8c, 0xc2, 0xd4, 0xba, 0xbf, 0xc5, 0x12, 0x8c, 0x65,
  0xc5, 0x7a, 0x96, 0xbf, 0x0b, 0x82, 0x40, 0xdf, 0x6b, 0x8e, 0xba, 0x3f,
  0x13, 0xc5, 0xbc, 0x5f, 0x81, 0x50, 0xa3, 0x3f, 0x5f, 0x59, 0x5a, 0x33,
  0x75, 0xb2, 0xb9, 0xbf, 0x2b, 0xf4, 0x8a, 0xb0, 0x58, 0xb7, 0xab, 0xbf,
  0x0f, 0xf0, 0xc1, 0x57, 0x8a, 0x28, 0xb8, 0x3f, 0x5f, 0x16, 0x4d, 0x7a,
  0x4f, 0x2b, 0xb2, 0x3f, 0x72, 0xde, 0x40, 0x44, 0x08, 0xd3, 0xb5, 0xbf,
  0x68, 0x13, 0x44, 0xf9, 0x8b, 0x84, 0xb6, 0xbf, 0x7e, 0xc7, 0xd2, 0x6d,
  0x67, 0x8c, 0xb2, 0x3f, 0x36, 0xfd, 0xe9, 0x38, 0x5a, 0xcd, 0xba, 0x3f,
  0xec, 0xff, 0xb2, 0x7e, 0x18, 0x45, 0xac, 0xbf, 0x02, 0xc9, 0xd9, 0x41,
  0xe2, 0xdf, 0xbe, 0xbf, 0x00, 0x9f, 0xb8, 0x1b, 0xcb, 0x9a, 0xa0, 0x3f,
  0x6d, 0x21, 0xfb, 0x80, 0xd6, 0x40, 0xc1, 0x3f, 0x28, 0x35, 0x41, 0x48,
  0x2e, 0x2c, 0x63, 0xbf, 0xef, 0x8e, 0x08, 0x86, 0xa1, 0xa7, 0xc2, 0xbf,
  0xd0, 0xd0, 0x8f, 0x81, 0x8d, 0xaa, 0xa3, 0xbf, 0x1d, 0x0b, 0x68, 0xe0,
  0x93, 0x40, 0xc3, 0x3f, 0xe2, 0x28, 0xcf, 0xe6, 0xfb, 0x34, 0xb9, 0x3f,
  0x74, 0xbc, 0x48, 0xc9, 0x07, 0xf5, 0xc1, 0xbf, 0xe8, 0xbf, 0xbc, 0xff,
  0x92, 0xeb, 0xcc, 0xbf, 0x70, 0xd7, 0xe1, 0x8e, 0x8f, 0x3b, 0xb6, 0x3f,
  0x3d, 0x52, 0x80, 0xe8, 0xd7, 0xd6, 0x70, 0x3f, 0x98, 0xa8, 0xa7, 0x9a,
  0xd8, 0x22, 0xb6, 0xbf, 0xc0, 0x7d, 0xd7, 0x66, 0xf4, 0x31, 0x89, 0xbf,
  0xec, 0xf7, 0xe8, 0x91, 0xd5, 0xd8, 0xb5, 0x3f, 0xe3, 0x37, 0x3e, 0x77,
  0xcb, 0xe3, 0x94, 0x3f, 0x4d, 0xe6, 0x08, 0x05, 0xec, 0x5d, 0xb5, 0xbf,
  0xcf, 0x21, 0x9f, 0x45, 0xeb, 0x05, 0x9d, 0xbf, 0x78, 0xc3, 0xe6, 0x7e,
  0xc5, 0xb2, 0xb4, 0x3f, 0xa6, 0xfb, 0xcb, 0x38, 0x98, 0x77, 0xa2, 0x3f,
  0x77, 0x9d, 0x49, 0xed, 0x4f, 0xd8, 0xb3, 0xbf, 0xdd, 0x2e, 0x3a, 0xf2,
  0xc7, 0x47, 0xa6, 0xbf, 0xbb, 0x73, 0x42, 0x35, 0xbe, 0xcf, 0xb2, 0x3f,
  0xd7, 0xfe, 0x1f, 0xcf, 0x92, 0xeb, 0xa9, 0x3f, 0xb1, 0x04, 0xcd, 0xf5,
  0x88, 0x9a, 0xb1, 0xbf, 0xb8, 0x2b, 0xad, 0x03, 0x1f, 0x5b, 0xad, 0xbf,
  0xa4, 0xbb, 0xbe, 0x7b, 0x6f, 0x3a, 0xb0, 0x3f, 0x05, 0x9d, 0x37, 0xea,
  0x57, 0x47, 0xb0, 0x3f, 0xfb, 0xb7, 0xeb, 0xd5, 0xf1, 0x62, 0xad, 0xbf,
  0xe5, 0xb4, 0x05, 0x59, 0x55, 0xbf, 0xb1, 0xbf, 0xa7, 0x61, 0x83, 0x43,
  0xeb, 0x03, 0xaa, 0x3f, 0x4f, 0xa4, 0x18, 0x51, 0xce, 0x11, 0xb3, 0x3f,
  0x5c, 0x0c, 0x65, 0xb9, 0x01, 0x5d, 0xa6, 0xbf, 0x6e, 0x8a, 0xbd, 0x02,
  0x20, 0x3b, 0xb4, 0xbf, 0xd8, 0xa5, 0xe7, 0x44, 0x05, 0x74, 0xa2, 0x3f,
  0x10, 0x05, 0x3d, 0x66, 0xc1, 0x37, 0xb5, 0x3f, 0xfd, 0xe8, 0x5a, 0x04,
  0xc8, 0x9e, 0x9c, 0xbf, 0x55, 0xf7, 0xae, 0x98, 0x46, 0x04, 0xb6, 0xbf,
  0xa7, 0x8c, 0x7c, 0xa1, 0x5e, 0xec, 0x93, 0x3f, 0x54, 0x34, 0xd7, 0x87,
  0x64, 0x9d, 0xb6, 0x3f, 0x9a, 0xf3, 0xd1, 0x7a, 0x87, 0xc0, 0x85, 0xbf,
  0x96, 0x73, 0x53, 0xfc, 0xf4, 0xff, 0xb6, 0xbf, 0xaa, 0x6f, 0x6b, 0xbb,
  0xd5, 0xb4, 0x58, 0x3f, 0xc3, 0xf3, 0xa2, 0x14, 0xfb, 0x28, 0xb7, 0x3f,
  0x10, 0x6b, 0xd4, 0x04, 0x7b, 0x00, 0x80, 0x3f, 0x5a, 0x68, 0xbb, 0x47,
  0xa8, 0x15, 0xb7, 0xbf, 0x0b, 0x3f, 0x8a, 0xcd, 0x91, 0xae, 0x91, 0xbf,
  0xcd, 0xf4, 0x42, 0x0b, 0x62, 0xc3, 0xb6, 0x3f, 0x34, 0xdc, 0x54, 0x11,
  0x4a, 0x6a, 0x9b, 0x3f, 0x1b, 0x66, 0x90, 0x40, 0xc8, 0x2f, 0xb6, 0xbf,
  0x49, 0x55, 0xfc, 0x12, 0x26, 0x8e, 0xa2, 0xbf, 0x5b, 0x9e, 0xda, 0x94,
  0xbc, 0x58, 0xb5, 0x3f, 0x70, 0xaf, 0x36, 0x02, 0xd5, 0x55, 0xa7, 0x3f,
  0x60, 0x68, 0x61, 0x0d, 0x6b, 0x3c, 0xb4, 0xbf, 0x13, 0xf9, 0x89, 0x49,
  0xbe, 0xfe, 0xab, 0xbf, 0x5c, 0x55, 0x13, 0x09, 0x54, 0xd9, 0xb2, 0x3f,
  0x19, 0x2a, 0x40, 0xb8, 0x2d, 0x3d, 0xb0, 0x3f, 0x1c, 0xda, 0x1c, 0x18,
  0x58, 0x2e, 0xb1, 0xbf, 0x8d, 0xa4, 0x60, 0xf0, 0x7b, 0x5c, 0xb2, 0xbf,
  0x3c, 0xd6, 0x52, 0x53, 0x8c, 0x75, 0xae, 0x3f, 0x3f, 0x2d, 0x4a, 0xbf,
  0xc7, 0x54, 0xb4, 0x3f, 0x28, 0x8a, 0x5f, 0x7a, 0xd9, 0xfc, 0xa9, 0xbf,
  0xe1, 0x6a, 0x4e, 0x8f, 0xd2, 0x1c, 0xb6, 0xbf, 0x71, 0xbc, 0x22, 0x0b,
  0x5e, 0xf3, 0xa4, 0x3f, 0x5c, 0x89, 0x24, 0x11, 0x87, 0xaa, 0xb7, 0x3f,
  0x37, 0x7e, 0x5f, 0x2f, 0x7d, 0xb6, 0x9e, 0xbf, 0x2a, 0xb4, 0x5c, 0xaa,
  0xd7, 0xf2, 0xb8, 0xbf, 0x98, 0x97, 0x79, 0xbc, 0x81, 0x70, 0x92, 0x3f,
  0x69, 0x31, 0x75, 0xa5, 0x92, 0xe9, 0xb9, 0x3f, 0x7e, 0x9e, 0x19, 0xd4,
  0x13, 0x81, 0x74, 0xbf, 0x4c, 0xbe, 0xf2, 0xcc, 0x27, 0x81, 0xba, 0xbf,
  0x9d, 0xb3, 0x38, 0xf7, 0xd1, 0x53, 0x82, 0xbf, 0x81, 0x55, 0x27, 0xae,
  0x58, 0xaa, 0xba, 0x3f, 0x16, 0x8b, 0x49, 0x61, 0xac, 0x57, 0x98, 0x3f,
  0x07, 0xcb, 0xd3, 0x97, 0xc8, 0x53, 0xba, 0xbf, 0xf2, 0x36, 0xc7, 0x83,
  0x76, 0x25, 0xa4, 0xbf, 0x78, 0x42, 0xa9, 0xf4, 0x59, 0x69, 0xb9, 0x3f,
  0xd9, 0x57, 0x9a, 0x12, 0xb3, 0x6d, 0xac, 0x3f, 0xd3, 0xc1, 0xb7, 0x8e,
  0x38, 0xd3, 0xb7, 0xbf, 0xc4, 0x94, 0x9a, 0x90, 0xbf, 0x74, 0xb2, 0xbf,
  0xde, 0xdf, 0x54, 0x02, 0x54, 0x74, 0xb5, 0x3f, 0x6a, 0xd8, 0x03, 0x5e,
  0x01, 0xba, 0xb6, 0x3f, 0x83, 0x55, 0x97, 0x64, 0xd0, 0x27, 0xb2, 0xbf,
  0xbf, 0x5b, 0xb7, 0x4f, 0xe5, 0xec, 0xba, 0xbf, 0x6b, 0xe6, 0xad, 0xa1,
  0xc2, 0x78, 0xab, 0x3f, 0xc1, 0x11, 0x01, 0x69, 0x0b, 0xe8, 0xbe, 0x3f,
  0xb3, 0xc5, 0x16, 0x05, 0xef, 0xab, 0x9f, 0xbf, 0x46, 0x7f, 0x6a, 0xd8,
  0xdc, 0x38, 0xc1, 0xbf, 0x4c, 0x14, 0x45, 0xa5, 0xd0, 0x5c, 0x50, 0x3f,
  0xa2, 0xa6, 0x59, 0x74, 0xdb, 0x93, 0xc2, 0x3f, 0x02, 0xd4, 0x71, 0xc2,
  0xa8, 0x33, 0xa4, 0x3f, 0xd6, 0x25, 0x48, 0xad, 0x75, 0x22, 0xc3, 0xbf,
  0x23, 0x8c, 0xf3, 0x71, 0xef, 0x58, 0xb9, 0xbf, 0x62, 0x68, 0x09, 0xa6,
  0x23, 0xd1, 0xc1, 0x3f, 0xb6, 0x98, 0xdf, 0xe3, 0xe3, 0xdd, 0xcc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xf4, 0x98, 0xc5, 0xd0,
  0x1a, 0x14, 0xb6, 0xbf, 0x44, 0xa0, 0x3d, 0x6c, 0x77, 0x87, 0x80, 0xbf,
  0x14, 0x70, 0x66, 0xe4, 0x23, 0xe4, 0xb5, 0x3f, 0x36, 0x0f, 0x65, 0x80,
  0xd1, 0x77, 0x90, 0x3f, 0x84, 0xf9, 0x71, 0x3a, 0x76, 0x84, 0xb5, 0xbf,
  0xd2, 0x22, 0xc2, 0x63, 0xa3, 0x8c, 0x98, 0xbf, 0xe5, 0xce, 0xab, 0x56,
  0x92, 0xf5, 0xb4, 0x3f, 0xd4, 0xff, 0x09, 0xab, 0x51, 0x39, 0xa0, 0x3f,
  0x21, 0x30, 0xbf, 0x5e, 0x39, 0x38, 0xb4, 0xbf, 0xb2, 0xd8, 0xaf, 0xae,
  0x2d, 0x0d, 0xa4, 0xbf, 0x74, 0xab, 0x0b, 0x8f, 0x6d, 0x4d, 0xb3, 0x3f,
  0x61, 0xed, 0x3d, 0xef, 0x3a, 0xba, 0xa7, 0x3f, 0x9d, 0x08, 0x0d, 0xd9,
  0x72, 0x36, 0xb2, 0xbf, 0x77, 0x80, 0x4c, 0x16, 0xe3, 0x38, 0xab, 0xbf,
  0xfd, 0x23, 0xc5, 0xad, 0xcf, 0xf4, 0xb0, 0x3f, 0xaf, 0xad, 0x44, 0xb6,
  0xa8, 0x81, 0xae, 0x3f, 0xbc, 0xde, 0x99, 0xee, 0x9b, 0x14, 0xaf, 0xbf,
  0xfc, 0x6d, 0x26, 0xf8, 0x95, 0xc6, 0xb0, 0xbf, 0x9d, 0xba, 0x17, 0x8b,
  0xf8, 0xf1, 0xab, 0x3f, 0x1a, 0x1e, 0x13, 0xad, 0x17, 0x2a, 0xb2, 0x3f,
  0xcc, 0xa5, 0x26, 0x66, 0x5e, 0x86, 0xa8, 0xbf, 0xe1, 0xf3, 0x9c, 0x98,
  0xce, 0x67, 0xb3, 0xbf, 0xc3, 0xac, 0x92, 0x10, 0x06, 0xd7, 0xa4, 0x3f,
  0x25, 0xef, 0x09, 0x75, 0x46, 0x7c, 0xb4, 0x3f, 0x94, 0x24, 0xf1, 0x48,
  0xbb, 0xe9, 0xa0, 0xbf, 0x3c, 0x76, 0x06, 0x97, 0x24, 0x64, 0xb5, 0xbf,
  0x2f, 0x56, 0x58, 0xd8, 0xc2, 0x89, 0x99, 0x3f, 0x1a, 0x1d, 0x06, 0x2e,
  0x2b, 0x1c, 0xb6, 0x3f, 0xc4, 0x45, 0xbb, 0x36, 0xf1, 0xde, 0x90, 0xbf,
  0x8d, 0x70, 0xa1, 0xd2, 0x3c, 0xa1, 0xb6, 0xbf, 0xe5, 0xc4, 0x76, 0x99,
  0x1d, 0x89, 0x7f, 0x3f, 0x8b, 0xe5, 0xe5, 0x71, 0x60, 0xf0, 0xb6, 0x3f,
  0xbd, 0xae, 0x30, 0x0b, 0x19, 0xba, 0x55, 0x3f, 0x7e, 0xd9, 0xc0, 0xa7,
  0xc5, 0x06, 0xb7, 0xbf, 0x95, 0xd0, 0x95, 0x80, 0x9a, 0x91, 0x85, 0xbf,
  0xe3, 0xcd, 0xc9, 0x9e, 0xc9, 0xe1, 0xb6, 0x3f, 0x46, 0x90, 0x00, 0x10,
  0xc9, 0x51, 0x94, 0x3f, 0x09, 0x52, 0xff, 0x90, 0xfc, 0x7e, 0xb6, 0xbf,
  0xc3, 0xe4, 0xaa, 0x42, 0x96, 0xe1, 0x9d, 0xbf, 0x19, 0x37, 0xf8, 0x0b,
  0x28, 0xdc, 0xb5, 0x3f, 0xf0, 0xb1, 0xf9, 0x0a, 0xc8, 0xb0, 0xa3, 0x3f,
  0x51, 0x9d, 0x2e, 0x24, 0x56, 0xf7, 0xb4, 0xbf, 0x0b, 0x64, 0xf1, 0x8c,
  0xa6, 0x5c, 0xa8, 0xbf, 0x07, 0x4b, 0x3c, 0xcf, 0xd9, 0xce, 0xb3, 0x3f,
  0xab, 0xb6, 0xeb, 0x4c, 0x3d, 0xe7, 0xac, 0x3f, 0xac, 0xdd, 0x59, 0xad,
  0x58, 0x61, 0xb2, 0xbf, 0xb3, 0xcb, 0x93, 0x24, 0x2c, 0xa1, 0xb0, 0xbf,
  0xca, 0x68, 0x05, 0xa1, 0xd6, 0xad, 0xb0, 0x3f, 0x2b, 0x3e, 0xf0, 0x0a,
  0x4f, 0xaf, 0xb2, 0x3f, 0xbf, 0xc0, 0x38, 0x66, 0x87, 0x67, 0xad, 0xbf,
  0x97, 0x99, 0x24, 0x7e, 0xb7, 0x95, 0xb4, 0xbf, 0x42, 0xcf, 0x43, 0xdc,
  0x19, 0xe6, 0xa8, 0x3f, 0x77, 0x2c, 0xba, 0x09, 0x5e, 0x4b, 0xb6, 0x3f,
  0x28, 0x77, 0xe4, 0x36, 0x62, 0xd8, 0xa3, 0xbf, 0xb8, 0x6c, 0x56, 0xd2,
  0x69, 0xc6, 0xb7, 0xbf, 0x42, 0x15, 0x63, 0xad, 0x6a, 0x81, 0x9c, 0x3f,
  0x19, 0x86, 0x14, 0x80, 0x0f, 0xfc, 0xb8, 0x3f, 0xaf, 0x9a, 0x4e, 0x7b,
  0x02, 0x46, 0x90, 0xbf, 0xc0, 0xee, 0x59, 0x0a, 0x66, 0xe0, 0xb9, 0xbf,
  0x49, 0x50, 0x1d, 0x9e, 0x24, 0x52, 0x68, 0x3f, 0x4d, 0xfb, 0x04, 0x1a,
  0x2d, 0x66, 0xba, 0x3f, 0x17, 0x2a, 0xad, 0x2d, 0xb0, 0x42, 0x86, 0x3f,
  0x5e, 0x1b, 0xcd, 0x4f, 0x7e, 0x7e, 0xba, 0xbf, 0x70, 0x26, 0x00, 0xa6,
  0x6c, 0x26, 0x9a, 0xbf, 0x69, 0x60, 0x86, 0x9d, 0x5e, 0x18, 0xba, 0x3f,
  0x07, 0xd0, 0x00, 0xf1, 0x7b, 0xf3, 0xa4, 0x3f, 0x66, 0xf0, 0xd8, 0x7c,
  0x1d, 0x20, 0xb9, 0xbf, 0x26, 0x34, 0x60, 0x9c, 0x7b, 0x1d, 0xad, 0xbf,
  0xcd, 0x44, 0xe2, 0xd7, 0x61, 0x7e, 0xb7, 0x3f, 0xaa, 0x5e, 0xfa, 0xee,
  0x32, 0xbb, 0xb2, 0x3f, 0x7e, 0x14, 0xd9, 0x68, 0xa8, 0x16, 0xb5, 0xbf,
  0xaa, 0x48, 0xea, 0x0b, 0xe3, 0xec, 0xb6, 0xbf, 0x97, 0x6d, 0x98, 0x84,
  0xba, 0xc4, 0xb1, 0x3f, 0xfd, 0xab, 0x8b, 0x29, 0x61, 0x0a, 0xbb, 0x3f,
  0x03, 0x3f, 0x61, 0xe3, 0x26, 0xb0, 0xaa, 0xbf, 0x01, 0x68, 0x8c, 0xb1,
  0xc2, 0xee, 0xbe, 0xbf, 0x54, 0xe1, 0x3c, 0x82, 0x94, 0x2a, 0x9e, 0x3f,
  0x5e, 0x3b, 0xea, 0x1a, 0x83, 0x30, 0xc1, 0x3f, 0xb3, 0x85, 0x03, 0x91,
  0x4f, 0x63, 0x34, 0x3f, 0xcb, 0x8f, 0x74, 0x49, 0x14, 0x80, 0xc2, 0xbf,
  0xc2, 0x55, 0xc0, 0x55, 0x11, 0xb9, 0xa4, 0xbf, 0x2e, 0xf1, 0xa3, 0xa3,
  0xb3, 0x04, 0xc3, 0x3f, 0x92, 0x21, 0x14, 0x0b, 0xa9, 0x7b, 0xb9, 0x3f,
  0x15, 0x02, 0x63, 0x5d, 0xe3, 0xad, 0xc1, 0xbf, 0xe7, 0x07, 0x69, 0x93,
  0x4b, 0xd0, 0xcc, 0xbf, 0xcf, 0x66, 0x32, 0x4a, 0x3c, 0xf9, 0xb5, 0xbf,
  0x25, 0x7b, 0x1e, 0xef, 0x17, 0x42, 0x70, 0xbf, 0xa5, 0x63, 0xa5, 0xef,
  0xec, 0xe1, 0xb5, 0x3f, 0xa3, 0xa6, 0x54, 0xe3, 0x1c, 0x54, 0x88, 0x3f,
  0xc1, 0x59, 0xf5, 0x51, 0x1d, 0x9c, 0xb5, 0xbf, 0x1e, 0x87, 0xfc, 0x1a,
  0x10, 0x2d, 0x94, 0xbf, 0x99, 0xa3, 0xb2, 0xd8, 0x28, 0x28, 0xb5, 0x3f,
  0x38, 0x73, 0x3f, 0xdd, 0x92, 0x0a, 0x9c, 0x3f, 0x23, 0x25, 0x49, 0x16,
  0xa8, 0x86, 0xb4, 0xbf, 0x98, 0x78, 0xc0, 0xad, 0xd8, 0xd9, 0xa1, 0xbf,
  0x63, 0x97, 0x9b, 0x21, 0x71, 0xb8, 0xb3, 0x3f, 0x93, 0x29, 0xaf, 0x53,
  0xd0, 0x8c, 0xa5, 0x3f, 0xc0, 0x67, 0x42, 0x15, 0x98, 0xbe, 0xb2, 0xbf,
  0x29, 0x56, 0xa5, 0x12, 0xdc, 0x16, 0xa9, 0xbf, 0x5e, 0x25, 0x4b, 0xb6,
  0x6f, 0x9a, 0xb1, 0x3f, 0x98, 0xdf, 0x4e, 0xda, 0xbc, 0x70, 0xac, 0x3f,
  0xcb, 0x34, 0xf7, 0x44, 0x8a, 0x4d, 0xb0, 0xbf, 0xeb, 0x62, 0xb9, 0x16,
  0x4d, 0x93, 0xaf, 0xbf, 0x57, 0x67, 0x5e, 0xf5, 0x74, 0xb3, 0xad, 0x3f,
  0x1f, 0x52, 0x15, 0x92, 0xc2, 0x3b, 0xb1, 0x3f, 0xbe, 0xfe, 0x65, 0x72,
  0x29, 0x82, 0xaa, 0xbf, 0xad, 0x02, 0x8f, 0x01, 0x40, 0x8b, 0xb2, 0xbf,
  0x4e, 0x70, 0x0a, 0xe0, 0xe0, 0x0b, 0xa7, 0x3f, 0xc4, 0xef, 0x9e, 0x2c,
  0xc0, 0xb4, 0xb3, 0x3f, 0x32, 0x34, 0x6e, 0x7c, 0xd3, 0x55, 0xa3, 0xbf,
  0x9a, 0xbc, 0x14, 0xe7, 0xfa, 0xb4, 0xb4, 0xbf, 0xbe, 0x76, 0x71, 0x60,
  0x8d, 0xcb, 0x9e, 0x3f, 0xda, 0x3e, 0xaa, 0x6a, 0xc1, 0x88, 0xb5, 0x3f,
  0xf1, 0x7c, 0x81, 0xe8, 0x22, 0x84, 0x96, 0xbf, 0xc5, 0x5f, 0xb5, 0x7c,
  0x01, 0x2d, 0xb6, 0xbf, 0x3d, 0x67, 0x6c, 0xa0, 0x85, 0xc6, 0x8b, 0x3f,
  0x0c, 0x88, 0xc7, 0xe0, 0xc8, 0x9e, 0xb6, 0x3f, 0x6c, 0x40, 0x55, 0xab,
  0x05, 0xe0, 0x73, 0xbf, 0xf7, 0xcd, 0xe0, 0x26, 0x49, 0xdb, 0xb6, 0xbf,
  0xf1, 0x99, 0xc6, 0xec, 0x18, 0xb5, 0x70, 0xbf, 0x55, 0xee, 0x04, 0xe7,
  0xdb, 0xdf, 0xb6, 0x3f, 0xe7, 0x2d, 0x0c, 0x06, 0xc5, 0xf5, 0x8a, 0x3f,
  0xfd, 0xb5, 0x0b, 0x80, 0x07, 0xaa, 0xb6, 0xbf, 0xfd, 0xae, 0x7a, 0xc2,
  0xb8, 0xdd, 0x96, 0xbf, 0x5d, 0x74, 0xc1, 0x74, 0x84, 0x37, 0xb6, 0x3f,
  0x6b, 0xf0, 0xd3, 0xd1, 0x97, 0x20, 0xa0, 0x3f, 0x81, 0xb2, 0x3f, 0x89,
  0x43, 0x86, 0xb5, 0xbf, 0x5b, 0xd9, 0xef, 0xd7, 0x8a, 0xc7, 0xa4, 0xbf,
  0xb6, 0x92, 0x67, 0xcb, 0x74, 0x94, 0xb4, 0x3f, 0x32, 0x47, 0x6f, 0x93,
  0xc1, 0x57, 0xa9, 0x3f, 0xb3, 0x1f, 0x6b, 0xbd, 0x8f, 0x60, 0xb3, 0xbf,
  0xda, 0xc4, 0xbe, 0xff, 0x5a, 0xc4, 0xad, 0xbf, 0xcc, 0x84, 0x8f, 0xe9,
  0x5c, 0xe9, 0xb1, 0x3f, 0x9d, 0x98, 0x90, 0xa4, 0xb9, 0xff, 0xb0, 0x3f,
  0x34, 0x26, 0x92, 0x3c, 0x01, 0x2e, 0xb0, 0xbf, 0x06, 0x82, 0x1f, 0xbb,
  0x04, 0xfd, 0xb2, 0xbf, 0xa4, 0x25, 0x20, 0x46, 0x17, 0x5c, 0xac, 0x3f,
  0xd2, 0x60, 0xa3, 0x84, 0xef, 0xd1, 0xb4, 0x3f, 0x56, 0x40, 0x3c, 0x24,
  0x0b, 0xd3, 0xa7, 0xbf, 0xbc, 0xcf, 0x5a, 0xdb, 0xa7, 0x75, 0xb6, 0xbf,
  0xdc, 0x62, 0xce, 0xc4, 0x0e, 0xc2, 0xa2, 0x3f, 0xb3, 0x72, 0x8a, 0x45,
  0x8f, 0xde, 0xb7, 0x3f, 0x17, 0x6b, 0x5a, 0x08, 0x47, 0x57, 0x9a, 0xbf,
  0xf1, 0xe0, 0xb3, 0x57, 0x1a, 0x02, 0xb9, 0xbf, 0x96, 0xf7, 0x52, 0x6e,
  0x70, 0x4f, 0x8c, 0x3f, 0x22, 0xc9, 0x1e, 0x17, 0xa6, 0xd4, 0xb9, 0x3f,
  0xde, 0x7a, 0xe1, 0x44, 0x0e, 0x16, 0x50, 0xbf, 0xbe, 0x28, 0xbb, 0x1c,
  0x3f, 0x49, 0xba, 0xbf, 0x5f, 0xc0, 0x51, 0xc6, 0x4d, 0x16, 0x8a, 0xbf,
  0x25, 0x01, 0xe3, 0xd6, 0x53, 0x51, 0xba, 0x3f, 0x5f, 0x29, 0xc4, 0xd3,
  0x71, 0xe7, 0x9b, 0x3f, 0x5b, 0x8f, 0x73, 0x32, 0x47, 0xdc, 0xb9, 0xbf,
  0x33, 0xfc, 0xed, 0xa5, 0xcc, 0xba, 0xa5, 0xbf, 0xf2, 0xe2, 0x2d, 0x9f,
  0xd1, 0xd6, 0xb8, 0x3f, 0xea, 0x04, 0x13, 0x8f, 0xef, 0xc6, 0xad, 0x3f,
  0x9d, 0x70, 0x4f, 0x89, 0x10, 0x2a, 0xb7, 0xbf, 0xe4, 0xd5, 0xe5, 0xd0,
  0xc7, 0xfe, 0xb2, 0xbf, 0x99, 0x79, 0xb1, 0x88, 0x08, 0xba, 0xb4, 0x3f,
  0x39, 0x69, 0x8f, 0x49, 0x4d, 0x1d, 0xb7, 0x3f, 0x5f, 0x1a, 0xed, 0x22,
  0x22, 0x63, 0xb1, 0xbf, 0x47, 0x2b, 0xfa, 0x88, 0xe6, 0x25, 0xbb, 0xbf,
  0x5d, 0x2a, 0xd6, 0x47, 0x32, 0xeb, 0xa9, 0x3f, 0xa1, 0xbc, 0x8e, 0xd9,
  0x1b, 0xf4, 0xbe, 0x3f, 0x46, 0x04, 0x00, 0xd9, 0x4e, 0xb1, 0x9c, 0xbf,
  0x42, 0x9f, 0x1f, 0xf7, 0xcf, 0x27, 0xc1, 0xbf, 0x5b, 0x94, 0xed, 0x2c,
  0xb1, 0x0c, 0x5a, 0xbf, 0x01, 0xa4, 0x17, 0xfa, 0x4e, 0x6c, 0xc2, 0x3f,
  0x64, 0x23, 0x3a, 0xeb, 0xe7, 0x3a, 0xa5, 0x3f, 0x83, 0x1f, 0xea, 0xbf,
  0x4c, 0xe7, 0xc2, 0xbf, 0x87, 0x87, 0x1c, 0xe3, 0x34, 0x9d, 0xb9, 0xbf,
  0x59, 0x70, 0x27, 0x73, 0x42, 0x8b, 0xc1, 0x3f, 0x84, 0x91, 0x43, 0x25,
  0xca, 0xc2, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xcd, 0x91, 0xe6, 0x8f, 0x44, 0xd3, 0xb5, 0x3f, 0x3d, 0xed, 0x98, 0x6d,
  0x93, 0xee, 0x7f, 0x3f, 0x59, 0x82, 0x7d, 0x56, 0xff, 0xa5, 0xb5, 0xbf,
  0x21, 0x8b, 0xa3, 0xb8, 0xb6, 0xd1, 0x8f, 0xbf, 0x8f, 0xba, 0x47, 0xb9,
  0xae, 0x4b, 0xb5, 0x3f, 0x5b, 0x39, 0xfb, 0x25, 0x3c, 0xb9, 0x97, 0x3f,
  0x28, 0xd3, 0x56, 0x84, 0xc6, 0xc4, 0xb4, 0xbf, 0x3c, 0x69, 0xec, 0xe3,
  0x6d, 0x5e, 0x9f, 0xbf, 0x5d, 0x2a, 0x58, 0xbc, 0xf4, 0x11, 0xb4, 0x3f,
  0xde, 0xba, 0x5b, 0x37, 0x16, 0x65, 0xa3, 0x3f, 0x51, 0xdf, 0xf5, 0x02,
  0x22, 0x34, 0xb3, 0xbf, 0x99, 0xff, 0x3f, 0x0c, 0x28, 0xf7, 0xa6, 0xbf,
  0x2e, 0x81, 0xde, 0x1e, 0x72, 0x2c, 0xb2, 0x3f, 0xf4, 0xd3, 0xf2, 0x97,
  0x6a, 0x5e, 0xaa, 0x3f, 0xc9, 0x46, 0x6a, 0xa9, 0x44, 0xfc, 0xb0, 0xbf,
  0xa4, 0xd1, 0x84, 0xe4, 0xf1, 0x93, 0xad, 0xbf, 0x55, 0x34, 0xde, 0xc8,
  0x6b, 0x4a, 0xaf, 0x3f, 0x49, 0xf9, 0x7c, 0xf7, 0x75, 0x48, 0xb0, 0x3f,
  0xeb, 0x2a, 0x09, 0x77, 0x3f, 0x52, 0xac, 0xbf, 0xfd, 0x03, 0x66, 0x76,
  0x52, 0xa7, 0xb1, 0xbf, 0x5b, 0xd4, 0x89, 0xe9, 0x35, 0x14, 0xa9, 0x3f,
  0x00, 0x19, 0xcf, 0xe8, 0x45, 0xe3, 0xb2, 0x3f, 0xc0, 0xbf, 0x0f, 0x2c,
  0x01, 0x95, 0xa5, 0xbf, 0x83, 0xa2, 0xca, 0x90, 0x1b, 0xf9, 0xb3, 0xbf,
  0x0b, 0x4e, 0x68, 0x09, 0xd7, 0xd9, 0xa1, 0x3f, 0xe0, 0x45, 0x60, 0x0f,
  0xb5, 0xe5, 0xb4, 0x3f, 0xa3, 0xa9, 0x7a, 0x9e, 0xe9, 0xd0, 0x9b, 0xbf,
  0x13, 0xc3, 0x39, 0x31, 0x0d, 0xa6, 0xb5, 0xbf, 0xe3, 0xa5, 0x63, 0x50,
  0x47, 0x8e, 0x93, 0x3f, 0xf5, 0x92, 0x42, 0xfb, 0x3a, 0x37, 0xb6, 0x3f,
  0xdb, 0x08, 0xef, 0x8a, 0xf6, 0xf2, 0x85, 0xbf, 0x06, 0xb8, 0x23, 0x03,
  0x75, 0x96, 0xb6, 0xbf, 0xea, 0x5d, 0xef, 0x03, 0x38, 0x0b, 0x61, 0x3f,
  0x6a, 0x06, 0xf7, 0x21, 0x15, 0xc1, 0xb6, 0x3f, 0xdc, 0x4a, 0x98, 0x8c,
  0x64, 0xa7, 0x7b, 0x3f, 0xed, 0x36, 0xa9, 0x92, 0x9c, 0xb4, 0xb6, 0xbf,
  0x79, 0x5e, 0x8b, 0x55, 0xde, 0x16, 0x90, 0xbf, 0x97, 0x72, 0x7e, 0x91,
  0xb8, 0x6e, 0xb6, 0x3f, 0xfd, 0x6c, 0x21, 0x23, 0xe5, 0x52, 0x99, 0x3f,
  0x78, 0x27, 0x54, 0x97, 0x47, 0xed, 0xb5, 0xbf, 0xa9, 0xe9, 0x2c, 0x16,
  0xdc, 0x44, 0xa1, 0xbf, 0x82, 0xce, 0xf4, 0x51, 0x5f, 0x2e, 0xb5, 0x3f,
  0x41, 0xe2, 0x9c, 0x8c, 0xcb, 0xd2, 0xa5, 0x3f, 0xf5, 0xa5, 0xb1, 0x83,
  0x53, 0x30, 0xb4, 0xbf, 0x59, 0xa5, 0x4f, 0x76, 0x8c, 0x47, 0xaa, 0xbf,
  0x90, 0x9d, 0x4d, 0x00, 0xbe, 0xf1, 0xb2, 0x3f, 0xcb, 0x47, 0x1b, 0x4c,
  0x84, 0x96, 0xae, 0x3f, 0x5b, 0xc3, 0x45, 0x0d, 0x88, 0x71, 0xb1, 0xbf,
  0x42, 0xfc, 0x91, 0x95, 0x0e, 0x59, 0xb1, 0xbf, 0x4b, 0xcd, 0xe5, 0x02,
  0xeb, 0x5d, 0xaf, 0x3f, 0x3b, 0xa0, 0x94, 0xf3, 0xd5, 0x45, 0xb3, 0x3f,
  0xaf, 0x6b, 0x0e, 0x3d, 0x64, 0x53, 0xab, 0xbf, 0x2d, 0x1a, 0xd3, 0x14,
  0xa8, 0x09, 0xb5, 0xbf, 0x07, 0x53, 0x3f, 0x94, 0xc3, 0xc3, 0xa6, 0x3f,
  0x53, 0x8b, 0xb3, 0x60, 0xe6, 0x9b, 0xb6, 0x3f, 0x9f, 0x93, 0xdc, 0x14,
  0x69, 0xb0, 0xa1, 0xbf, 0xbe, 0xe7, 0xb7, 0xc1, 0x2a, 0xf3, 0xb7, 0xbf,
  0x9f, 0xa4, 0xde, 0x18, 0xfe, 0x37, 0x98, 0x3f, 0x37, 0x48, 0xb7, 0x7b,
  0x27, 0x05, 0xb9, 0x3f, 0x05, 0x4e, 0x0e, 0x90, 0xe6, 0x2a, 0x88, 0xbf,
  0xf4, 0x84, 0x4a, 0x20, 0x7d, 0xc6, 0xb9, 0xbf, 0x6e, 0x79, 0xb8, 0x12,
  0xab, 0x55, 0x4f, 0xbf, 0x1f, 0x01, 0x49, 0x6c, 0x82, 0x2a, 0xba, 0x3f,
  0xe0, 0xaa, 0x3e, 0xa8, 0x5f, 0xcf, 0x8d, 0x3f, 0x00, 0x6a, 0x12, 0x7d,
  0xf7, 0x22, 0xba, 0xbf, 0x50, 0x71, 0x14, 0xc1, 0x24, 0x9b, 0x9d, 0xbf,
  0x31, 0x00, 0x2d, 0xbf, 0x99, 0x9f, 0xb9, 0x3f, 0x6a, 0x8d, 0x20, 0xa6,
  0xa1, 0x7b, 0xa6, 0x3f, 0x32, 0x95, 0x67, 0xb2, 0x86, 0x8d, 0xb8, 0xbf,
  0xc9, 0xfb, 0x5a, 0xc5, 0x49, 0x6a, 0xae, 0xbf, 0xf6, 0xe6, 0x10, 0xe1,
  0x4d, 0xd6, 0xb6, 0x3f, 0x98, 0xad, 0xe1, 0x1f, 0x9b, 0x3f, 0xb3, 0x3f,
  0xc2, 0xc4, 0x93, 0xc2, 0x76, 0x5e, 0xb4, 0xbf, 0x13, 0xa6, 0x76, 0x05,
  0x5b, 0x4b, 0xb7, 0xbf, 0x88, 0x66, 0x9f, 0x4a, 0x03, 0x03, 0xb1, 0x3f,
  0xa6, 0xf8, 0xca, 0xeb, 0x8c, 0x3f, 0xbb, 0x3f, 0x45, 0xd0, 0x40, 0xfc,
  0xd1, 0x29, 0xa9, 0xbf, 0xae, 0x9f, 0x12, 0x87, 0x29, 0xf8, 0xbe, 0xbf,
  0x8a, 0x77, 0x6e, 0xc6, 0xe7, 0x3f, 0x9b, 0x3f, 0x05, 0x87, 0x38, 0xb2,
  0xc9, 0x1e, 0xc1, 0x3f, 0xf7, 0xe5, 0x83, 0xf4, 0x5f, 0x41, 0x67, 0x3f,
  0x28, 0x5b, 0xb0, 0x3e, 0x8e, 0x58, 0xc2, 0xbf, 0x69, 0xec, 0x0a, 0xcb,
  0x4b, 0xb9, 0xa5, 0xbf, 0x50, 0x1b, 0x65, 0xf6, 0x3f, 0xca, 0xc2, 0x3f,
  0x5e, 0xe8, 0x6d, 0x96, 0x9e, 0xbd, 0xb9, 0x3f, 0x6e, 0xa6, 0xe3, 0x94,
  0x3c, 0x69, 0xc1, 0xbf, 0x8f, 0x95, 0x83, 0xa9, 0x5f, 0xb5, 0xcc, 0xbf,
  0x15, 0xb0, 0x84, 0xe4, 0x2d, 0xb9, 0xb5, 0x3f, 0xd9, 0x61, 0x70, 0x78,
  0x6a, 0x6b, 0x6f, 0x3f, 0x65, 0x9c, 0xc5, 0x28, 0x2a, 0xa3, 0xb5, 0xbf,
  0xb0, 0x24, 0x79, 0xcc, 0xb0, 0x82, 0x87, 0xbf, 0x3e, 0x0a, 0x10, 0x6d,
  0x3a, 0x61, 0xb5, 0x3f, 0xb3, 0xc4, 0x74, 0x30, 0x78, 0x80, 0x93, 0x3f,
  0x72, 0xd9, 0x34, 0x27, 0xb1, 0xf3, 0xb4, 0xbf, 0xfe, 0x2a, 0x0f, 0xc5,
  0xfa, 0x1c, 0x9b, 0xbf, 0x31, 0x92, 0x30, 0xf9, 0x17, 0x5b, 0xb4, 0x3f,
  0x28, 0x96, 0x18, 0x60, 0x8f, 0x44, 0xa1, 0x3f, 0xbf, 0x34, 0x56, 0xfe,
  0x2f, 0x98, 0xb3, 0xbf, 0x1a, 0x01, 0x32, 0x04, 0x9d, 0xdb, 0xa4, 0xbf,
  0xb7, 0xfd, 0xd1, 0x38, 0xf2, 0xab, 0xb2, 0x3f, 0x4c, 0x85, 0xa1, 0x5f,
  0xe0, 0x4c, 0xa8, 0x3f, 0xb2, 0x94, 0x0b, 0x21, 0x90, 0x97, 0xb1, 0xbf,
  0x94, 0x04, 0x89, 0x35, 0xa6, 0x91, 0xab, 0xbf, 0xef, 0xe3, 0xf2, 0x58,
  0x74, 0x5c, 0xb0, 0x3f, 0xe4, 0x46, 0x20, 0xb4, 0x51, 0xa3, 0xae, 0x3f,
  0x09, 0xee, 0xad, 0x0b, 0x87, 0xf8, 0xad, 0xbf, 0x12, 0x31, 0xdc, 0x2c,
  0xb0, 0xbd, 0xb0, 0xbf, 0x19, 0x00, 0x20, 0xa8, 0xba, 0xf1, 0xaa, 0x3f,
  0x0d, 0x7c, 0xa5, 0x07, 0xb7, 0x09, 0xb2, 0x3f, 0x89, 0x0a, 0x17, 0x51,
  0xbb, 0xa8, 0xa7, 0xbf, 0x7e, 0xe9, 0x8f, 0xc1, 0x9c, 0x32, 0xb3, 0xbf,
  0x31, 0xb6, 0x67, 0x0a, 0x3c, 0x22, 0xa4, 0x3f, 0x80, 0xc7, 0xd1, 0x67,
  0x54, 0x35, 0xb4, 0x3f, 0x28, 0x81, 0x89, 0x4c, 0x6e, 0x63, 0xa0, 0xbf,
  0xca, 0x58, 0x3e, 0x3e, 0xe7, 0x0e, 0xb5, 0xbf, 0x4e, 0xfc, 0xcd, 0x7f,
  0x0b, 0xe4, 0x98, 0x3f, 0xfa, 0x3f, 0x2d, 0x75, 0x77, 0xbc, 0xb5, 0x3f,
  0x0b, 0x90, 0xca, 0x15, 0x79, 0xa8, 0x90, 0xbf, 0xfe, 0x55, 0x81, 0x1e,
  0x43, 0x3b, 0xb6, 0xbf, 0x99, 0x20, 0xf9, 0x22, 0x61, 0x43, 0x80, 0x3f,
  0x34, 0xe7, 0x79, 0x6d, 0xa7, 0x88, 0xb6, 0x3f, 0x02, 0x1d, 0x8b, 0xe9,
  0x0e, 0x34, 0x44, 0x3f, 0x06, 0x44, 0x62, 0x4f, 0x24, 0xa2, 0xb6, 0xbf,
  0x52, 0x6d, 0x1b, 0x9d, 0x39, 0x23, 0x83, 0xbf, 0xcf, 0x1c, 0x44, 0x6e,
  0x60, 0x85, 0xb6, 0x3f, 0xc8, 0x28, 0x92, 0x3e, 0x28, 0x9d, 0x92, 0x3f,
  0x10, 0x94, 0xae, 0xb2, 0x2d, 0x30, 0xb6, 0xbf, 0x5c, 0x70, 0x22, 0xab,
  0xd5, 0xb1, 0x9b, 0xbf, 0x33, 0xca, 0xb7, 0x5e, 0x8e, 0xa0, 0xb5, 0x3f,
  0xfc, 0x41, 0x96, 0x0f, 0xe9, 0x5d, 0xa2, 0x3f, 0xcf, 0x66, 0xff, 0xe2,
  0xba, 0xd4, 0xb4, 0xbf, 0xf4, 0x85, 0x1b, 0x13, 0xe6, 0xd2, 0xa6, 0xbf,
  0x5d, 0x27, 0x37, 0x97, 0x28, 0xcb, 0xb3, 0x3f, 0x19, 0xde, 0x1f, 0x4c,
  0x6b, 0x2c, 0xab, 0x3f, 0xac, 0x54, 0x62, 0x8b, 0x91, 0x82, 0xb2, 0xbf,
  0x49, 0x5c, 0x4e, 0xde, 0x22, 0x5e, 0xaf, 0xbf, 0x77, 0x2b, 0xc4, 0xb6,
  0xfd, 0xf9, 0xb0, 0x3f, 0x37, 0x6e, 0x6c, 0x53, 0x61, 0xad, 0xb1, 0x3f,
  0x68, 0xd4, 0x2c, 0xbe, 0x9b, 0x61, 0xae, 0xbf, 0x6c, 0xe0, 0x1f, 0x5a,
  0xf9, 0x89, 0xb3, 0xbf, 0x91, 0x05, 0x7a, 0x61, 0x91, 0x4d, 0xaa, 0x3f,
  0x43, 0x71, 0xbb, 0xef, 0x16, 0x3d, 0xb5, 0x3f, 0xb9, 0x39, 0x97, 0x56,
  0x55, 0xb8, 0xa5, 0xbf, 0xb5, 0xd4, 0xb5, 0x57, 0x4d, 0xbe, 0xb6, 0xbf,
  0x25, 0x1a, 0x56, 0x86, 0x73, 0xa3, 0xa0, 0x3f, 0x4d, 0xe1, 0x8e, 0xf7,
  0x6c, 0x04, 0xb8, 0x3f, 0x2f, 0xc3, 0xbf, 0xce, 0x77, 0x23, 0x96, 0xbf,
  0x7f, 0xb1, 0x5b, 0x9d, 0x63, 0x05, 0xb9, 0xbf, 0x68, 0xe9, 0x93, 0x2a,
  0x04, 0x1e, 0x84, 0x3f, 0x0f, 0x47, 0x7c, 0x01, 0x13, 0xb6, 0xb9, 0x3f,
  0xbf, 0xb2, 0xf5, 0x2d, 0x6c, 0x51, 0x67, 0x3f, 0x50, 0x4b, 0xdf, 0x58,
  0x19, 0x0a, 0xba, 0xbf, 0xcc, 0x52, 0x4d, 0xe9, 0x4b, 0xb7, 0x90, 0xbf,
  0x2c, 0xa8, 0x53, 0x76, 0x85, 0xf3, 0xb9, 0x3f, 0x10, 0x00, 0xea, 0x77,
  0xeb, 0x41, 0x9f, 0x3f, 0x12, 0xe3, 0xcf, 0xf4, 0x6b, 0x62, 0xb9, 0xbf,
  0x61, 0x1b, 0x8f, 0x06, 0x32, 0x36, 0xa7, 0xbf, 0x50, 0x8c, 0x09, 0xae,
  0x4b, 0x44, 0xb8, 0x3f, 0xdc, 0x13, 0xca, 0xca, 0xc2, 0x07, 0xaf, 0x3f,
  0x35, 0xe9, 0xc8, 0x1c, 0x22, 0x83, 0xb6, 0xbf, 0x04, 0xdf, 0x41, 0x83,
  0xc8, 0x7d, 0xb3, 0xbf, 0xb6, 0x17, 0x34, 0xd8, 0xf4, 0x03, 0xb4, 0x3f,
  0x6a, 0xd4, 0x28, 0xe8, 0x25, 0x77, 0xb7, 0x3f, 0x66, 0x66, 0x2e, 0xc7,
  0x59, 0xa4, 0xb0, 0xbf, 0xe9, 0xea, 0x99, 0x9d, 0x6a, 0x57, 0xbb, 0xbf,
  0xf5, 0x98, 0xef, 0x5e, 0xf3, 0x6b, 0xa8, 0x3f, 0xd4, 0x52, 0x5b, 0x59,
  0xfd, 0xfa, 0xbe, 0x3f, 0x2f, 0x04, 0xc0, 0x92, 0x2a, 0xd6, 0x99, 0xbf,
  0x3b, 0x6b, 0xed, 0x2e, 0x76, 0x15, 0xc1, 0xbf, 0x1a, 0x17, 0xc8, 0xc1,
  0xb4, 0x9f, 0x70, 0xbf, 0x48, 0xe4, 0xe1, 0x97, 0xd4, 0x44, 0xc2, 0x3f,
  0xa7, 0x08, 0x2f, 0xe8, 0x5a, 0x34, 0xa6, 0x3f, 0x55, 0x06, 0x9d, 0x34,
  0x8c, 0xad, 0xc2, 0xbf, 0xc7, 0xc6, 0x51, 0x35, 0xf1, 0xdc, 0xb9, 0xbf,
  0xdc, 0xf4, 0x02, 0x98, 0xcd, 0x47, 0xc1, 0x3f, 0x7e, 0x2a, 0xff, 0x29,
  0x0c, 0xa8, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xd4, 0xcf, 0x68, 0xfe, 0x9b, 0x94, 0xb5, 0xbf, 0x1c, 0x71, 0x26, 0x29,
  0x3a, 0xde, 0x7e, 0xbf, 0x56, 0x3a, 0x55, 0x6d, 0xd3, 0x69, 0xb5, 0x3f,
  0x8a, 0x90, 0xaa, 0xa1, 0x8f, 0xc3, 0x8e, 0x3f, 0x7e, 0xee, 0xdb, 0x87,
  0x76, 0x14, 0xb5, 0xbf, 0x10, 0x04, 0x23, 0xbc, 0x5c, 0xf1, 0x96, 0xbf,
  0xc6, 0x86, 0xb2, 0xe3, 0xed, 0x94, 0xb4, 0x3f, 0x46, 0x8c, 0x14, 0x98,
  0x0a, 0x59, 0x9e, 0x3f, 0x63, 0x4a, 0xaa, 0xa8, 0xd6, 0xeb, 0xb3, 0xbf,
  0x5b, 0xcd, 0x89, 0xb0, 0xd0, 0xc5, 0xa2, 0xbf, 0x29, 0x68, 0x41, 0xe7,
  0x02, 0x1a, 0xb3, 0x3f, 0xe1, 0x56, 0x63, 0x19, 0x05, 0x3e, 0xa6, 0x3f,
  0x20, 0x51, 0xdd, 0x0d, 0x7a, 0x20, 0xb2, 0xbf, 0x5c, 0x5d, 0x46, 0xf2,
  0xa6, 0x8e, 0xa9, 0xbf, 0xa1, 0x7c, 0x4b, 0x7e, 0x79, 0x00, 0xb1, 0x3f,
  0x92, 0xe8, 0x73, 0xf0, 0x4d, 0xb1, 0xac, 0x3f, 0xc6, 0x83, 0x47, 0x8b,
  0xea, 0x76, 0xaf, 0xbf, 0xda, 0x6c, 0x1d, 0xa3, 0xa8, 0x9f, 0xaf, 0xbf,
  0x56, 0x03, 0x6c, 0xf2, 0x31, 0xa6, 0xac, 0x3f, 0x03, 0xf1, 0x34, 0x18,
  0xc0, 0x29, 0xb1, 0x3f, 0x4e, 0x71, 0xa2, 0x77, 0x91, 0x92, 0xa9, 0xbf,
  0xe3, 0x8e, 0x0e, 0x24, 0x5e, 0x63, 0xb2, 0xbf, 0xfb, 0x28, 0xe5, 0xde,
  0x44, 0x40, 0xa6, 0x3f, 0x5b, 0x49, 0x0e, 0xab, 0xb3, 0x79, 0xb3, 0x3f,
  0x54, 0x7c, 0x9f, 0x30, 0xfe, 0xb3, 0xa2, 0xbf, 0x5e, 0xcc, 0x4c, 0x80,
  0xd9, 0x69, 0xb4, 0xbf, 0x85, 0x79, 0x09, 0xdd, 0xd1, 0xe5, 0x9d, 0x3f,
  0x59, 0x79, 0xcb, 0x7f, 0xfe, 0x30, 0xb5, 0x3f, 0x9c, 0xfe, 0xa3, 0x8b,
  0x5b, 0x05, 0x96, 0xbf, 0xc0, 0xe3, 0xf2, 0x2e, 0x6a, 0xcc, 0xb5, 0xbf,
  0x28, 0x8a, 0x5f, 0x43, 0xdb, 0xa5, 0x8b, 0x3f, 0x29, 0xf4, 0x5a, 0x9b,
  0x7f, 0x39, 0xb6, 0x3f, 0xa6, 0x93, 0x23, 0xed, 0xa3, 0x6f, 0x75, 0xbf,
  0x2e, 0x5b, 0x4c, 0x83, 0xc0, 0x75, 0xb6, 0xbf, 0x7a, 0x0b, 0xde, 0xb5,
  0xcc, 0x89, 0x6a, 0xbf, 0x91, 0x35, 0xcb, 0xd5, 0xd0, 0x7e, 0xb6, 0x3f,
  0xbf, 0xdd, 0xbc, 0x7e, 0xb8, 0x49, 0x88, 0x3f, 0x0b, 0x09, 0x00, 0x9b,
  0x7a, 0x52, 0xb6, 0xbf, 0x51, 0x2d, 0x60, 0x01, 0x2d, 0x0e, 0x95, 0xbf,
  0x33, 0x2b, 0xb3, 0x59, 0xb2, 0xee, 0xb5, 0x3f, 0xc1, 0x09, 0x44, 0x17,
  0x14, 0xfb, 0x9d, 0x3f, 0x54, 0xb3, 0x8f, 0x13, 0x9c, 0x51, 0xb5, 0xbf,
  0xeb, 0xe7, 0x70, 0xaa, 0x0f, 0x6c, 0xa3, 0xbf, 0x9c, 0x72, 0x6b, 0xf8,
  0x90, 0x79, 0xb4, 0x3f, 0x57, 0x1b, 0x05, 0xf2, 0x34, 0xc8, 0xa7, 0x3f,
  0x51, 0x07, 0x70, 0xf9, 0x25, 0x65, 0xb3, 0xbf, 0x6a, 0x6d, 0xcc, 0xc2,
  0xbf, 0x06, 0xac, 0xbf, 0x92, 0xd5, 0x82, 0x70, 0x33, 0x13, 0xb2, 0x3f,
  0x23, 0x43, 0xc3, 0x8f, 0xce, 0x0d, 0xb0, 0x3f, 0x47, 0x9d, 0xd8, 0x1f,
  0xde, 0x82, 0xb0, 0xbf, 0x66, 0xc2, 0xbf, 0x40, 0xe6, 0xfc, 0xb1, 0xbf,
  0xda, 0x0f, 0xed, 0xc5, 0x43, 0x67, 0xad, 0x3f, 0x49, 0x53, 0x57, 0x59,
  0xa3, 0xc9, 0xb3, 0x3f, 0x36, 0x43, 0x2c, 0x10, 0xbd, 0x4a, 0xa9, 0xbf,
  0x75, 0x0d, 0x87, 0x6e, 0x6f, 0x6c, 0xb5, 0xbf, 0x0f, 0x74, 0xe0, 0xe5,
  0xce, 0xb0, 0xa4, 0x3f, 0xac, 0x94, 0xb4, 0xfe, 0x0d, 0xdd, 0xb6, 0x3f,
  0xae, 0x41, 0x79, 0x9a, 0x5b, 0x36, 0x9f, 0xbf, 0x5d, 0xe6, 0x78, 0x14,
  0x84, 0x12, 0xb8, 0xbf, 0x4f, 0xdb, 0x6d, 0xb6, 0x98, 0x19, 0x94, 0x3f,
  0x42, 0xc7, 0xf8, 0xf9, 0xf8, 0x02, 0xb9, 0x3f, 0x1d, 0x67, 0x9f, 0xec,
  0x62, 0x28, 0x80, 0xbf, 0x3e, 0xb8, 0x7c, 0x43, 0x8d, 0xa3, 0xb9, 0xbf,
  0x2c, 0x48, 0x11, 0xb1, 0x9b, 0x35, 0x73, 0xbf, 0x6d, 0xa8, 0xe9, 0x10,
  0x24, 0xe8, 0xb9, 0x3f, 0x65, 0xcc, 0xa9, 0x91, 0x52, 0x7a, 0x92, 0x3f,
  0x1d, 0x7f, 0xee, 0x13, 0x18, 0xc3, 0xb9, 0xbf, 0xa3, 0x1b, 0x32, 0x9b,
  0x14, 0x6e, 0xa0, 0xbf, 0x85, 0xa4, 0x86, 0xec, 0xd1, 0x24, 0xb9, 0x3f,
  0x14, 0xf9, 0x74, 0xfa, 0xb2, 0xea, 0xa7, 0x3f, 0x66, 0x05, 0x4e, 0x45,
  0x2e, 0xfb, 0xb7, 0xbf, 0xfd, 0x87, 0xc5, 0xf2, 0x90, 0x9f, 0xaf, 0xbf,
  0x3f, 0xc0, 0x38, 0x8f, 0x94, 0x30, 0xb6, 0x3f, 0xbb, 0x37, 0x37, 0x6f,
  0x6a, 0xb9, 0xb3, 0x3f, 0x85, 0xc3, 0xdf, 0xfb, 0x83, 0xaa, 0xb3, 0xbf,
  0x53, 0xd8, 0x49, 0x65, 0xc6, 0xa0, 0xb7, 0xbf, 0xae, 0x84, 0xf8, 0x2d,
  0x21, 0x47, 0xb0, 0x3f, 0x98, 0x07, 0x48, 0xc9, 0x94, 0x6d, 0xbb, 0x3f,
  0x43, 0x22, 0x09, 0x06, 0x84, 0xb1, 0xa7, 0xbf, 0x6e, 0x21, 0xf7, 0xf8,
  0xa7, 0xfc, 0xbe, 0xbf, 0x95, 0xe4, 0x10, 0x09, 0xe4, 0x73, 0x98, 0x3f,
  0xc3, 0xbb, 0xff, 0xf3, 0xda, 0x0b, 0xc1, 0x3f, 0x73, 0x06, 0x45, 0x51,
  0x26, 0x81, 0x75, 0x3f, 0x2b, 0x4e, 0xaf, 0x52, 0x24, 0x31, 0xc2, 0xbf,
  0xfd, 0xe9, 0xc2, 0xf1, 0x31, 0xac, 0xa6, 0xbf, 0x52, 0xc8, 0x94, 0x62,
  0x30, 0x91, 0xc2, 0x3f, 0x01, 0xac, 0xdd, 0x4b, 0x37, 0xfb, 0xb9, 0x3f,
  0x25, 0x21, 0x0b, 0x78, 0xf1, 0x26, 0xc1, 0xbf, 0x16, 0x66, 0xd9, 0xaa,
  0xcf, 0x9a, 0xcc, 0xbf, 0xfa, 0x69, 0x57, 0xf1, 0x43, 0x7b, 0xb5, 0xbf,
  0xef, 0x24, 0x9c, 0xd2, 0x15, 0x62, 0x6e, 0xbf, 0x58, 0x29, 0x92, 0x96,
  0x72, 0x66, 0xb5, 0x3f, 0xc5, 0x38, 0x6d, 0xa0, 0xbc, 0xbc, 0x86, 0x3f,
  0xd4, 0xb4, 0x92, 0x5c, 0x17, 0x28, 0xb5, 0xbf, 0xb3, 0x8a, 0x66, 0x30,
  0x3f, 0xdd, 0x92, 0xbf, 0xd3, 0x18, 0x74, 0xd3, 0x7c, 0xc0, 0xb4, 0x3f,
  0xa1, 0x2a, 0xbe, 0x3c, 0x1d, 0x3c, 0x9a, 0x3f, 0xa3, 0x29, 0xc6, 0x6c,
  0x1f, 0x30, 0xb4, 0xbf, 0x96, 0x45, 0x96, 0x78, 0x1f, 0xb7, 0xa0, 0xbf,
  0xc7, 0x7c, 0x3b, 0xbe, 0xad, 0x77, 0xb3, 0x3f, 0x8d, 0x6a, 0x3d, 0xaf,
  0x7f, 0x33, 0xa4, 0x3f, 0xf4, 0x85, 0x3b, 0xe0, 0x08, 0x98, 0xb2, 0xbf,
  0xde, 0xfa, 0xb7, 0x24, 0xea, 0x8c, 0xa7, 0xbf, 0xe9, 0x95, 0x9b, 0xe9,
  0x44, 0x92, 0xb1, 0x3f, 0x5d, 0x16, 0xf6, 0x3c, 0x2a, 0xbd, 0xaa, 0x3f,
  0x9a, 0x63, 0x2d, 0x8a, 0xa9, 0x67, 0xb0, 0xbf, 0xb3, 0x5a, 0x47, 0x23,
  0x1f, 0xbe, 0xad, 0xbf, 0x05, 0x06, 0x95, 0x8c, 0x65, 0x33, 0xae, 0x3f,
  0x96, 0x52, 0xae, 0x9a, 0xdf, 0x44, 0xb0, 0x3f, 0x70, 0xa3, 0x1b, 0xac,
  0x23, 0x54, 0xab, 0xbf, 0x29, 0x34, 0x97, 0xcd, 0x0d, 0x8d, 0xb1, 0xbf,
  0x7d, 0xd8, 0x16, 0x57, 0x5c, 0x35, 0xa8, 0x3f, 0x87, 0x2a, 0x3e, 0x0a,
  0xb2, 0xb4, 0xb2, 0x3f, 0xe5, 0xc0, 0x26, 0x48, 0x4d, 0xdb, 0xa4, 0xbf,
  0xda, 0x2a, 0xec, 0x82, 0xf5, 0xb8, 0xb3, 0xbf, 0xdc, 0xab, 0xd5, 0xd2,
  0xa5, 0x4a, 0xa1, 0x3f, 0xb7, 0x2d, 0x5c, 0xe8, 0x14, 0x97, 0xb4, 0x3f,
  0xb1, 0x0f, 0xd3, 0x23, 0x14, 0x11, 0x9b, 0xbf, 0x53, 0x56, 0xf9, 0xc1,
  0x62, 0x4c, 0xb5, 0xbf, 0x42, 0x9e, 0x2d, 0x20, 0x2d, 0x35, 0x93, 0x3f,
  0x9a, 0xad, 0x33, 0xfa, 0x49, 0xd6, 0xb5, 0x3f, 0xb6, 0xe9, 0xfa, 0xf2,
  0x91, 0x1b, 0x86, 0xbf, 0x1a, 0x88, 0x47, 0xa8, 0x50, 0x32, 0xb6, 0xbf,
  0xdb, 0xb0, 0xd8, 0x24, 0xe8, 0x40, 0x65, 0x3f, 0x9e, 0xcb, 0xae, 0x22,
  0x1b, 0x5e, 0xb6, 0x3f, 0x93, 0xb9, 0x40, 0x3a, 0x4d, 0xb6, 0x77, 0x3f,
  0xdb, 0xf1, 0xca, 0x67, 0x6f, 0x57, 0xb6, 0xbf, 0x47, 0x9b, 0xc0, 0x2c,
  0xd3, 0x47, 0x8d, 0xbf, 0xd4, 0xe6, 0x50, 0xed, 0x38, 0x1c, 0xb6, 0x3f,
  0xed, 0x67, 0xbf, 0x85, 0x5d, 0x6a, 0x97, 0x3f, 0x1c, 0x9f, 0xd0, 0xea,
  0x8c, 0xaa, 0xb5, 0xbf, 0x39, 0x0d, 0xb7, 0xc8, 0x95, 0x17, 0xa0, 0xbf,
  0x9e, 0x07, 0xa1, 0x38, 0xaf, 0x00, 0xb5, 0x3f, 0x08, 0x42, 0xb9, 0x51,
  0xa0, 0x6f, 0xa4, 0x3f, 0xa2, 0x90, 0xe9, 0xe2, 0x17, 0x1d, 0xb4, 0xbf,
  0x57, 0x08, 0x24, 0x1c, 0x11, 0xb3, 0xa8, 0xbf, 0xb1, 0x28, 0x02, 0x99,
  0x79, 0xfe, 0xb2, 0x3f, 0xf9, 0x1f, 0xeb, 0x08, 0xe9, 0xd6, 0xac, 0x3f,
  0x64, 0x3f, 0xbb, 0x2c, 0xc9, 0xa3, 0xb1, 0xbf, 0x97, 0x93, 0xeb, 0x1a,
  0xab, 0x67, 0xb0, 0xbf, 0x9f, 0xaf, 0x77, 0x64, 0x46, 0x0c, 0xb0, 0x3f,
  0xd2, 0x1f, 0xd2, 0xd0, 0xcf, 0x47, 0xb2, 0x3f, 0x48, 0x6f, 0x1b, 0xf0,
  0x0c, 0x6f, 0xac, 0xbf, 0xe6, 0x71, 0xb9, 0x32, 0x06, 0x05, 0xb4, 0xbf,
  0x7a, 0xf3, 0x64, 0x5b, 0x01, 0x4b, 0xa8, 0x3f, 0x75, 0x15, 0x54, 0x9b,
  0xe2, 0x97, 0xb5, 0x3f, 0xe5, 0xe6, 0x69, 0x6b, 0x3b, 0xad, 0xa3, 0xbf,
  0xc6, 0xa1, 0x46, 0x32, 0x57, 0xf8, 0xb6, 0xbf, 0xdb, 0x83, 0xc3, 0x7e,
  0x2a, 0x2f, 0x9d, 0x3f, 0x3b, 0x69, 0xf5, 0xe3, 0x9b, 0x1d, 0xb8, 0x3f,
  0x28, 0xcd, 0x66, 0x70, 0x42, 0x1a, 0x92, 0xbf, 0xec, 0x9f, 0x49, 0x7e,
  0x0f, 0xfe, 0xb8, 0xbf, 0x7f, 0x58, 0x77, 0x1f, 0x34, 0x93, 0x78, 0x3f,
  0xa7, 0xda, 0xf5, 0x3f, 0x0f, 0x8f, 0xb9, 0x3f, 0x35, 0x05, 0xef, 0x19,
  0x82, 0x92, 0x7a, 0x3f, 0x9d, 0xb7, 0xcf, 0xc3, 0xc0, 0xc4, 0xb9, 0xbf,
  0xb3, 0xfe, 0x86, 0x94, 0x19, 0x31, 0x94, 0xbf, 0x04, 0x13, 0xfd, 0xe4,
  0xc7, 0x91, 0xb9, 0x3f, 0xec, 0xa7, 0x40, 0x39, 0x1f, 0x35, 0xa1, 0x3f,
  0x34, 0xe0, 0xab, 0x44, 0xde, 0xe6, 0xb8, 0xbf, 0xff, 0xe9, 0x91, 0xe0,
  0x57, 0x99, 0xa8, 0xbf, 0xa1, 0xde, 0xf4, 0xff, 0x3a, 0xb2, 0xb7, 0x3f,
  0x0f, 0xfd, 0x69, 0x37, 0xf4, 0x18, 0xb0, 0x3f, 0xc1, 0x16, 0xfe, 0xb3,
  0xab, 0xde, 0xb5, 0xbf, 0xbd, 0x03, 0x2c, 0x33, 0x9a, 0xf2, 0xb3, 0xbf,
  0x2a, 0x00, 0xac, 0xde, 0x24, 0x52, 0xb3, 0x3f, 0xa3, 0x8a, 0xb8, 0xcb,
  0x53, 0xc8, 0xb7, 0x3f, 0xa9, 0x02, 0x55, 0xcd, 0xa9, 0xd6, 0xaf, 0xbf,
  0x1f, 0x1a, 0x54, 0x89, 0x1f, 0x82, 0xbb, 0xbf, 0xa2, 0xc0, 0x3c, 0xc5,
  0x71, 0xfa, 0xa6, 0x3f, 0x2e, 0xcb, 0xb9, 0x26, 0x39, 0xfd, 0xbe, 0x3f,
  0x1d, 0x1d, 0xbd, 0x6e, 0xe2, 0x18, 0x97, 0xbf, 0x97, 0x32, 0x3f, 0x32,
  0xfd, 0x01, 0xc1, 0xbf, 0x56, 0x2f, 0xef, 0xac, 0xe7, 0x45, 0x7a, 0xbf,
  0xc9, 0x43, 0x51, 0x8c, 0x7f, 0x1d, 0xc2, 0x3f, 0x49, 0x46, 0x50, 0x63,
  0xec, 0x20, 0xa7, 0x3f, 0x64, 0xe5, 0xe5, 0x63, 0x2b, 0x75, 0xc2, 0xbf,
  0x38, 0x80, 0x52, 0xe9, 0x7a, 0x18, 0xba, 0xbf, 0x4e, 0xd4, 0xef, 0x54,
  0xa4, 0x06, 0xc1, 0x3f, 0x4b, 0x2e, 0x02, 0x2b, 0xaa, 0x8d, 0xcc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x49, 0x49, 0x67, 0x9a,
  0x02, 0x58, 0xb5, 0x3f, 0x57, 0x2c, 0x58, 0x81, 0xab, 0xdc, 0x7d, 0x3f,
  0x6f, 0x09, 0xbc, 0xc8, 0x86, 0x2f, 0xb5, 0xbf, 0x00, 0x85, 0x31, 0x54,
  0xfd, 0xc3, 0x8d, 0xbf, 0x2b, 0x7a, 0x14, 0x6f, 0xbe, 0xde, 0xb4, 0x3f,
  0x63, 0x9d, 0xdb, 0xbd, 0x29, 0x34, 0x96, 0x3f, 0x88, 0x59, 0x5b, 0x39,
  0x08, 0x66, 0xb4, 0xbf, 0x67, 0x69, 0xba, 0x73, 0x65, 0x61, 0x9d, 0xbf,
  0x9b, 0x9e, 0x20, 0x67, 0xf2, 0xc5, 0xb3, 0x3f, 0xf5, 0x56, 0x2e, 0xd7,
  0xbd, 0x2e, 0xa2, 0x3f, 0x67, 0x04, 0x81, 0x16, 0x3b, 0xff, 0xb2, 0xbf,
  0x8a, 0x1a, 0x2e, 0x45, 0x26, 0x8e, 0xa5, 0xbf, 0x56, 0x9e, 0x83, 0xa9,
  0xd0, 0x12, 0xb2, 0x3f, 0x42, 0xa8, 0x2d, 0x1a, 0xea, 0xc8, 0xa8, 0x3f,
  0x2f, 0xb0, 0x42, 0x47, 0xd2, 0x01, 0xb1, 0xbf, 0xeb, 0x61, 0x6c, 0x78,
  0x18, 0xd9, 0xab, 0xbf, 0xff, 0x3c, 0x38, 0xf5, 0x20, 0x9b, 0xaf, 0x3f,
  0x1b, 0xdb, 0xe6, 0xb0, 0xd4, 0xb8, 0xae, 0x3f, 0x13, 0x01, 0x34, 0xe1,
  0x1b, 0xef, 0xac, 0xbf, 0x0f, 0xcf, 0xd9, 0xc5, 0x2c, 0xb1, 0xb0, 0xbf,
  0x4c, 0x44, 0x92, 0xb2, 0x00, 0x03, 0xaa, 0x3f, 0x42, 0x68, 0xb1, 0x5e,
  0xfe, 0xe7, 0xb1, 0x3f, 0x03, 0xed, 0x9c, 0xdc, 0xa2, 0xda, 0xa6, 0xbf,
  0xe8, 0x07, 0xea, 0x48, 0x19, 0xfe, 0xb2, 0xbf, 0xac, 0x57, 0x87, 0x46,
  0x40, 0x7a, 0xa3, 0x3f, 0xe0, 0x6f, 0x18, 0xeb, 0xc8, 0xf0, 0xb3, 0x3f,
  0x7e, 0x95, 0xf7, 0x12, 0x08, 0xcd, 0x9f, 0xbf, 0x45, 0xdd, 0x9f, 0x06,
  0x6c, 0xbd, 0xb4, 0xbf, 0xe7, 0xab, 0xa7, 0x2f, 0x13, 0x49, 0x98, 0x3f,
  0x0b, 0x3b, 0x93, 0xfd, 0x76, 0x61, 0xb5, 0x3f, 0x15, 0x45, 0xae, 0xb7,
  0xc0, 0x73, 0x90, 0xbf, 0x62, 0x08, 0x05, 0x4c, 0x76, 0xda, 0xb5, 0xbf,
  0x70, 0xc7, 0xda, 0x7d, 0x3f, 0xb2, 0x80, 0x3f, 0x27, 0xba, 0xf2, 0x3d,
  0x11, 0x26, 0xb6, 0x3f, 0x16, 0x73, 0x3c, 0xb4, 0x92, 0xe4, 0xf8, 0xbe,
  0xac, 0xf6, 0xcc, 0xec, 0x0c, 0x42, 0xb6, 0xbf, 0xdd, 0xed, 0xbf, 0xde,
  0xca, 0xed, 0x80, 0xbf, 0x67, 0x4f, 0xed, 0x91, 0x4f, 0x2c, 0xb6, 0x3f,
  0xd0, 0xc2, 0x89, 0xde, 0x1c, 0x0f, 0x91, 0x3f, 0x86, 0x99, 0x39, 0x3e,
  0xe4, 0xe2, 0xb5, 0xbf, 0xda, 0xfa, 0xae, 0xe2, 0x2d, 0xb2, 0x99, 0xbf,
  0xde, 0xf2, 0xf7, 0x0a, 0xff, 0x63, 0xb5, 0x3f, 0xd7, 0xba, 0x9f, 0xfb,
  0x53, 0x27, 0xa1, 0x3f, 0x4b, 0x78, 0xb3, 0xdc, 0x01, 0xae, 0xb4, 0xbf,
  0xcd, 0x73, 0x3e, 0xae, 0xea, 0x68, 0xa5, 0xbf, 0x2b, 0x3e, 0x6b, 0xd7,
  0x81, 0xbf, 0xb3, 0x3f, 0xf7, 0x70, 0x4f, 0xc9, 0xd1, 0x93, 0xa9, 0x3f,
  0xbc, 0x84, 0xa6, 0xab, 0x4d, 0x97, 0xb2, 0xbf, 0xfb, 0x6a, 0xbb, 0xbd,
  0x43, 0x9d, 0xad, 0xbf, 0xb4, 0x18, 0x3a, 0xef, 0x74, 0x34, 0xb1, 0x3f,
  0xfb, 0x77, 0x58, 0x04, 0xd7, 0xbc, 0xb0, 0x3f, 0x21, 0xf5, 0x5b, 0x87,
  0xa1, 0x2c, 0xaf, 0xbf, 0x59, 0xf6, 0xa0, 0x92, 0x4e, 0x8e, 0xb2, 0xbf,
  0x21, 0xc5, 0xeb, 0x41, 0x1c, 0x79, 0xab, 0x3f, 0xf6, 0xd2, 0x1f, 0x11,
  0x52, 0x3c, 0xb4, 0x3f, 0xe3, 0x30, 0x36, 0x70, 0x74, 0x4e, 0xa7, 0xbf,
  0x09, 0x5b, 0x8f, 0x49, 0x9f, 0xbf, 0xb5, 0xbf, 0xa7, 0xae, 0xdc, 0x14,
  0xa3, 0xad, 0xa2, 0x3f, 0x97, 0x3c, 0x10, 0x8a, 0x55, 0x10, 0xb7, 0x3f,
  0x08, 0x5f, 0xe5, 0x33, 0x4a, 0x31, 0x9b, 0xbf, 0x0a, 0x15, 0x5c, 0xef,
  0xdd, 0x25, 0xb8, 0xbf, 0x70, 0x19, 0x16, 0x1c, 0x54, 0x25, 0x90, 0x3f,
  0x39, 0xa7, 0xbc, 0xe7, 0xcc, 0xf6, 0xb8, 0x3f, 0x2b, 0xa0, 0x5f, 0xde,
  0x7d, 0x02, 0x71, 0xbf, 0x83, 0x71, 0xf5, 0x42, 0xba, 0x78, 0xb9, 0xbf,
  0x36, 0x6d, 0xa9, 0xa4, 0x41, 0xe0, 0x80, 0xbf, 0x7d, 0xfe, 0x64, 0xc2,
  0x0b, 0xa0, 0xb9, 0x3f, 0x32, 0xf0, 0x6b, 0xff, 0xf4, 0xdb, 0x95, 0x3f,
  0x36, 0xc9, 0xa0, 0xd4, 0xab, 0x5f, 0xb9, 0xbf, 0x7a, 0xdc, 0x32, 0x70,
  0x44, 0xf6, 0xa1, 0xbf, 0x4d, 0xe0, 0xbe, 0x3b, 0xa2, 0xa8, 0xb8, 0x3f,
  0x29, 0x1f, 0xa7, 0x50, 0x52, 0x42, 0xa9, 0x3f, 0xe5, 0xcf, 0x1c, 0x51,
  0x7d, 0x69, 0xb7, 0xbf, 0xbb, 0x7e, 0x23, 0xb2, 0x7d, 0x5f, 0xb0, 0xbf,
  0x2a, 0x78, 0xa8, 0x41, 0x6d, 0x8d, 0xb5, 0x3f, 0xa2, 0xb7, 0x75, 0x07,
  0x70, 0x29, 0xb4, 0x3f, 0x86, 0xb8, 0x5a, 0xbd, 0xd7, 0xfa, 0xb2, 0xbf,
  0x80, 0xcc, 0xc6, 0x54, 0xe4, 0xed, 0xb7, 0xbf, 0xec, 0x26, 0x99, 0x65,
  0xe0, 0x21, 0xaf, 0x3f, 0xf0, 0x77, 0x2d, 0xf7, 0x1d, 0x95, 0xbb, 0x3f,
  0x75, 0x41, 0x85, 0xb2, 0xaa, 0x46, 0xa6, 0xbf, 0x8d, 0xf2, 0xb3, 0xc9,
  0xbf, 0xfc, 0xbe, 0xbf, 0x2c, 0x30, 0x75, 0x7a, 0xf5, 0xc4, 0x95, 0x3f,
  0x8a, 0xd4, 0x1f, 0xca, 0xe1, 0xf7, 0xc0, 0x3f, 0x21, 0x46, 0x79, 0x8a,
  0xd3, 0xee, 0x7e, 0x3f, 0xf4, 0x9e, 0xbe, 0x35, 0xe8, 0x09, 0xc2, 0xbf,
  0x54, 0xc0, 0x29, 0x94, 0xa4, 0x92, 0xa7, 0xbf, 0x76, 0x70, 0xbe, 0x18,
  0x7c, 0x59, 0xc2, 0x3f, 0x68, 0x6c, 0x01, 0xa7, 0xc5, 0x34, 0xba, 0x3f,
  0x22, 0x07, 0x7c, 0x71, 0xe2, 0xe6, 0xc0, 0xbf, 0x46, 0x91, 0xab, 0xa4,
  0x9b, 0x80, 0xcc, 0xbf, 0xa3, 0x0e, 0x72, 0x7f, 0x60, 0x3f, 0xb5, 0x3f,
  0xa9, 0xd1, 0x46, 0x15, 0x08, 0x67, 0x6d, 0x3f, 0x38, 0xed, 0xc8, 0xb2,
  0xaa, 0x2b, 0xb5, 0xbf, 0x43, 0x03, 0xd3, 0x4e, 0x64, 0x01, 0x86, 0xbf,
  0x06, 0xa4, 0x09, 0xcf, 0x9f, 0xf0, 0xb4, 0x3f, 0x80, 0x09, 0xdd, 0x3c,
  0xb3, 0x42, 0x92, 0x3f, 0x56, 0xab, 0x53, 0x66, 0x83, 0x8e, 0xb4, 0xbf,
  0x3d, 0xa7, 0xb7, 0xcf, 0x0c, 0x67, 0x99, 0xbf, 0x86, 0x80, 0x0f, 0x3d,
  0xc6, 0x05, 0xb4, 0x3f, 0x1d, 0x4a, 0xfb, 0x2e, 0xfa, 0x30, 0xa0, 0x3f,
  0x0f, 0x5e, 0xbc, 0x83, 0x06, 0x57, 0xb3, 0xbf, 0x16, 0xf8, 0x29, 0xd1,
  0xd8, 0x93, 0xa3, 0xbf, 0x18, 0xe3, 0xdf, 0x28, 0x10, 0x83, 0xb2, 0x3f,
  0xd0, 0xb0, 0x44, 0xff, 0x51, 0xd6, 0xa6, 0x3f, 0x6d, 0xea, 0x22, 0x44,
  0xdd, 0x8a, 0xb1, 0xbf, 0x8a, 0x0c, 0x15, 0x07, 0xa4, 0xf2, 0xa9, 0xbf,
  0xa0, 0x9a, 0xff, 0x9b, 0x96, 0x6f, 0xb0, 0x3f, 0x04, 0xa6, 0x52, 0xb6,
  0x1e, 0xe3, 0xac, 0x3f, 0x73, 0x3f, 0x8f, 0x8f, 0x28, 0x65, 0xae, 0xbf,
  0x8b, 0xac, 0x02, 0x5d, 0x26, 0xa2, 0xaf, 0xbf, 0x02, 0x64, 0x73, 0xe0,
  0xbc, 0xaa, 0xab, 0x3f, 0x2d, 0xcf, 0xd1, 0x7a, 0x1b, 0x15, 0xb1, 0x3f,
  0x19, 0xd0, 0xbd, 0x62, 0x5c, 0xb3, 0xa8, 0xbf, 0xb8, 0x9f, 0x2f, 0xbd,
  0xf3, 0x3a, 0xb2, 0xbf, 0x44, 0x29, 0xff, 0x41, 0xdd, 0x82, 0xa5, 0x3f,
  0x1e, 0xf2, 0xbc, 0xb7, 0xf6, 0x3f, 0xb3, 0x3f, 0x70, 0x18, 0x65, 0xfb,
  0x7b, 0x1d, 0xa2, 0xbf, 0x61, 0x4c, 0x37, 0x56, 0x90, 0x21, 0xb4, 0xbf,
  0x3b, 0xab, 0x80, 0x2d, 0xbc, 0x0f, 0x9d, 0x3f, 0x8b, 0xb1, 0x54, 0xb7,
  0x3f, 0xdd, 0xb4, 0x3f, 0xa9, 0xef, 0x57, 0x8c, 0x2a, 0x8e, 0x95, 0xbf,
  0xc4, 0xec, 0x56, 0x61, 0x99, 0x70, 0xb5, 0xbf, 0x01, 0x19, 0x28, 0xea,
  0x8b, 0x82, 0x8b, 0x3f, 0x23, 0x05, 0x64, 0xa9, 0x49, 0xd9, 0xb5, 0x3f,
  0xf3, 0xde, 0xbb, 0xf0, 0xe3, 0xd3, 0x76, 0xbf, 0xa6, 0x9d, 0xa3, 0x56,
  0x17, 0x15, 0xb6, 0xbf, 0xd0, 0x05, 0x87, 0x5d, 0x05, 0x4f, 0x64, 0xbf,
  0xb3, 0x32, 0xef, 0x8b, 0xe6, 0x21, 0xb6, 0x3f, 0xfc, 0x38, 0x8b, 0xb8,
  0xde, 0xda, 0x85, 0x3f, 0xf3, 0x32, 0x2a, 0x05, 0xbc, 0xfd, 0xb5, 0xbf,
  0xc1, 0x78, 0x6e, 0xfc, 0xd2, 0x66, 0x93, 0xbf, 0x34, 0xec, 0x3b, 0xb8,
  0xc0, 0xa6, 0xb5, 0x3f, 0xa1, 0x66, 0xdb, 0x87, 0x14, 0xe6, 0x9b, 0x3f,
  0xef, 0xb9, 0x5a, 0xed, 0x45, 0x1b, 0xb5, 0xbf, 0x90, 0x02, 0x1e, 0x9d,
  0x0a, 0x2d, 0xa2, 0xbf, 0xe6, 0x85, 0x23, 0xe7, 0xc9, 0x59, 0xb4, 0x3f,
  0x66, 0xf2, 0x26, 0x70, 0x3d, 0x58, 0xa6, 0x3f, 0xbf, 0xc2, 0x3b, 0x39,
  0xfd, 0x60, 0xb3, 0xbf, 0x57, 0x05, 0x36, 0x57, 0xcc, 0x6a, 0xaa, 0xbf,
  0xf5, 0x1c, 0x80, 0xf4, 0xc8, 0x2f, 0xb2, 0x3f, 0x0b, 0x1a, 0xe0, 0xe6,
  0x29, 0x5a, 0xae, 0x3f, 0x6f, 0x62, 0xcc, 0xda, 0x55, 0xc5, 0xb0, 0xbf,
  0x68, 0x5a, 0x86, 0xa4, 0x80, 0x0d, 0xb1, 0xbf, 0xf4, 0x4d, 0xb1, 0xb6,
  0x29, 0x42, 0xae, 0x3f, 0x31, 0xc0, 0xe1, 0x3c, 0x91, 0xd0, 0xb2, 0x3f,
  0xd4, 0xaf, 0x4a, 0x5a, 0x92, 0x85, 0xaa, 0xbf, 0x5c, 0x7c, 0x54, 0x1b,
  0xb5, 0x6f, 0xb4, 0xbf, 0xdd, 0x25, 0xf8, 0xf2, 0x28, 0x55, 0xa6, 0x3f,
  0x6e, 0xc1, 0xc2, 0x2d, 0xd2, 0xe3, 0xb5, 0x3f, 0x31, 0xc1, 0xfb, 0x61,
  0x0b, 0xb2, 0xa1, 0xbf, 0x3d, 0x41, 0x6f, 0x74, 0x33, 0x25, 0xb7, 0xbf,
  0x4c, 0xb9, 0x6b, 0x80, 0xad, 0x3c, 0x99, 0x3f, 0x42, 0xac, 0x10, 0x9c,
  0x71, 0x2b, 0xb8, 0x3f, 0xdd, 0x84, 0xdc, 0x6e, 0x55, 0x75, 0x8c, 0xbf,
  0xae, 0x4e, 0xe3, 0xe3, 0x54, 0xed, 0xb8, 0xbf, 0xfd, 0x2c, 0x97, 0x34,
  0x96, 0x3b, 0x63, 0x3f, 0xa6, 0x2b, 0x5c, 0xaa, 0xad, 0x60, 0xb9, 0x3f,
  0x4a, 0xc3, 0x76, 0x54, 0x5b, 0x60, 0x84, 0x3f, 0xda, 0x2e, 0x30, 0x9d,
  0x1f, 0x7a, 0xb9, 0xbf, 0x18, 0xb1, 0x2c, 0x18, 0x37, 0x7b, 0x97, 0xbf,
  0x00, 0x00, 0x15, 0x46, 0xd9, 0x2c, 0xb9, 0x3f, 0xf0, 0xd7, 0x62, 0xbd,
  0xb1, 0xb1, 0xa2, 0x3f, 0xe2, 0xef, 0x55, 0xc9, 0x2d, 0x6a, 0xb8, 0xbf,
  0xed, 0x7c, 0x14, 0x29, 0xd2, 0xe5, 0xa9, 0xbf, 0xef, 0xeb, 0x50, 0xac,
  0xff, 0x20, 0xb7, 0x3f, 0x4a, 0xc4, 0x9c, 0x00, 0x7d, 0xa3, 0xb0, 0x3f,
  0x7c, 0x47, 0x4c, 0x3a, 0xde, 0x3c, 0xb5, 0xbf, 0x27, 0xc0, 0x61, 0x1a,
  0x03, 0x5e, 0xb4, 0xbf, 0x50, 0x2b, 0x14, 0x6c, 0x9c, 0xa4, 0xb2, 0x3f,
  0x45, 0x07, 0x97, 0x32, 0x8d, 0x11, 0xb8, 0x3f, 0x9a, 0xeb, 0x08, 0x69,
  0xdc, 0x6f, 0xae, 0xbf, 0x58, 0xa5, 0x92, 0x39, 0xa2, 0xa6, 0xbb, 0xbf,
  0xa6, 0x05, 0x1a, 0x2a, 0x1d, 0x96, 0xa5, 0x3f, 0xa0, 0xcd, 0x3a, 0xfc,
  0x49, 0xfb, 0xbe, 0x3f, 0xf4, 0x82, 0x21, 0x4b, 0xee, 0x77, 0x94, 0xbf,
  0x04, 0x7c, 0xe9, 0x50, 0x8d, 0xed, 0xc0, 0xbf, 0x51, 0x12, 0xe3, 0x54,
  0x5e, 0xbe, 0x81, 0xbf, 0xce, 0x65, 0xee, 0x16, 0x60, 0xf6, 0xc1, 0x3f,
  0x81, 0xa8, 0xe4, 0xc5, 0x73, 0x01, 0xa8, 0x3f, 0xa2, 0x15, 0xc4, 0x5e,
  0x21, 0x3e, 0xc2, 0xbf, 0x5d, 0x52, 0xbf, 0xae, 0x20, 0x50, 0xba, 0xbf,
  0x57, 0x28, 0xd0, 0x31, 0xa8, 0xc7, 0xc0, 0x3f, 0xae, 0x8b, 0xb5, 0x0d,
  0xa4, 0x73, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xdd, 0x4f, 0x98, 0x2a, 0x5c, 0x1d, 0xb5, 0xbf, 0x31, 0xb7, 0x53, 0xb8,
  0xcd, 0xe8, 0x7c, 0xbf, 0x21, 0x15, 0x0b, 0xb9, 0x01, 0xf7, 0xb4, 0x3f,
  0x2f, 0xbf, 0x33, 0x3d, 0xec, 0xd1, 0x8c, 0x3f, 0x60, 0x5e, 0x52, 0xbc,
  0x77, 0xaa, 0xb4, 0xbf, 0xe7, 0xf9, 0x14, 0x2e, 0xdc, 0x80, 0x95, 0xbf,
  0x31, 0x00, 0x85, 0x16, 0x14, 0x38, 0xb4, 0x3f, 0xf2, 0xe7, 0x10, 0x75,
  0x83, 0x76, 0x9c, 0x3f, 0xea, 0xd8, 0x57, 0xd0, 0x57, 0xa0, 0xb3, 0xbf,
  0x11, 0xf0, 0xef, 0x3c, 0x4c, 0x9f, 0xa1, 0xbf, 0x6a, 0xa9, 0x22, 0x5a,
  0xef, 0xe3, 0xb2, 0x3f, 0x16, 0x7d, 0x3c, 0xbd, 0xed, 0xe6, 0xa4, 0x3f,
  0xef, 0xab, 0xce, 0xe3, 0xb2, 0x03, 0xb2, 0xbf, 0x9b, 0x52, 0x93, 0xcb,
  0x92, 0x0c, 0xa8, 0xbf, 0x79, 0xda, 0xc9, 0xcc, 0xa6, 0x00, 0xb1, 0x3f,
  0x01, 0xe4, 0xac, 0x13, 0xb7, 0x0a, 0xab, 0x3f, 0x41, 0x61, 0xdd, 0x5a,
  0xf8, 0xb7, 0xaf, 0xbf, 0x8f, 0x76, 0x61, 0x21, 0xe8, 0xdb, 0xad, 0xbf,
  0x78, 0xd0, 0x5e, 0xf7, 0x22, 0x2e, 0xad, 0x3f, 0xec, 0x4d, 0x76, 0x22,
  0x64, 0x3d, 0xb0, 0x3f, 0x30, 0xa4, 0x80, 0x9a, 0xe6, 0x66, 0xaa, 0xbf,
  0x64, 0xde, 0x8f, 0xce, 0x08, 0x71, 0xb1, 0xbf, 0x73, 0x7f, 0xf5, 0x73,
  0xba, 0x65, 0xa7, 0x3f, 0xb7, 0xd2, 0x43, 0xa7, 0x4c, 0x86, 0xb2, 0x3f,
  0x75, 0x3b, 0x8b, 0xc3, 0x75, 0x2e, 0xa4, 0xbf, 0xb7, 0x35, 0xc2, 0x77,
  0xa9, 0x7a, 0xb3, 0xbf, 0xf3, 0x6d, 0x00, 0x34, 0x52, 0xc5, 0xa0, 0x3f,
  0xf7, 0x55, 0x44, 0x19, 0xaa, 0x4b, 0xb4, 0x3f, 0x99, 0x27, 0xf8, 0x1c,
  0xdd, 0x5d, 0x9a, 0xbf, 0xbc, 0x55, 0x99, 0x6c, 0xec, 0xf6, 0xb4, 0xbf,
  0xbf, 0xa8, 0x86, 0xa4, 0xa3, 0xe0, 0x92, 0x3f, 0x00, 0x91, 0x64, 0x7e,
  0x23, 0x7a, 0xb5, 0x3f, 0xa3, 0xbd, 0xe5, 0xfa, 0xba, 0x3b, 0x86, 0xbf,
  0x7b, 0xd7, 0x76, 0xdd, 0x19, 0xd3, 0xb5, 0xbf, 0x8a, 0xd9, 0x86, 0x0b,
  0x7e, 0x0a, 0x69, 0x3f, 0x74, 0x53, 0x17, 0x2c, 0xb4, 0xff, 0xb5, 0x3f,
  0xa8, 0xb1, 0x77, 0x3f, 0x5e, 0x21, 0x74, 0x3f, 0x95, 0xd7, 0xd8, 0xf6,
  0xf3, 0xfd, 0xb5, 0xbf, 0xa4, 0x53, 0x24, 0xc5, 0xed, 0xa2, 0x8a, 0xbf,
  0x09, 0x50, 0xd7, 0xdd, 0xfa, 0xcb, 0xb5, 0x3f, 0xa2, 0x67, 0xcd, 0xbd,
  0x6c, 0xab, 0x95, 0x3f, 0x02, 0xcc, 0x13, 0x20, 0x0e, 0x68, 0xb5, 0xbf,
  0x38, 0xb6, 0x5c, 0x82, 0x89, 0x06, 0x9e, 0xbf, 0x44, 0xea, 0x4d, 0x9c,
  0x9a, 0xd0, 0xb4, 0x3f, 0x80, 0x82, 0x43, 0x6b, 0xff, 0x28, 0xa3, 0x3f,
  0x8f, 0x36, 0x74, 0x5f, 0x39, 0x04, 0xb4, 0xbf, 0x37, 0x75, 0x76, 0x21,
  0xe6, 0x3d, 0xa7, 0xbf, 0x93, 0x44, 0xf2, 0xde, 0xb4, 0x01, 0xb3, 0x3f,
  0x2e, 0x3f, 0x05, 0x31, 0x54, 0x38, 0xab, 0x3f, 0x3c, 0xe2, 0x4a, 0x05,
  0x0f, 0xc8, 0xb1, 0xbf, 0xb6, 0xc9, 0xf6, 0xea, 0xf2, 0x0d, 0xaf, 0xbf,
  0x0d, 0x5c, 0x51, 0x42, 0x88, 0x56, 0xb0, 0x3f, 0x88, 0x9f, 0x50, 0xbe,
  0xd4, 0x59, 0xb1, 0x3f, 0x3b, 0x35, 0x24, 0xbe, 0x4f, 0x59, 0xad, 0xbf,
  0x02, 0x0f, 0xb7, 0xba, 0xc4, 0x0e, 0xb3, 0xbf, 0x96, 0x49, 0x69, 0xd3,
  0x8b, 0x94, 0xa9, 0x3f, 0x11, 0x50, 0xa4, 0x86, 0x5b, 0x9f, 0xb4, 0x3f,
  0xcc, 0x1a, 0xa0, 0x53, 0x2e, 0x5f, 0xa5, 0xbf, 0x2b, 0xe7, 0xc4, 0xf4,
  0xa5, 0x04, 0xb6, 0xbf, 0x93, 0x82, 0x37, 0x6b, 0x77, 0xba, 0xa0, 0x3f,
  0x48, 0xf8, 0x08, 0x51, 0x19, 0x37, 0xb7, 0x3f, 0xcb, 0x2b, 0x47, 0xe8,
  0x43, 0x51, 0x97, 0xbf, 0xe7, 0x76, 0x35, 0x48, 0x7c, 0x2e, 0xb8, 0xbf,
  0xc1, 0x39, 0xc2, 0xe8, 0x42, 0xb4, 0x88, 0x3f, 0x81, 0xb6, 0x19, 0x2e,
  0xc9, 0xe1, 0xb8, 0x3f, 0xee, 0x66, 0x49, 0x7f, 0x10, 0x22, 0x43, 0xbf,
  0xb2, 0x0c, 0x5a, 0x03, 0x07, 0x47, 0xb9, 0xbf, 0x92, 0x7f, 0x7a, 0x47,
  0x18, 0xca, 0x87, 0xbf, 0xc3, 0xb0, 0xaf, 0x40, 0x15, 0x53, 0xb9, 0x3f,
  0xc7, 0x07, 0xb2, 0x52, 0x30, 0x0f, 0x99, 0x3f, 0xd7, 0x2a, 0xc8, 0x2e,
  0x64, 0xf9, 0xb8, 0xbf, 0xa8, 0x70, 0x89, 0x46, 0x93, 0x67, 0xa3, 0xbf,
  0x5b, 0x17, 0x37, 0xb5, 0x8f, 0x2b, 0xb8, 0x3f, 0x43, 0xde, 0x7d, 0x9c,
  0x05, 0x84, 0xaa, 0x3f, 0x1e, 0xaa, 0xf0, 0x98, 0xcb, 0xd8, 0xb6, 0xbf,
  0xd4, 0x96, 0x6f, 0x48, 0x09, 0xe5, 0xb0, 0xbf, 0x51, 0x04, 0xb5, 0xfa,
  0x02, 0xed, 0xb4, 0x3f, 0x76, 0xc2, 0xa3, 0x9c, 0x69, 0x90, 0xb4, 0x3f,
  0xd2, 0x1c, 0x11, 0x61, 0x72, 0x4f, 0xb2, 0xbf, 0x88, 0xaa, 0xab, 0x9d,
  0x62, 0x33, 0xb8, 0xbf, 0xa7, 0x8d, 0x41, 0xe9, 0x93, 0xc0, 0xad, 0x3f,
  0xcb, 0x4d, 0x0c, 0x92, 0xbd, 0xb6, 0xbb, 0x3f, 0x58, 0x59, 0xa7, 0xd1,
  0xb7, 0xe8, 0xa4, 0xbf, 0xc9, 0xca, 0x11, 0x18, 0xe5, 0xf8, 0xbe, 0xbf,
  0x19, 0xa5, 0xa6, 0x5e, 0x9f, 0x31, 0x93, 0x3f, 0x34, 0x04, 0x89, 0x15,
  0x04, 0xe3, 0xc0, 0x3f, 0xe4, 0xf4, 0xdc, 0x14, 0x37, 0xf8, 0x83, 0x3f,
  0x71, 0x2b, 0xd9, 0xd1, 0xe8, 0xe2, 0xc1, 0xbf, 0x39, 0x56, 0xff, 0x31,
  0x72, 0x6d, 0xa8, 0xbf, 0xa3, 0xe9, 0xde, 0x11, 0x1a, 0x23, 0xc2, 0x3f,
  0x7f, 0x27, 0xef, 0xc0, 0x94, 0x6a, 0xba, 0x3f, 0xdd, 0xcc, 0xf3, 0x19,
  0xf2, 0xa8, 0xc0, 0xbf, 0xed, 0x0e, 0x11, 0x58, 0xc3, 0x66, 0xcc, 0xbf,
  0x7f, 0x3f, 0xa5, 0xdb, 0x67, 0x05, 0xb5, 0xbf, 0x90, 0xd0, 0xb1, 0xa9,
  0x33, 0x79, 0x6c, 0xbf, 0xc3, 0x67, 0x3b, 0xee, 0xb8, 0xf2, 0xb4, 0x3f,
  0xfe, 0xc9, 0x02, 0x86, 0xe0, 0x4f, 0x85, 0x3f, 0xa6, 0x80, 0x0d, 0x97,
  0xc0, 0xba, 0xb4, 0xbf, 0x2f, 0xf8, 0x29, 0x04, 0x33, 0xb0, 0x91, 0xbf,
  0xc0, 0x9d, 0x39, 0x33, 0xbc, 0x5d, 0xb4, 0x3f, 0x8d, 0x60, 0x0f, 0xa8,
  0xf1, 0x9c, 0x98, 0x3f, 0x8d, 0x0a, 0xd8, 0x29, 0x12, 0xdc, 0xb3, 0xbf,
  0x50, 0x48, 0x78, 0x9e, 0x3a, 0x63, 0x9f, 0xbf, 0x21, 0xe5, 0x3e, 0x1e,
  0x52, 0x36, 0xb3, 0x3f, 0x82, 0xbb, 0x7d, 0x45, 0x16, 0xfc, 0xa2, 0x3f,
  0x5d, 0x49, 0x38, 0x37, 0x35, 0x6d, 0xb2, 0xbf, 0x20, 0x1c, 0x4d, 0x89,
  0x7d, 0x28, 0xa6, 0xbf, 0xa9, 0x44, 0x09, 0x7c, 0x9e, 0x81, 0xb1, 0x3f,
  0x4c, 0x55, 0xea, 0xe5, 0x79, 0x31, 0xa9, 0x3f, 0x00, 0x2d, 0x71, 0x48,
  0x9b, 0x74, 0xb0, 0xbf, 0xdb, 0x87, 0x11, 0xad, 0xc1, 0x11, 0xac, 0xbf,
  0x76, 0xbb, 0x34, 0xb2, 0xc7, 0x8e, 0xae, 0x3f, 0x99, 0x87, 0x48, 0x5f,
  0x1d, 0xc4, 0xae, 0x3f, 0xd2, 0x91, 0xa2, 0xe4, 0xb7, 0xf6, 0xab, 0xbf,
  0x20, 0x15, 0x10, 0x3a, 0xb5, 0xa1, 0xb0, 0xbf, 0x4a, 0x78, 0x80, 0x46,
  0x27, 0x24, 0xa9, 0x3f, 0xf5, 0x31, 0x38, 0x24, 0x4f, 0xc5, 0xb1, 0x3f,
  0x57, 0xb0, 0xd1, 0x50, 0x90, 0x1a, 0xa6, 0xbf, 0xff, 0x9d, 0xb0, 0x9c,
  0x64, 0xca, 0xb2, 0xbf, 0x0d, 0x34, 0x49, 0xe1, 0xc9, 0xdd, 0xa2, 0x3f,
  0x91, 0x18, 0x06, 0xfa, 0x8c, 0xae, 0xb3, 0x3f, 0x98, 0xc4, 0x86, 0x22,
  0x13, 0xe4, 0x9e, 0xbf, 0xec, 0x23, 0x5a, 0x81, 0x70, 0x6f, 0xb4, 0xbf,
  0x51, 0x16, 0x80, 0xc6, 0xcc, 0xb7, 0x97, 0x3f, 0xe7, 0x23, 0x06, 0x51,
  0xca, 0x0a, 0xb5, 0x3f, 0x99, 0xad, 0xb4, 0xa4, 0xb7, 0x40, 0x90, 0xbf,
  0xd6, 0x15, 0x6a, 0x75, 0x6a, 0x7e, 0xb5, 0xbf, 0x73, 0x12, 0x8a, 0x46,
  0x35, 0x13, 0x81, 0x3f, 0xfb, 0xb8, 0x2b, 0x2f, 0x38, 0xc8, 0xb5, 0x3f,
  0xc9, 0xdf, 0x37, 0x0d, 0x93, 0xc2, 0x43, 0xbf, 0x4a, 0x02, 0x92, 0x73,
  0x34, 0xe6, 0xb5, 0xbf, 0xd0, 0x81, 0x20, 0x2b, 0x6a, 0xd5, 0x7d, 0xbf,
  0x0a, 0x6a, 0x6a, 0xb1, 0x7c, 0xd6, 0xb5, 0x3f, 0x0b, 0x20, 0x35, 0x65,
  0x8e, 0x46, 0x8f, 0x3f, 0x90, 0xc7, 0x1c, 0xe7, 0x4d, 0x97, 0xb5, 0xbf,
  0xa8, 0x1a, 0xb9, 0x05, 0x4e, 0xdd, 0x97, 0xbf, 0xda, 0x25, 0x63, 0x19,
  0x08, 0x27, 0xb5, 0x3f, 0xd4, 0x31, 0xcf, 0xec, 0x02, 0x0a, 0xa0, 0x3f,
  0xa6, 0x87, 0xb6, 0x3d, 0x32, 0x84, 0xb4, 0xbf, 0xe1, 0xc8, 0xbb, 0xae,
  0x77, 0x1b, 0xa4, 0xbf, 0x90, 0xe7, 0x2b, 0xb0, 0x7e, 0xad, 0xb3, 0x3f,
  0x14, 0x57, 0x71, 0x00, 0x31, 0x1a, 0xa8, 0x3f, 0xe1, 0xbc, 0x94, 0x52,
  0xd0, 0xa1, 0xb2, 0xbf, 0x09, 0xdd, 0xfc, 0xbc, 0xba, 0xfc, 0xab, 0xbf,
  0x4a, 0x19, 0xc2, 0x7a, 0x40, 0x60, 0xb1, 0x3f, 0xb1, 0x99, 0x4e, 0x90,
  0xf3, 0xb8, 0xaf, 0x3f, 0x43, 0xef, 0x12, 0xc1, 0x4b, 0xd0, 0xaf, 0xbf,
  0xf3, 0x22, 0xca, 0x85, 0xfe, 0xa1, 0xb1, 0xbf, 0x34, 0x85, 0x6d, 0x95,
  0x39, 0x72, 0xac, 0x3f, 0x59, 0x95, 0xe7, 0x38, 0x14, 0x49, 0xb3, 0x3f,
  0x36, 0x99, 0x1d, 0x9c, 0x21, 0xa6, 0xa8, 0xbf, 0x0e, 0xd9, 0x4f, 0xa9,
  0x6f, 0xcb, 0xb4, 0xbf, 0x1f, 0x8a, 0xb3, 0x1a, 0x91, 0x6c, 0xa4, 0x3f,
  0x96, 0xab, 0x3c, 0x5a, 0x43, 0x22, 0xb6, 0x3f, 0x97, 0xe8, 0x7e, 0x43,
  0xd0, 0x8d, 0x9f, 0xbf, 0xf7, 0x06, 0x3b, 0x8a, 0x2d, 0x46, 0xb7, 0xbf,
  0x75, 0x4e, 0xe3, 0x12, 0xfa, 0x6e, 0x95, 0x3f, 0x6d, 0x1e, 0xea, 0x65,
  0x21, 0x2f, 0xb8, 0x3f, 0x95, 0x23, 0x7c, 0x0a, 0x24, 0x07, 0x85, 0xbf,
  0xb9, 0xf0, 0x7d, 0xab, 0x49, 0xd4, 0xb8, 0xbf, 0x13, 0xf9, 0xeb, 0xf5,
  0xdf, 0xab, 0x52, 0xbf, 0xb0, 0xdc, 0x16, 0x26, 0xe2, 0x2b, 0xb9, 0x3f,
  0x72, 0x48, 0x89, 0xe6, 0x00, 0x1e, 0x8b, 0x3f, 0x10, 0xcc, 0xbe, 0x0f,
  0x04, 0x2b, 0xb9, 0xbf, 0xff, 0x91, 0xf2, 0x49, 0x2f, 0x98, 0x9a, 0xbf,
  0x3a, 0xc6, 0xa0, 0x2e, 0x5f, 0xc5, 0xb8, 0x3f, 0x33, 0x43, 0x8e, 0xdf,
  0x13, 0x18, 0xa4, 0x3f, 0x36, 0x7b, 0xbc, 0xac, 0xd5, 0xec, 0xb7, 0xbf,
  0xf1, 0x13, 0x64, 0x3f, 0x19, 0x1d, 0xab, 0xbf, 0x1b, 0x59, 0x15, 0xc4,
  0xe9, 0x90, 0xb6, 0x3f, 0xb0, 0xf4, 0x90, 0xc7, 0x38, 0x24, 0xb1, 0x3f,
  0x29, 0x90, 0x55, 0x48, 0xdf, 0x9d, 0xb4, 0xbf, 0x1f, 0xa9, 0x2b, 0xcd,
  0xb8, 0xc0, 0xb4, 0xbf, 0x84, 0xa0, 0x4e, 0xbe, 0x58, 0xfb, 0xb1, 0x3f,
  0xb9, 0x90, 0xb4, 0xe1, 0x77, 0x53, 0xb8, 0x3f, 0x2b, 0x13, 0x00, 0xd0,
  0xfc, 0x13, 0xad, 0xbf, 0xd9, 0xd7, 0x93, 0x69, 0x80, 0xc5, 0xbb, 0xbf,
  0xb4, 0x1a, 0xe4, 0x9a, 0x69, 0x3e, 0xa4, 0x3f, 0x13, 0x70, 0xc6, 0xc1,
  0x9d, 0xf5, 0xbe, 0x3f, 0xbe, 0xf4, 0x99, 0x88, 0xdc, 0xf1, 0x91, 0xbf,
  0xa5, 0x78, 0x0a, 0x25, 0x4a, 0xd8, 0xc0, 0xbf, 0x88, 0x69, 0xa7, 0xec,
  0x55, 0x25, 0x86, 0xbf, 0x85, 0x3f, 0x3f, 0xe5, 0x83, 0xcf, 0xc1, 0x3f,
  0x00, 0x98, 0xc1, 0x16, 0xb7, 0xd6, 0xa8, 0x3f, 0x22, 0x65, 0xee, 0x0c,
  0x65, 0x08, 0xc2, 0xbf, 0x37, 0xd1, 0x2a, 0x3a, 0x2a, 0x84, 0xba, 0xbf,
  0x53, 0xcd, 0x79, 0xcc, 0xbc, 0x8a, 0xc0, 0x3f, 0xbd, 0x05, 0x1b, 0x72,
  0xf9, 0x59, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0xae, 0x61, 0x48, 0x87, 0x8e, 0xe4, 0xb4, 0x3f, 0x66, 0xfb, 0x35, 0x73,
  0xa1, 0x01, 0x7c, 0x3f, 0xf6, 0x70, 0x80, 0x1c, 0x2e, 0xc0, 0xb4, 0xbf,
  0xcc, 0xe8, 0x34, 0x5b, 0x62, 0xec, 0x8b, 0xbf, 0xf3, 0xdb, 0xd7, 0x46,
  0x94, 0x77, 0xb4, 0x3f, 0xa3, 0x94, 0xd7, 0x37, 0xbf, 0xd6, 0x94, 0x3f,
  0xd2, 0xb0, 0xb1, 0x18, 0x0f, 0x0b, 0xb4, 0xbf, 0x42, 0xf0, 0x88, 0xea,
  0x7f, 0x97, 0x9b, 0xbf, 0x53, 0xfe, 0x4c, 0xdc, 0x13, 0x7b, 0xb3, 0x3f,
  0xde, 0xa9, 0xf3, 0xe1, 0xf6, 0x16, 0xa1, 0x3f, 0x5b, 0xe8, 0x60, 0x4c,
  0x3f, 0xc8, 0xb2, 0xbf, 0x05, 0x96, 0xc5, 0x65, 0xca, 0x47, 0xa4, 0xbf,
  0x23, 0x2e, 0xa0, 0xe0, 0x55, 0xf3, 0xb1, 0x3f, 0xcd, 0xbd, 0x43, 0x94,
  0x0b, 0x59, 0xa7, 0x3f, 0xf2, 0xb6, 0x0f, 0x2f, 0x44, 0xfd, 0xb0, 0xbf,
  0x63, 0x88, 0xad, 0xed, 0x98, 0x45, 0xaa, 0xbf, 0x77, 0xc1, 0xc3, 0xc6,
  0x3e, 0xce, 0xaf, 0x3f, 0x06, 0xbf, 0x22, 0xd2, 0x60, 0x08, 0xad, 0x3f,
  0x04, 0x54, 0xad, 0x9b, 0x4b, 0x64, 0xad, 0xbf, 0x9e, 0x04, 0xb1, 0x0f,
  0x64, 0x9c, 0xaf, 0xbf, 0xe1, 0xa0, 0xf3, 0x16, 0x7f, 0xbf, 0xaa, 0x3f,
  0xf1, 0x1a, 0x3d, 0x48, 0x5c, 0xfe, 0xb0, 0x3f, 0x10, 0x19, 0xfd, 0x93,
  0xfe, 0xe2, 0xa7, 0xbf, 0xee, 0xe4, 0x66, 0x17, 0x46, 0x12, 0xb2, 0xbf,
  0xf8, 0x8f, 0xe0, 0x53, 0x46, 0xd2, 0xa4, 0x3f, 0xd5, 0x89, 0xec, 0xda,
  0x93, 0x07, 0xb3, 0x3f, 0x5c, 0x05, 0xfa, 0x84, 0x2b, 0x91, 0xa1, 0xbf,
  0xb2, 0xde, 0x44, 0x0b, 0xf9, 0xdb, 0xb3, 0xbf, 0xd5, 0xdf, 0x1a, 0x2b,
  0xbd, 0x47, 0x9c, 0x3f, 0xa5, 0xab, 0xb6, 0xec, 0x39, 0x8d, 0xb4, 0x3f,
  0xa6, 0xbe, 0xd0, 0xb5, 0xdb, 0x1d, 0x95, 0xbf, 0x56, 0xe4, 0xe6, 0x6b,
  0x2d, 0x19, 0xb5, 0xbf, 0xcd, 0x16, 0x84, 0x61, 0x22, 0x5d, 0x8b, 0x3f,
  0x4c, 0x17, 0x0b, 0x24, 0xbf, 0x7d, 0xb5, 0x3f, 0x72, 0xc3, 0x74, 0x9f,
  0x13, 0x12, 0x78, 0xbf, 0x3c, 0x76, 0xe2, 0x95, 0xf1, 0xb8, 0xb5, 0xbf,
  0xa4, 0xab, 0x8a, 0xdf, 0x12, 0x4d, 0x5d, 0xbf, 0x6b, 0x19, 0xfa, 0x97,
  0xe0, 0xc8, 0xb5, 0x3f, 0xa2, 0x76, 0x1b, 0xc8, 0x3e, 0xa2, 0x83, 0x3f,
  0x17, 0xc6, 0x7c, 0x0a, 0xc4, 0xab, 0xb5, 0xbf, 0xd4, 0x36, 0x20, 0xf6,
  0x2f, 0xe3, 0x91, 0xbf, 0x49, 0xf7, 0xfd, 0xda, 0xf2, 0x5f, 0xb5, 0x3f,
  0x0a, 0x69, 0x37, 0x12, 0xdd, 0xfc, 0x99, 0x3f, 0x29, 0xdb, 0x76, 0x67,
  0xe6, 0xe3, 0xb4, 0xbf, 0xd8, 0x29, 0xd7, 0x80, 0x81, 0x07, 0xa1, 0xbf,
  0x4a, 0x0d, 0x3b, 0x53, 0x3e, 0x36, 0xb4, 0x3f, 0x8d, 0xfa, 0xd2, 0x08,
  0xb8, 0x04, 0xa5, 0x3f, 0xee, 0x2c, 0x45, 0xe5, 0xc4, 0x55, 0xb3, 0xbf,
  0xc9, 0xab, 0xdc, 0xe0, 0x68, 0xed, 0xa8, 0xbf, 0x77, 0xb9, 0x3e, 0x0d,
  0x74, 0x41, 0xb2, 0x3f, 0xef, 0x97, 0x1c, 0x4f, 0x4f, 0xb8, 0xac, 0x3f,
  0x5c, 0x67, 0x97, 0x34, 0x7b, 0xf8, 0xb0, 0xbf, 0x18, 0x5c, 0x8c, 0xff,
  0xbe, 0x2d, 0xb0, 0xbf, 0x5d, 0x05, 0x39, 0x17, 0x8c, 0xf4, 0xae, 0x3f,
  0xce, 0x8c, 0x15, 0xa8, 0x27, 0xe6, 0xb1, 0x3f, 0x83, 0xaa, 0xbb, 0x21,
  0x09, 0x8d, 0xab, 0xbf, 0x32, 0xc2, 0x6c, 0x33, 0xa9, 0x7f, 0xb3, 0xbf,
  0x0c, 0xd1, 0xc9, 0x49, 0x69, 0xba, 0xa7, 0x3f, 0x9f, 0x7d, 0xc1, 0x0c,
  0x1a, 0xf4, 0xb4, 0x3f, 0xb3, 0x19, 0x7f, 0x2f, 0x5b, 0x7d, 0xa3, 0xbf,
  0x61, 0xf4, 0x6e, 0x3e, 0xd1, 0x3c, 0xb6, 0xbf, 0x5c, 0xdd, 0x57, 0x13,
  0xb9, 0xae, 0x9d, 0x3f, 0xf8, 0x0d, 0x73, 0xad, 0x94, 0x52, 0xb7, 0x3f,
  0xb9, 0x2c, 0x36, 0x27, 0xba, 0x95, 0x93, 0xbf, 0x49, 0x64, 0x25, 0x95,
  0x82, 0x2d, 0xb8, 0xbf, 0x76, 0x61, 0xc4, 0xc1, 0xa9, 0x6d, 0x81, 0x3f,
  0x51, 0xcf, 0x4d, 0x85, 0xf4, 0xc4, 0xb8, 0x3f, 0x55, 0xe7, 0xe9, 0x1d,
  0x7c, 0x21, 0x67, 0x3f, 0x76, 0xb8, 0xa3, 0x4f, 0x59, 0x0f, 0xb9, 0xbf,
  0x25, 0x9c, 0xa4, 0xa8, 0x9b, 0x5c, 0x8e, 0xbf, 0x1b, 0x65, 0x3c, 0xfc,
  0x01, 0x02, 0xb9, 0x3f, 0x81, 0xa2, 0xae, 0xbb, 0x80, 0x16, 0x9c, 0x3f,
  0xe2, 0xb8, 0x90, 0xa6, 0xdb, 0x90, 0xb8, 0xbf, 0x7d, 0xb8, 0xed, 0x10,
  0x5d, 0xc3, 0xa4, 0xbf, 0x96, 0x80, 0xa6, 0x56, 0x0c, 0xae, 0xb7, 0x3f,
  0xb4, 0xd5, 0xa0, 0x15, 0x38, 0xb1, 0xab, 0x3f, 0xb5, 0xca, 0x14, 0x11,
  0x62, 0x49, 0xb6, 0xbf, 0x3d, 0xf9, 0xc6, 0xdd, 0x20, 0x61, 0xb1, 0xbf,
  0xf1, 0x50, 0x12, 0x5e, 0x76, 0x4f, 0xb4, 0x3f, 0x92, 0xd8, 0x69, 0x04,
  0x05, 0xef, 0xb4, 0x3f, 0xc5, 0x14, 0x62, 0x5a, 0x4e, 0xa8, 0xb1, 0xbf,
  0x7c, 0x8e, 0xa5, 0x69, 0xdf, 0x71, 0xb8, 0xbf, 0x44, 0x65, 0xc7, 0xe8,
  0x0c, 0x6a, 0xac, 0x3f, 0x4f, 0xc8, 0x73, 0x5c, 0xfa, 0xd2, 0xbb, 0x3f,
  0xb5, 0x42, 0x98, 0xc5, 0x21, 0x97, 0xa3, 0xbf, 0xf6, 0x6f, 0x4d, 0xf3,
  0x7f, 0xf1, 0xbe, 0xbf, 0x66, 0xbc, 0xf3, 0xe8, 0x7a, 0xb8, 0x90, 0x3f,
  0x06, 0x0b, 0xc3, 0x4e, 0x63, 0xcd, 0xc0, 0x3f, 0x93, 0x02, 0x8a, 0x42,
  0x19, 0x46, 0x88, 0x3f, 0x1e, 0x9a, 0x38, 0xaf, 0x32, 0xbc, 0xc1, 0xbf,
  0xe4, 0xc7, 0x63, 0xc3, 0x58, 0x3d, 0xa9, 0xbf, 0x20, 0xb4, 0x6a, 0x2a,
  0x01, 0xee, 0xc1, 0x3f, 0x48, 0x83, 0x91, 0x18, 0xe9, 0x9c, 0xba, 0x3f,
  0x40, 0xc5, 0x35, 0x09, 0x05, 0x6d, 0xc0, 0xbf, 0xea, 0x03, 0xf0, 0x46,
  0x46, 0x4d, 0xcc, 0xbf, 0xa3, 0x0e, 0x9e, 0x5a, 0x40, 0xcd, 0xb4, 0x3f,
  0x7b, 0x3b, 0x6f, 0x04, 0xa4, 0x97, 0x6b, 0x3f, 0xe2, 0x17, 0x0d, 0x84,
  0x85, 0xbb, 0xb4, 0xbf, 0xfd, 0xad, 0x3b, 0x5c, 0x7c, 0xa7, 0x84, 0xbf,
  0xa7, 0x85, 0x72, 0x9a, 0x67, 0x86, 0xb4, 0x3f, 0xf5, 0x57, 0x90, 0xea,
  0x2b, 0x25, 0x91, 0x3f, 0x3d, 0x6b, 0xc2, 0x74, 0x1e, 0x2e, 0xb4, 0xbf,
  0xa8, 0xb1, 0xfc, 0x37, 0x07, 0xdd, 0x97, 0xbf, 0x45, 0x31, 0xe7, 0x40,
  0x07, 0xb3, 0xb3, 0x3f, 0xd1, 0xce, 0x95, 0xd7, 0x23, 0x71, 0x9e, 0x3f,
  0x93, 0xf4, 0x97, 0xaf, 0xa4, 0x15, 0xb3, 0xbf, 0x25, 0xad, 0x67, 0xfc,
  0xb1, 0x6b, 0xa2, 0xbf, 0xd6, 0xfd, 0x6b, 0x32, 0x9f, 0x56, 0xb2, 0x3f,
  0x04, 0xf5, 0x6d, 0x3f, 0xde, 0x82, 0xa5, 0x3f, 0x20, 0xd5, 0xe4, 0x4c,
  0xc5, 0x76, 0xb1, 0xbf, 0x9b, 0xff, 0xc6, 0xb1, 0x1c, 0x79, 0xa8, 0xbf,
  0x1d, 0x5f, 0x65, 0xf9, 0x0b, 0x77, 0xb0, 0x3f, 0x8a, 0x2a, 0x95, 0x1f,
  0x81, 0x49, 0xab, 0x3f, 0x93, 0x82, 0x9f, 0x46, 0x1e, 0xb1, 0xae, 0xbf,
  0xc9, 0x5c, 0xb2, 0x7e, 0x2f, 0xef, 0xad, 0xbf, 0x97, 0xed, 0x9e, 0x6f,
  0x24, 0x39, 0xac, 0x3f, 0x47, 0xd3, 0x25, 0x32, 0xaf, 0x32, 0xb0, 0x3f,
  0x88, 0xc1, 0x56, 0x9e, 0x01, 0x89, 0xa9, 0xbf, 0x24, 0x86, 0x53, 0xcd,
  0xac, 0x53, 0xb1, 0xbf, 0x2f, 0x1e, 0xbf, 0xe1, 0xde, 0xa3, 0xa6, 0x3f,
  0x7f, 0x08, 0x62, 0x6e, 0x42, 0x58, 0xb2, 0x3f, 0xfe, 0x0d, 0x67, 0xea,
  0x38, 0x8d, 0xa3, 0xbf, 0x6d, 0x00, 0x28, 0x5f, 0x2f, 0x3e, 0xb3, 0xbf,
  0xb6, 0xa5, 0x18, 0x0f, 0xe2, 0x48, 0xa0, 0x3f, 0xd0, 0x1a, 0xae, 0xe3,
  0x41, 0x03, 0xb4, 0x3f, 0xc3, 0xef, 0x7c, 0x35, 0x09, 0xb6, 0x99, 0xbf,
  0x27, 0x6b, 0x38, 0xe6, 0x58, 0xa5, 0xb4, 0xbf, 0x32, 0x39, 0xc7, 0xd9,
  0x4a, 0x90, 0x92, 0x3f, 0x60, 0x92, 0x83, 0xc6, 0x65, 0x22, 0xb5, 0x3f,
  0x4e, 0xd2, 0x36, 0xe0, 0x9b, 0x54, 0x86, 0xbf, 0x7e, 0x38, 0x1e, 0x52,
  0x6e, 0x78, 0xb5, 0xbf, 0xad, 0x54, 0x4f, 0xb8, 0xca, 0x74, 0x6c, 0x3f,
  0xec, 0x52, 0xe0, 0xec, 0x8e, 0xa5, 0xb5, 0x3f, 0x9a, 0xea, 0xf9, 0x37,
  0x09, 0xde, 0x70, 0x3f, 0x4a, 0x43, 0xdf, 0xf1, 0xfc, 0xa7, 0xb5, 0xbf,
  0x4c, 0x62, 0xdb, 0x56, 0xc3, 0x37, 0x88, 0xbf, 0x60, 0x93, 0xf3, 0x56,
  0x09, 0x7e, 0xb5, 0x3f, 0x3b, 0x8e, 0x33, 0x81, 0x84, 0x11, 0x94, 0x3f,
  0xfa, 0x08, 0x0d, 0x9f, 0x23, 0x26, 0xb5, 0xbf, 0x7f, 0x51, 0x8d, 0xd8,
  0x81, 0x0a, 0x9c, 0xbf, 0x67, 0x39, 0x4f, 0x2a, 0xdd, 0x9e, 0xb4, 0x3f,
  0x54, 0xd6, 0x3f, 0x30, 0xfd, 0xfb, 0xa1, 0x3f, 0x83, 0xb6, 0x73, 0xf6,
  0xec, 0xe6, 0xb3, 0xbf, 0x03, 0x75, 0x2b, 0x49, 0x04, 0xe5, 0xa5, 0xbf,
  0xa1, 0xb1, 0x79, 0xe6, 0x33, 0xfd, 0xb2, 0x3f, 0x9b, 0x3b, 0x39, 0x13,
  0xd7, 0xb7, 0xa9, 0x3f, 0xa5, 0x16, 0x9a, 0xae, 0xc1, 0xe0, 0xb1, 0xbf,
  0x86, 0x7a, 0x34, 0x20, 0x5f, 0x6b, 0xad, 0xbf, 0x92, 0x9e, 0x4d, 0x89,
  0xda, 0x90, 0xb0, 0x3f, 0x92, 0xae, 0x41, 0xe3, 0xf0, 0x7a, 0xb0, 0x3f,
  0x15, 0x19, 0x58, 0xc9, 0xfb, 0x19, 0xae, 0xbf, 0xbf, 0x98, 0x08, 0x54,
  0x78, 0x26, 0xb2, 0xbf, 0x8b, 0xbb, 0x34, 0x8b, 0xdc, 0xa9, 0xaa, 0x3f,
  0x4d, 0x4b, 0x35, 0x83, 0xab, 0xb2, 0xb3, 0x3f, 0x8a, 0xf1, 0x6c, 0x63,
  0x75, 0xd1, 0xa6, 0xbf, 0xd2, 0xfc, 0x74, 0x7f, 0x81, 0x19, 0xb5, 0xbf,
  0x45, 0x0c, 0x2a, 0x18, 0x94, 0x91, 0xa2, 0x3f, 0x8e, 0x3e, 0x50, 0xbb,
  0x74, 0x54, 0xb6, 0x3f, 0x86, 0x66, 0x96, 0xdd, 0xa3, 0xd7, 0x9b, 0xbf,
  0x20, 0x25, 0x72, 0x82, 0x71, 0x5c, 0xb7, 0xbf, 0x73, 0xdd, 0xbe, 0x1e,
  0x6c, 0xc5, 0x91, 0x3f, 0xaa, 0x6e, 0x38, 0xbc, 0xbf, 0x29, 0xb8, 0x3f,
  0xa8, 0xd4, 0x36, 0xfe, 0x05, 0xcf, 0x7b, 0xbf, 0x52, 0x66, 0xc1, 0x41,
  0xe6, 0xb3, 0xb8, 0xbf, 0xf3, 0xc0, 0x84, 0xcb, 0xea, 0x4d, 0x72, 0xbf,
  0xa5, 0x39, 0x51, 0x3a, 0x85, 0xf1, 0xb8, 0x3f, 0x20, 0x9e, 0xad, 0x75,
  0x36, 0xc3, 0x90, 0x3f, 0x65, 0xfe, 0x11, 0x9e, 0x23, 0xd8, 0xb8, 0xbf,
  0x8c, 0x8b, 0x8d, 0x86, 0x6f, 0x8a, 0x9d, 0xbf, 0x8c, 0x11, 0x97, 0xcd,
  0xe9, 0x5b, 0xb8, 0x3f, 0x7c, 0x89, 0x96, 0x1e, 0x97, 0x69, 0xa5, 0x3f,
  0x4c, 0x0a, 0x7b, 0x65, 0x3f, 0x6f, 0xb7, 0xbf, 0x62, 0xd4, 0xb7, 0x9f,
  0x8b, 0x40, 0xac, 0xbf, 0x22, 0x42, 0xbe, 0xa8, 0x3b, 0x02, 0xb6, 0x3f,
  0x22, 0x22, 0xc6, 0x15, 0xd6, 0x9b, 0xb1, 0x3f, 0x5d, 0x7f, 0xfe, 0xf7,
  0xca, 0x01, 0xb4, 0xbf, 0x51, 0xd7, 0x07, 0xbf, 0x61, 0x1b, 0xb5, 0xbf,
  0x82, 0xbd, 0x81, 0xc8, 0x51, 0x56, 0xb1, 0x3f, 0x89, 0xd1, 0x20, 0xcb,
  0xaa, 0x8e, 0xb8, 0x3f, 0xe4, 0xfd, 0x7b, 0xe9, 0xb9, 0xc2, 0xab, 0xbf,
  0x40, 0x26, 0x6f, 0x45, 0x3a, 0xdf, 0xbb, 0xbf, 0x3c, 0xad, 0x25, 0xe1,
  0xcf, 0xf2, 0xa2, 0x3f, 0xf7, 0xbe, 0xee, 0x05, 0x97, 0xec, 0xbe, 0x3f,
  0x3f, 0xb9, 0x93, 0xc5, 0xa1, 0x0a, 0x8f, 0xbf, 0x0c, 0xfe, 0x30, 0x28,
  0x53, 0xc2, 0xc0, 0xbf, 0x07, 0xfb, 0x9d, 0x20, 0xdc, 0x5a, 0x8a, 0xbf,
  0x12, 0xff, 0x92, 0x6f, 0xf6, 0xa8, 0xc1, 0x3f, 0xa2, 0x33, 0x88, 0xa3,
  0x6c, 0xa1, 0xa9, 0x3f, 0xd8, 0x49, 0xf4, 0x44, 0xed, 0xd3, 0xc1, 0xbf,
  0x60, 0x10, 0xc2, 0x00, 0xd9, 0xb4, 0xba, 0xbf, 0x1d, 0xf9, 0x01, 0xac,
  0xc7, 0x4f, 0xc0, 0x3f, 0x94, 0x3e, 0xb9, 0xbe, 0xa9, 0x40, 0xcc, 0x3f,
  0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0xd8, 0x25, 0x86, 0x69,
  0x81, 0xad, 0xb4, 0xbf, 0x60, 0x93, 0xbe, 0xc4, 0x3e, 0x26, 0x7b, 0xbf,
  0xa1, 0x9b, 0xb4, 0x3f, 0xf7, 0x8a, 0xb4, 0x3f, 0x61, 0x75, 0x56, 0x68,
  0x7c, 0x12, 0x8b, 0x3f, 0x0d, 0xb3, 0x3f, 0x72, 0x06, 0x46, 0xb4, 0xbf,
  0x3e, 0xee, 0xf5, 0x34, 0x2e, 0x35, 0x94, 0xbf, 0xe3, 0xbb, 0xbf, 0x1d,
  0xf6, 0xde, 0xb3, 0x3f, 0x8e, 0x2d, 0xbb, 0x19, 0x8a, 0xc3, 0x9a, 0x3f,
  0xca, 0x77, 0xdd, 0x15, 0x31, 0x56, 0xb3, 0xbf, 0xee, 0xb9, 0x25, 0xf7,
  0x43, 0x95, 0xa0, 0xbf, 0x17, 0x98, 0xc0, 0x16, 0x46, 0xac, 0xb2, 0x3f,
  0x37, 0xfd, 0x93, 0xb0, 0x36, 0xb0, 0xa3, 0x3f, 0x4d, 0x09, 0xd6, 0x07,
  0xe8, 0xe1, 0xb1, 0xbf, 0xc6, 0x02, 0x36, 0xec, 0xc9, 0xad, 0xa6, 0xbf,
  0xfa, 0xf7, 0xb2, 0x50, 0xee, 0xf7, 0xb0, 0x3f, 0x19, 0x79, 0xa5, 0x52,
  0x36, 0x89, 0xa9, 0x3f, 0x19, 0x73, 0x27, 0x82, 0xaa, 0xde, 0xaf, 0xbf,
  0x0e, 0x62, 0xb1, 0xae, 0xc2, 0x3d, 0xac, 0xbf, 0x4a, 0x24, 0x6d, 0x1a,
  0x7d, 0x92, 0xad, 0x3f, 0x37, 0x1c, 0xe8, 0x30, 0xc6, 0xc6, 0xae, 0x3f,
  0xe6, 0x28, 0x37, 0xc0, 0xe3, 0x0d, 0xab, 0xbf, 0x11, 0x4b, 0x32, 0x67,
  0xd5, 0x8f, 0xb0, 0xbf, 0x27, 0xbb, 0x0d, 0x0b, 0xbb, 0x53, 0xa8, 0x3f,
  0xd0, 0x01, 0xe3, 0xdf, 0xf7, 0xa1, 0xb1, 0x3f, 0x22, 0xfd, 0x07, 0x5c,
  0x2e, 0x67, 0xa5, 0xbf, 0xf0, 0x1e, 0xee, 0x12, 0x96, 0x97, 0xb2, 0xbf,
  0xd6, 0xec, 0x37, 0x9f, 0xb9, 0x4b, 0xa2, 0x3f, 0xa0, 0xec, 0x2c, 0xed,
  0x88, 0x6e, 0xb3, 0x3f, 0x20, 0x1e, 0xdc, 0x99, 0x56, 0x0a, 0x9e, 0xbf,
  0x16, 0xeb, 0xe7, 0x39, 0xb8, 0x24, 0xb4, 0xbf, 0x28, 0xbe, 0x19, 0x65,
  0x4d, 0x2f, 0x97, 0x3f, 0x60, 0xe6, 0xaf, 0x42, 0x1c, 0xb8, 0xb4, 0x3f,
  0x9b, 0x71, 0x5a, 0x18, 0x4d, 0x0f, 0x90, 0xbf, 0x1d, 0xd0, 0xfe, 0x91,
  0xbf, 0x26, 0xb5, 0xbf, 0x03, 0x95, 0xcf, 0xe8, 0xff, 0x67, 0x81, 0x3f,
  0x77, 0x0e, 0x6d, 0xde, 0xc0, 0x6e, 0xb5, 0x3f, 0x61, 0xe8, 0x97, 0x08,
  0xbc, 0x7c, 0x52, 0xbf, 0x2d, 0x3f, 0x5d, 0x25, 0x55, 0x8e, 0xb5, 0xbf,
  0x70, 0xb4, 0x3b, 0x11, 0x9a, 0x28, 0x7a, 0xbf, 0x08, 0x68, 0x59, 0xfd,
  0xc9, 0x83, 0xb5, 0x3f, 0xa7, 0x93, 0xdd, 0xae, 0xc3, 0xab, 0x8c, 0x3f,
  0x24, 0x7a, 0x0c, 0x2a, 0x88, 0x4d, 0xb5, 0xbf, 0xa3, 0xf1, 0xc3, 0x1a,
  0x9b, 0x2e, 0x96, 0xbf, 0xc3, 0xaf, 0xe3, 0x7d, 0x16, 0xea, 0xb4, 0x3f,
  0x62, 0x70, 0xb9, 0x75, 0xa5, 0x06, 0x9e, 0x3f, 0xbc, 0x6f, 0x17, 0x18,
  0x1d, 0x58, 0xb4, 0xbf, 0xb2, 0x55, 0xfa, 0x71, 0xb2, 0xe7, 0xa2, 0xbf,
  0x98, 0x7e, 0x52, 0x11, 0x69, 0x96, 0xb3, 0x3f, 0xeb, 0x47, 0x34, 0x4a,
  0x9f, 0xbc, 0xa6, 0x3f, 0xc1, 0xdb, 0xa9, 0xad, 0xf0, 0xa3, 0xb2, 0xbf,
  0x6d, 0xc9, 0x32, 0x51, 0xc3, 0x79, 0xaa, 0xbf, 0xed, 0x30, 0x73, 0x30,
  0xd8, 0x7f, 0xb1, 0x3f, 0x2f, 0x62, 0xb7, 0x48, 0x35, 0x16, 0xae, 0x3f,
  0xc4, 0x9c, 0x44, 0x76, 0x77, 0x29, 0xb0, 0xbf, 0xb0, 0x76, 0x21, 0xf2,
  0x35, 0xc4, 0xb0, 0xbf, 0x65, 0x20, 0x81, 0x07, 0xc1, 0x40, 0xad, 0x3f,
  0xb3, 0x09, 0x6d, 0x43, 0x17, 0x63, 0xb2, 0x3f, 0x05, 0xec, 0xa3, 0x8b,
  0xce, 0xc8, 0xa9, 0xbf, 0xff, 0xd3, 0xfd, 0x6b, 0x41, 0xe2, 0xb3, 0xbf,
  0xcc, 0x45, 0x71, 0xa6, 0x55, 0xeb, 0xa5, 0x3f, 0xab, 0x3e, 0x80, 0x26,
  0xcb, 0x3b, 0xb5, 0x3f, 0x96, 0xdd, 0x30, 0x34, 0x41, 0xa9, 0xa1, 0xbf,
  0xcd, 0x20, 0xd6, 0x38, 0x51, 0x69, 0xb6, 0xbf, 0x6a, 0xe9, 0x1f, 0x29,
  0x88, 0x08, 0x9a, 0x3f, 0x79, 0xa4, 0x82, 0x21, 0xe5, 0x63, 0xb7, 0x3f,
  0xa3, 0xcf, 0xa3, 0x20, 0xec, 0xfb, 0x8f, 0xbf, 0x57, 0x81, 0x0a, 0x1f,
  0xf7, 0x23, 0xb8, 0xbf, 0x17, 0xdf, 0x73, 0x44, 0xba, 0xe8, 0x74, 0x3f,
  0x96, 0x91, 0x77, 0xdb, 0x39, 0xa1, 0xb8, 0x3f, 0xc2, 0x48, 0xc0, 0xf5,
  0x57, 0xe3, 0x78, 0x3f, 0x8e, 0x16, 0x84, 0x34, 0x7d, 0xd2, 0xb8, 0xbf,
  0xa5, 0x3f, 0x13, 0x69, 0xfb, 0x4d, 0x92, 0xbf, 0x07, 0x92, 0xb7, 0x48,
  0x7c, 0xad, 0xb8, 0x3f, 0xd3, 0xd2, 0x46, 0xaa, 0x44, 0xf4, 0x9e, 0x3f,
  0xd7, 0x9e, 0x4d, 0xc4, 0x98, 0x26, 0xb8, 0xbf, 0xcb, 0x74, 0x24, 0x0f,
  0xe9, 0x0a, 0xa6, 0xbf, 0x7b, 0x8d, 0x8e, 0xa8, 0x79, 0x30, 0xb7, 0x3f,
  0xa6, 0xa8, 0xf1, 0xe7, 0x3b, 0xcb, 0xac, 0x3f, 0xfa, 0x27, 0x6c, 0x07,
  0x7d, 0xbb, 0xb5, 0xbf, 0x8e, 0xd7, 0xf6, 0x2d, 0x6c, 0xd4, 0xb1, 0xbf,
  0x3b, 0xa1, 0x23, 0x5e, 0xdf, 0xb4, 0xb3, 0x3f, 0x30, 0x9c, 0x1b, 0xa8,
  0xe1, 0x45, 0xb5, 0x3f, 0x3d, 0x76, 0xd4, 0x5f, 0x61, 0x05, 0xb1, 0xbf,
  0x51, 0x1b, 0x3f, 0xd1, 0xea, 0xa9, 0xb8, 0xbf, 0xd7, 0xa5, 0x0f, 0x7a,
  0xf9, 0x1d, 0xab, 0x3f, 0x5c, 0x23, 0x3c, 0x48, 0x4e, 0xea, 0xbb, 0x3f,
  0x02, 0x89, 0xa2, 0xcd, 0x63, 0x51, 0xa2, 0xbf, 0x9f, 0x5f, 0x8d, 0xbb,
  0xed, 0xe6, 0xbe, 0xbf, 0x82, 0x9b, 0x38, 0x26, 0x6c, 0xb0, 0x8c, 0x3f,
  0xc4, 0x2e, 0x97, 0x10, 0x1d, 0xb7, 0xc0, 0x3f, 0x02, 0xbb, 0x2f, 0x58,
  0xf6, 0x63, 0x8c, 0x3f, 0x24, 0x6d, 0x02, 0x4a, 0xd0, 0x95, 0xc1, 0xbf,
  0xa9, 0xb9, 0x11, 0x4a, 0x07, 0x03, 0xaa, 0xbf, 0x70, 0x77, 0xd3, 0x37,
  0x28, 0xba, 0xc1, 0x3f, 0xc1, 0x19, 0x87, 0x42, 0x01, 0xcc, 0xba, 0x3f,
  0xba, 0xb7, 0x94, 0xab, 0x01, 0x33, 0xc0, 0xbf, 0xf4, 0x5b, 0xf3, 0xbe,
  0x23, 0x34, 0xcc, 0xbf, 0xa0, 0xd4, 0xd9, 0x28, 0xd2, 0x96, 0xb4, 0xbf,
  0xa9, 0x0f, 0x02, 0xdc, 0x7a, 0xc1, 0x6a, 0xbf, 0xb8, 0x85, 0xa8, 0x51,
  0xfa, 0x85, 0xb4, 0x3f, 0xd2, 0xa2, 0xf4, 0x46, 0x93, 0x07, 0x84, 0x3f,
  0x8a, 0xab, 0xff, 0xc1, 0x83, 0x53, 0xb4, 0xbf, 0x4a, 0xf2, 0x36, 0x70,
  0x18, 0xa1, 0x90, 0xbf, 0x2c, 0x41, 0x36, 0x63, 0xa1, 0xff, 0xb3, 0x3f,
  0x51, 0x63, 0xa6, 0x2d, 0x9a, 0x26, 0x97, 0x3f, 0x3b, 0xa5, 0xe5, 0x28,
  0xa8, 0x8a, 0xb3, 0xbf, 0xfe, 0x9a, 0x2c, 0x6e, 0xd6, 0x8a, 0x9d, 0xbf,
  0xc0, 0xdd, 0x40, 0x37, 0x0f, 0xf5, 0xb2, 0x3f, 0x55, 0xf3, 0x2f, 0xd3,
  0x30, 0xe2, 0xa1, 0x3f, 0xe3, 0x1b, 0x59, 0x19, 0x70, 0x3f, 0xb2, 0xbf,
  0x74, 0x75, 0xf4, 0x7d, 0xf0, 0xe4, 0xa4, 0xbf, 0xf6, 0xf4, 0xea, 0x07,
  0x87, 0x6a, 0xb1, 0x3f, 0x85, 0x43, 0xc2, 0x16, 0x07, 0xc9, 0xa7, 0x3f,
  0xc7, 0x8c, 0x82, 0x41, 0x33, 0x77, 0xb0, 0xbf, 0x86, 0x67, 0x4a, 0xcd,
  0xdd, 0x89, 0xaa, 0xbf, 0x30, 0xa7, 0xf9, 0xe9, 0xee, 0xcc, 0xae, 0x3f,
  0x2c, 0xf1, 0x9c, 0x38, 0xec, 0x22, 0xad, 0x3f, 0xbf, 0x1c, 0x55, 0x7f,
  0xf4, 0x72, 0xac, 0xbf, 0x5d, 0x34, 0x4d, 0x85, 0xba, 0x8f, 0xaf, 0xbf,
  0xfc, 0xf7, 0x41, 0x81, 0x0d, 0xe3, 0xa9, 0x3f, 0x75, 0xf4, 0x76, 0xdf,
  0xf1, 0xe5, 0xb0, 0x3f, 0x71, 0x93, 0x2b, 0x86, 0x1a, 0x20, 0xa7, 0xbf,
  0x96, 0xe8, 0xd4, 0x1c, 0x8c, 0xe9, 0xb1, 0xbf, 0xd9, 0xd3, 0x06, 0x04,
  0x48, 0x2d, 0xa4, 0x3f, 0x68, 0xb0, 0xaf, 0x10, 0x90, 0xd0, 0xb2, 0x3f,
  0xdf, 0x50, 0x86, 0x0f, 0x10, 0x0e, 0xa1, 0xbf, 0xea, 0x87, 0x35, 0x1a,
  0xef, 0x98, 0xb3, 0xbf, 0x7d, 0x37, 0x3f, 0xb3, 0x78, 0x8c, 0x9b, 0x3f,
  0x37, 0x35, 0x9e, 0x58, 0xa9, 0x40, 0xb4, 0x3f, 0xca, 0xc0, 0x0e, 0xe6,
  0xd0, 0xb3, 0x94, 0xbf, 0x3f, 0xc8, 0x7b, 0x3f, 0xcf, 0xc5, 0xb4, 0xbf,
  0x48, 0x07, 0x35, 0x7b, 0x11, 0x36, 0x8b, 0x3f, 0xd0, 0x50, 0x66, 0x4d,
  0x83, 0x26, 0xb5, 0x3f, 0x83, 0x23, 0xc3, 0xf8, 0xbb, 0x2e, 0x79, 0xbf,
  0x3a, 0xa4, 0xb4, 0xea, 0xfb, 0x60, 0xb5, 0xbf, 0xdf, 0xff, 0xc2, 0xd6,
  0x82, 0xff, 0x52, 0xbf, 0x40, 0x07, 0x06, 0x77, 0x85, 0x73, 0xb5, 0x3f,
  0x74, 0xf9, 0x98, 0x39, 0xd7, 0x99, 0x81, 0x3f, 0x64, 0x0b, 0xb5, 0x8d,
  0x84, 0x5c, 0xb5, 0xbf, 0x8a, 0xc4, 0x75, 0x7c, 0x64, 0x7f, 0x90, 0xbf,
  0x79, 0x2e, 0xf6, 0x8a, 0x78, 0x1a, 0xb5, 0x3f, 0xf6, 0xab, 0x5b, 0x5a,
  0xcc, 0x3a, 0x98, 0x3f, 0x4c, 0x46, 0x7e, 0x5d, 0xfe, 0xab, 0xb4, 0xbf,
  0x29, 0xc1, 0xe4, 0xb0, 0xb1, 0xf1, 0x9f, 0xbf, 0xc9, 0xd6, 0x37, 0xb3,
  0xd3, 0x0f, 0xb4, 0x3f, 0xf7, 0x7d, 0x60, 0x53, 0xdd, 0xca, 0xa3, 0x3f,
  0xfa, 0x05, 0xfa, 0x92, 0xda, 0x44, 0xb3, 0xbf, 0x28, 0xfc, 0x8d, 0xd3,
  0xca, 0x8b, 0xa7, 0xbf, 0x59, 0xaf, 0xa0, 0x79, 0x1d, 0x4a, 0xb2, 0x3f,
  0x08, 0xf6, 0x94, 0xae, 0x73, 0x33, 0xab, 0x3f, 0x5e, 0x84, 0xad, 0x16,
  0xd4, 0x1e, 0xb1, 0xbf, 0xf9, 0x74, 0xc3, 0xbe, 0x1a, 0xb9, 0xae, 0xbf,
  0x23, 0x37, 0x7c, 0x98, 0xd1, 0x84, 0xaf, 0x3f, 0x43, 0xd4, 0x0e, 0x67,
  0xb3, 0x09, 0xb1, 0x3f, 0x70, 0xb2, 0xb3, 0x40, 0xfe, 0x68, 0xac, 0xbf,
  0x3d, 0xa2, 0xb8, 0xc4, 0x29, 0x9c, 0xb2, 0xbf, 0xef, 0x64, 0xe0, 0xb6,
  0xf6, 0xe9, 0xa8, 0x3f, 0x84, 0xdb, 0x26, 0xaa, 0x8f, 0x0e, 0xb4, 0x3f,
  0xef, 0x4c, 0xc0, 0x45, 0x17, 0x08, 0xa5, 0xbf, 0x90, 0xfc, 0xb0, 0x8e,
  0x1a, 0x5b, 0xb5, 0xbf, 0xaf, 0x25, 0xc5, 0xf1, 0x65, 0xc4, 0xa0, 0x3f,
  0x16, 0x0a, 0x87, 0x80, 0x88, 0x7b, 0xb6, 0x3f, 0x03, 0x11, 0x27, 0xc3,
  0x5a, 0x41, 0x98, 0xbf, 0xa7, 0x9f, 0xa7, 0x08, 0x0f, 0x69, 0xb7, 0xbf,
  0x61, 0x91, 0xf8, 0xe6, 0x78, 0x7e, 0x8c, 0x3f, 0x1e, 0xea, 0x1b, 0x75,
  0x45, 0x1c, 0xb8, 0x3f, 0x75, 0x28, 0x7b, 0x6a, 0x91, 0x4f, 0x6c, 0xbf,
  0x2e, 0xeb, 0x88, 0xd7, 0x08, 0x8d, 0xb8, 0xbf, 0xe5, 0x25, 0x70, 0xf3,
  0xdd, 0x51, 0x7f, 0xbf, 0xd8, 0x92, 0x20, 0x36, 0x57, 0xb2, 0xb8, 0x3f,
  0x1a, 0x9b, 0xf7, 0x95, 0xdc, 0xce, 0x93, 0x3f, 0xc9, 0xd9, 0x4e, 0x1f,
  0x1e, 0x82, 0xb8, 0xbf, 0xc8, 0x16, 0xc6, 0xa4, 0x23, 0x2a, 0xa0, 0xbf,
  0x93, 0x9c, 0x1d, 0xa7, 0xf6, 0xf0, 0xb7, 0x3f, 0xf1, 0x7f, 0x61, 0xb3,
  0x78, 0xa7, 0xa6, 0x3f, 0x59, 0x62, 0xd1, 0x1b, 0xc5, 0xf1, 0xb6, 0xbf,
  0x50, 0x88, 0x37, 0x8f, 0x6f, 0x51, 0xad, 0xbf, 0xe5, 0xbc, 0x02, 0x0a,
  0x2c, 0x75, 0xb5, 0x3f, 0xda, 0x8a, 0xe4, 0x20, 0xf6, 0x0a, 0xb2, 0x3f,
  0x22, 0x1a, 0x68, 0x6e, 0xb5, 0x68, 0xb3, 0xbf, 0xc7, 0x92, 0xdb, 0xa2,
  0x96, 0x6e, 0xb5, 0xbf, 0x0a, 0x32, 0x19, 0x42, 0x7b, 0xb5, 0xb0, 0x3f,
  0xa5, 0x50, 0xbf, 0x86, 0xaf, 0xc3, 0xb8, 0x3f, 0xb6, 0x11, 0x55, 0x3b,
  0xc1, 0x7b, 0xaa, 0xbf, 0x54, 0x6e, 0x5d, 0xdb, 0x43, 0xf4, 0xbb, 0xbf,
  0x38, 0x1c, 0x93, 0xbc, 0xcd, 0xb2, 0xa1, 0x3f, 0x1e, 0x9c, 0x56, 0x47,
  0x8e, 0xe0, 0xbe, 0x3f, 0x93, 0x79, 0x76, 0x8f, 0x06, 0x62, 0x8a, 0xbf,
  0xa8, 0x6c, 0x59, 0x34, 0xc4, 0xab, 0xc0, 0xbf, 0x4e, 0xbc, 0x8c, 0xa3,
  0xbc, 0x61, 0x8e, 0xbf, 0x85, 0x90, 0x27, 0x48, 0xc1, 0x82, 0xc1, 0x3f,
  0x44, 0xbd, 0x61, 0x7b, 0x3c, 0x62, 0xaa, 0x3f, 0x5c, 0x97, 0x69, 0xdf,
  0xb0, 0xa0, 0xc1, 0xbf, 0x1c, 0x93, 0x3a, 0xdd, 0x68, 0xe2, 0xba, 0xbf,
  0xcd, 0x59, 0x64, 0x18, 0xb0, 0x16, 0xc0, 0x3f, 0x27, 0x9d, 0xaf, 0x2a,
  0xb4, 0x27, 0xcc, 0x3f, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00, 0x00,
  0x5f, 0x36, 0xb1, 0x3f, 0x1e, 0x78, 0xb4, 0x3f, 0x57, 0x4c, 0x4e, 0x9a,
  0xd2, 0x55, 0x7a, 0x3f, 0x00, 0xc7, 0xe1, 0xc0, 0x49, 0x57, 0xb4, 0xbf,
  0x03, 0xea, 0x83, 0x61, 0x6b, 0x43, 0x8a, 0xbf, 0xb8, 0xf4, 0xbe, 0x2e,
  0xc1, 0x15, 0xb4, 0x3f, 0x10, 0xdf, 0x0a, 0xf4, 0x92, 0x9b, 0x93, 0x3f,
  0x61, 0x22, 0x7a, 0x6e, 0xc5, 0xb3, 0xb3, 0xbf, 0x17, 0x34, 0xa2, 0x2e,
  0xe3, 0xf9, 0x99, 0xbf, 0x5f, 0x9c, 0x93, 0xfb, 0xb7, 0x31, 0xb3, 0x3f,
  0x84, 0xec, 0x13, 0xc4, 0xc3, 0x19, 0xa0, 0x3f, 0x3a, 0x5a, 0x23, 0x13,
  0x1b, 0x90, 0xb2, 0xbf, 0x5e, 0x71, 0xb7, 0x90, 0xb7, 0x1f, 0xa3, 0xbf,
  0x8c, 0x91, 0x49, 0xee, 0x91, 0xcf, 0xb1, 0x3f, 0xfb, 0x82, 0x5c, 0x5c,
  0x4d, 0x0a, 0xa6, 0x3f, 0x5d, 0x53, 0x6c, 0x0c, 0xe1, 0xf0, 0xb0, 0xbf,
  0x6c, 0x80, 0x10, 0x34, 0x10, 0xd5, 0xa8, 0xbf, 0x8c, 0xfb, 0x2f, 0x1c,
  0xdd, 0xe9, 0xaf, 0x3f, 0xaf, 0x5d, 0x2f, 0xc2, 0x97, 0x7b, 0xab, 0x3f,
  0x0c, 0x3c, 0x1c, 0x43, 0x85, 0xb9, 0xad, 0xbf, 0x71, 0xd1, 0x4e, 0x51,
  0x8a, 0xf9, 0xad, 0xbf, 0xab, 0xee, 0x95, 0x04, 0x10, 0x53, 0xab, 0x3f,
  0xa3, 0x78, 0x33, 0x73, 0x4f, 0x25, 0xb0, 0x3f, 0x5e, 0x17, 0x1e, 0x1a,
  0x19, 0xb9, 0xa8, 0xbf, 0x90, 0x5c, 0x2c, 0xbb, 0x4f, 0x35, 0xb1, 0xbf,
  0x21, 0xde, 0x93, 0xd4, 0x83, 0xee, 0xa5, 0x3f, 0xa5, 0x82, 0xbb, 0x9d,
  0xb5, 0x2a, 0xb2, 0x3f, 0x84, 0x15, 0x42, 0xa2, 0x7c, 0xf6, 0xa2, 0xbf,
  0x83, 0x9a, 0x2b, 0x98, 0x7c, 0x03, 0xb3, 0xbf, 0x1f, 0x7c, 0xec, 0x96,
  0xf5, 0xa8, 0x9f, 0x3f, 0x84, 0x09, 0xf9, 0x5a, 0xad, 0xbd, 0xb3, 0x3f,
  0x92, 0xee, 0xf1, 0xd7, 0x84, 0x18, 0x99, 0xbf, 0xaa, 0xbf, 0x05, 0x36,
  0x5f, 0x57, 0xb4, 0xbf, 0xc9, 0xad, 0xf5, 0x61, 0xcd, 0x43, 0x92, 0x3f,
  0x9d, 0xcc, 0xfc, 0xa1, 0xb9, 0xce, 0xb4, 0x3f, 0x3a, 0x27, 0x18, 0x92,
  0x31, 0x67, 0x86, 0xbf, 0xf9, 0xca, 0xa3, 0xeb, 0xf5, 0x21, 0xb5, 0xbf,
  0xbc, 0x22, 0x6a, 0x15, 0xcd, 0x8a, 0x6f, 0x3f, 0x22, 0xcb, 0xb2, 0x06,
  0x61, 0x4f, 0xb5, 0x3f, 0x1b, 0x9a, 0x7e, 0x3c, 0x6f, 0xc6, 0x6b, 0x3f,
  0x9e, 0xa0, 0xd9, 0x8e, 0x5d, 0x55, 0xb5, 0xbf, 0xb1, 0xdb, 0xcd, 0x34,
  0x09, 0x00, 0x86, 0xbf, 0xc3, 0x85, 0xe9, 0xfe, 0x65, 0x32, 0xb5, 0x3f,
  0xff, 0x90, 0xcb, 0x99, 0xb1, 0x98, 0x92, 0x3f, 0x2d, 0xbe, 0xbe, 0x27,
  0x0f, 0xe5, 0xb4, 0xbf, 0x46, 0x5f, 0xca, 0x98, 0x72, 0x36, 0x9a, 0xbf,
  0x89, 0x5f, 0x98, 0xf2, 0x0a, 0x6c, 0xb4, 0x3f, 0x15, 0x7c, 0xe7, 0x46,
  0x08, 0xe6, 0xa0, 0x3f, 0x30, 0xa7, 0x2e, 0x7d, 0x2b, 0xc6, 0xb3, 0xbf,
  0xac, 0xb7, 0x36, 0x51, 0xb9, 0xa5, 0xa4, 0xbf, 0xcd, 0x9a, 0x38, 0xa1,
  0x66, 0xf2, 0xb2, 0x3f, 0x67, 0x81, 0xa3, 0x81, 0xc7, 0x52, 0xa8, 0x3f,
  0x2f, 0x19, 0x70, 0xfd, 0xd9, 0xef, 0xb1, 0xbf, 0xb1, 0x21, 0x2c, 0x8e,
  0x2c, 0xe5, 0xab, 0xbf, 0x52, 0x4f, 0xd9, 0x9b, 0xcf, 0xbd, 0xb0, 0x3f,
  0xf2, 0x16, 0xe6, 0x56, 0x56, 0x54, 0xaf, 0x3f, 0x9f, 0x5c, 0x3c, 0xb1,
  0x86, 0xb7, 0xae, 0xbf, 0x9e, 0x65, 0x8e, 0x3e, 0x8d, 0x4b, 0xb1, 0xbf,
  0x63, 0xf9, 0xca, 0x6d, 0xd2, 0x92, 0xab, 0x3f, 0x0f, 0x32, 0x1b, 0xc5,
  0xd3, 0xd1, 0xb2, 0x3f, 0xd8, 0xd0, 0x6f, 0xbd, 0x69, 0x0d, 0xa8, 0xbf,
  0x55, 0x64, 0x73, 0x80, 0xb9, 0x37, 0xb4, 0xbf, 0x98, 0xe0, 0x97, 0x23,
  0xc5, 0x27, 0xa4, 0x3f, 0x2f, 0xba, 0x35, 0xbd, 0x91, 0x77, 0xb5, 0x3f,
  0xaf, 0xea, 0x0a, 0xfd, 0x07, 0xc6, 0x9f, 0xbf, 0x8e, 0x47, 0x48, 0xd0,
  0x3a, 0x8b, 0xb6, 0xbf, 0xe7, 0x6e, 0x26, 0x0e, 0x0e, 0x82, 0x96, 0x3f,
  0xf6, 0x2c, 0xce, 0x2f, 0x0d, 0x6c, 0xb7, 0x3f, 0x4a, 0x99, 0x64, 0xba,
  0x44, 0x12, 0x89, 0xbf, 0xc2, 0xb8, 0x5e, 0xfe, 0xc5, 0x12, 0xb8, 0xbf,
  0x94, 0xd3, 0x5b, 0xeb, 0x1f, 0x2e, 0x5e, 0x3f, 0x6a, 0xb6, 0x54, 0x5a,
  0x6b, 0x77, 0xb8, 0x3f, 0xea, 0x9e, 0x97, 0xb2, 0x29, 0xcd, 0x82, 0x3f,
  0x3c, 0xa2, 0xa3, 0xf4, 0x27, 0x91, 0xb8, 0xbf, 0x05, 0x64, 0xfe, 0xae,
  0x18, 0x46, 0x95, 0xbf, 0xa1, 0xc1, 0x6e, 0x27, 0x1a, 0x56, 0xb8, 0x3f,
  0x28, 0x24, 0xb9, 0x56, 0x5e, 0xd5, 0xa0, 0x3f, 0x2a, 0x9d, 0x34, 0x9f,
  0x10, 0xbb, 0xb7, 0xbf, 0xed, 0x4b, 0xfa, 0xad, 0x6a, 0x3f, 0xa7, 0xbf,
  0x33, 0x8e, 0x79, 0xf6, 0x2a, 0xb3, 0xb6, 0x3f, 0xc1, 0x89, 0xa8, 0xd9,
  0x4b, 0xd3, 0xad, 0x3f, 0xc1, 0xee, 0xf1, 0xf9, 0x4d, 0x2f, 0xb5, 0xbf,
  0x6e, 0x16, 0x58, 0x2d, 0x86, 0x3f, 0xb2, 0xbf, 0xeb, 0xda, 0xa7, 0xa5,
  0x4e, 0x1d, 0xb3, 0x3f, 0x8c, 0x3d, 0xd9, 0xd3, 0x91, 0x95, 0xb5, 0x3f,
  0x82, 0x6b, 0xb5, 0x61, 0x9d, 0x66, 0xb0, 0xbf, 0x04, 0x4c, 0xa6, 0x3f,
  0x08, 0xdc, 0xb8, 0xbf, 0x3f, 0xc7, 0x10, 0xcd, 0x06, 0xdc, 0xa9, 0x3f,
  0xe1, 0xc7, 0x64, 0xd1, 0x27, 0xfd, 0xbb, 0x3f, 0x33, 0x01, 0x4f, 0x31,
  0xfe, 0x16, 0xa1, 0xbf, 0xc9, 0x7b, 0xe3, 0x55, 0x82, 0xd9, 0xbe, 0xbf,
  0x06, 0x65, 0x9a, 0xec, 0x24, 0x1f, 0x88, 0x3f, 0x57, 0x62, 0x1e, 0x90,
  0x4b, 0xa0, 0xc0, 0x3f, 0x9a, 0xb1, 0x27, 0x63, 0x40, 0x2a, 0x90, 0x3f,
  0x26, 0x9c, 0x6f, 0x5b, 0xca, 0x6f, 0xc1, 0xbf, 0x15, 0xe3, 0x06, 0x37,
  0x1f, 0xbf, 0xaa, 0xbf, 0x23, 0x37, 0x95, 0x19, 0x86, 0x87, 0xc1, 0x3f,
  0x64, 0xa2, 0xe5, 0x83, 0x16, 0xf8, 0xba, 0x3f, 0x67, 0x20, 0x32, 0x37,
  0xa0, 0xf5, 0xbf, 0xbf, 0x8c, 0xd8, 0xcf, 0xe2, 0x5a, 0x1b, 0xcc, 0xbf,
  0x1f, 0xee, 0xec, 0x1f, 0x07, 0x62, 0xb4, 0x3f, 0x7c, 0x96, 0x75, 0xbb,
  0xed, 0xf5, 0x69, 0x3f, 0x3a, 0xab, 0xd9, 0xb2, 0x02, 0x52, 0xb4, 0xbf,
  0xb9, 0x7d, 0xc8, 0x54, 0x8f, 0x6f, 0x83, 0xbf, 0x19, 0x8d, 0xce, 0xe9,
  0x04, 0x22, 0xb4, 0x3f, 0x95, 0xb0, 0xac, 0xca, 0x7e, 0x23, 0x90, 0x3f,
  0xf8, 0x3a, 0xff, 0x45, 0x3c, 0xd2, 0xb3, 0xbf, 0x44, 0x9b, 0xe8, 0xa6,
  0x06, 0x79, 0x96, 0xbf, 0x79, 0x2a, 0xad, 0x5f, 0xf6, 0x62, 0xb3, 0x3f,
  0x9d, 0x46, 0x56, 0xfe, 0x8a, 0xaf, 0x9c, 0x3f, 0x57, 0x93, 0xc7, 0x07,
  0xa0, 0xd4, 0xb2, 0xbf, 0xc3, 0xb4, 0xcb, 0x8b, 0x21, 0x5f, 0xa1, 0xbf,
  0x8a, 0xd4, 0x7d, 0x77, 0xc5, 0x27, 0xb2, 0x3f, 0x1d, 0x49, 0xf2, 0x93,
  0x3a, 0x4e, 0xa4, 0x3f, 0xda, 0x0a, 0x47, 0x8e, 0x12, 0x5d, 0xb1, 0xbf,
  0x7c, 0x7f, 0xe8, 0xe7, 0xbc, 0x20, 0xa7, 0xbf, 0x74, 0x16, 0x0c, 0x1f,
  0x53, 0x75, 0xb0, 0x3f, 0xc0, 0x88, 0x8d, 0xd9, 0x5f, 0xd2, 0xa9, 0x3f,
  0xdf, 0xd4, 0x9f, 0x9a, 0xe6, 0xe2, 0xae, 0xbf, 0xba, 0x0e, 0xbc, 0x98,
  0xe7, 0x5e, 0xac, 0xbf, 0x76, 0xf7, 0xcb, 0xf6, 0xff, 0xa4, 0xac, 0x3f,
  0x09, 0xd4, 0x6c, 0x23, 0x27, 0xc2, 0xae, 0x3f, 0xcc, 0xe6, 0x02, 0x96,
  0x4e, 0x33, 0xaa, 0xbf, 0xad, 0xb8, 0x96, 0x26, 0x01, 0x7c, 0xb0, 0xbf,
  0x77, 0x5a, 0x56, 0x63, 0x72, 0x90, 0xa7, 0x3f, 0xc4, 0x46, 0xf7, 0xf0,
  0x37, 0x7e, 0xb1, 0x3f, 0xcc, 0x56, 0xf5, 0x45, 0x50, 0xbf, 0xa4, 0xbf,
  0x60, 0x20, 0x58, 0xf4, 0xbd, 0x65, 0xb2, 0xbf, 0x02, 0x50, 0x93, 0xa5,
  0x13, 0xc3, 0xa1, 0x3f, 0x06, 0x5f, 0x99, 0x05, 0xa5, 0x30, 0xb3, 0x3f,
  0x79, 0x68, 0x18, 0x48, 0x60, 0x3e, 0x9d, 0xbf, 0x2e, 0x72, 0x49, 0x14,
  0x0c, 0xdd, 0xb3, 0xbf, 0x5d, 0x12, 0x1e, 0x25, 0xc7, 0xae, 0x96, 0x3f,
  0x65, 0xd2, 0xd2, 0x8c, 0x20, 0x69, 0xb4, 0x3f, 0x16, 0x08, 0x3c, 0xa7,
  0xe0, 0xbe, 0x8f, 0xbf, 0x76, 0x07, 0x82, 0xd7, 0x1f, 0xd3, 0xb4, 0xbf,
  0x7d, 0xa4, 0xcb, 0x38, 0x1c, 0xb2, 0x81, 0x3f, 0xa3, 0x76, 0x0c, 0xf9,
  0x58, 0x19, 0xb5, 0x3f, 0x58, 0x81, 0xbd, 0x58, 0x65, 0x4f, 0x5a, 0xbf,
  0xaf, 0x43, 0x18, 0x5a, 0x2e, 0x3a, 0xb5, 0xbf, 0x94, 0x48, 0xef, 0x80,
  0x5c, 0xcb, 0x76, 0xbf, 0x76, 0x57, 0x50, 0xbc, 0x17, 0x34, 0xb5, 0x3f,
  0xc2, 0x9f, 0xd7, 0xea, 0x51, 0x47, 0x8a, 0x3f, 0xd9, 0x5d, 0xdb, 0x64,
  0xa4, 0x05, 0xb5, 0xbf, 0x10, 0xd7, 0x55, 0xfa, 0x13, 0xa2, 0x94, 0xbf,
  0x8d, 0xd6, 0xab, 0x85, 0x7d, 0xad, 0xb4, 0x3f, 0xe6, 0x56, 0xbc, 0x71,
  0xe9, 0x21, 0x9c, 0x3f, 0x13, 0x02, 0x2b, 0xf1, 0x68, 0x2a, 0xb4, 0xbf,
  0xcb, 0x4d, 0xb9, 0xf6, 0x15, 0xcb, 0xa1, 0xbf, 0x7b, 0x15, 0x5a, 0x26,
  0x4c, 0x7b, 0xb3, 0x3f, 0xe8, 0x7d, 0x7b, 0x36, 0x81, 0x78, 0xa5, 0x3f,
  0x68, 0x82, 0xda, 0xc6, 0x2f, 0x9f, 0xb2, 0xbf, 0xcc, 0xa8, 0xd2, 0xb1,
  0xd4, 0x11, 0xa9, 0xbf, 0x1f, 0x7e, 0x9e, 0x8c, 0x43, 0x95, 0xb1, 0x3f,
  0xda, 0x36, 0x0b, 0x9a, 0x30, 0x8f, 0xac, 0x3f, 0x7e, 0x9d, 0xa6, 0xda,
  0xe2, 0x5c, 0xb0, 0xbf, 0x58, 0x77, 0x30, 0xc7, 0x2c, 0xe8, 0xaf, 0xbf,
  0xe3, 0xb0, 0x4a, 0x17, 0x34, 0xeb, 0xad, 0x3f, 0xf7, 0x5b, 0x09, 0x3d,
  0xe6, 0x89, 0xb1, 0x3f, 0x50, 0x13, 0xb2, 0x56, 0x59, 0xbe, 0xaa, 0xbf,
  0x88, 0xbc, 0xc6, 0xda, 0x37, 0x04, 0xb3, 0xbf, 0x00, 0x29, 0xdc, 0xa9,
  0x39, 0x33, 0xa7, 0x3f, 0xab, 0x6f, 0x9f, 0xc5, 0xe0, 0x5d, 0xb4, 0x3f,
  0x2b, 0xaf, 0x91, 0x06, 0x68, 0x4a, 0xa3, 0xbf, 0xea, 0x01, 0xcb, 0x3f,
  0x51, 0x91, 0xb5, 0xbf, 0x8e, 0x05, 0xeb, 0xe7, 0x36, 0x0a, 0x9e, 0x3f,
  0x2c, 0xc9, 0x6b, 0xec, 0x86, 0x98, 0xb6, 0x3f, 0x24, 0xdc, 0x8c, 0x49,
  0x92, 0xca, 0x94, 0xbf, 0xfc, 0x10, 0x09, 0x1c, 0xfc, 0x6c, 0xb7, 0xbf,
  0xcf, 0x9e, 0xdb, 0x6c, 0x13, 0xb7, 0x85, 0x3f, 0x0d, 0x92, 0xf3, 0x96,
  0x92, 0x07, 0xb8, 0x3f, 0x87, 0x50, 0x57, 0x34, 0xda, 0x34, 0x31, 0xbf,
  0xee, 0x58, 0x1a, 0x3b, 0x78, 0x60, 0xb8, 0xbf, 0x47, 0x98, 0x28, 0x66,
  0xc6, 0xde, 0x85, 0xbf, 0x99, 0x38, 0xff, 0xf5, 0x02, 0x6f, 0xb8, 0x3f,
  0xe6, 0x31, 0xd3, 0x29, 0xed, 0xb3, 0x96, 0x3f, 0xf4, 0x04, 0xb6, 0x5a,
  0x80, 0x29, 0xb8, 0xbf, 0xea, 0x35, 0x0f, 0x25, 0xf4, 0x7b, 0xa1, 0xbf,
  0x08, 0xea, 0x50, 0xf2, 0xf2, 0x84, 0xb7, 0x3f, 0x0c, 0xca, 0x54, 0x7b,
  0xe2, 0xd2, 0xa7, 0x3f, 0x9f, 0x4b, 0x9f, 0xb8, 0xb3, 0x74, 0xb6, 0xbf,
  0x9c, 0xd4, 0xe2, 0xba, 0xf4, 0x50, 0xae, 0xbf, 0xc6, 0x8f, 0x4e, 0x98,
  0xe7, 0xe9, 0xb4, 0x3f, 0x5d, 0x4e, 0x1f, 0xde, 0x2d, 0x72, 0xb2, 0x3f,
  0xe0, 0x83, 0x10, 0x28, 0xac, 0xd2, 0xb2, 0xbf, 0x9d, 0x2f, 0xc8, 0xa9,
  0xe3, 0xba, 0xb5, 0xbf, 0xae, 0x3a, 0x38, 0x87, 0xc5, 0x18, 0xb0, 0x3f,
  0xbd, 0x5a, 0x57, 0xa2, 0x03, 0xf3, 0xb8, 0x3f, 0xb1, 0x8f, 0x5a, 0xd3,
  0xbf, 0x3e, 0xa9, 0xbf, 0x61, 0xb4, 0xa8, 0x61, 0x06, 0x05, 0xbc, 0xbf,
  0xae, 0xa1, 0x1c, 0x01, 0xe6, 0x7d, 0xa0, 0x3f, 0x31, 0x6d, 0xd6, 0x14,
  0xd3, 0xd1, 0xbe, 0x3f, 0xf9, 0x1a, 0xf5, 0x66, 0x7d, 0xe7, 0x85, 0xbf,
  0x9a, 0x6c, 0xbb, 0xf3, 0xb5, 0x94, 0xc0, 0xbf, 0x29, 0xec, 0x1c, 0xd6,
  0x48, 0x1e, 0x91, 0xbf, 0x7e, 0xa1, 0xd0, 0x5e, 0xec, 0x5c, 0xc1, 0x3f,
  0xff, 0x62, 0xe5, 0xc0, 0xc1, 0x19, 0xab, 0x3f, 0x9e, 0x85, 0x0a, 0xc6,
  0xa6, 0x6e, 0xc1, 0xbf, 0x9d, 0x7f, 0x21, 0xa1, 0x10, 0x0d, 0xbb, 0xbf,
  0x9f, 0x7b, 0x17, 0xec, 0xbd, 0xbe, 0xbf, 0x3f, 0x45, 0xb1, 0x3d, 0xc6,
  0x17, 0x0f, 0xcc, 0x3f
};
unsigned int WignerD4_bin_len = 41128;


==> anc/smp-v8.10.23/src/barry/work/WignerDMatrix.cc <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include <complex>
#include <assert.h>

#include "WignerDMatrix.h"
#include "WignerD0.h"
#include "WignerD1.h"
#include "WignerD2.h"
#include "WignerD3.h"
#include "WignerD4.h"

static bool isOdd(int n)
{
  return n % 2;
}

WignerDMatrix::WignerDMatrix()
  : D0((const double * const)WignerD0_bin),
    D1((const double * const)WignerD1_bin),
    D2((const double * const)WignerD2_bin),
    D3((const double * const)WignerD3_bin),
    D4((const double * const)WignerD4_bin)
{}

std::complex<double> WignerDMatrix::operator()(int l, int mp, int m) const
{
  const std::complex<double> I(0.0, 1.0);
  int am = abs(m);
  int amp = abs(mp);

  assert(am<=l && amp<=l && amp <= 4 && l <= 100);

  int index = ((l + amp)*(l - amp + 1))/2 + am - amp;
  std::complex<double> val;

  switch(amp) {
    case 0:
      val = D0[index];
      break;

    case 1:
      val = I*D1[index];
      break;

    case 2:
      val = D2[index];
      break;

    case 3:
      val = I*D3[index];
      break;

    case 4:
      val = D4[index];
      break;
  }

  if(m < 0 && isOdd(l+mp))
    val *= -1;

  if(mp < 0 && isOdd(l + m + mp))
    val *= -1;

  return val;
}



==> anc/smp-v8.10.23/src/barry/work/WignerDMatrix.h <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#ifndef WIGNERDMATRIX_H
#define WIGNERDMATRIX_H

#include <array>
#include <complex>

/** WignerDMatrix class.
 *  Compute the Wigner-D matrix element for a rotation by pi, pi/2, pi/2.
 */
class WignerDMatrix
{
public:
  /** Constructor.
   */
  WignerDMatrix();

  /** operator().
   *  Compute the matrix element for a specific l, m, m'.
   *  @param l Integer value for l
   *  @param m Integer value for m
   *  @param mp Integer value for m'
   */
  std::complex<double> operator()(int l, int m, int mp) const;

private:
  const double * const D0;
  const double * const D1;
  const double * const D2;
  const double * const D3;
  const double * const D4;
};

#endif // WIGNERDMATRIX_H


==> anc/smp-v8.10.23/src/barry/work/hP-setup-for-smp.hh <==
// configure "hP.h" for use in /smp/
// $Header: $

#define SUBROUTINE_LIBRARY
#define SINGLE_ELL_EMM


==> anc/smp-v8.10.23/src/barry/work/hP.cc <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

//******************************************************************************

//
// We (JT) make the following changes to Barry's code:
// * We rename the computation function from /compute_h1P()/ to /compute_hP()/.
// * We compute the puncture fn & its derivatives for the trace-reversed
//   metric perturbation $\bar{h}^{\text{puncture} (I) \ell m}$, not the
//   "raw" metric perturbation $h^{\text{puncture} (I) \ell m}$.
// * We disable the window function.
// * We do NOT include the $a_{i,\ell}$ or $1/r$ factors in the puncture fn.
//
#if defined(USE_OPENMP) && !defined(SINGLE_ELL_EMM)
// The code uses /#pragma omp/ to mark the main (outermost) $l$ loop
// for OpenMP parallelization.
#endif
//
#ifdef SUBROUTINE_LIBRARY
// The code (only) defines a subroutine /compute_hP()/ to compute the
// puncture function and its derivatives.
#else
// In addition to defining /compute_hP()/, the code also defines a /main()/
// driver to demonstrate the use of /compute_hP()/.
#endif
//
#ifdef SINGLE_ELL_EMM
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for a single (specified) (ell,emm).  The results
// are returned in a set of 2-D /boost::multi_array/ objects, with indices
// * tensor basis index (from 1 to 10)
// * /r/ grid-point index
#else
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for all the (ell,emm) up to a specified /l_max/.
// The results are returned in a set of 4-D /boost::multi_array/ objects,
// with indices
// * tensor basis index (from 1 to 10)
// * ell (from 0 to /l_max/)
// * emm (from -ell to +ell)
// * /r/ grid-point index
#endif
//

//******************************************************************************

#include "hP.h"
#include <cmath>
#include <complex>
#include <iostream>
#include <assert.h>
#include "WignerDMatrix.h"

extern "C"
{
#include <gsl/gsl_sf_ellint.h>
}

using namespace std;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;
#ifdef SINGLE_ELL_EMM
typedef boost::multi_array<complex<double>,2> field_type;
#else
typedef boost::multi_array<complex<double>,4> field_type;
#endif

const double M = 1.0;

bool isOdd(int n)
{
  return n % 2;
}

bool isEven(int n)
{
  return !isOdd(n);
}

/* signum function - returns -1, 0, 1 depending on the sign of val*/
template <typename T> int sgn(T val) {
    return (T(0) < val) - (val < T(0));
}

/* Coefficients appearing in the Barack-Lousto basis of tensor harmonics */
double a_il(int i, int l) {
  double a = pow(2, -0.5);
  switch(i) {
    case 1:
    case 2:
    case 3:
    case 6:
      break;
    case 4:
    case 5:
    case 8:
    case 9:
      a *= pow(l*(l+1), -0.5);
      break;
    case 7:
    case 10:
      a *= pow((l-1)*l*(l+1)*(l+2), -0.5);
      break;
  }
  return a;
}

/* Compute the Lorenz gauge puncture fields */
#ifdef SINGLE_ELL_EMM
void compute_hP(const double r0, const vector<double> &r, const int ell, const int emm, field_type &hP, field_type &dhP, field_type &ddhP)
#else
void compute_hP(const double r0, const vector<double> &r, const int l_max, field_type &hP, field_type &dhP, field_type &ddhP)
#endif
{
#ifdef SUBROUTINE_LIBRARY
  assert(ell >=   0);
  assert(ell <= 100);
  assert(emm >= -ell);
  assert(emm <= +ell);
#else
  cout << "Computing Lorenz gauge punctures " << endl;

  if (l_max > 100) {
    cout << "Punctures can only be computed up to l_max=100, but l_max is " << l_max << endl;
  }
#endif	// SUBROUTINE_LIBRARY

  const size_t N = r.size();  /* Number of grid points */
  
#ifdef SINGLE_ELL_EMM
  hP.resize(boost::extents[range(1,11)][N]);
#else
  hP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
#endif
#ifdef SINGLE_ELL_EMM
  dhP.resize(boost::extents[range(1,11)][N]);
#else
  dhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
#endif
#ifdef SINGLE_ELL_EMM
  ddhP.resize(boost::extents[range(1,11)][N]);
#else
  ddhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
#endif

  fill(hP.data(), hP.data() + hP.num_elements(), 0.0);
  fill(dhP.data(), dhP.data() + dhP.num_elements(), 0.0);
  fill(ddhP.data(), ddhP.data() + ddhP.num_elements(), 0.0);

  /* Complete elliptic integrals */
  const double ellE = gsl_sf_ellint_Ecomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);
  const double ellK = gsl_sf_ellint_Kcomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);

  /* Wigner-D matrix */
  WignerDMatrix WignerD;

#if 0
  /* Window function size */
  const double sigma = 1.0*M;
#endif	// disabled code


  const complex<double> I(0.0, 1.0);

  /* Loop over all l, m modes */
#if defined(USE_OPENMP) && !defined(SINGLE_ELL_EMM)
#pragma omp parallel for
#endif
#ifdef SINGLE_ELL_EMM
  const int l = ell; {
#else
  for(int l=0; l<=l_max; ++l) {
#endif
    const double hP1bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 7.*r0)*(-2.*M + r0) + ellK*(-3.*M + r0)*(-32.*M + 7.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP1bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-9246.*pow(M,4) + 9973.*pow(M,3)*r0 - 3767.*pow(M,2)*pow(r0,2) + 559.*M*pow(r0,3) - 23.*pow(r0,4)) + ellE*(3952.*pow(M,4) - 5402.*pow(M,3)*r0 + 2689.*pow(M,2)*pow(r0,2) - 510.*M*pow(r0,3) + 23.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP1bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(5.*ellK*(-7.*M + r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5));
    const double hP1bar003 = 0.;
    const double hP1bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP1bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP1bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar013 = 0.;

    const double hP1bar200 = 0.15915494309189535*((-64.*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) + (32.*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(1022.*pow(M,3) - 913.*pow(M,2)*r0 + 217.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-1284.*pow(M,3) + 1019.*pow(M,2)*r0 - 221.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3)));
    const double hP1bar201 = 0.15915494309189535*((-32.*sqrt(-2.*M + r0)*(-2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2)) + ellE*(42.*pow(M,2) - 33.*M*r0 + 6.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(43678.*pow(M,4) - 45091.*pow(M,3)*r0 + 14858.*pow(M,2)*pow(r0,2) - 1501.*M*pow(r0,3) - 20.*pow(r0,4)) + ellE*(104536.*pow(M,5) - 153254.*pow(M,4)*r0 + 81693.*pow(M,3)*pow(r0,2) - 18606.*pow(M,2)*pow(r0,3) + 1451.*M*pow(r0,4) + 20.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5)));
    const double hP1bar202 = 0.15915494309189535*((2.6666666666666665*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellE*(590.*pow(M,3) - 731.*pow(M,2)*r0 + 287.*M*pow(r0,2) - 36.*pow(r0,3)) + ellK*(-741.*pow(M,3) + 838.*pow(M,2)*r0 - 305.*M*pow(r0,2) + 36.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)));
    const double hP1bar203 = 0.;
    const double hP1bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar213 = 0.;

    const double hP2bar100 = (-2.5464790894703255*(2.*M - 1.*r0)*(-2.*ellK*(3.*M - 1.*r0)*(71.*pow(M,3) - 48.*(-11. + 3.*l + 3.*pow(l,2))*pow(M,2)*r0 + 2.*(-187. + 48.*l + 48.*pow(l,2))*M*pow(r0,2) + (63. - 16.*l - 16.*pow(l,2))*pow(r0,3)) + ellE*(2.*M - 1.*r0)*(143.*pow(M,3) - 2.*(-529. + 144.*l + 144.*pow(l,2))*pow(M,2)*r0 + (-751. + 192.*l + 192.*pow(l,2))*M*pow(r0,2) - 2.*(-63. + 16.*l + 16.*pow(l,2))*pow(r0,3))))/((45. - 72.*l - 56.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(r0*(-3.*M + r0),2.5)*sqrt(M*(-2.*M + r0)));
    const double hP2bar101 = (10.185916357881302*(-3.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2)) + ellE*(27.*pow(M,2) - 19.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((M*(-3.*M + r0))/(-2.*M + r0)));
    const double hP2bar102 = (0.3183098861837907*(2.*ellE*(222.*pow(M,3) - 3.*(67. + 48.*l + 48.*pow(l,2))*pow(M,2)*r0 + 3.*(19. + 32.*l + 32.*pow(l,2))*M*pow(r0,2) - 4.*pow(1. + 2.*l,2)*pow(r0,3)) - 1.*ellK*(3.*M - 1.*r0)*(189.*pow(M,2) - 1.*(109. + 96.*l + 96.*pow(l,2))*M*r0 + 8.*pow(r0 + 2.*l*r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,3.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));

    const double hP3bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellK*(16.*M - 9.*r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 17.*M*r0 + 9.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP3bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) - (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-7602.*pow(M,4) + 8603.*pow(M,3)*r0 - 3433.*pow(M,2)*pow(r0,2) + 545.*M*pow(r0,3) - 25.*pow(r0,4)) + ellE*(2960.*pow(M,4) - 4294.*pow(M,3)*r0 + 2367.*pow(M,2)*pow(r0,2) - 498.*M*pow(r0,3) + 25.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*(ellE*(2.*M - 1.*r0)*(130.*pow(M,2) - 91.*M*r0 + 15.*pow(r0,2)) + ellK*(-3.*M + r0)*(214.*pow(M,2) - 157.*M*r0 + 21.*pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar003 = 0.;
    const double hP3bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP3bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP3bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar013 = 0.;

    const double hP3bar200 = (-10.185916357881302*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) - (5.092958178940651*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(466.*pow(M,3) - 767.*pow(M,2)*r0 + 375.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-588.*pow(M,3) + 901.*pow(M,2)*r0 - 403.*M*pow(r0,2) + 56.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3));
    const double hP3bar201 = (-5.092958178940651*sqrt(-2.*M + r0)*(3.*ellE*(-2.*M + r0)*(-7.*M + 2.*r0) - 2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) + (0.6366197723675814*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(33650.*pow(M,4) - 44381.*pow(M,3)*r0 + 21110.*pow(M,2)*pow(r0,2) - 4371.*M*pow(r0,3) + 340.*pow(r0,4)) + ellE*(80360.*pow(M,5) - 141274.*pow(M,4)*r0 + 96259.*pow(M,3)*pow(r0,2) - 31970.*pow(M,2)*pow(r0,3) + 5221.*M*pow(r0,4) - 340.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar202 = (0.4244131815783876*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (0.6366197723675814*(-1.*ellK*(-3.*M + r0)*(1790.*pow(M,3) - 2161.*pow(M,2)*r0 + 829.*M*pow(r0,2) - 100.*pow(r0,3)) + ellE*(-2.*M + r0)*(2174.*pow(M,3) - 2459.*pow(M,2)*r0 + 879.*M*pow(r0,2) - 100.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar203 = 0.;
    const double hP3bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar213 = 0.;

    const double hP4bar100 = (-5.092958178940651*(ellE - 1.*ellK)*pow(-2.*M + r0,1.5))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*sqrt(M)*sqrt(-2.*M + r0)*(ellE*(82.*pow(M,2) - 39.*M*r0 - 1.*pow(r0,2)) - 2.*ellK*(51.*pow(M,2) - 20.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(2.*ellE*(12.*pow(M,3) - 8.*pow(M,2)*r0 + 3.*M*pow(r0,2) - 1.*pow(r0,3)) + ellK*(-42.*pow(M,3) + 35.*pow(M,2)*r0 - 13.*M*pow(r0,2) + 2.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar101 = (2.5464790894703255*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) + (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38.197186342054884*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(ellE*(-4.*M + r0) - 1.*ellK*(-3.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.954929658551372*(2.*ellE*(60.*pow(M,3) - 80.*pow(M,2)*r0 + 31.*M*pow(r0,2) - 3.*pow(r0,3)) + ellK*(-162.*pow(M,3) + 191.*pow(M,2)*r0 - 65.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0))) + (0.3183098861837907*(2.*ellK*(141.*pow(M,3) - 146.*pow(M,2)*r0 + 45.*M*pow(r0,2) - 4.*pow(r0,3)) + ellE*(-230.*pow(M,3) + 251.*pow(M,2)*r0 - 83.*M*pow(r0,2) + 8.*pow(r0,3))))/((3.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));
    const double hP4bar103 = 0.;
    const double hP4bar104 = (-0.001768388256576615*pow(1. + 2.*l,2)*(-9. + 2.*l + 2.*pow(l,2))*(ellE*(M - 1.*r0) + ellK*(-3.*M + r0)))/(pow(r0,2.5)*sqrt((M*(-2.*M + r0))/(-3.*M + r0))*(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (0.0008841941282883075*(45. - 15.*pow(1. + 2.*l,2) + 4.*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l))*sqrt(M*r0*(-3.*M + r0))*(ellE*(4.*M - 1.*r0) + ellK*(-3.*M + r0)))/(M*pow(r0,3)*pow(-2.*M + r0,2.5));
    const double hP4bar110 = (-2.*(1. + 2.*l)*M)/(r0*sqrt(M*(-3.*M + r0)));
    const double hP4bar111 = 0.;
    const double hP4bar112 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP4bar113 = 0.;

    const double hP4bar300 = (-6.790610905254201*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 8.*r0) + ellK*(-21.*M + 8.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*sqrt(-2.*M + r0)*(ellE*(3802.*pow(M,3) - 4271.*pow(M,2)*r0 + 1541.*M*pow(r0,2) - 178.*pow(r0,3)) + 2.*ellK*(-2355.*pow(M,3) + 2429.*pow(M,2)*r0 - 815.*M*pow(r0,2) + 89.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellE*(1886.*pow(M,4) + 4907.*pow(M,3)*r0 - 6097.*pow(M,2)*pow(r0,2) + 1906.*M*pow(r0,3) - 160.*pow(r0,4)) - 2.*ellK*(1155.*pow(M,4) + 3158.*pow(M,3)*r0 - 3440.*pow(M,2)*pow(r0,2) + 993.*M*pow(r0,3) - 80.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellK*(1182.*pow(M,4) + 1475.*pow(M,3)*r0 - 2891.*pow(M,2)*pow(r0,2) + 1284.*M*pow(r0,3) - 176.*pow(r0,4)) - 4.*ellE*(238.*pow(M,4) + 277.*pow(M,3)*r0 - 620.*pow(M,2)*pow(r0,2) + 299.*M*pow(r0,3) - 44.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar301 = (3.3953054526271007*((-210.*(ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (ellE*(344.*pow(M,3) - 438.*pow(M,2)*r0 + 181.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-426.*pow(M,3) + 503.*pow(M,2)*r0 - 193.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (3.*(ellE*(1666.*pow(M,3) - 2151.*pow(M,2)*r0 + 899.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2064.*pow(M,3) + 2473.*pow(M,2)*r0 - 959.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar302 = (0.16976527263135505*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (89.12676813146139*(ellK*(-9222.*pow(M,4) + 15665.*pow(M,3)*r0 - 9633.*pow(M,2)*pow(r0,2) + 2536.*M*pow(r0,3) - 240.*pow(r0,4)) + 4.*ellE*(1862.*pow(M,4) - 3335.*pow(M,3)*r0 + 2170.*pow(M,2)*pow(r0,2) - 604.*M*pow(r0,3) + 60.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.4244131815783876*(-2.*ellK*(8289.*pow(M,4) - 13299.*pow(M,3)*r0 + 7847.*pow(M,2)*pow(r0,2) - 2021.*M*pow(r0,3) + 192.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 22723.*pow(M,3)*r0 + 14177.*pow(M,2)*pow(r0,2) - 3850.*M*pow(r0,3) + 384.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(2.*ellE*(69216.*pow(M,5) - 139190.*pow(M,4)*r0 + 110825.*pow(M,3)*pow(r0,2) - 43615.*pow(M,2)*pow(r0,3) + 8470.*M*pow(r0,4) - 648.*pow(r0,5)) + ellK*(-171270.*pow(M,5) + 328731.*pow(M,4)*r0 - 250216.*pow(M,3)*pow(r0,2) + 94323.*pow(M,2)*pow(r0,3) - 17588.*M*pow(r0,4) + 1296.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP4bar303 = 0.;
    const double hP4bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*sqrt(-3.*M + r0)*(-1.*ellK*(3.*M - 1.*r0)*(15.*(57. + 8.*l + 8.*pow(l,2))*pow(M,2) - 12.*(60. + 11.*l + 11.*pow(l,2))*M*r0 + 16.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,2)) + 2.*ellE*(3.*(345. + 44.*l + 44.*pow(l,2))*pow(M,3) - 6.*(219. + 37.*l + 37.*pow(l,2))*pow(M,2)*r0 + 2.*(270. + 53.*l + 53.*pow(l,2))*M*pow(r0,2) - 8.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(3.*M - 1.*r0)*pow(r0*(-2.*M + r0),2.5));
    const double hP4bar312 = (-0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP4bar313 = 0.;

    const double hP5bar000 = (20.371832715762604*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar001 = (10.185916357881302*(ellK*(18.*pow(M,3) - 24.*pow(M,2)*r0 + 9.*M*pow(r0,2) - 1.*pow(r0,3)) + ellE*(-18.*pow(M,3) + 23.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar002 = (-2.5464790894703255*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/(r0*pow(-2.*M + r0,1.5));
    
    const double hP5bar200 = (-122.23099629457562*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (713.0141450516911*(ellK*(-33.*pow(M,2) + 23.*M*r0 - 4.*pow(r0,2)) + ellE*(26.*pow(M,2) - 21.*M*r0 + 4.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (20.371832715762604*(ellK*(-27.*pow(M,2) + 21.*M*r0 - 4.*pow(r0,2)) + ellE*(22.*pow(M,2) - 19.*M*r0 + 4.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar201 = (50.92958178940651*(ellK*(-594.*pow(M,4) + 942.*pow(M,3)*r0 - 539.*pow(M,2)*pow(r0,2) + 133.*M*pow(r0,3) - 12.*pow(r0,4)) + ellE*(486.*pow(M,4) - 809.*pow(M,3)*r0 + 489.*pow(M,2)*pow(r0,2) - 127.*M*pow(r0,3) + 12.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5)) - (10.185916357881302*(-1.*ellK*(558.*pow(M,4) - 894.*pow(M,3)*r0 + 521.*pow(M,2)*pow(r0,2) - 131.*M*pow(r0,3) + 12.*pow(r0,4)) + ellE*(450.*pow(M,4) - 763.*pow(M,3)*r0 + 471.*pow(M,2)*pow(r0,2) - 125.*M*pow(r0,3) + 12.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar202 = (5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) + (38.197186342054884*sqrt(-3.*M + r0)*(ellE*(9.*M - 4.*r0) + ellK*(-11.*M + 4.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5)) - (0.8488263631567752*sqrt(-3.*M + r0)*(ellE*(7.*M - 4.*r0) + ellK*(-9.*M + 4.*r0)))/(M*r0*pow(-2.*M + r0,1.5));

    const double hP6bar000 = (2.5464790894703255*ellK*M*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellK*(-3.*M + r0)*(32.*pow(M,2) - 31.*M*r0 + 8.*pow(r0,2)) + ellE*(2.*M - 1.*r0)*(17.*pow(M,2) - 15.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar001 = (1.2732395447351628*(ellE + 2.*ellK)*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.15915494309189535*(-1.*ellK*(-3.*M + r0)*(197.*pow(M,3) - 164.*pow(M,2)*r0 + 11.*M*pow(r0,2) + 8.*pow(r0,3)) + ellE*(-596.*pow(M,4) + 917.*pow(M,3)*r0 - 412.*pow(M,2)*pow(r0,2) + 35.*M*pow(r0,3) + 8.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.15915494309189535*(ellK*(-3.*M + r0)*(61.*pow(M,2) - 51.*M*r0 + 8.*pow(r0,2)) + ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3))))/(r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar003 = 0.;
    const double hP6bar004 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar010 = (-2.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar011 = (-2.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP6bar012 = (-0.16666666666666666*l*(1. + l)*(1. + 2.*l)*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar013 = 0.;

    const double hP6bar200 = (10.185916357881302*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(-1284.*pow(M,4) + 2003.*pow(M,3)*r0 - 1197.*pow(M,2)*pow(r0,2) + 320.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1022.*pow(M,4) - 1697.*pow(M,3)*r0 + 1073.*pow(M,2)*pow(r0,2) - 304.*M*pow(r0,3) + 32.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar201 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.6366197723675814*(ellE*(10064.*pow(M,5) - 18017.*pow(M,4)*r0 + 12332.*pow(M,3)*pow(r0,2) - 3983.*pow(M,2)*pow(r0,3) + 596.*M*pow(r0,4) - 32.*pow(r0,5)) + ellK*(-12453.*pow(M,5) + 21071.*pow(M,4)*r0 - 13683.*pow(M,3)*pow(r0,2) + 4229.*pow(M,2)*pow(r0,3) - 612.*M*pow(r0,4) + 32.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar202 = (-0.4244131815783876*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellK*(-1563.*pow(M,4) + 2354.*pow(M,3)*r0 - 1343.*pow(M,2)*pow(r0,2) + 340.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1282.*pow(M,4) - 2029.*pow(M,3)*r0 + 1217.*pow(M,2)*pow(r0,2) - 324.*M*pow(r0,3) + 32.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar203 = 0.;
    const double hP6bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP6bar212 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar213 = 0.;

    const double hP7bar000 = (10.185916357881302*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1069.5212175775366*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar001 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar002 = (0.4244131815783876*(1. + 3./((-1. + 2.*l)*(3. + 2.*l)) - 18./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (1.909859317102744*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (19.098593171027442*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar003 = 0.;
    const double hP7bar004 = (0.005305164769729845*(-5. + pow(1. + 2.*l,2) + 30./((-1. + 2.*l)*(3. + 2.*l)))*(-1.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar012 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar013 = 0.;

    const double hP7bar200 = (10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (53.47606087887684*r0*(ellK*(-247.*pow(M,2) + 200.*M*r0 - 40.*pow(r0,2)) + 20.*ellE*(10.*pow(M,2) - 9.*M*r0 + 2.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.8488263631567752*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1604.281826366305*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (15.278874536821952*(ellE*(34.*pow(M,3) - 79.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 125.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2732395447351628*(3.*ellE*(154.*pow(M,3) - 155.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 4.*pow(r0,3)) + ellK*(-552.*pow(M,3) + 511.*pow(M,2)*r0 - 145.*M*pow(r0,2) + 12.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (5294.130027008807*(ellE*(734.*pow(M,3) - 1097.*pow(M,2)*r0 + 517.*M*pow(r0,2) - 76.*pow(r0,3)) + ellK*(-1320.*pow(M,3) + 1511.*pow(M,2)*r0 - 585.*M*pow(r0,2) + 76.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (34.3774677078494*(ellE*(3778.*pow(M,3) - 4519.*pow(M,2)*r0 + 1739.*M*pow(r0,2) - 212.*pow(r0,3)) + ellK*(-5400.*pow(M,3) + 5577.*pow(M,2)*r0 - 1895.*M*pow(r0,2) + 212.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar201 = (5.092958178940651*(ellE + 2.*ellK)*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.4244131815783876*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (802.1409131831525*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (26.73803043943842*(-2.*ellK*(203.*pow(M,2) - 130.*M*r0 + 20.*pow(r0,2)) + ellE*(327.*pow(M,2) - 240.*M*r0 + 40.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar202 = (-1.2732395447351628*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.02122065907891938*pow(1. + 2.*l,2)*(-4.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(41.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (66.84507609859604*(-4.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(49.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.5915494309189535*(-36.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(433.*pow(M,2) - 360.*M*r0 + 72.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-183.*pow(M,3) + 166.*pow(M,2)*r0 - 59.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (0.05305164769729845*(ellE*(-2094.*pow(M,4) + 3757.*pow(M,3)*r0 - 2301.*pow(M,2)*pow(r0,2) + 572.*M*pow(r0,3) - 48.*pow(r0,4)) + ellK*(2619.*pow(M,4) - 4458.*pow(M,3)*r0 + 2551.*pow(M,2)*pow(r0,2) - 596.*M*pow(r0,3) + 48.*pow(r0,4))))/(M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (100.26761414789407*(ellK*(-2619.*pow(M,4) + 4458.*pow(M,3)*r0 - 2551.*pow(M,2)*pow(r0,2) + 596.*M*pow(r0,3) - 48.*pow(r0,4)) + ellE*(2094.*pow(M,4) - 3757.*pow(M,3)*r0 + 2301.*pow(M,2)*pow(r0,2) - 572.*M*pow(r0,3) + 48.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3.3422538049298023*(ellK*(-14559.*pow(M,4) + 23618.*pow(M,3)*r0 - 13227.*pow(M,2)*pow(r0,2) + 3044.*M*pow(r0,3) - 240.*pow(r0,4)) + ellE*(11734.*pow(M,4) - 20169.*pow(M,3)*r0 + 12025.*pow(M,2)*pow(r0,2) - 2924.*M*pow(r0,3) + 240.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar203 = 0.;
    const double hP7bar204 = (-0.0010105075751866372*(513. - 452.*l - 388.*pow(l,2) + 128.*pow(l,3) + 64.*pow(l,4))*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,2.5)) - (0.00006315672344916482*(1575. - 496.*pow(1. + 2.*l,2) + 19.*pow(1. + 2.*l,4) + 9450./((-1. + 2.*l)*(3. + 2.*l)))*(ellK*(3.*M - 1.*r0)*(47.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2)) + 2.*ellE*(-55.*pow(M,3) + 72.*pow(M,2)*r0 - 30.*M*pow(r0,2) + 4.*pow(r0,3))))/(M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar210 = (-1.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP7bar211 = (-1.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP7bar212 = (-0.08333333333333333*(1. + 2.*l)*(-4. + l + pow(l,2))*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar213 = 0.;

    const double hP7bar400 = (0.6790610905254202*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (550589.5228089159*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (91.67324722093171*r0*(ellK*(14165.*pow(M,3) - 16866.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5722.*pow(M,3) - 7341.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*r0*(ellK*(14085.*pow(M,3) - 16834.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5690.*pow(M,3) - 7325.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (7058.840036011742*r0*(2.*ellE*(7094.*pow(M,3) - 9307.*pow(M,2)*r0 + 4032.*M*pow(r0,2) - 576.*pow(r0,3)) + ellK*(-17555.*pow(M,3) + 21422.*pow(M,2)*r0 - 8640.*M*pow(r0,2) + 1152.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.6976527263135504*(-1.*ellK*(35964.*pow(M,5) + 18033.*pow(M,4)*r0 - 85379.*pow(M,3)*pow(r0,2) + 61604.*pow(M,2)*pow(r0,3) - 17536.*M*pow(r0,4) + 1792.*pow(r0,5)) + ellE*(29082.*pow(M,5) + 11909.*pow(M,4)*r0 - 71377.*pow(M,3)*pow(r0,2) + 55188.*pow(M,2)*pow(r0,3) - 16640.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.7697520376000868e6*(ellK*(-74940.*pow(M,5) + 40031.*pow(M,4)*r0 + 51347.*pow(M,3)*pow(r0,2) - 52196.*pow(M,2)*pow(r0,3) + 16512.*M*pow(r0,4) - 1792.*pow(r0,5)) + ellE*(60794.*pow(M,5) - 37899.*pow(M,4)*r0 - 40705.*pow(M,3)*pow(r0,2) + 46292.*pow(M,2)*pow(r0,3) - 15616.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(-1.*ellK*(127380.*pow(M,5) + 25067.*pow(M,4)*r0 - 239121.*pow(M,3)*pow(r0,2) + 180108.*pow(M,2)*pow(r0,3) - 52096.*M*pow(r0,4) + 5376.*pow(r0,5)) + ellE*(103102.*pow(M,5) + 10823.*pow(M,4)*r0 - 198795.*pow(M,3)*pow(r0,2) + 161116.*pow(M,2)*pow(r0,3) - 49408.*M*pow(r0,4) + 5376.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1787.6283208081686*(-1.*ellK*(1.10886e6*pow(M,5) + 711217.*pow(M,4)*r0 - 2.885571e6*pow(M,3)*pow(r0,2) + 2.051748e6*pow(M,2)*pow(r0,3) - 580736.*M*pow(r0,4) + 59136.*pow(r0,5)) + ellE*(896282.*pow(M,5) + 492613.*pow(M,4)*r0 - 2.416785e6*pow(M,3)*pow(r0,2) + 1.838996e6*pow(M,2)*pow(r0,3) - 551168.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(ellK*(-1.79094e6*pow(M,5) + 304903.*pow(M,4)*r0 + 2.290011e6*pow(M,3)*pow(r0,2) - 1.887108e6*pow(M,2)*pow(r0,3) + 562816.*M*pow(r0,4) - 59136.*pow(r0,5)) + ellE*(1.451242e6*pow(M,5) - 379027.*pow(M,4)*r0 - 1.880025e6*pow(M,3)*pow(r0,2) + 1.683316e6*pow(M,2)*pow(r0,3) - 533248.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar401 = (0.3395305452627101*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (275294.76140445797*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (45.83662361046586*(ellE*(45037.*pow(M,3) - 53806.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27850.*pow(M,3) + 30739.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.6976527263135504*(ellE*(45085.*pow(M,3) - 53838.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27882.*pow(M,3) + 30755.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3529.420018005871*(ellE*(58299.*pow(M,3) - 69442.*pow(M,2)*r0 + 27072.*M*pow(r0,2) - 3456.*pow(r0,3)) + 2.*ellK*(-36070.*pow(M,3) + 39653.*pow(M,2)*r0 - 14400.*M*pow(r0,2) + 1728.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar402 = (-26470.650135044034*(2.*ellK*(-3.*M + r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + ellE*(5.*M - 2.*r0)*(387.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(1975.*pow(M,3) - 2390.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1221.*pow(M,3) + 1367.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.012126090902239647*(ellE*(2015.*pow(M,3) - 2406.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1245.*pow(M,3) + 1375.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (515.662015617741*(ellE*(13465.*pow(M,3) - 16586.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) + 2.*ellK*(-8331.*pow(M,3) + 9497.*pow(M,2)*r0 - 3584.*M*pow(r0,2) + 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(68805.*pow(M,3) - 83522.*pow(M,2)*r0 + 33600.*M*pow(r0,2) - 4480.*pow(r0,3)) + 2.*ellK*(-42543.*pow(M,3) + 47781.*pow(M,2)*r0 - 17920.*M*pow(r0,2) + 2240.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (34411.845175557246*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (0.04244131815783876*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (0.2122065907891938*(ellE*(2.676078e6*pow(M,5) - 5.954125e6*pow(M,4)*r0 + 5.135849e6*pow(M,3)*pow(r0,2) - 2.158224e6*pow(M,2)*pow(r0,3) + 443776.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.311973e6*pow(M,5) + 7.064082e6*pow(M,4)*r0 - 5.825209e6*pow(M,3)*pow(r0,2) + 2.342032e6*pow(M,2)*pow(r0,3) - 461696.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.729577951308232*(ellE*(2.637134e6*pow(M,5) - 5.896605e6*pow(M,4)*r0 + 5.102201e6*pow(M,3)*pow(r0,2) - 2.14888e6*pow(M,2)*pow(r0,3) + 442752.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.263925e6*pow(M,5) + 6.997426e6*pow(M,4)*r0 - 5.787977e6*pow(M,3)*pow(r0,2) + 2.332176e6*pow(M,2)*pow(r0,3) - 460672.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (441.1775022507339*(ellE*(3.710498e6*pow(M,5) - 8.053835e6*pow(M,4)*r0 + 6.836367e6*pow(M,3)*pow(r0,2) - 2.8396e6*pow(M,2)*pow(r0,3) + 577664.*M*pow(r0,4) - 46080.*pow(r0,5)) + ellK*(-4.591155e6*pow(M,5) + 9.544222e6*pow(M,4)*r0 - 7.747519e6*pow(M,3)*pow(r0,2) + 3.079472e6*pow(M,2)*pow(r0,3) - 600704.*M*pow(r0,4) + 46080.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar403 = 0.;
    const double hP7bar404 = (0.005389373734328732*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) - (0.00008420896459888643*(-675. + 31.*pow(1. + 2.*l,2) - 8505./((-1. + 2.*l)*(3. + 2.*l)) - 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) - 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar412 = (-0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar413 = 0;

    const double hP8bar100 = (-5.092958178940651*sqrt(-2.*M + r0)*(ellK*(3.*M - 1.*r0) + ellE*(-2.*M + r0)))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*pow(-2.*M + r0,1.5)*(ellK*(-39.*pow(M,2) + 49.*M*r0 - 12.*pow(r0,2)) + 2.*ellE*(23.*pow(M,2) - 23.*M*r0 + 6.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(ellE*(34.*pow(M,3) - 43.*pow(M,2)*r0 + 17.*M*pow(r0,2) - 2.*pow(r0,3)) + 2.*ellK*(-9.*pow(M,3) + 21.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*(3.*M - 1.*r0)*pow(r0,1.5)*sqrt(-3.*M + r0));
    const double hP8bar101 = (38.197186342054884*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) - (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2.5464790894703255*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(-1.*ellK*(-3.*M + r0) + ellE*(-1.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.3183098861837907*(-1.*ellK*(162.*pow(M,3) - 179.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 4.*pow(r0,3)) + 2.*ellE*(60.*pow(M,3) - 76.*pow(M,2)*r0 + 27.*M*pow(r0,2) - 2.*pow(r0,3))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.954929658551372*(ellE*(230.*pow(M,3) - 269.*pow(M,2)*r0 + 95.*M*pow(r0,2) - 10.*pow(r0,3)) + 2.*ellK*(-141.*pow(M,3) + 155.*pow(M,2)*r0 - 51.*M*pow(r0,2) + 5.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP8bar103 = 0.;
    const double hP8bar104 = (-0.0008841941282883075*(-4.*ellE*((-63. - 158.*l - 142.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(M,2) + 5.*(9. + 10.*l + 14.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*M*r0 - 3.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2)) - 2.*ellK*(15.*(9. + 2.*l + 10.*pow(l,2) + 16.*pow(l,3) + 8.*pow(l,4))*pow(M,2) - 1.*(99. - 26.*l + 86.*pow(l,2) + 224.*pow(l,3) + 112.*pow(l,4))*M*r0 + 6.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2.5));
    const double hP8bar110 = (2.*(1. + 2.*l)*sqrt(M))/(r0*sqrt(-3.*M + r0));
    const double hP8bar111 = 0.;
    const double hP8bar112 = (0.08333333333333333*(1. + 2.*l)*sqrt(M)*(M - 1.*r0 + 3.*l*(1. + l)*(-2.*M + r0)))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar113 = 0.;

    const double hP8bar300 = (6.790610905254201*sqrt(-2.*M + r0)*(ellK*(-57.*pow(M,2) + 43.*M*r0 - 8.*pow(r0,2)) + ellE*(46.*pow(M,2) - 39.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*pow(-2.*M + r0,1.5)*(2.*ellE*(237.*pow(M,3) - 660.*pow(M,2)*r0 + 431.*M*pow(r0,2) - 80.*pow(r0,3)) + ellK*(-585.*pow(M,3) + 1581.*pow(M,2)*r0 - 942.*M*pow(r0,2) + 160.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M*r0,1.5)*pow(-3.*M + r0,1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellE*(634.*pow(M,4) + 45.*pow(M,3)*r0 - 661.*pow(M,2)*pow(r0,2) + 336.*M*pow(r0,3) - 48.*pow(r0,4)) - 2.*ellK*(393.*pow(M,4) + 64.*pow(M,3)*r0 - 389.*pow(M,2)*pow(r0,2) + 180.*M*pow(r0,3) - 24.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellK*(-9030.*pow(M,4) + 14347.*pow(M,3)*r0 - 9245.*pow(M,2)*pow(r0,2) + 2782.*M*pow(r0,3) - 320.*pow(r0,4)) + 2.*ellE*(3644.*pow(M,4) - 6132.*pow(M,3)*r0 + 4137.*pow(M,2)*pow(r0,2) - 1311.*M*pow(r0,3) + 160.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5));
    const double hP8bar301 = (3.3953054526271007*((ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (210.*(ellK*(426.*pow(M,3) - 503.*pow(M,2)*r0 + 193.*M*pow(r0,2) - 24.*pow(r0,3)) + ellE*(-344.*pow(M,3) + 438.*pow(M,2)*r0 - 181.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (3.*(ellE*(2044.*pow(M,3) - 2424.*pow(M,2)*r0 + 941.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2526.*pow(M,3) + 2767.*pow(M,2)*r0 - 1001.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar302 = (0.16976527263135505*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.4244131815783876*(ellK*(-9222.*pow(M,4) + 16493.*pow(M,3)*r0 - 10611.*pow(M,2)*pow(r0,2) + 2914.*M*pow(r0,3) - 288.*pow(r0,4)) + 2.*ellE*(3724.*pow(M,4) - 7006.*pow(M,3)*r0 + 4766.*pow(M,2)*pow(r0,2) - 1385.*M*pow(r0,3) + 144.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0))) - (89.12676813146139*(-2.*ellK*(8289.*pow(M,4) - 12840.*pow(M,3)*r0 + 7325.*pow(M,2)*pow(r0,2) - 1826.*M*pow(r0,3) + 168.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 21985.*pow(M,3)*r0 + 13265.*pow(M,2)*pow(r0,2) - 3484.*M*pow(r0,3) + 336.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellE*(107268.*pow(M,5) - 210880.*pow(M,4)*r0 + 159925.*pow(M,3)*pow(r0,2) - 57995.*pow(M,2)*pow(r0,3) + 9920.*M*pow(r0,4) - 624.*pow(r0,5)) - 4.*ellK*(33210.*pow(M,5) - 62211.*pow(M,4)*r0 + 44956.*pow(M,3)*pow(r0,2) - 15573.*pow(M,2)*pow(r0,3) + 2558.*M*pow(r0,4) - 156.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP8bar303 = 0.;
    const double hP8bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*(9. + 16.*l + 16.*pow(l,2))*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.004547284088339867*(-13. + 4.*l + 4.*pow(l,2))*M*sqrt(-3.*M + r0)*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/pow(M*r0*(-2.*M + r0),2.5);
    const double hP8bar312 = (0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar313 = 0;

    const double hP9bar200 = (-122.23099629457562*(-1.*ellK*(-3.*M + r0) + ellE*(-2.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1426.0282901033822*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) + (40.74366543152521*sqrt(-3.*M + r0)*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-2.*M + r0));
    const double hP9bar201 = (-101.85916357881302*(ellE*(108.*pow(M,3) - 131.*pow(M,2)*r0 + 50.*M*pow(r0,2) - 6.*pow(r0,3)) + ellK*(-135.*pow(M,3) + 150.*pow(M,2)*r0 - 53.*M*pow(r0,2) + 6.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) + (20.371832715762604*(3.*ellE*(26.*pow(M,3) - 35.*pow(M,2)*r0 + 15.*M*pow(r0,2) - 2.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 121.*pow(M,2)*r0 - 48.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP9bar202 = (-5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) - (1.6976527263135504*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,1.5)) + (76.39437268410977*sqrt(-3.*M + r0)*(ellE*(4.*M - 2.*r0) + ellK*(-5.*M + 2.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5));

    const double hP10bar200 = (-10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (13262.063097961456*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (9625.69095819783*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2139.0424351550732*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (2139.0424351550732*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (16.976527263135505*ellE*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (20.371832715762604*ellK*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (32085.6365273261*ellE*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) + (38502.76383279132*ellK*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) - (6.790610905254201*ellE*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (6.790610905254201*ellK*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (12834.25461093044*ellE*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (12834.25461093044*ellK*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (631.5268141886407*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (825.0592249883855*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (519.4817342519464*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1466.7719555349074*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (100657.22544858303*ellE*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (103132.40312354818*ellK*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.1858851260499726e6*ellE*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (635295.6032410568*ellK*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (692.6423123359285*ellE*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (809.7803504515635*ellK*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1207.0310884089342*ellE*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1909.8593171027442*ellK*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (87456.27784876886*ellE*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (84293.55081964671*ellK*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (465883.44237677497*ellE*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1.9270633298312058e6*ellK*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (239.3690344102106*ellE*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (254.64790894703256*ellK*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (718.1071032306318*ellE*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (840.3380995252074*ellK*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (19388.891787227058*ellE*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (17876.283208081684*ellK*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (995296.4450776557*ellE*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2705912064821136e6*ellK*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.464790894703256*ellE*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*ellK*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (122.23099629457562*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (412.52961249419275*ellE*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (412.52961249419275*ellK*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (232941.72118838748*ellE*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (232941.72118838748*ellK*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar201 = (27.162443621016806*ellE*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (35.65070725258456*ellK*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (5.092958178940651*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (10.185916357881302*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (8770.0739841358*ellE*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10802.164297533121*ellK*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (51337.01844372176*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (67379.83670738482*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (20.371832715762604*ellE*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (22.069485442076154*ellK*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellE*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6951.887914253989*ellK*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38502.76383279132*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (41711.32748552393*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3.3953054526271007*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1069.5212175775366*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1069.5212175775366*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6417.12730546522*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar202 = (0.08488263631567752*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.2732395447351628*ellK*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (700.2817496043396*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (859.4366926962349*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.8488263631567752*ellE*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.9337089994724527*ellK*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (572.9577951308232*ellE*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (630.2535746439056*ellK*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.16976527263135505*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.16976527263135505*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (114.59155902616465*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (114.59155902616465*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1069.5212175775366*ellE*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (1336.9015219719208*ellK*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (534.7606087887683*ellE*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (534.7606087887683*ellK*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (110.13522061959158*ellE*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (105.67888221301851*ellK*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (66831.70708337633*ellE*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (78382.53623321372*ellK*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (100.58592403407786*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (116.50141834326739*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (38689.93004586739*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (48048.24069967084*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (41.38028520389279*ellE*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (37.5605665696873*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (39973.35550696043*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (44010.79810331564*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (5.092958178940651*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.092958178940651*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (9746.012095175303*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (10147.08255176688*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (802.1409131831525*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (802.1409131831525*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (60.47887837492023*ellE*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (68.96714200648798*ellK*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (114305.08012859923*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (130347.89839226229*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.41221042888747*ellE*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (56.02253996834716*ellK*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (85829.07771059732*ellE*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (105882.60054017614*ellK*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (23.979344759178897*ellE*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.25258430391406*ellK*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (45320.961594848115*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (47727.384334397575*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (2.5464790894703255*ellE*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (2.5464790894703255*ellK*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (4812.845479098915*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (4812.845479098915*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar203 = 0.;
    const double hP10bar204 = (0.0002526268937966593*(ellK*(15.*(29241. - 8304.*l - 9280.*pow(l,2) - 1440.*pow(l,3) + 560.*pow(l,4) + 1536.*pow(l,5) + 512.*pow(l,6))*pow(M,3) - 5.*(103113. - 30768.*l - 33184.*pow(l,2) - 3168.*pow(l,3) + 2576.*pow(l,4) + 4992.*pow(l,5) + 1664.*pow(l,6))*pow(M,2)*r0 + 384.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 48.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3)) - 2.*ellE*(5.*(35397. - 7824.*l - 10544.*pow(l,2) - 4608.*pow(l,3) - 224.*pow(l,4) + 2496.*pow(l,5) + 832.*pow(l,6))*pow(M,3) - 2.*(112347. - 31224.*l - 35444.*pow(l,2) - 6408.*pow(l,3) + 1876.*pow(l,4) + 6096.*pow(l,5) + 2032.*pow(l,6))*pow(M,2)*r0 + 180.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 24.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(2.*M - 1.*r0,3)*r0*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP10bar210 = (M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0)) + (2.*l*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP10bar211 = (M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2)) + (2.*l*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP10bar212 = (0.6666666666666666*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) + (1.1666666666666667*l*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.5*pow(l,2)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.3333333333333333*pow(l,3)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (1.6666666666666667*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) - (2.9166666666666665*l*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (1.25*pow(l,2)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (0.8333333333333334*pow(l,3)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0));
    const double hP10bar213 = 0.;

    const double hP10bar400 = (5.4324887242033615*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) - (4.4047161824713275e6*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) + (56470.72028809394*r0*(ellE*(1786.*pow(M,3) - 2333.*pow(M,2)*r0 + 1008.*M*pow(r0,2) - 144.*pow(r0,3)) + 2.*ellK*(-1105.*pow(M,3) + 1342.*pow(M,2)*r0 - 540.*M*pow(r0,2) + 72.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (733.3859777674537*r0*(ellK*(1655.*pow(M,3) - 2062.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1338.*pow(M,3) + 1789.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (27.162443621016806*r0*(ellK*(1665.*pow(M,3) - 2066.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1346.*pow(M,3) + 1793.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.4158016300800694e7*(2.*M - 1.*r0)*(ellK*(-645.*pow(M,4) + 5114.*pow(M,3)*r0 - 5305.*pow(M,2)*pow(r0,2) + 1896.*M*pow(r0,3) - 224.*pow(r0,4)) + ellE*(536.*pow(M,4) - 4173.*pow(M,3)*r0 + 4651.*pow(M,2)*pow(r0,2) - 1784.*M*pow(r0,3) + 224.*pow(r0,4))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (13.581221810508403*(-1.*ellK*(3582.*pow(M,5) + 3615.*pow(M,4)*r0 - 11470.*pow(M,3)*pow(r0,2) + 7921.*pow(M,2)*pow(r0,3) - 2216.*M*pow(r0,4) + 224.*pow(r0,5)) + ellE*(2892.*pow(M,5) + 2656.*pow(M,4)*r0 - 9641.*pow(M,3)*pow(r0,2) + 7107.*pow(M,2)*pow(r0,3) - 2104.*M*pow(r0,4) + 224.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(8310.*pow(M,5) + 14474.*pow(M,4)*r0 - 36537.*pow(M,3)*pow(r0,2) + 24351.*pow(M,2)*pow(r0,3) - 6712.*M*pow(r0,4) + 672.*pow(r0,5)) + ellE*(6694.*pow(M,5) + 11081.*pow(M,4)*r0 - 30840.*pow(M,3)*pow(r0,2) + 21877.*pow(M,2)*pow(r0,3) - 6376.*M*pow(r0,4) + 672.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(42690.*pow(M,5) + 231794.*pow(M,4)*r0 - 444447.*pow(M,3)*pow(r0,2) + 279621.*pow(M,2)*pow(r0,3) - 75112.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(33994.*pow(M,5) + 184151.*pow(M,4)*r0 - 377580.*pow(M,3)*pow(r0,2) + 251767.*pow(M,2)*pow(r0,3) - 71416.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (14301.026566465349*(-1.*ellK*(127950.*pow(M,5) + 104779.*pow(M,4)*r0 - 370002.*pow(M,3)*pow(r0,2) + 259041.*pow(M,2)*pow(r0,3) - 72872.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(103364.*pow(M,5) + 75196.*pow(M,4)*r0 - 310485.*pow(M,3)*pow(r0,2) + 232307.*pow(M,2)*pow(r0,3) - 69176.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar401 = (2.7162443621016807*((-1.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)) + (810810.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)) + (5.*(ellE*(5693.*pow(M,3) - 6768.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7047.*pow(M,3) + 7727.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + (135.*(ellE*(5699.*pow(M,3) - 6772.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7055.*pow(M,3) + 7731.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) - (10395.*(ellE*(7278.*pow(M,3) - 8674.*pow(M,2)*r0 + 3384.*M*pow(r0,2) - 432.*pow(r0,3)) + ellK*(-9005.*pow(M,3) + 9907.*pow(M,2)*r0 - 3600.*M*pow(r0,2) + 432.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l))))/(pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar402 = (211765.20108035227*sqrt(-3.*M + r0)*(8.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(-11.*M + 4.*r0)*(-9.*M + 4.*r0)))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*pow(-2.*M + r0,1.5)) - (0.09700872721791717*(2.*ellE*(115.*pow(M,3) - 146.*pow(M,2)*r0 + 60.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-285.*pow(M,3) + 335.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(235.*pow(M,3) - 294.*pow(M,2)*r0 + 120.*M*pow(r0,2) - 16.*pow(r0,3)) + ellK*(-291.*pow(M,3) + 337.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (4125.296124941928*(2.*ellE*(845.*pow(M,3) - 1038.*pow(M,2)*r0 + 420.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-2091.*pow(M,3) + 2377.*pow(M,2)*r0 - 896.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(8265.*pow(M,3) - 10306.*pow(M,2)*r0 + 4200.*M*pow(r0,2) - 560.*pow(r0,3)) + ellK*(-10233.*pow(M,3) + 11811.*pow(M,2)*r0 - 4480.*M*pow(r0,2) + 560.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.3395305452627101*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (275294.76140445797*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.83662361046586*(ellE*(385928.*pow(M,5) - 820210.*pow(M,4)*r0 + 686407.*pow(M,3)*pow(r0,2) - 282115.*pow(M,2)*pow(r0,3) + 56824.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-477435.*pow(M,5) + 971017.*pow(M,4)*r0 - 777309.*pow(M,3)*pow(r0,2) + 305767.*pow(M,2)*pow(r0,3) - 59064.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (1.6976527263135504*(ellE*(381060.*pow(M,5) - 813020.*pow(M,4)*r0 + 682201.*pow(M,3)*pow(r0,2) - 280947.*pow(M,2)*pow(r0,3) + 56696.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-471429.*pow(M,5) + 962685.*pow(M,4)*r0 - 772655.*pow(M,3)*pow(r0,2) + 304535.*pow(M,2)*pow(r0,3) - 58936.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3529.420018005871*(ellE*(456206.*pow(M,5) - 995495.*pow(M,4)*r0 + 847974.*pow(M,3)*pow(r0,2) - 353125.*pow(M,2)*pow(r0,3) + 72008.*M*pow(r0,4) - 5760.*pow(r0,5)) + ellK*(-564510.*pow(M,5) + 1.180009e6*pow(M,4)*r0 - 961168.*pow(M,3)*pow(r0,2) + 383009.*pow(M,2)*pow(r0,3) - 74888.*M*pow(r0,4) + 5760.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP10bar403 = 0.;
    const double hP10bar404 = (0.0006736717167910915*(675. - 31.*pow(1. + 2.*l,2) + 8505./((-1. + 2.*l)*(3. + 2.*l)) + 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) + (0.0006736717167910915*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP10bar412 = (0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP10bar413 = 0;

#ifdef SINGLE_ELL_EMM
    const int original_m = emm;
    const int m = std::abs(emm); {
#else
    for(int m=0; m<=l; ++m) {
#endif

      const double ld = l;

      /* The Wigner-D matrices */
      const complex<double> w0 = WignerD(l, 0, m);
      const complex<double> w1p = l>=1 ? WignerD(l, 1, m) : 0.0;
      const complex<double> w1m = l>=1 ? WignerD(l, -1, m) : 0.0;
      const complex<double> w2p = l>=2 ? WignerD(l, 2, m) : 0.0;
      const complex<double> w2m = l>=2 ? WignerD(l, -2, m) : 0.0;
      const complex<double> w3p = l>=3 ? WignerD(l, 3, m) : 0.0;
      const complex<double> w3m = l>=3 ? WignerD(l, -3, m) : 0.0;
      const complex<double> w4p = l>=4 ? WignerD(l, 4, m) : 0.0;
      const complex<double> w4m = l>=4 ? WignerD(l, -4, m) : 0.0;
      
      /* The trace-reversed puncture and its first derivative.
       * We don't include the a or 1/r factors here.
       */

      for(size_t j=0; j<N; ++j) {
        const double dr = r[j]-r0;
        const double adr = std::abs(dr);
        const double sdr = sgn(dr);

        const complex<double> hP1bar  = 2.*r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)));

        const complex<double> hP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> hP3bar  = 2.*r[j]*r[j]/(r[j]-2.*M)*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)));

        const complex<double> hP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          ((w1p-w1m)*sqrt(ld*(ld+1.))*(hP4bar100 + adr*hP4bar110
              + dr*(hP4bar101 + dr*hP4bar102 + adr*hP4bar111
                    + dr*dr*hP4bar103 + dr*dr*dr*hP4bar104
                    + adr*dr*hP4bar112 + adr*dr*dr*hP4bar113))
           +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP4bar300
              + dr*(hP4bar301 + dr*hP4bar302
                    + dr*dr*hP4bar303 + dr*dr*dr*hP4bar304
                    + adr*dr*hP4bar312 + adr*dr*dr*hP4bar313)));

        const complex<double> hP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          (w0*(ld*(ld+1.))*(hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)));

        const complex<double> hP6bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)));

        const complex<double> hP7bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)));

        const complex<double> hP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*
          ((w1p+w1m)*sqrt(ld*(ld+1.))*(hP8bar100 + adr*hP8bar110
              + dr*(hP8bar101 + dr*hP8bar102 + adr*hP8bar111
                    + dr*dr*hP8bar103 + dr*dr*dr*hP8bar104
                    + adr*dr*hP8bar112 + adr*dr*dr*hP8bar113))
           +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP8bar300
              + dr*(hP8bar301 + dr*hP8bar302
                    + dr*dr*hP8bar303 + dr*dr*dr*hP8bar304
                    + adr*dr*hP8bar312 + adr*dr*dr*hP8bar313)));

        const complex<double> hP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP9bar200
              + dr*(hP9bar201 + dr*hP9bar202)));

        const complex<double> hP10bar  = 2.*I/r[j]*sqrt(M_PI/(2.*ld+1.))*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)));

        const complex<double> dhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)))
          +r[j]*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar201
              + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213)));

        const complex<double> dhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar101 + 2.*dr*hP2bar102)
            + (hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> dhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar201
              + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213)));

        const complex<double> dhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(sdr*hP4bar110 + hP4bar101
              + 2.0*dr*hP4bar102 + 2.0*adr*hP4bar111
                    + 3.0*dr*dr*hP4bar103 + 4.0*dr*dr*dr*hP4bar104
                    + 3.0*adr*dr*hP4bar112 + 4.0*adr*dr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP4bar301 + 2.0*dr*hP4bar302
                    + 3.0*dr*dr*hP4bar303 + 4.0*dr*dr*dr*hP4bar304
                    + 3.0*adr*dr*hP4bar312 + 4.0*adr*dr*dr*hP4bar313));

        const complex<double> dhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202)));

        const complex<double> dhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)))
          +1./r[j]*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar201
              + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213)));

        const complex<double> dhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413)));

        const complex<double> dhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(sdr*hP8bar110 + hP8bar101
              + 2.0*dr*hP8bar102 + 2.0*adr*hP8bar111
                    + 3.0*dr*dr*hP8bar103 + 4.0*dr*dr*dr*hP8bar104
                    + 3.0*adr*dr*hP8bar112 + 4.0*adr*dr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP8bar301 + 2.0*dr*hP8bar302
                    + 3.0*dr*dr*hP8bar303 + 4.0*dr*dr*dr*hP8bar304
                    + 3.0*adr*dr*hP8bar312 + 4.0*adr*dr*dr*hP8bar313));

        const complex<double> dhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP9bar201 + 2.*dr*hP9bar202)));

        const complex<double> dhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413)));

        const complex<double> ddhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP1bar201 + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213))
          +r[j]*(w0*(2.0*hP1bar002 + 2.0*sdr*hP1bar011
                    + 6.0*dr*hP1bar003 + 12.0*dr*dr*hP1bar004
                    + 6.0*adr*hP1bar012 + 12.0*adr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP1bar202
                    + 6.0*dr*hP1bar203 + 12.0*dr*dr*hP1bar204
                    + 6.0*adr*hP1bar212 + 12.0*adr*dr*hP1bar213)));

        const complex<double> ddhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            2.*(hP2bar101 + 2.*dr*hP2bar102)
            +(r[j]-2.*M)*(2.*hP2bar102));

        const complex<double> ddhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP3bar201 + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(2.0*hP3bar002 + 2.0*sdr*hP3bar011
                    + 6.0*dr*hP3bar003 + 12.0*dr*dr*hP3bar004
                    + 6.0*adr*hP3bar012 + 12.0*adr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP3bar202
                    + 6.0*dr*hP3bar203 + 12.0*dr*dr*hP3bar204
                    + 6.0*adr*hP3bar212 + 12.0*adr*dr*hP3bar213))
          +8.*M*M/pow(r[j]-2.*M,3)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213))));

        const complex<double> ddhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(2.0*hP4bar102 + 2.0*sdr*hP4bar111
                    + 6.0*dr*hP4bar103 + 12.0*dr*dr*hP4bar104
                    + 6.0*adr*hP4bar112 + 12.0*adr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP4bar302
                    + 6.0*dr*hP4bar303 + 12.0*dr*dr*hP4bar304
                    + 6.0*adr*hP4bar312 + 12.0*adr*dr*hP4bar313));

        const complex<double> ddhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +4.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(2.*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP5bar202)));

        const complex<double> ddhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP6bar201 + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213))
          +1./r[j]*(w0*(2.0*hP6bar002 + 2.0*sdr*hP6bar011
                    + 6.0*dr*hP6bar003 + 12.0*dr*dr*hP6bar004
                    + 6.0*adr*hP6bar012 + 12.0*adr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP6bar202
                    + 6.0*dr*hP6bar203 + 12.0*dr*dr*hP6bar204
                    + 6.0*adr*hP6bar212 + 12.0*adr*dr*hP6bar213))
          +2./pow(r[j],3)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213))));

        const complex<double> ddhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(2.*hP7bar002
                    + 6.0*dr*hP7bar003 + 12.0*dr*dr*hP7bar004
                    + 6.0*adr*hP7bar012 + 12.0*adr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP7bar202 + 2.*sdr*hP7bar211
                    + 6.0*dr*hP7bar203 + 12.0*dr*dr*hP7bar204
                    + 6.0*adr*hP7bar212 + 12.0*adr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP7bar402
                    + 6.0*dr*hP7bar403 + 12.0*dr*dr*hP7bar404
                    + 6.0*adr*hP7bar412 + 12.0*adr*dr*hP7bar413))
          +2./pow(r[j],3)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413))));

        const complex<double> ddhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(2.0*hP8bar102 + 2.0*sdr*hP8bar111
                    + 6.0*dr*hP8bar103 + 12.0*dr*dr*hP8bar104
                    + 6.0*adr*hP8bar112 + 12.0*adr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP8bar302
                    + 6.0*dr*hP8bar303 + 12.0*dr*dr*hP8bar304
                    + 6.0*adr*hP8bar312 + 12.0*adr*dr*hP8bar313));

        const complex<double> ddhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +4.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar201 + 2.*dr*hP9bar202))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            2.*hP9bar202)));

        const complex<double> ddhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP10bar202 + 2.*sdr*hP10bar211
                    + 6.0*dr*hP10bar203 + 12.0*dr*dr*hP10bar204
                    + 6.0*adr*hP10bar212 + 12.0*adr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP10bar402
                    + 6.0*dr*hP10bar403 + 12.0*dr*dr*hP10bar404
                    + 6.0*adr*hP10bar412 + 12.0*adr*dr*hP10bar413))
          +2./pow(r[j],3)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413))));
        
        /* store the puncture fn & its derivatives into the output arrays */
#ifdef SINGLE_ELL_EMM
        hP[1][j] = hP1bar;
        hP[2][j] = hP2bar;
        hP[3][j] = hP3bar;
        hP[4][j] = hP4bar;
        hP[5][j] = hP5bar;
        hP[6][j] = hP6bar;
        hP[7][j] = hP7bar;
        hP[8][j] = hP8bar;
        hP[9][j] = hP9bar;
        hP[10][j] = hP10bar;
        dhP[1][j] = dhP1bar;
        dhP[2][j] = dhP2bar;
        dhP[3][j] = dhP3bar;
        dhP[4][j] = dhP4bar;
        dhP[5][j] = dhP5bar;
        dhP[6][j] = dhP6bar;
        dhP[7][j] = dhP7bar;
        dhP[8][j] = dhP8bar;
        dhP[9][j] = dhP9bar;
        dhP[10][j] = dhP10bar;
        ddhP[1][j] = ddhP1bar;
        ddhP[2][j] = ddhP2bar;
        ddhP[3][j] = ddhP3bar;
        ddhP[4][j] = ddhP4bar;
        ddhP[5][j] = ddhP5bar;
        ddhP[6][j] = ddhP6bar;
        ddhP[7][j] = ddhP7bar;
        ddhP[8][j] = ddhP8bar;
        ddhP[9][j] = ddhP9bar;
        ddhP[10][j] = ddhP10bar;
#else
        hP[1][l][m][j] = hP1bar;
        hP[2][l][m][j] = hP2bar;
        hP[3][l][m][j] = hP3bar;
        hP[4][l][m][j] = hP4bar;
        hP[5][l][m][j] = hP5bar;
        hP[6][l][m][j] = hP6bar;
        hP[7][l][m][j] = hP7bar;
        hP[8][l][m][j] = hP8bar;
        hP[9][l][m][j] = hP9bar;
        hP[10][l][m][j] = hP10bar;
        dhP[1][l][m][j] = dhP1bar;
        dhP[2][l][m][j] = dhP2bar;
        dhP[3][l][m][j] = dhP3bar;
        dhP[4][l][m][j] = dhP4bar;
        dhP[5][l][m][j] = dhP5bar;
        dhP[6][l][m][j] = dhP6bar;
        dhP[7][l][m][j] = dhP7bar;
        dhP[8][l][m][j] = dhP8bar;
        dhP[9][l][m][j] = dhP9bar;
        dhP[10][l][m][j] = dhP10bar;
        ddhP[1][l][m][j] = ddhP1bar;
        ddhP[2][l][m][j] = ddhP2bar;
        ddhP[3][l][m][j] = ddhP3bar;
        ddhP[4][l][m][j] = ddhP4bar;
        ddhP[5][l][m][j] = ddhP5bar;
        ddhP[6][l][m][j] = ddhP6bar;
        ddhP[7][l][m][j] = ddhP7bar;
        ddhP[8][l][m][j] = ddhP8bar;
        ddhP[9][l][m][j] = ddhP9bar;
        ddhP[10][l][m][j] = ddhP10bar;
#endif

#if 0
        /* The non-trace-reversed field and its first and second derivatives.
         * Here we do include the factor of a and 1/r, and the window function.
         * Trace-reversal corresponds to swapping 3 and 6. */

        /* Step-function window */
        const double ra = r0 - sigma;
        const double rb = r0 + sigma;
        const double W = (r[j]<ra || r[j]>rb) ? 0.0 : 1.0;
        const double dW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;
        const double ddW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;

        /* Gaussian window, order n */
        // const int n = 4;
        // const double W = exp(-0.5*pow((r[j]-r0)/sigma,n));
        // const double dW = - 0.5 * W * n * pow((r[j]-r0)/sigma,n-1) / sigma;
        // const double ddW = 0.25 * W * n * (2.0 + n * (-2.0 + pow((r[j]-r0)/sigma,n))) * pow((r[j]-r0),n-2) * pow(sigma,-n);

        hP[1][l][m][j] = a_il(1,l)*W*hP1bar/r[j];
        hP[2][l][m][j] = a_il(2,l)*W*hP2bar/r[j];
        hP[3][l][m][j] = a_il(3,l)*W*hP6bar/r[j];
        hP[4][l][m][j] = a_il(4,l)*W*hP4bar/r[j];
        hP[5][l][m][j] = a_il(5,l)*W*hP5bar/r[j];
        hP[6][l][m][j] = a_il(6,l)*W*hP3bar/r[j];
        hP[7][l][m][j] = a_il(7,l)*W*hP7bar/r[j];
        hP[8][l][m][j] = a_il(8,l)*W*hP8bar/r[j];
        hP[9][l][m][j] = a_il(9,l)*W*hP9bar/r[j];
        hP[10][l][m][j] = a_il(10,l)*W*hP10bar/r[j];

        dhP[1][l][m][j] = a_il(1,l)*(W*(dhP1bar - hP1bar/r[j])/r[j] + dW*hP1bar/r[j]);
        dhP[2][l][m][j] = a_il(2,l)*(W*(dhP2bar - hP2bar/r[j])/r[j] + dW*hP2bar/r[j]);
        dhP[3][l][m][j] = a_il(3,l)*(W*(dhP6bar - hP6bar/r[j])/r[j] + dW*hP6bar/r[j]);
        dhP[4][l][m][j] = a_il(4,l)*(W*(dhP4bar - hP4bar/r[j])/r[j] + dW*hP4bar/r[j]);
        dhP[5][l][m][j] = a_il(5,l)*(W*(dhP5bar - hP5bar/r[j])/r[j] + dW*hP5bar/r[j]);
        dhP[6][l][m][j] = a_il(6,l)*(W*(dhP3bar - hP3bar/r[j])/r[j] + dW*hP3bar/r[j]);
        dhP[7][l][m][j] = a_il(7,l)*(W*(dhP7bar - hP7bar/r[j])/r[j] + dW*hP7bar/r[j]);
        dhP[8][l][m][j] = a_il(8,l)*(W*(dhP8bar - hP8bar/r[j])/r[j] + dW*hP8bar/r[j]);
        dhP[9][l][m][j] = a_il(9,l)*(W*(dhP9bar - hP9bar/r[j])/r[j] + dW*hP9bar/r[j]);
        dhP[10][l][m][j] = a_il(10,l)*(W*(dhP10bar - hP10bar/r[j])/r[j] + dW*hP10bar/r[j]);

        ddhP[1][l][m][j] = a_il(1,l)*(W*(ddhP1bar - 2.0*(dhP1bar - hP1bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP1bar - hP1bar/r[j])/r[j] + ddW*hP1bar/r[j]);
        ddhP[2][l][m][j] = a_il(2,l)*(W*(ddhP2bar - 2.0*(dhP2bar - hP2bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP2bar - hP2bar/r[j])/r[j] + ddW*hP2bar/r[j]);
        ddhP[3][l][m][j] = a_il(3,l)*(W*(ddhP6bar - 2.0*(dhP6bar - hP6bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP6bar - hP6bar/r[j])/r[j] + ddW*hP6bar/r[j]);
        ddhP[4][l][m][j] = a_il(4,l)*(W*(ddhP4bar - 2.0*(dhP4bar - hP4bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP4bar - hP4bar/r[j])/r[j] + ddW*hP4bar/r[j]);
        ddhP[5][l][m][j] = a_il(5,l)*(W*(ddhP5bar - 2.0*(dhP5bar - hP5bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP5bar - hP5bar/r[j])/r[j] + ddW*hP5bar/r[j]);
        ddhP[6][l][m][j] = a_il(6,l)*(W*(ddhP3bar - 2.0*(dhP3bar - hP3bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP3bar - hP3bar/r[j])/r[j] + ddW*hP3bar/r[j]);
        ddhP[7][l][m][j] = a_il(7,l)*(W*(ddhP7bar - 2.0*(dhP7bar - hP7bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP7bar - hP7bar/r[j])/r[j] + ddW*hP7bar/r[j]);
        ddhP[8][l][m][j] = a_il(8,l)*(W*(ddhP8bar - 2.0*(dhP8bar - hP8bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP8bar - hP8bar/r[j])/r[j] + ddW*hP8bar/r[j]);
        ddhP[9][l][m][j] = a_il(9,l)*(W*(ddhP9bar - 2.0*(dhP9bar - hP9bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP9bar - hP9bar/r[j])/r[j] + ddW*hP9bar/r[j]);
        ddhP[10][l][m][j] = a_il(10,l)*(W*(ddhP10bar - 2.0*(dhP10bar - hP10bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP10bar - hP10bar/r[j])/r[j] + ddW*hP10bar/r[j]);
#endif	// disabled code

        /* Negative m modes */
#ifdef SINGLE_ELL_EMM
        if (original_m < 0) {
#endif
        const double sign = isOdd(m) ? -1.0 : 1.0;
        for(int i=1; i<=10; ++i) {
#ifdef SINGLE_ELL_EMM
          hP[i][j] = sign*conj(hP[i][j]);
#else
          hP[i][l][-m][j] = sign*conj(hP[i][l][m][j]);
#endif
#ifdef SINGLE_ELL_EMM
          dhP[i][j] = sign*conj(dhP[i][j]);
#else
          dhP[i][l][-m][j] = sign*conj(dhP[i][l][m][j]);
#endif
#ifdef SINGLE_ELL_EMM
          ddhP[i][j] = sign*conj(ddhP[i][j]);
#else
          ddhP[i][l][-m][j] = sign*conj(ddhP[i][l][m][j]);
#endif
        }
#ifdef SINGLE_ELL_EMM
        }
#endif
      }
    }
  }
}

#ifndef SUBROUTINE_LIBRARY
int main(int argc, char* argv[])
{
  int l_max = 20;
  const double r0 = 10.;
  vector<double> r = {{8.,9.,10.,11.,12.}};
  const int N = r.size();
  field_type hP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type dhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type ddhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  compute_hP(r0, r, l_max, hP, dhP, ddhP);

  return 0;
}
#endif	// SUBROUTINE_LIBRARY


==> anc/smp-v8.10.23/src/barry/work/hP.cc.orig <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include "hP.h"
#include <complex>
#include <iostream>
#include <assert.h>
#include "WignerDMatrix.h"

extern "C"
{
#include <gsl/gsl_sf_ellint.h>
}

using namespace std;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;
typedef boost::multi_array<complex<double>,4> field_type;

const double M = 1.0;

bool isOdd(int n)
{
  return n % 2;
}

bool isEven(int n)
{
  return !isOdd(n);
}

/* signum function - returns -1, 0, 1 depending on the sign of val*/
template <typename T> int sgn(T val) {
    return (T(0) < val) - (val < T(0));
}

/* Coefficients appearing in the Barack-Lousto basis of tensor harmonics */
double a_il(int i, int l) {
  double a = pow(2, -0.5);
  switch(i) {
    case 1:
    case 2:
    case 3:
    case 6:
      break;
    case 4:
    case 5:
    case 8:
    case 9:
      a *= pow(l*(l+1), -0.5);
      break;
    case 7:
    case 10:
      a *= pow((l-1)*l*(l+1)*(l+2), -0.5);
      break;
  }
  return a;
}

/* Compute the Lorenz gauge puncture fields */
void compute_h1P(const double r0, const vector<double> &r, const int l_max, field_type &hP, field_type &dhP, field_type &ddhP)
{
  cout << "Computing Lorenz gauge punctures " << endl;

  if (l_max > 100) {
    cout << "Punctures can only be computed up to l_max=100, but l_max is " << l_max << endl;
  }

  const size_t N = r.size();  /* Number of grid points */
  
  hP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  dhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  ddhP.resize(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);

  fill(hP.data(), hP.data() + hP.num_elements(), 0.0);
  fill(dhP.data(), dhP.data() + dhP.num_elements(), 0.0);
  fill(ddhP.data(), ddhP.data() + ddhP.num_elements(), 0.0);

  /* Complete elliptic integrals */
  const double ellE = gsl_sf_ellint_Ecomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);
  const double ellK = gsl_sf_ellint_Kcomp(sqrt(M/(r0-2.0*M)), GSL_PREC_DOUBLE);

  /* Wigner-D matrix */
  WignerDMatrix WignerD;

  /* Window function size */
  const double sigma = 1.0*M;

  const complex<double> I(0.0, 1.0);

  /* Loop over all l, m modes */
#pragma omp parallel for
  for(int l=0; l<=l_max; ++l) {
    const double hP1bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 7.*r0)*(-2.*M + r0) + ellK*(-3.*M + r0)*(-32.*M + 7.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP1bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-9246.*pow(M,4) + 9973.*pow(M,3)*r0 - 3767.*pow(M,2)*pow(r0,2) + 559.*M*pow(r0,3) - 23.*pow(r0,4)) + ellE*(3952.*pow(M,4) - 5402.*pow(M,3)*r0 + 2689.*pow(M,2)*pow(r0,2) - 510.*M*pow(r0,3) + 23.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP1bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*sqrt(-2.*M + r0)*(5.*ellK*(-7.*M + r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5));
    const double hP1bar003 = 0.;
    const double hP1bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP1bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP1bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar013 = 0.;

    const double hP1bar200 = 0.15915494309189535*((-64.*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) + (32.*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(1022.*pow(M,3) - 913.*pow(M,2)*r0 + 217.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-1284.*pow(M,3) + 1019.*pow(M,2)*r0 - 221.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3)));
    const double hP1bar201 = 0.15915494309189535*((-32.*sqrt(-2.*M + r0)*(-2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2)) + ellE*(42.*pow(M,2) - 33.*M*r0 + 6.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(43678.*pow(M,4) - 45091.*pow(M,3)*r0 + 14858.*pow(M,2)*pow(r0,2) - 1501.*M*pow(r0,3) - 20.*pow(r0,4)) + ellE*(104536.*pow(M,5) - 153254.*pow(M,4)*r0 + 81693.*pow(M,3)*pow(r0,2) - 18606.*pow(M,2)*pow(r0,3) + 1451.*M*pow(r0,4) + 20.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5)));
    const double hP1bar202 = 0.15915494309189535*((2.6666666666666665*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (4.*sqrt(-2.*M + r0)*(ellE*(590.*pow(M,3) - 731.*pow(M,2)*r0 + 287.*M*pow(r0,2) - 36.*pow(r0,3)) + ellK*(-741.*pow(M,3) + 838.*pow(M,2)*r0 - 305.*M*pow(r0,2) + 36.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)));
    const double hP1bar203 = 0.;
    const double hP1bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP1bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP1bar213 = 0.;

    const double hP2bar100 = (-2.5464790894703255*(2.*M - 1.*r0)*(-2.*ellK*(3.*M - 1.*r0)*(71.*pow(M,3) - 48.*(-11. + 3.*l + 3.*pow(l,2))*pow(M,2)*r0 + 2.*(-187. + 48.*l + 48.*pow(l,2))*M*pow(r0,2) + (63. - 16.*l - 16.*pow(l,2))*pow(r0,3)) + ellE*(2.*M - 1.*r0)*(143.*pow(M,3) - 2.*(-529. + 144.*l + 144.*pow(l,2))*pow(M,2)*r0 + (-751. + 192.*l + 192.*pow(l,2))*M*pow(r0,2) - 2.*(-63. + 16.*l + 16.*pow(l,2))*pow(r0,3))))/((45. - 72.*l - 56.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(r0*(-3.*M + r0),2.5)*sqrt(M*(-2.*M + r0)));
    const double hP2bar101 = (10.185916357881302*(-3.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2)) + ellE*(27.*pow(M,2) - 19.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((M*(-3.*M + r0))/(-2.*M + r0)));
    const double hP2bar102 = (0.3183098861837907*(2.*ellE*(222.*pow(M,3) - 3.*(67. + 48.*l + 48.*pow(l,2))*pow(M,2)*r0 + 3.*(19. + 32.*l + 32.*pow(l,2))*M*pow(r0,2) - 4.*pow(1. + 2.*l,2)*pow(r0,3)) - 1.*ellK*(3.*M - 1.*r0)*(189.*pow(M,2) - 1.*(109. + 96.*l + 96.*pow(l,2))*M*r0 + 8.*pow(r0 + 2.*l*r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*pow(r0,3.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));

    const double hP3bar000 = (2.5464790894703255*ellK*pow(-2.*M + r0,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)) + (1.2732395447351628*pow(-2.*M + r0,1.5)*(ellK*(16.*M - 9.*r0)*(-3.*M + r0) + ellE*(14.*pow(M,2) - 17.*M*r0 + 9.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,3)*pow(-3.*M + r0,1.5));
    const double hP3bar001 = (1.2732395447351628*sqrt(-2.*M + r0)*(-2.*ellK*(-4.*M + r0) + ellE*(-2.*M + r0)))/(pow(r0,3)*sqrt(-3.*M + r0)) - (0.15915494309189535*sqrt(-2.*M + r0)*(ellK*(-7602.*pow(M,4) + 8603.*pow(M,3)*r0 - 3433.*pow(M,2)*pow(r0,2) + 545.*M*pow(r0,3) - 25.*pow(r0,4)) + ellE*(2960.*pow(M,4) - 4294.*pow(M,3)*r0 + 2367.*pow(M,2)*pow(r0,2) - 498.*M*pow(r0,3) + 25.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*sqrt(-2.*M + r0))/(pow(r0,3)*sqrt(-3.*M + r0)) + (0.15915494309189535*(ellE*(2.*M - 1.*r0)*(130.*pow(M,2) - 91.*M*r0 + 15.*pow(r0,2)) + ellK*(-3.*M + r0)*(214.*pow(M,2) - 157.*M*r0 + 21.*pow(r0,2))))/(pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar003 = 0.;
    const double hP3bar004 = (0.0022104853207207684*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l)*(-1.*ellK*(-3.*M + r0) + 2.*ellE*(-5.*M + 2.*r0)))/(pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar010 = (-2.*(1. + 2.*l)*(-2.*M + r0))/(pow(r0,2.5)*sqrt(-3.*M + r0));
    const double hP3bar011 = (2.*(1. + 2.*l)*sqrt(-3.*M + r0))/pow(r0,3.5);
    const double hP3bar012 = (0.16666666666666666*l*(1. + l)*(1. + 2.*l)*(5.*M - 2.*r0))/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar013 = 0.;

    const double hP3bar200 = (-10.185916357881302*pow(-2.*M + r0,1.5)*(-2.*ellE*(-2.*M + r0) + ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,2)*sqrt(-3.*M + r0)) - (5.092958178940651*pow((-2.*M + r0)/(-3.*M + r0),1.5)*(ellE*(466.*pow(M,3) - 767.*pow(M,2)*r0 + 375.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-588.*pow(M,3) + 901.*pow(M,2)*r0 - 403.*M*pow(r0,2) + 56.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,3));
    const double hP3bar201 = (-5.092958178940651*sqrt(-2.*M + r0)*(3.*ellE*(-2.*M + r0)*(-7.*M + 2.*r0) - 2.*ellK*(26.*pow(M,2) - 18.*M*r0 + 3.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,3)*sqrt(-3.*M + r0)) + (0.6366197723675814*sqrt(-2.*M + r0)*(ellK*(-3.*M + r0)*(33650.*pow(M,4) - 44381.*pow(M,3)*r0 + 21110.*pow(M,2)*pow(r0,2) - 4371.*M*pow(r0,3) + 340.*pow(r0,4)) + ellE*(80360.*pow(M,5) - 141274.*pow(M,4)*r0 + 96259.*pow(M,3)*pow(r0,2) - 31970.*pow(M,2)*pow(r0,3) + 5221.*M*pow(r0,4) - 340.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,2.5));
    const double hP3bar202 = (0.4244131815783876*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(M*pow(r0,3)*sqrt(-3.*M + r0)) - (0.6366197723675814*(-1.*ellK*(-3.*M + r0)*(1790.*pow(M,3) - 2161.*pow(M,2)*r0 + 829.*M*pow(r0,2) - 100.*pow(r0,3)) + ellE*(-2.*M + r0)*(2174.*pow(M,3) - 2459.*pow(M,2)*r0 + 879.*M*pow(r0,2) - 100.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(r0,4)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP3bar203 = 0.;
    const double hP3bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(M*pow(r0,4)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP3bar212 = (-0.08333333333333333*(1. + 2.*l)*M)/(pow(r0,3.5)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP3bar213 = 0.;

    const double hP4bar100 = (-5.092958178940651*(ellE - 1.*ellK)*pow(-2.*M + r0,1.5))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*sqrt(M)*sqrt(-2.*M + r0)*(ellE*(82.*pow(M,2) - 39.*M*r0 - 1.*pow(r0,2)) - 2.*ellK*(51.*pow(M,2) - 20.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(2.*ellE*(12.*pow(M,3) - 8.*pow(M,2)*r0 + 3.*M*pow(r0,2) - 1.*pow(r0,3)) + ellK*(-42.*pow(M,3) + 35.*pow(M,2)*r0 - 13.*M*pow(r0,2) + 2.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar101 = (2.5464790894703255*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) + (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38.197186342054884*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(ellE*(-4.*M + r0) - 1.*ellK*(-3.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.954929658551372*(2.*ellE*(60.*pow(M,3) - 80.*pow(M,2)*r0 + 31.*M*pow(r0,2) - 3.*pow(r0,3)) + ellK*(-162.*pow(M,3) + 191.*pow(M,2)*r0 - 65.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0))) + (0.3183098861837907*(2.*ellK*(141.*pow(M,3) - 146.*pow(M,2)*r0 + 45.*M*pow(r0,2) - 4.*pow(r0,3)) + ellE*(-230.*pow(M,3) + 251.*pow(M,2)*r0 - 83.*M*pow(r0,2) + 8.*pow(r0,3))))/((3.*M - 1.*r0)*pow(r0,2.5)*sqrt(M*(-3.*M + r0)*(-2.*M + r0)));
    const double hP4bar103 = 0.;
    const double hP4bar104 = (-0.001768388256576615*pow(1. + 2.*l,2)*(-9. + 2.*l + 2.*pow(l,2))*(ellE*(M - 1.*r0) + ellK*(-3.*M + r0)))/(pow(r0,2.5)*sqrt((M*(-2.*M + r0))/(-3.*M + r0))*(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (0.0008841941282883075*(45. - 15.*pow(1. + 2.*l,2) + 4.*(-1. + 2.*l)*pow(1. + 2.*l,2)*(3. + 2.*l))*sqrt(M*r0*(-3.*M + r0))*(ellE*(4.*M - 1.*r0) + ellK*(-3.*M + r0)))/(M*pow(r0,3)*pow(-2.*M + r0,2.5));
    const double hP4bar110 = (-2.*(1. + 2.*l)*M)/(r0*sqrt(M*(-3.*M + r0)));
    const double hP4bar111 = 0.;
    const double hP4bar112 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP4bar113 = 0.;

    const double hP4bar300 = (-6.790610905254201*pow(-2.*M + r0,1.5)*(ellE*(17.*M - 8.*r0) + ellK*(-21.*M + 8.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*sqrt(-2.*M + r0)*(ellE*(3802.*pow(M,3) - 4271.*pow(M,2)*r0 + 1541.*M*pow(r0,2) - 178.*pow(r0,3)) + 2.*ellK*(-2355.*pow(M,3) + 2429.*pow(M,2)*r0 - 815.*M*pow(r0,2) + 89.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellE*(1886.*pow(M,4) + 4907.*pow(M,3)*r0 - 6097.*pow(M,2)*pow(r0,2) + 1906.*M*pow(r0,3) - 160.*pow(r0,4)) - 2.*ellK*(1155.*pow(M,4) + 3158.*pow(M,3)*r0 - 3440.*pow(M,2)*pow(r0,2) + 993.*M*pow(r0,3) - 80.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) + (10.185916357881302*sqrt(-2.*M + r0)*(ellK*(1182.*pow(M,4) + 1475.*pow(M,3)*r0 - 2891.*pow(M,2)*pow(r0,2) + 1284.*M*pow(r0,3) - 176.*pow(r0,4)) - 4.*ellE*(238.*pow(M,4) + 277.*pow(M,3)*r0 - 620.*pow(M,2)*pow(r0,2) + 299.*M*pow(r0,3) - 44.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,1.5)*pow(-3.*M + r0,1.5));
    const double hP4bar301 = (3.3953054526271007*((-210.*(ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (ellE*(344.*pow(M,3) - 438.*pow(M,2)*r0 + 181.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-426.*pow(M,3) + 503.*pow(M,2)*r0 - 193.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (3.*(ellE*(1666.*pow(M,3) - 2151.*pow(M,2)*r0 + 899.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2064.*pow(M,3) + 2473.*pow(M,2)*r0 - 959.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP4bar302 = (0.16976527263135505*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (89.12676813146139*(ellK*(-9222.*pow(M,4) + 15665.*pow(M,3)*r0 - 9633.*pow(M,2)*pow(r0,2) + 2536.*M*pow(r0,3) - 240.*pow(r0,4)) + 4.*ellE*(1862.*pow(M,4) - 3335.*pow(M,3)*r0 + 2170.*pow(M,2)*pow(r0,2) - 604.*M*pow(r0,3) + 60.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.4244131815783876*(-2.*ellK*(8289.*pow(M,4) - 13299.*pow(M,3)*r0 + 7847.*pow(M,2)*pow(r0,2) - 2021.*M*pow(r0,3) + 192.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 22723.*pow(M,3)*r0 + 14177.*pow(M,2)*pow(r0,2) - 3850.*M*pow(r0,3) + 384.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(2.*ellE*(69216.*pow(M,5) - 139190.*pow(M,4)*r0 + 110825.*pow(M,3)*pow(r0,2) - 43615.*pow(M,2)*pow(r0,3) + 8470.*M*pow(r0,4) - 648.*pow(r0,5)) + ellK*(-171270.*pow(M,5) + 328731.*pow(M,4)*r0 - 250216.*pow(M,3)*pow(r0,2) + 94323.*pow(M,2)*pow(r0,3) - 17588.*M*pow(r0,4) + 1296.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP4bar303 = 0.;
    const double hP4bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*sqrt(-3.*M + r0)*(-1.*ellK*(3.*M - 1.*r0)*(15.*(57. + 8.*l + 8.*pow(l,2))*pow(M,2) - 12.*(60. + 11.*l + 11.*pow(l,2))*M*r0 + 16.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,2)) + 2.*ellE*(3.*(345. + 44.*l + 44.*pow(l,2))*pow(M,3) - 6.*(219. + 37.*l + 37.*pow(l,2))*pow(M,2)*r0 + 2.*(270. + 53.*l + 53.*pow(l,2))*M*pow(r0,2) - 8.*(9. + 2.*l + 2.*pow(l,2))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(3.*M - 1.*r0)*pow(r0*(-2.*M + r0),2.5));
    const double hP4bar312 = (-0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP4bar313 = 0.;

    const double hP5bar000 = (20.371832715762604*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar001 = (10.185916357881302*(ellK*(18.*pow(M,3) - 24.*pow(M,2)*r0 + 9.*M*pow(r0,2) - 1.*pow(r0,3)) + ellE*(-18.*pow(M,3) + 23.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar002 = (-2.5464790894703255*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/(r0*pow(-2.*M + r0,1.5));
    
    const double hP5bar200 = (-122.23099629457562*(ellE*(2.*M - 1.*r0) + ellK*(-3.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (713.0141450516911*(ellK*(-33.*pow(M,2) + 23.*M*r0 - 4.*pow(r0,2)) + ellE*(26.*pow(M,2) - 21.*M*r0 + 4.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (20.371832715762604*(ellK*(-27.*pow(M,2) + 21.*M*r0 - 4.*pow(r0,2)) + ellE*(22.*pow(M,2) - 19.*M*r0 + 4.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP5bar201 = (50.92958178940651*(ellK*(-594.*pow(M,4) + 942.*pow(M,3)*r0 - 539.*pow(M,2)*pow(r0,2) + 133.*M*pow(r0,3) - 12.*pow(r0,4)) + ellE*(486.*pow(M,4) - 809.*pow(M,3)*r0 + 489.*pow(M,2)*pow(r0,2) - 127.*M*pow(r0,3) + 12.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5)) - (10.185916357881302*(-1.*ellK*(558.*pow(M,4) - 894.*pow(M,3)*r0 + 521.*pow(M,2)*pow(r0,2) - 131.*M*pow(r0,3) + 12.*pow(r0,4)) + ellE*(450.*pow(M,4) - 763.*pow(M,3)*r0 + 471.*pow(M,2)*pow(r0,2) - 125.*M*pow(r0,3) + 12.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP5bar202 = (5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) + (38.197186342054884*sqrt(-3.*M + r0)*(ellE*(9.*M - 4.*r0) + ellK*(-11.*M + 4.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5)) - (0.8488263631567752*sqrt(-3.*M + r0)*(ellE*(7.*M - 4.*r0) + ellK*(-9.*M + 4.*r0)))/(M*r0*pow(-2.*M + r0,1.5));

    const double hP6bar000 = (2.5464790894703255*ellK*M*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellK*(-3.*M + r0)*(32.*pow(M,2) - 31.*M*r0 + 8.*pow(r0,2)) + ellE*(2.*M - 1.*r0)*(17.*pow(M,2) - 15.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar001 = (1.2732395447351628*(ellE + 2.*ellK)*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.15915494309189535*(-1.*ellK*(-3.*M + r0)*(197.*pow(M,3) - 164.*pow(M,2)*r0 + 11.*M*pow(r0,2) + 8.*pow(r0,3)) + ellE*(-596.*pow(M,4) + 917.*pow(M,3)*r0 - 412.*pow(M,2)*pow(r0,2) + 35.*M*pow(r0,3) + 8.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar002 = (0.3183098861837907*ellE*pow(1. + 2.*l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.15915494309189535*(ellK*(-3.*M + r0)*(61.*pow(M,2) - 51.*M*r0 + 8.*pow(r0,2)) + ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3))))/(r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar003 = 0.;
    const double hP6bar004 = (0.08333333333333333*(1. + 2.*l)*(2. - 3.*l - 3.*pow(l,2))*sqrt(M)*sqrt(-3.*M + r0))/(pow(r0,2)*pow(-2.*M + r0,2)) + (0.08333333333333333*(-1. - 2.*l)*sqrt(M))/(pow(r0,2)*sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar010 = (-2.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP6bar011 = (-2.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP6bar012 = (-0.16666666666666666*l*(1. + l)*(1. + 2.*l)*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar013 = 0.;

    const double hP6bar200 = (10.185916357881302*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(-1284.*pow(M,4) + 2003.*pow(M,3)*r0 - 1197.*pow(M,2)*pow(r0,2) + 320.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1022.*pow(M,4) - 1697.*pow(M,3)*r0 + 1073.*pow(M,2)*pow(r0,2) - 304.*M*pow(r0,3) + 32.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP6bar201 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.6366197723675814*(ellE*(10064.*pow(M,5) - 18017.*pow(M,4)*r0 + 12332.*pow(M,3)*pow(r0,2) - 3983.*pow(M,2)*pow(r0,3) + 596.*M*pow(r0,4) - 32.*pow(r0,5)) + ellK*(-12453.*pow(M,5) + 21071.*pow(M,4)*r0 - 13683.*pow(M,3)*pow(r0,2) + 4229.*pow(M,2)*pow(r0,3) - 612.*M*pow(r0,4) + 32.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,2.5)*sqrt(-2.*M + r0));
    const double hP6bar202 = (-0.4244131815783876*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellK*(-1563.*pow(M,4) + 2354.*pow(M,3)*r0 - 1343.*pow(M,2)*pow(r0,2) + 340.*M*pow(r0,3) - 32.*pow(r0,4)) + ellE*(1282.*pow(M,4) - 2029.*pow(M,3)*r0 + 1217.*pow(M,2)*pow(r0,2) - 324.*M*pow(r0,3) + 32.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*pow(-2.*M + r0,1.5));
    const double hP6bar203 = 0.;
    const double hP6bar204 = (0.02122065907891938*(-1. + l + pow(l,2))*(ellK*(-15.*pow(M,2) + 11.*M*r0 - 2.*pow(r0,2)) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP6bar212 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP6bar213 = 0.;

    const double hP7bar000 = (10.185916357881302*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*r0*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (5.092958178940651*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1069.5212175775366*(ellK*(3.*M - 1.*r0)*(44.*pow(M,2) - 43.*M*r0 + 12.*pow(r0,2)) - 1.*ellE*(2.*M - 1.*r0)*(31.*pow(M,2) - 37.*M*r0 + 12.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar001 = (5.092958178940651*(1/((-1. + 2.*l)*(3. + 2.*l)) + 3./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 30./((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-2.*ellK*(-2.*M + r0) + ellE*(-3.*M + 2.*r0)))/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar002 = (0.4244131815783876*(1. + 3./((-1. + 2.*l)*(3. + 2.*l)) - 18./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (1.909859317102744*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (19.098593171027442*(ellE*(130.*pow(M,3) - 139.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-123.*pow(M,3) + 134.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar003 = 0.;
    const double hP7bar004 = (0.005305164769729845*(-5. + pow(1. + 2.*l,2) + 30./((-1. + 2.*l)*(3. + 2.*l)))*(-1.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + 2.*ellE*(7.*pow(M,2) - 5.*M*r0 + pow(r0,2))))/(r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar012 = (-0.08333333333333333*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar013 = 0.;

    const double hP7bar200 = (10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (53.47606087887684*r0*(ellK*(-247.*pow(M,2) + 200.*M*r0 - 40.*pow(r0,2)) + 20.*ellE*(10.*pow(M,2) - 9.*M*r0 + 2.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.8488263631567752*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1604.281826366305*r0*(4.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(51.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (15.278874536821952*(ellE*(34.*pow(M,3) - 79.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 125.*pow(M,2)*r0 - 55.*M*pow(r0,2) + 8.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2732395447351628*(3.*ellE*(154.*pow(M,3) - 155.*pow(M,2)*r0 + 47.*M*pow(r0,2) - 4.*pow(r0,3)) + ellK*(-552.*pow(M,3) + 511.*pow(M,2)*r0 - 145.*M*pow(r0,2) + 12.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (5294.130027008807*(ellE*(734.*pow(M,3) - 1097.*pow(M,2)*r0 + 517.*M*pow(r0,2) - 76.*pow(r0,3)) + ellK*(-1320.*pow(M,3) + 1511.*pow(M,2)*r0 - 585.*M*pow(r0,2) + 76.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (34.3774677078494*(ellE*(3778.*pow(M,3) - 4519.*pow(M,2)*r0 + 1739.*M*pow(r0,2) - 212.*pow(r0,3)) + ellK*(-5400.*pow(M,3) + 5577.*pow(M,2)*r0 - 1895.*M*pow(r0,2) + 212.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar201 = (5.092958178940651*(ellE + 2.*ellK)*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.4244131815783876*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (802.1409131831525*(-2.*ellK*(39.*pow(M,2) - 26.*M*r0 + 4.*pow(r0,2)) + ellE*(67.*pow(M,2) - 48.*M*r0 + 8.*pow(r0,2))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (26.73803043943842*(-2.*ellK*(203.*pow(M,2) - 130.*M*r0 + 20.*pow(r0,2)) + ellE*(327.*pow(M,2) - 240.*M*r0 + 40.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar202 = (-1.2732395447351628*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.02122065907891938*pow(1. + 2.*l,2)*(-4.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(41.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (66.84507609859604*(-4.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(49.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.5915494309189535*(-36.*ellK*(15.*pow(M,2) - 11.*M*r0 + 2.*pow(r0,2)) + ellE*(433.*pow(M,2) - 360.*M*r0 + 72.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6366197723675814*(ellE*(158.*pow(M,3) - 173.*pow(M,2)*r0 + 65.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-183.*pow(M,3) + 166.*pow(M,2)*r0 - 59.*M*pow(r0,2) + 8.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (0.05305164769729845*(ellE*(-2094.*pow(M,4) + 3757.*pow(M,3)*r0 - 2301.*pow(M,2)*pow(r0,2) + 572.*M*pow(r0,3) - 48.*pow(r0,4)) + ellK*(2619.*pow(M,4) - 4458.*pow(M,3)*r0 + 2551.*pow(M,2)*pow(r0,2) - 596.*M*pow(r0,3) + 48.*pow(r0,4))))/(M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (100.26761414789407*(ellK*(-2619.*pow(M,4) + 4458.*pow(M,3)*r0 - 2551.*pow(M,2)*pow(r0,2) + 596.*M*pow(r0,3) - 48.*pow(r0,4)) + ellE*(2094.*pow(M,4) - 3757.*pow(M,3)*r0 + 2301.*pow(M,2)*pow(r0,2) - 572.*M*pow(r0,3) + 48.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3.3422538049298023*(ellK*(-14559.*pow(M,4) + 23618.*pow(M,3)*r0 - 13227.*pow(M,2)*pow(r0,2) + 3044.*M*pow(r0,3) - 240.*pow(r0,4)) + ellE*(11734.*pow(M,4) - 20169.*pow(M,3)*r0 + 12025.*pow(M,2)*pow(r0,2) - 2924.*M*pow(r0,3) + 240.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar203 = 0.;
    const double hP7bar204 = (-0.0010105075751866372*(513. - 452.*l - 388.*pow(l,2) + 128.*pow(l,3) + 64.*pow(l,4))*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,2.5)) - (0.00006315672344916482*(1575. - 496.*pow(1. + 2.*l,2) + 19.*pow(1. + 2.*l,4) + 9450./((-1. + 2.*l)*(3. + 2.*l)))*(ellK*(3.*M - 1.*r0)*(47.*pow(M,2) - 40.*M*r0 + 8.*pow(r0,2)) + 2.*ellE*(-55.*pow(M,3) + 72.*pow(M,2)*r0 - 30.*M*pow(r0,2) + 4.*pow(r0,3))))/(M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar210 = (-1.*(1. + 2.*l)*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP7bar211 = (-1.*(1. + 2.*l)*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP7bar212 = (-0.08333333333333333*(1. + 2.*l)*(-4. + l + pow(l,2))*M*(-5.*M + 2.*r0))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar213 = 0.;

    const double hP7bar400 = (0.6790610905254202*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (550589.5228089159*r0*(ellK*(5.*M - 2.*r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + 2.*ellE*(-2.*M + r0)*(403.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (91.67324722093171*r0*(ellK*(14165.*pow(M,3) - 16866.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5722.*pow(M,3) - 7341.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*r0*(ellK*(14085.*pow(M,3) - 16834.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) - 2.*ellE*(5690.*pow(M,3) - 7325.*pow(M,2)*r0 + 3136.*M*pow(r0,2) - 448.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (7058.840036011742*r0*(2.*ellE*(7094.*pow(M,3) - 9307.*pow(M,2)*r0 + 4032.*M*pow(r0,2) - 576.*pow(r0,3)) + ellK*(-17555.*pow(M,3) + 21422.*pow(M,2)*r0 - 8640.*M*pow(r0,2) + 1152.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1.6976527263135504*(-1.*ellK*(35964.*pow(M,5) + 18033.*pow(M,4)*r0 - 85379.*pow(M,3)*pow(r0,2) + 61604.*pow(M,2)*pow(r0,3) - 17536.*M*pow(r0,4) + 1792.*pow(r0,5)) + ellE*(29082.*pow(M,5) + 11909.*pow(M,4)*r0 - 71377.*pow(M,3)*pow(r0,2) + 55188.*pow(M,2)*pow(r0,3) - 16640.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.7697520376000868e6*(ellK*(-74940.*pow(M,5) + 40031.*pow(M,4)*r0 + 51347.*pow(M,3)*pow(r0,2) - 52196.*pow(M,2)*pow(r0,3) + 16512.*M*pow(r0,4) - 1792.*pow(r0,5)) + ellE*(60794.*pow(M,5) - 37899.*pow(M,4)*r0 - 40705.*pow(M,3)*pow(r0,2) + 46292.*pow(M,2)*pow(r0,3) - 15616.*M*pow(r0,4) + 1792.*pow(r0,5))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(-1.*ellK*(127380.*pow(M,5) + 25067.*pow(M,4)*r0 - 239121.*pow(M,3)*pow(r0,2) + 180108.*pow(M,2)*pow(r0,3) - 52096.*M*pow(r0,4) + 5376.*pow(r0,5)) + ellE*(103102.*pow(M,5) + 10823.*pow(M,4)*r0 - 198795.*pow(M,3)*pow(r0,2) + 161116.*pow(M,2)*pow(r0,3) - 49408.*M*pow(r0,4) + 5376.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1787.6283208081686*(-1.*ellK*(1.10886e6*pow(M,5) + 711217.*pow(M,4)*r0 - 2.885571e6*pow(M,3)*pow(r0,2) + 2.051748e6*pow(M,2)*pow(r0,3) - 580736.*M*pow(r0,4) + 59136.*pow(r0,5)) + ellE*(896282.*pow(M,5) + 492613.*pow(M,4)*r0 - 2.416785e6*pow(M,3)*pow(r0,2) + 1.838996e6*pow(M,2)*pow(r0,3) - 551168.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (15.278874536821952*(ellK*(-1.79094e6*pow(M,5) + 304903.*pow(M,4)*r0 + 2.290011e6*pow(M,3)*pow(r0,2) - 1.887108e6*pow(M,2)*pow(r0,3) + 562816.*M*pow(r0,4) - 59136.*pow(r0,5)) + ellE*(1.451242e6*pow(M,5) - 379027.*pow(M,4)*r0 - 1.880025e6*pow(M,3)*pow(r0,2) + 1.683316e6*pow(M,2)*pow(r0,3) - 533248.*M*pow(r0,4) + 59136.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP7bar401 = (0.3395305452627101*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (275294.76140445797*(-2.*ellK*(19.*M - 8.*r0)*(21.*M - 8.*r0)*(10.*M - 3.*r0) + ellE*(6451.*pow(M,3) - 7698.*pow(M,2)*r0 + 3008.*M*pow(r0,2) - 384.*pow(r0,3))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (45.83662361046586*(ellE*(45037.*pow(M,3) - 53806.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27850.*pow(M,3) + 30739.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.6976527263135504*(ellE*(45085.*pow(M,3) - 53838.*pow(M,2)*r0 + 21056.*M*pow(r0,2) - 2688.*pow(r0,3)) + 2.*ellK*(-27882.*pow(M,3) + 30755.*pow(M,2)*r0 - 11200.*M*pow(r0,2) + 1344.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3529.420018005871*(ellE*(58299.*pow(M,3) - 69442.*pow(M,2)*r0 + 27072.*M*pow(r0,2) - 3456.*pow(r0,3)) + 2.*ellK*(-36070.*pow(M,3) + 39653.*pow(M,2)*r0 - 14400.*M*pow(r0,2) + 1728.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP7bar402 = (-26470.650135044034*(2.*ellK*(-3.*M + r0)*(-21.*M + 8.*r0)*(-19.*M + 8.*r0) + ellE*(5.*M - 2.*r0)*(387.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(1975.*pow(M,3) - 2390.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1221.*pow(M,3) + 1367.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.012126090902239647*(ellE*(2015.*pow(M,3) - 2406.*pow(M,2)*r0 + 960.*M*pow(r0,2) - 128.*pow(r0,3)) + 2.*ellK*(-1245.*pow(M,3) + 1375.*pow(M,2)*r0 - 512.*M*pow(r0,2) + 64.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (515.662015617741*(ellE*(13465.*pow(M,3) - 16586.*pow(M,2)*r0 + 6720.*M*pow(r0,2) - 896.*pow(r0,3)) + 2.*ellK*(-8331.*pow(M,3) + 9497.*pow(M,2)*r0 - 3584.*M*pow(r0,2) + 448.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.4244131815783876*(ellE*(68805.*pow(M,3) - 83522.*pow(M,2)*r0 + 33600.*M*pow(r0,2) - 4480.*pow(r0,3)) + 2.*ellK*(-42543.*pow(M,3) + 47781.*pow(M,2)*r0 - 17920.*M*pow(r0,2) + 2240.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (34411.845175557246*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (0.04244131815783876*(ellE*(390642.*pow(M,5) - 862915.*pow(M,4)*r0 + 740903.*pow(M,3)*pow(r0,2) - 310320.*pow(M,2)*pow(r0,3) + 63616.*M*pow(r0,4) - 5120.*pow(r0,5)) + ellK*(-483435.*pow(M,5) + 1.023438e6*pow(M,4)*r0 - 840151.*pow(M,3)*pow(r0,2) + 336688.*pow(M,2)*pow(r0,3) - 66176.*M*pow(r0,4) + 5120.*pow(r0,5))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (0.2122065907891938*(ellE*(2.676078e6*pow(M,5) - 5.954125e6*pow(M,4)*r0 + 5.135849e6*pow(M,3)*pow(r0,2) - 2.158224e6*pow(M,2)*pow(r0,3) + 443776.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.311973e6*pow(M,5) + 7.064082e6*pow(M,4)*r0 - 5.825209e6*pow(M,3)*pow(r0,2) + 2.342032e6*pow(M,2)*pow(r0,3) - 461696.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.729577951308232*(ellE*(2.637134e6*pow(M,5) - 5.896605e6*pow(M,4)*r0 + 5.102201e6*pow(M,3)*pow(r0,2) - 2.14888e6*pow(M,2)*pow(r0,3) + 442752.*M*pow(r0,4) - 35840.*pow(r0,5)) + ellK*(-3.263925e6*pow(M,5) + 6.997426e6*pow(M,4)*r0 - 5.787977e6*pow(M,3)*pow(r0,2) + 2.332176e6*pow(M,2)*pow(r0,3) - 460672.*M*pow(r0,4) + 35840.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (441.1775022507339*(ellE*(3.710498e6*pow(M,5) - 8.053835e6*pow(M,4)*r0 + 6.836367e6*pow(M,3)*pow(r0,2) - 2.8396e6*pow(M,2)*pow(r0,3) + 577664.*M*pow(r0,4) - 46080.*pow(r0,5)) + ellK*(-4.591155e6*pow(M,5) + 9.544222e6*pow(M,4)*r0 - 7.747519e6*pow(M,3)*pow(r0,2) + 3.079472e6*pow(M,2)*pow(r0,3) - 600704.*M*pow(r0,4) + 46080.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP7bar403 = 0.;
    const double hP7bar404 = (0.005389373734328732*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) - (0.00008420896459888643*(-675. + 31.*pow(1. + 2.*l,2) - 8505./((-1. + 2.*l)*(3. + 2.*l)) - 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) - 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP7bar412 = (-0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP7bar413 = 0;

    const double hP8bar100 = (-5.092958178940651*sqrt(-2.*M + r0)*(ellK*(3.*M - 1.*r0) + ellE*(-2.*M + r0)))/(sqrt(M)*sqrt(r0)*sqrt(-3.*M + r0)) - (12.732395447351628*pow(-2.*M + r0,1.5)*(ellK*(-39.*pow(M,2) + 49.*M*r0 - 12.*pow(r0,2)) + 2.*ellE*(23.*pow(M,2) - 23.*M*r0 + 6.*pow(r0,2))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*pow(-3.*M + r0,1.5)) - (2.5464790894703255*sqrt(-2.*M + r0)*(ellE*(34.*pow(M,3) - 43.*pow(M,2)*r0 + 17.*M*pow(r0,2) - 2.*pow(r0,3)) + 2.*ellK*(-9.*pow(M,3) + 21.*pow(M,2)*r0 - 9.*M*pow(r0,2) + pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*(3.*M - 1.*r0)*pow(r0,1.5)*sqrt(-3.*M + r0));
    const double hP8bar101 = (38.197186342054884*sqrt(-2.*M + r0)*(-1.*ellK*(-5.*M + r0) + ellE*(-4.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)) - (2.5464790894703255*sqrt(M)*(2.*ellK*M + ellE*(-2.*M + r0)))/((-1. + 2.*l)*(3. + 2.*l)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2.5464790894703255*(ellE*(10.*pow(M,2) - 7.*M*r0 + pow(r0,2)) - 1.*ellK*(12.*pow(M,2) - 7.*M*r0 + pow(r0,2))))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar102 = (-0.2122065907891938*pow(1. + 2.*l,2)*(-1.*ellK*(-3.*M + r0) + ellE*(-1.*M + r0)))/(sqrt(M)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (0.3183098861837907*(-1.*ellK*(162.*pow(M,3) - 179.*pow(M,2)*r0 + 55.*M*pow(r0,2) - 4.*pow(r0,3)) + 2.*ellE*(60.*pow(M,3) - 76.*pow(M,2)*r0 + 27.*M*pow(r0,2) - 2.*pow(r0,3))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.954929658551372*(ellE*(230.*pow(M,3) - 269.*pow(M,2)*r0 + 95.*M*pow(r0,2) - 10.*pow(r0,3)) + 2.*ellK*(-141.*pow(M,3) + 155.*pow(M,2)*r0 - 51.*M*pow(r0,2) + 5.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*sqrt(M)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0));
    const double hP8bar103 = 0.;
    const double hP8bar104 = (-0.0008841941282883075*(-4.*ellE*((-63. - 158.*l - 142.*pow(l,2) + 32.*pow(l,3) + 16.*pow(l,4))*pow(M,2) + 5.*(9. + 10.*l + 14.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*M*r0 - 3.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2)) - 2.*ellK*(15.*(9. + 2.*l + 10.*pow(l,2) + 16.*pow(l,3) + 8.*pow(l,4))*pow(M,2) - 1.*(99. - 26.*l + 86.*pow(l,2) + 224.*pow(l,3) + 112.*pow(l,4))*M*r0 + 6.*(3. - 2.*l + 2.*pow(l,2) + 8.*pow(l,3) + 4.*pow(l,4))*pow(r0,2))))/(sqrt(M)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2.5));
    const double hP8bar110 = (2.*(1. + 2.*l)*sqrt(M))/(r0*sqrt(-3.*M + r0));
    const double hP8bar111 = 0.;
    const double hP8bar112 = (0.08333333333333333*(1. + 2.*l)*sqrt(M)*(M - 1.*r0 + 3.*l*(1. + l)*(-2.*M + r0)))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar113 = 0.;

    const double hP8bar300 = (6.790610905254201*sqrt(-2.*M + r0)*(ellK*(-57.*pow(M,2) + 43.*M*r0 - 8.*pow(r0,2)) + ellE*(46.*pow(M,2) - 39.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*sqrt(r0)*sqrt(-3.*M + r0)) - (1283.425461093044*pow(-2.*M + r0,1.5)*(2.*ellE*(237.*pow(M,3) - 660.*pow(M,2)*r0 + 431.*M*pow(r0,2) - 80.*pow(r0,3)) + ellK*(-585.*pow(M,3) + 1581.*pow(M,2)*r0 - 942.*M*pow(r0,2) + 160.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M*r0,1.5)*pow(-3.*M + r0,1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellE*(634.*pow(M,4) + 45.*pow(M,3)*r0 - 661.*pow(M,2)*pow(r0,2) + 336.*M*pow(r0,3) - 48.*pow(r0,4)) - 2.*ellK*(393.*pow(M,4) + 64.*pow(M,3)*r0 - 389.*pow(M,2)*pow(r0,2) + 180.*M*pow(r0,3) - 24.*pow(r0,4))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5)) - (30.557749073643905*sqrt(-2.*M + r0)*(ellK*(-9030.*pow(M,4) + 14347.*pow(M,3)*r0 - 9245.*pow(M,2)*pow(r0,2) + 2782.*M*pow(r0,3) - 320.*pow(r0,4)) + 2.*ellE*(3644.*pow(M,4) - 6132.*pow(M,3)*r0 + 4137.*pow(M,2)*pow(r0,2) - 1311.*M*pow(r0,3) + 160.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M*r0*(-3.*M + r0),1.5));
    const double hP8bar301 = (3.3953054526271007*((ellE*(398.*pow(M,3) - 477.*pow(M,2)*r0 + 187.*M*pow(r0,2) - 24.*pow(r0,3)) + ellK*(-492.*pow(M,3) + 545.*pow(M,2)*r0 - 199.*M*pow(r0,2) + 24.*pow(r0,3)))/((-1. + 2.*l)*(3. + 2.*l)) + (210.*(ellK*(426.*pow(M,3) - 503.*pow(M,2)*r0 + 193.*M*pow(r0,2) - 24.*pow(r0,3)) + ellE*(-344.*pow(M,3) + 438.*pow(M,2)*r0 - 181.*M*pow(r0,2) + 24.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) + (3.*(ellE*(2044.*pow(M,3) - 2424.*pow(M,2)*r0 + 941.*M*pow(r0,2) - 120.*pow(r0,3)) + ellK*(-2526.*pow(M,3) + 2767.*pow(M,2)*r0 - 1001.*M*pow(r0,2) + 120.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP8bar302 = (0.16976527263135505*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/(pow(M,1.5)*pow(r0,1.5)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (0.4244131815783876*(ellK*(-9222.*pow(M,4) + 16493.*pow(M,3)*r0 - 10611.*pow(M,2)*pow(r0,2) + 2914.*M*pow(r0,3) - 288.*pow(r0,4)) + 2.*ellE*(3724.*pow(M,4) - 7006.*pow(M,3)*r0 + 4766.*pow(M,2)*pow(r0,2) - 1385.*M*pow(r0,3) + 144.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0))) - (89.12676813146139*(-2.*ellK*(8289.*pow(M,4) - 12840.*pow(M,3)*r0 + 7325.*pow(M,2)*pow(r0,2) - 1826.*M*pow(r0,3) + 168.*pow(r0,4)) + ellE*(13398.*pow(M,4) - 21985.*pow(M,3)*r0 + 13265.*pow(M,2)*pow(r0,2) - 3484.*M*pow(r0,3) + 336.*pow(r0,4))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) - (1.2732395447351628*(ellE*(107268.*pow(M,5) - 210880.*pow(M,4)*r0 + 159925.*pow(M,3)*pow(r0,2) - 57995.*pow(M,2)*pow(r0,3) + 9920.*M*pow(r0,4) - 624.*pow(r0,5)) - 4.*ellK*(33210.*pow(M,5) - 62211.*pow(M,4)*r0 + 44956.*pow(M,3)*pow(r0,2) - 15573.*pow(M,2)*pow(r0,3) + 2558.*M*pow(r0,4) - 156.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,1.5)*(2.*M - 1.*r0)*(3.*M - 1.*r0)*pow(r0,2.5)*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP8bar303 = 0.;
    const double hP8bar304 = (0.0015157613627799558*(-13. + 4.*l + 4.*pow(l,2))*(9. + 16.*l + 16.*pow(l,2))*(ellK*(-75.*pow(M,2) + 49.*M*r0 - 8.*pow(r0,2)) + ellE*(61.*pow(M,2) - 45.*M*r0 + 8.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,1.5)*pow(r0,2.5)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.004547284088339867*(-13. + 4.*l + 4.*pow(l,2))*M*sqrt(-3.*M + r0)*(ellK*(-45.*pow(M,2) + 39.*M*r0 - 8.*pow(r0,2)) + ellE*(36.*pow(M,2) - 35.*M*r0 + 8.*pow(r0,2))))/pow(M*r0*(-2.*M + r0),2.5);
    const double hP8bar312 = (0.08333333333333333*(1. + 2.*l)*pow(M,1.5))/(pow(r0,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,2));
    const double hP8bar313 = 0;

    const double hP9bar200 = (-122.23099629457562*(-1.*ellK*(-3.*M + r0) + ellE*(-2.*M + r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1426.0282901033822*sqrt(-2.*M + r0)*(-2.*ellK*(-3.*M + r0) + ellE*(-5.*M + 2.*r0)))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) + (40.74366543152521*sqrt(-3.*M + r0)*(2.*ellE*(-2.*M + r0) - 1.*ellK*(-5.*M + 2.*r0)))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-2.*M + r0));
    const double hP9bar201 = (-101.85916357881302*(ellE*(108.*pow(M,3) - 131.*pow(M,2)*r0 + 50.*M*pow(r0,2) - 6.*pow(r0,3)) + ellK*(-135.*pow(M,3) + 150.*pow(M,2)*r0 - 53.*M*pow(r0,2) + 6.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-3.*M + r0,1.5)*sqrt(-2.*M + r0)) + (20.371832715762604*(3.*ellE*(26.*pow(M,3) - 35.*pow(M,2)*r0 + 15.*M*pow(r0,2) - 2.*pow(r0,3)) + ellK*(-96.*pow(M,3) + 121.*pow(M,2)*r0 - 48.*M*pow(r0,2) + 6.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5));
    const double hP9bar202 = (-5.092958178940651*(ellE - 1.*ellK)*sqrt(-3.*M + r0))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(-2.*M + r0,1.5)) - (1.6976527263135504*sqrt(-3.*M + r0)*(ellE*(5.*M - 2.*r0) + 2.*ellK*(-3.*M + r0)))/(M*r0*pow(-2.*M + r0,1.5)) + (76.39437268410977*sqrt(-3.*M + r0)*(ellE*(4.*M - 2.*r0) + ellK*(-5.*M + 2.*r0)))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*r0*pow(-2.*M + r0,1.5));

    const double hP10bar200 = (-10.185916357881302*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (13262.063097961456*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (9625.69095819783*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10695.212175775367*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (2139.0424351550732*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (2139.0424351550732*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (16.976527263135505*ellE*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (20.371832715762604*ellK*r0*sqrt(-2.*M + r0))/sqrt(-3.*M + r0) - (32085.6365273261*ellE*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) + (38502.76383279132*ellK*r0*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)) - (6.790610905254201*ellE*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (6.790610905254201*ellK*pow(r0,2)*sqrt(-2.*M + r0))/(M*sqrt(-3.*M + r0)) + (12834.25461093044*ellE*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (12834.25461093044*ellK*pow(r0,2)*sqrt(-2.*M + r0))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)) - (631.5268141886407*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (825.0592249883855*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (519.4817342519464*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1466.7719555349074*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (100657.22544858303*ellE*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (103132.40312354818*ellK*pow(M,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.1858851260499726e6*ellE*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (635295.6032410568*ellK*pow(M,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (692.6423123359285*ellE*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (809.7803504515635*ellK*pow(M,2)*r0)/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1207.0310884089342*ellE*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1909.8593171027442*ellK*pow(M,2)*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (87456.27784876886*ellE*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (84293.55081964671*ellK*pow(M,2)*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (465883.44237677497*ellE*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (1.9270633298312058e6*ellK*pow(M,2)*r0)/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (239.3690344102106*ellE*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (254.64790894703256*ellK*M*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (718.1071032306318*ellE*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (840.3380995252074*ellK*M*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (19388.891787227058*ellE*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (17876.283208081684*ellK*M*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (995296.4450776557*ellE*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (1.2705912064821136e6*ellK*M*pow(r0,2))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.464790894703256*ellE*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (25.464790894703256*ellK*pow(r0,3))/((-1. + 2.*l)*(3. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (122.23099629457562*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (412.52961249419275*ellE*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (412.52961249419275*ellK*pow(r0,3))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (232941.72118838748*ellE*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (232941.72118838748*ellK*pow(r0,3))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar201 = (27.162443621016806*ellE*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (35.65070725258456*ellK*M)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (5.092958178940651*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (10.185916357881302*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (8770.0739841358*ellE*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (10802.164297533121*ellK*M)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (51337.01844372176*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (67379.83670738482*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (20.371832715762604*ellE*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (22.069485442076154*ellK*r0)/(sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellE*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6951.887914253989*ellK*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (38502.76383279132*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (41711.32748552393*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (3.3953054526271007*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (3.3953054526271007*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (1069.5212175775366*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1069.5212175775366*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) - (6417.12730546522*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (6417.12730546522*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar202 = (0.08488263631567752*ellE*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1.2732395447351628*ellK*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*l*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (4.753427633677941*ellE*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (5.092958178940651*ellK*pow(l,2)*M)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (700.2817496043396*ellE*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (859.4366926962349*ellK*M)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.8488263631567752*ellE*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.9337089994724527*ellK*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*l*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (3.3953054526271007*ellE*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.7348359978898107*ellK*pow(l,2)*r0)/(sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (572.9577951308232*ellE*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (630.2535746439056*ellK*r0)/((-1. + 2.*l)*(3. + 2.*l)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.16976527263135505*ellE*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.16976527263135505*ellK*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*l*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.6790610905254202*ellE*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (0.6790610905254202*ellK*pow(l,2)*pow(r0,2))/(M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (114.59155902616465*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (114.59155902616465*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*M*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (1069.5212175775366*ellE*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (1336.9015219719208*ellK*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(-2.*M + r0,1.5)) - (534.7606087887683*ellE*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (534.7606087887683*ellK*r0*sqrt(-3.*M + r0))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(-2.*M + r0,1.5)) + (110.13522061959158*ellE*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (105.67888221301851*ellK*pow(M,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (66831.70708337633*ellE*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (78382.53623321372*ellK*pow(M,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (100.58592403407786*ellE*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (116.50141834326739*ellK*pow(M,3))/((-1. + 2.*l)*(3. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (38689.93004586739*ellE*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (48048.24069967084*ellK*pow(M,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (41.38028520389279*ellE*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (37.5605665696873*ellK*M*r0)/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (39973.35550696043*ellE*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (44010.79810331564*ellK*M*r0)/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (5.092958178940651*ellE*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (5.092958178940651*ellK*pow(r0,2))/((-1. + 2.*l)*(3. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (9746.012095175303*ellE*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (10147.08255176688*ellK*pow(r0,2))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (802.1409131831525*ellE*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (802.1409131831525*ellK*pow(r0,3))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*M*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (60.47887837492023*ellE*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (68.96714200648798*ellK*M)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (114305.08012859923*ellE*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (130347.89839226229*ellK*M)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.41221042888747*ellE*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (56.02253996834716*ellK*pow(M,2))/((2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (85829.07771059732*ellE*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (105882.60054017614*ellK*pow(M,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (23.979344759178897*ellE*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (25.25258430391406*ellK*r0)/((2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (45320.961594848115*ellE*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (47727.384334397575*ellK*r0)/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (2.5464790894703255*ellE*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (2.5464790894703255*ellK*pow(r0,2))/(M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (4812.845479098915*ellE*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (4812.845479098915*ellK*pow(r0,2))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*M*(2.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar203 = 0.;
    const double hP10bar204 = (0.0002526268937966593*(ellK*(15.*(29241. - 8304.*l - 9280.*pow(l,2) - 1440.*pow(l,3) + 560.*pow(l,4) + 1536.*pow(l,5) + 512.*pow(l,6))*pow(M,3) - 5.*(103113. - 30768.*l - 33184.*pow(l,2) - 3168.*pow(l,3) + 2576.*pow(l,4) + 4992.*pow(l,5) + 1664.*pow(l,6))*pow(M,2)*r0 + 384.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 48.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3)) - 2.*ellE*(5.*(35397. - 7824.*l - 10544.*pow(l,2) - 4608.*pow(l,3) - 224.*pow(l,4) + 2496.*pow(l,5) + 832.*pow(l,6))*pow(M,3) - 2.*(112347. - 31224.*l - 35444.*pow(l,2) - 6408.*pow(l,3) + 1876.*pow(l,4) + 6096.*pow(l,5) + 2032.*pow(l,6))*pow(M,2)*r0 + 180.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*M*pow(r0,2) - 24.*(513. - 156.*l - 166.*pow(l,2) - 12.*pow(l,3) + 14.*pow(l,4) + 24.*pow(l,5) + 8.*pow(l,6))*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*M*pow(2.*M - 1.*r0,3)*r0*sqrt((-3.*M + r0)*(-2.*M + r0)));
    const double hP10bar210 = (M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0)) + (2.*l*M*sqrt(r0))/(sqrt(-3.*M + r0)*(-2.*M + r0));
    const double hP10bar211 = (M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2)) + (2.*l*M*sqrt(-3.*M + r0))/(sqrt(r0)*pow(-2.*M + r0,2));
    const double hP10bar212 = (0.6666666666666666*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) + (1.1666666666666667*l*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.5*pow(l,2)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (0.3333333333333333*pow(l,3)*M*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*(-3.*M + r0)) - (1.6666666666666667*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) - (2.9166666666666665*l*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (1.25*pow(l,2)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0)) + (0.8333333333333334*pow(l,3)*pow(M,2)*sqrt(r0*(-3.*M + r0)))/(pow(2.*M - 1.*r0,3)*r0*(-3.*M + r0));
    const double hP10bar213 = 0.;

    const double hP10bar400 = (5.4324887242033615*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) - (4.4047161824713275e6*r0*sqrt(-2.*M + r0)*(-8.*ellK*(-3.*M + r0)*(-5.*M + 2.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)) + (56470.72028809394*r0*(ellE*(1786.*pow(M,3) - 2333.*pow(M,2)*r0 + 1008.*M*pow(r0,2) - 144.*pow(r0,3)) + 2.*ellK*(-1105.*pow(M,3) + 1342.*pow(M,2)*r0 - 540.*M*pow(r0,2) + 72.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (733.3859777674537*r0*(ellK*(1655.*pow(M,3) - 2062.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1338.*pow(M,3) + 1789.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (27.162443621016806*r0*(ellK*(1665.*pow(M,3) - 2066.*pow(M,2)*r0 + 840.*M*pow(r0,2) - 112.*pow(r0,3)) + ellE*(-1346.*pow(M,3) + 1793.*pow(M,2)*r0 - 784.*M*pow(r0,2) + 112.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0)) + (1.4158016300800694e7*(2.*M - 1.*r0)*(ellK*(-645.*pow(M,4) + 5114.*pow(M,3)*r0 - 5305.*pow(M,2)*pow(r0,2) + 1896.*M*pow(r0,3) - 224.*pow(r0,4)) + ellE*(536.*pow(M,4) - 4173.*pow(M,3)*r0 + 4651.*pow(M,2)*pow(r0,2) - 1784.*M*pow(r0,3) + 224.*pow(r0,4))))/((-11. + 2.*l)*(-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*(13. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (13.581221810508403*(-1.*ellK*(3582.*pow(M,5) + 3615.*pow(M,4)*r0 - 11470.*pow(M,3)*pow(r0,2) + 7921.*pow(M,2)*pow(r0,3) - 2216.*M*pow(r0,4) + 224.*pow(r0,5)) + ellE*(2892.*pow(M,5) + 2656.*pow(M,4)*r0 - 9641.*pow(M,3)*pow(r0,2) + 7107.*pow(M,2)*pow(r0,3) - 2104.*M*pow(r0,4) + 224.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(8310.*pow(M,5) + 14474.*pow(M,4)*r0 - 36537.*pow(M,3)*pow(r0,2) + 24351.*pow(M,2)*pow(r0,3) - 6712.*M*pow(r0,4) + 672.*pow(r0,5)) + ellE*(6694.*pow(M,5) + 11081.*pow(M,4)*r0 - 30840.*pow(M,3)*pow(r0,2) + 21877.*pow(M,2)*pow(r0,3) - 6376.*M*pow(r0,4) + 672.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (122.23099629457562*(-1.*ellK*(42690.*pow(M,5) + 231794.*pow(M,4)*r0 - 444447.*pow(M,3)*pow(r0,2) + 279621.*pow(M,2)*pow(r0,3) - 75112.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(33994.*pow(M,5) + 184151.*pow(M,4)*r0 - 377580.*pow(M,3)*pow(r0,2) + 251767.*pow(M,2)*pow(r0,3) - 71416.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (14301.026566465349*(-1.*ellK*(127950.*pow(M,5) + 104779.*pow(M,4)*r0 - 370002.*pow(M,3)*pow(r0,2) + 259041.*pow(M,2)*pow(r0,3) - 72872.*M*pow(r0,4) + 7392.*pow(r0,5)) + ellE*(103364.*pow(M,5) + 75196.*pow(M,4)*r0 - 310485.*pow(M,3)*pow(r0,2) + 232307.*pow(M,2)*pow(r0,3) - 69176.*M*pow(r0,4) + 7392.*pow(r0,5))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(3.*M - 1.*r0)*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2)));
    const double hP10bar401 = (2.7162443621016807*((-1.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-1. + 2.*l)*(3. + 2.*l)) + (810810.*(2.*ellE*(-2.*M + r0)*(203.*pow(M,2) - 140.*M*r0 + 24.*pow(r0,2)) - 1.*ellK*(-3.*M + r0)*(335.*pow(M,2) - 256.*M*r0 + 48.*pow(r0,2))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)) + (5.*(ellE*(5693.*pow(M,3) - 6768.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7047.*pow(M,3) + 7727.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + (135.*(ellE*(5699.*pow(M,3) - 6772.*pow(M,2)*r0 + 2632.*M*pow(r0,2) - 336.*pow(r0,3)) + ellK*(-7055.*pow(M,3) + 7731.*pow(M,2)*r0 - 2800.*M*pow(r0,2) + 336.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)) - (10395.*(ellE*(7278.*pow(M,3) - 8674.*pow(M,2)*r0 + 3384.*M*pow(r0,2) - 432.*pow(r0,3)) + ellK*(-9005.*pow(M,3) + 9907.*pow(M,2)*r0 - 3600.*M*pow(r0,2) + 432.*pow(r0,3))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l))))/(pow(M,2)*sqrt(-3.*M + r0)*sqrt(-2.*M + r0));
    const double hP10bar402 = (211765.20108035227*sqrt(-3.*M + r0)*(8.*ellE*(-2.*M + r0)*(-5.*M + 2.*r0) - 1.*ellK*(-11.*M + 4.*r0)*(-9.*M + 4.*r0)))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*pow(-2.*M + r0,1.5)) - (0.09700872721791717*(2.*ellE*(115.*pow(M,3) - 146.*pow(M,2)*r0 + 60.*M*pow(r0,2) - 8.*pow(r0,3)) + ellK*(-285.*pow(M,3) + 335.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/(pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(235.*pow(M,3) - 294.*pow(M,2)*r0 + 120.*M*pow(r0,2) - 16.*pow(r0,3)) + ellK*(-291.*pow(M,3) + 337.*pow(M,2)*r0 - 128.*M*pow(r0,2) + 16.*pow(r0,3))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) + (4125.296124941928*(2.*ellE*(845.*pow(M,3) - 1038.*pow(M,2)*r0 + 420.*M*pow(r0,2) - 56.*pow(r0,3)) + ellK*(-2091.*pow(M,3) + 2377.*pow(M,2)*r0 - 896.*M*pow(r0,2) + 112.*pow(r0,3))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (3.3953054526271007*(ellE*(8265.*pow(M,3) - 10306.*pow(M,2)*r0 + 4200.*M*pow(r0,2) - 560.*pow(r0,3)) + ellK*(-10233.*pow(M,3) + 11811.*pow(M,2)*r0 - 4480.*M*pow(r0,2) + 560.*pow(r0,3))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*sqrt(-3.*M + r0)*pow(-2.*M + r0,1.5)) - (0.3395305452627101*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-1. + 2.*l)*(3. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) + (275294.76140445797*(ellK*(-22020.*pow(M,4) + 37907.*pow(M,3)*r0 - 23825.*pow(M,2)*pow(r0,2) + 6472.*M*pow(r0,3) - 640.*pow(r0,4)) + ellE*(17798.*pow(M,4) - 32269.*pow(M,3)*r0 + 21429.*pow(M,2)*pow(r0,2) - 6152.*M*pow(r0,3) + 640.*pow(r0,4))))/((-9. + 2.*l)*(-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*(11. + 2.*l)*pow(M,2)*(2.*M - 1.*r0)*r0*sqrt(6.*pow(M,2) - 5.*M*r0 + pow(r0,2))) - (45.83662361046586*(ellE*(385928.*pow(M,5) - 820210.*pow(M,4)*r0 + 686407.*pow(M,3)*pow(r0,2) - 282115.*pow(M,2)*pow(r0,3) + 56824.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-477435.*pow(M,5) + 971017.*pow(M,4)*r0 - 777309.*pow(M,3)*pow(r0,2) + 305767.*pow(M,2)*pow(r0,3) - 59064.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) - (1.6976527263135504*(ellE*(381060.*pow(M,5) - 813020.*pow(M,4)*r0 + 682201.*pow(M,3)*pow(r0,2) - 280947.*pow(M,2)*pow(r0,3) + 56696.*M*pow(r0,4) - 4480.*pow(r0,5)) + ellK*(-471429.*pow(M,5) + 962685.*pow(M,4)*r0 - 772655.*pow(M,3)*pow(r0,2) + 304535.*pow(M,2)*pow(r0,3) - 58936.*M*pow(r0,4) + 4480.*pow(r0,5))))/((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5)) + (3529.420018005871*(ellE*(456206.*pow(M,5) - 995495.*pow(M,4)*r0 + 847974.*pow(M,3)*pow(r0,2) - 353125.*pow(M,2)*pow(r0,3) + 72008.*M*pow(r0,4) - 5760.*pow(r0,5)) + ellK*(-564510.*pow(M,5) + 1.180009e6*pow(M,4)*r0 - 961168.*pow(M,3)*pow(r0,2) + 383009.*pow(M,2)*pow(r0,3) - 74888.*M*pow(r0,4) + 5760.*pow(r0,5))))/((-7. + 2.*l)*(-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)*(9. + 2.*l)*pow(M,2)*r0*pow(6.*pow(M,2) - 5.*M*r0 + pow(r0,2),1.5));
    const double hP10bar403 = 0.;
    const double hP10bar404 = (0.0006736717167910915*(675. - 31.*pow(1. + 2.*l,2) + 8505./((-1. + 2.*l)*(3. + 2.*l)) + 19845./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)) + 5.35815e6/((-5. + 2.*l)*(-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)*(7. + 2.*l)))*sqrt(-3.*M + r0)*(-8.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0) + ellE*(97.*pow(M,2) - 80.*M*r0 + 16.*pow(r0,2))))/(pow(M,2)*r0*pow(-2.*M + r0,2.5)) + (0.0006736717167910915*(-81. + 4.*pow(1. + 2.*l,2) - 945./((-1. + 2.*l)*(3. + 2.*l)) - 39690./((-3. + 2.*l)*(-1. + 2.*l)*(3. + 2.*l)*(5. + 2.*l)))*(-1.*ellK*(5.*M - 2.*r0)*(3.*M - 1.*r0)*(383.*pow(M,2) - 320.*M*r0 + 64.*pow(r0,2)) + 2.*ellE*(2321.*pow(M,4) - 3855.*pow(M,3)*r0 + 2371.*pow(M,2)*pow(r0,2) - 640.*M*pow(r0,3) + 64.*pow(r0,4))))/(pow(M,2)*r0*sqrt(-3.*M + r0)*pow(-2.*M + r0,3.5));
    const double hP10bar412 = (0.041666666666666664*(1. + 2.*l)*pow(M,2))/(sqrt(r0)*sqrt(-3.*M + r0)*pow(-2.*M + r0,3));
    const double hP10bar413 = 0;

    for(int m=0; m<=l; ++m) {

      const double ld = l;

      /* The Wigner-D matrices */
      const complex<double> w0 = WignerD(l, 0, m);
      const complex<double> w1p = l>=1 ? WignerD(l, 1, m) : 0.0;
      const complex<double> w1m = l>=1 ? WignerD(l, -1, m) : 0.0;
      const complex<double> w2p = l>=2 ? WignerD(l, 2, m) : 0.0;
      const complex<double> w2m = l>=2 ? WignerD(l, -2, m) : 0.0;
      const complex<double> w3p = l>=3 ? WignerD(l, 3, m) : 0.0;
      const complex<double> w3m = l>=3 ? WignerD(l, -3, m) : 0.0;
      const complex<double> w4p = l>=4 ? WignerD(l, 4, m) : 0.0;
      const complex<double> w4m = l>=4 ? WignerD(l, -4, m) : 0.0;
      
      /* The trace-reversed puncture and its first derivative.
       * We don't include the a or 1/r factors here.
       */

      for(size_t j=0; j<N; ++j) {
        const double dr = r[j]-r0;
        const double adr = std::abs(dr);
        const double sdr = sgn(dr);

        const complex<double> hP1bar  = 2.*r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)));

        const complex<double> hP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> hP3bar  = 2.*r[j]*r[j]/(r[j]-2.*M)*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)));

        const complex<double> hP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          ((w1p-w1m)*sqrt(ld*(ld+1.))*(hP4bar100 + adr*hP4bar110
              + dr*(hP4bar101 + dr*hP4bar102 + adr*hP4bar111
                    + dr*dr*hP4bar103 + dr*dr*dr*hP4bar104
                    + adr*dr*hP4bar112 + adr*dr*dr*hP4bar113))
           +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP4bar300
              + dr*(hP4bar301 + dr*hP4bar302
                    + dr*dr*hP4bar303 + dr*dr*dr*hP4bar304
                    + adr*dr*hP4bar312 + adr*dr*dr*hP4bar313)));

        const complex<double> hP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          (w0*(ld*(ld+1.))*(hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)));

        const complex<double> hP6bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)));

        const complex<double> hP7bar  = 2./r[j]*sqrt(M_PI/(2.*ld+1.))*
          (((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)));

        const complex<double> hP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*
          ((w1p+w1m)*sqrt(ld*(ld+1.))*(hP8bar100 + adr*hP8bar110
              + dr*(hP8bar101 + dr*hP8bar102 + adr*hP8bar111
                    + dr*dr*hP8bar103 + dr*dr*dr*hP8bar104
                    + adr*dr*hP8bar112 + adr*dr*dr*hP8bar113))
           +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(hP8bar300
              + dr*(hP8bar301 + dr*hP8bar302
                    + dr*dr*hP8bar303 + dr*dr*dr*hP8bar304
                    + adr*dr*hP8bar312 + adr*dr*dr*hP8bar313)));

        const complex<double> hP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(1.-2.*M/r[j])*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP9bar200
              + dr*(hP9bar201 + dr*hP9bar202)));

        const complex<double> hP10bar  = 2.*I/r[j]*sqrt(M_PI/(2.*ld+1.))*
          ((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)));

        const complex<double> dhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          (w0*(hP1bar000 + adr*hP1bar010
              + dr*(hP1bar001 + dr*hP1bar002 + adr*hP1bar011
                    + dr*dr*hP1bar003 + dr*dr*dr*hP1bar004
                    + adr*dr*hP1bar012 + adr*dr*dr*hP1bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar200
              + dr*(hP1bar201 + dr*hP1bar202
                    + dr*dr*hP1bar203 + dr*dr*dr*hP1bar204
                    + adr*dr*hP1bar212 + adr*dr*dr*hP1bar213)))
          +r[j]*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP1bar201
              + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213)));

        const complex<double> dhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            (r[j]-2.*M)*(hP2bar101 + 2.*dr*hP2bar102)
            + (hP2bar100 + dr*(hP2bar101 + dr*hP2bar102)));

        const complex<double> dhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213)))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar201
              + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213)));

        const complex<double> dhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(sdr*hP4bar110 + hP4bar101
              + 2.0*dr*hP4bar102 + 2.0*adr*hP4bar111
                    + 3.0*dr*dr*hP4bar103 + 4.0*dr*dr*dr*hP4bar104
                    + 3.0*adr*dr*hP4bar112 + 4.0*adr*dr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP4bar301 + 2.0*dr*hP4bar302
                    + 3.0*dr*dr*hP4bar303 + 4.0*dr*dr*dr*hP4bar304
                    + 3.0*adr*dr*hP4bar312 + 4.0*adr*dr*dr*hP4bar313));

        const complex<double> dhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202)));

        const complex<double> dhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213)))
          +1./r[j]*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar201
              + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213)));

        const complex<double> dhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413)))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413)));

        const complex<double> dhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(sdr*hP8bar110 + hP8bar101
              + 2.0*dr*hP8bar102 + 2.0*adr*hP8bar111
                    + 3.0*dr*dr*hP8bar103 + 4.0*dr*dr*dr*hP8bar104
                    + 3.0*adr*dr*hP8bar112 + 4.0*adr*dr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
              hP8bar301 + 2.0*dr*hP8bar302
                    + 3.0*dr*dr*hP8bar303 + 4.0*dr*dr*dr*hP8bar304
                    + 3.0*adr*dr*hP8bar312 + 4.0*adr*dr*dr*hP8bar313));

        const complex<double> dhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          2.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP9bar201 + 2.*dr*hP9bar202)));

        const complex<double> dhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -1./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413)))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
              (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413)));

        const complex<double> ddhP1bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*(w0*(sdr*hP1bar010 + hP1bar001
              + 2.0*dr*hP1bar002 + 2.0*adr*hP1bar011
                    + 3.0*dr*dr*hP1bar003 + 4.0*dr*dr*dr*hP1bar004
                    + 3.0*adr*dr*hP1bar012 + 4.0*adr*dr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP1bar201 + 2.0*dr*hP1bar202
                    + 3.0*dr*dr*hP1bar203 + 4.0*dr*dr*dr*hP1bar204
                    + 3.0*adr*dr*hP1bar212 + 4.0*adr*dr*dr*hP1bar213))
          +r[j]*(w0*(2.0*hP1bar002 + 2.0*sdr*hP1bar011
                    + 6.0*dr*hP1bar003 + 12.0*dr*dr*hP1bar004
                    + 6.0*adr*hP1bar012 + 12.0*adr*dr*hP1bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP1bar202
                    + 6.0*dr*hP1bar203 + 12.0*dr*dr*hP1bar204
                    + 6.0*adr*hP1bar212 + 12.0*adr*dr*hP1bar213)));

        const complex<double> ddhP2bar  = 2.*sqrt(M_PI/(2.*ld+1.))*
          (w1p-w1m)*sqrt(ld*(ld+1.))*(
            2.*(hP2bar101 + 2.*dr*hP2bar102)
            +(r[j]-2.*M)*(2.*hP2bar102));

        const complex<double> ddhP3bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          2.0*r[j]*(r[j]-4.*M)/pow(r[j]-2.*M,2)*(w0*(sdr*hP3bar010 + hP3bar001
              + 2.0*dr*hP3bar002 + 2.0*adr*hP3bar011
                    + 3.0*dr*dr*hP3bar003 + 4.0*dr*dr*dr*hP3bar004
                    + 3.0*adr*dr*hP3bar012 + 4.0*adr*dr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP3bar201 + 2.0*dr*hP3bar202
                    + 3.0*dr*dr*hP3bar203 + 4.0*dr*dr*dr*hP3bar204
                    + 3.0*adr*dr*hP3bar212 + 4.0*adr*dr*dr*hP3bar213))
          +r[j]*r[j]/(r[j]-2.*M)*(w0*(2.0*hP3bar002 + 2.0*sdr*hP3bar011
                    + 6.0*dr*hP3bar003 + 12.0*dr*dr*hP3bar004
                    + 6.0*adr*hP3bar012 + 12.0*adr*dr*hP3bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP3bar202
                    + 6.0*dr*hP3bar203 + 12.0*dr*dr*hP3bar204
                    + 6.0*adr*hP3bar212 + 12.0*adr*dr*hP3bar213))
          +8.*M*M/pow(r[j]-2.*M,3)*(w0*(hP3bar000 + adr*hP3bar010
              + dr*(hP3bar001 + dr*hP3bar002 + adr*hP3bar011
                    + dr*dr*hP3bar003 + dr*dr*dr*hP3bar004
                    + adr*dr*hP3bar012 + adr*dr*dr*hP3bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP3bar200
              + dr*(hP3bar201 + dr*hP3bar202
                    + dr*dr*hP3bar203 + dr*dr*dr*hP3bar204
                    + adr*dr*hP3bar212 + adr*dr*dr*hP3bar213))));

        const complex<double> ddhP4bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p-w1m)*sqrt(ld*(ld+1.))*(2.0*hP4bar102 + 2.0*sdr*hP4bar111
                    + 6.0*dr*hP4bar103 + 12.0*dr*dr*hP4bar104
                    + 6.0*adr*hP4bar112 + 12.0*adr*dr*hP4bar113)
          +(w3p-w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP4bar302
                    + 6.0*dr*hP4bar303 + 12.0*dr*dr*hP4bar304
                    + 6.0*adr*hP4bar312 + 12.0*adr*dr*hP4bar313));

        const complex<double> ddhP5bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*(w0*(ld*(ld+1.))*(
              hP5bar000 + dr*(hP5bar001 + dr*hP5bar002))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP5bar200
              + dr*(hP5bar201 + dr*hP5bar202)))
          +4.*M/pow(r[j],2)*(w0*(ld*(ld+1.))*(
              hP5bar001 + 2.*dr*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              hP5bar201 + 2.*dr*hP5bar202))
          +(1.-2.*M/r[j])*(w0*(ld*(ld+1.))*(2.*hP5bar002)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP5bar202)));

        const complex<double> ddhP6bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(w0*(sdr*hP6bar010 + hP6bar001
              + 2.0*dr*hP6bar002 + 2.0*adr*hP6bar011
                    + 3.0*dr*dr*hP6bar003 + 4.0*dr*dr*dr*hP6bar004
                    + 3.0*adr*dr*hP6bar012 + 4.0*adr*dr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              + hP6bar201 + 2.0*dr*hP6bar202
                    + 3.0*dr*dr*hP6bar203 + 4.0*dr*dr*dr*hP6bar204
                    + 3.0*adr*dr*hP6bar212 + 4.0*adr*dr*dr*hP6bar213))
          +1./r[j]*(w0*(2.0*hP6bar002 + 2.0*sdr*hP6bar011
                    + 6.0*dr*hP6bar003 + 12.0*dr*dr*hP6bar004
                    + 6.0*adr*hP6bar012 + 12.0*adr*dr*hP6bar013)
            +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(2.0*hP6bar202
                    + 6.0*dr*hP6bar203 + 12.0*dr*dr*hP6bar204
                    + 6.0*adr*hP6bar212 + 12.0*adr*dr*hP6bar213))
          +2./pow(r[j],3)*(w0*(hP6bar000 + adr*hP6bar010
              + dr*(hP6bar001 + dr*hP6bar002 + adr*hP6bar011
                    + dr*dr*hP6bar003 + dr*dr*dr*hP6bar004
                    + adr*dr*hP6bar012 + adr*dr*dr*hP6bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP6bar200
              + dr*(hP6bar201 + dr*hP6bar202
                    + dr*dr*hP6bar203 + dr*dr*dr*hP6bar204
                    + adr*dr*hP6bar212 + adr*dr*dr*hP6bar213))));

        const complex<double> ddhP7bar  = 2.*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(
              hP7bar001 + 2.0*dr*hP7bar002
                    + 3.0*dr*dr*hP7bar003 + 4.0*dr*dr*dr*hP7bar004
                    + 3.0*adr*dr*hP7bar012 + 4.0*adr*dr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP7bar210
              + hP7bar201 + 2.0*dr*hP7bar202 + 2.0*adr*hP7bar211
                    + 3.0*dr*dr*hP7bar203 + 4.0*dr*dr*dr*hP7bar204
                    + 3.0*adr*dr*hP7bar212 + 4.0*adr*dr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar401 + 2.*dr*hP7bar402
                    + 3.0*dr*dr*hP7bar403 + 4.0*dr*dr*dr*hP7bar404
                    + 3.0*adr*dr*hP7bar412 + 4.0*adr*dr*dr*hP7bar413))
          +1./r[j]*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(2.*hP7bar002
                    + 6.0*dr*hP7bar003 + 12.0*dr*dr*hP7bar004
                    + 6.0*adr*hP7bar012 + 12.0*adr*dr*hP7bar013)
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP7bar202 + 2.*sdr*hP7bar211
                    + 6.0*dr*hP7bar203 + 12.0*dr*dr*hP7bar204
                    + 6.0*adr*hP7bar212 + 12.0*adr*dr*hP7bar213)
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP7bar402
                    + 6.0*dr*hP7bar403 + 12.0*dr*dr*hP7bar404
                    + 6.0*adr*hP7bar412 + 12.0*adr*dr*hP7bar413))
          +2./pow(r[j],3)*(((ld-1.)*ld*(ld+1.)*(ld+2.))*w0*(hP7bar000
              + dr*(hP7bar001 + dr*hP7bar002
                    + dr*dr*hP7bar003 + dr*dr*dr*hP7bar004
                    + adr*dr*hP7bar012 + adr*dr*dr*hP7bar013))
           +(w2p+w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP7bar200
              + adr*hP7bar210 + dr*(hP7bar201 + dr*hP7bar202 + adr*hP7bar211
                    + dr*dr*hP7bar203 + dr*dr*dr*hP7bar204
                    + adr*dr*hP7bar212 + adr*dr*dr*hP7bar213))
           +(w4p+w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP7bar400 + dr*(hP7bar401 + dr*hP7bar402
                    + dr*dr*hP7bar403 + dr*dr*dr*hP7bar404
                    + adr*dr*hP7bar412 + adr*dr*dr*hP7bar413))));

        const complex<double> ddhP8bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          +(w1p+w1m)*sqrt(ld*(ld+1.))*(2.0*hP8bar102 + 2.0*sdr*hP8bar111
                    + 6.0*dr*hP8bar103 + 12.0*dr*dr*hP8bar104
                    + 6.0*adr*hP8bar112 + 12.0*adr*dr*hP8bar113)
          +(w3p+w3m)*sqrt((ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.))*(
            2.0*hP8bar302
                    + 6.0*dr*hP8bar303 + 12.0*dr*dr*hP8bar304
                    + 6.0*adr*hP8bar312 + 12.0*adr*dr*hP8bar313));

        const complex<double> ddhP9bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -4.*M/pow(r[j],3)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar200 + dr*(hP9bar201 + dr*hP9bar202)))
          +4.*M/pow(r[j],2)*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            hP9bar201 + 2.*dr*hP9bar202))
          +(1.-2.*M/r[j])*((w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
            2.*hP9bar202)));

        const complex<double> ddhP10bar  = 2.*I*sqrt(M_PI/(2.*ld+1.))*(
          -2./pow(r[j],2)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(sdr*hP10bar210
              + hP10bar201 + 2.0*dr*hP10bar202 + 2.0*adr*hP10bar211
                    + 3.0*dr*dr*hP10bar203 + 4.0*dr*dr*dr*hP10bar204
                    + 3.0*adr*dr*hP10bar212 + 4.0*adr*dr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar401 + 2.*dr*hP10bar402
                    + 3.0*dr*dr*hP10bar403 + 4.0*dr*dr*dr*hP10bar404
                    + 3.0*adr*dr*hP10bar412 + 4.0*adr*dr*dr*hP10bar413))
          +1./r[j]*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(
              2.*hP10bar202 + 2.*sdr*hP10bar211
                    + 6.0*dr*hP10bar203 + 12.0*dr*dr*hP10bar204
                    + 6.0*adr*hP10bar212 + 12.0*adr*dr*hP10bar213)
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (2.*hP10bar402
                    + 6.0*dr*hP10bar403 + 12.0*dr*dr*hP10bar404
                    + 6.0*adr*hP10bar412 + 12.0*adr*dr*hP10bar413))
          +2./pow(r[j],3)*(
           (w2p-w2m)*sqrt((ld-1.)*ld*(ld+1.)*(ld+2.))*(hP10bar200
              + adr*hP10bar210 + dr*(hP10bar201 + dr*hP10bar202 + adr*hP10bar211
                    + dr*dr*hP10bar203 + dr*dr*dr*hP10bar204
                    + adr*dr*hP10bar212 + adr*dr*dr*hP10bar213))
           +(w4p-w4m)*
            sqrt((ld-3.)*(ld-2.)*(ld-1.)*ld*(ld+1.)*(ld+2.)*(ld+3.)*(ld+4.))*
            (hP10bar400 + dr*(hP10bar401 + dr*hP10bar402
                    + dr*dr*hP10bar403 + dr*dr*dr*hP10bar404
                    + adr*dr*hP10bar412 + adr*dr*dr*hP10bar413))));
        
        /* The non-trace-reversed field and its first and second derivatives.
         * Here we do include the factor of a and 1/r, and the window function.
         * Trace-reversal corresponds to swapping 3 and 6. */

        /* Step-function window */
        const double ra = r0 - sigma;
        const double rb = r0 + sigma;
        const double W = (r[j]<ra || r[j]>rb) ? 0.0 : 1.0;
        const double dW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;
        const double ddW = (r[j]<ra || r[j]>rb) ? 0.0 : 0.0;

        /* Gaussian window, order n */
        // const int n = 4;
        // const double W = exp(-0.5*pow((r[j]-r0)/sigma,n));
        // const double dW = - 0.5 * W * n * pow((r[j]-r0)/sigma,n-1) / sigma;
        // const double ddW = 0.25 * W * n * (2.0 + n * (-2.0 + pow((r[j]-r0)/sigma,n))) * pow((r[j]-r0),n-2) * pow(sigma,-n);

        hP[1][l][m][j] = a_il(1,l)*W*hP1bar/r[j];
        hP[2][l][m][j] = a_il(2,l)*W*hP2bar/r[j];
        hP[3][l][m][j] = a_il(3,l)*W*hP6bar/r[j];
        hP[4][l][m][j] = a_il(4,l)*W*hP4bar/r[j];
        hP[5][l][m][j] = a_il(5,l)*W*hP5bar/r[j];
        hP[6][l][m][j] = a_il(6,l)*W*hP3bar/r[j];
        hP[7][l][m][j] = a_il(7,l)*W*hP7bar/r[j];
        hP[8][l][m][j] = a_il(8,l)*W*hP8bar/r[j];
        hP[9][l][m][j] = a_il(9,l)*W*hP9bar/r[j];
        hP[10][l][m][j] = a_il(10,l)*W*hP10bar/r[j];

        dhP[1][l][m][j] = a_il(1,l)*(W*(dhP1bar - hP1bar/r[j])/r[j] + dW*hP1bar/r[j]);
        dhP[2][l][m][j] = a_il(2,l)*(W*(dhP2bar - hP2bar/r[j])/r[j] + dW*hP2bar/r[j]);
        dhP[3][l][m][j] = a_il(3,l)*(W*(dhP6bar - hP6bar/r[j])/r[j] + dW*hP6bar/r[j]);
        dhP[4][l][m][j] = a_il(4,l)*(W*(dhP4bar - hP4bar/r[j])/r[j] + dW*hP4bar/r[j]);
        dhP[5][l][m][j] = a_il(5,l)*(W*(dhP5bar - hP5bar/r[j])/r[j] + dW*hP5bar/r[j]);
        dhP[6][l][m][j] = a_il(6,l)*(W*(dhP3bar - hP3bar/r[j])/r[j] + dW*hP3bar/r[j]);
        dhP[7][l][m][j] = a_il(7,l)*(W*(dhP7bar - hP7bar/r[j])/r[j] + dW*hP7bar/r[j]);
        dhP[8][l][m][j] = a_il(8,l)*(W*(dhP8bar - hP8bar/r[j])/r[j] + dW*hP8bar/r[j]);
        dhP[9][l][m][j] = a_il(9,l)*(W*(dhP9bar - hP9bar/r[j])/r[j] + dW*hP9bar/r[j]);
        dhP[10][l][m][j] = a_il(10,l)*(W*(dhP10bar - hP10bar/r[j])/r[j] + dW*hP10bar/r[j]);

        ddhP[1][l][m][j] = a_il(1,l)*(W*(ddhP1bar - 2.0*(dhP1bar - hP1bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP1bar - hP1bar/r[j])/r[j] + ddW*hP1bar/r[j]);
        ddhP[2][l][m][j] = a_il(2,l)*(W*(ddhP2bar - 2.0*(dhP2bar - hP2bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP2bar - hP2bar/r[j])/r[j] + ddW*hP2bar/r[j]);
        ddhP[3][l][m][j] = a_il(3,l)*(W*(ddhP6bar - 2.0*(dhP6bar - hP6bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP6bar - hP6bar/r[j])/r[j] + ddW*hP6bar/r[j]);
        ddhP[4][l][m][j] = a_il(4,l)*(W*(ddhP4bar - 2.0*(dhP4bar - hP4bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP4bar - hP4bar/r[j])/r[j] + ddW*hP4bar/r[j]);
        ddhP[5][l][m][j] = a_il(5,l)*(W*(ddhP5bar - 2.0*(dhP5bar - hP5bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP5bar - hP5bar/r[j])/r[j] + ddW*hP5bar/r[j]);
        ddhP[6][l][m][j] = a_il(6,l)*(W*(ddhP3bar - 2.0*(dhP3bar - hP3bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP3bar - hP3bar/r[j])/r[j] + ddW*hP3bar/r[j]);
        ddhP[7][l][m][j] = a_il(7,l)*(W*(ddhP7bar - 2.0*(dhP7bar - hP7bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP7bar - hP7bar/r[j])/r[j] + ddW*hP7bar/r[j]);
        ddhP[8][l][m][j] = a_il(8,l)*(W*(ddhP8bar - 2.0*(dhP8bar - hP8bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP8bar - hP8bar/r[j])/r[j] + ddW*hP8bar/r[j]);
        ddhP[9][l][m][j] = a_il(9,l)*(W*(ddhP9bar - 2.0*(dhP9bar - hP9bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP9bar - hP9bar/r[j])/r[j] + ddW*hP9bar/r[j]);
        ddhP[10][l][m][j] = a_il(10,l)*(W*(ddhP10bar - 2.0*(dhP10bar - hP10bar/r[j])/r[j])/r[j] + 2.0*dW*(dhP10bar - hP10bar/r[j])/r[j] + ddW*hP10bar/r[j]);

        /* Negative m modes */
        const double sign = isOdd(m) ? -1.0 : 1.0;
        for(int i=1; i<=10; ++i) {
          hP[i][l][-m][j] = sign*conj(hP[i][l][m][j]);
          dhP[i][l][-m][j] = sign*conj(dhP[i][l][m][j]);
          ddhP[i][l][-m][j] = sign*conj(ddhP[i][l][m][j]);
        }
      }
    }
  }
}

int main(int argc, char* argv[])
{
  int l_max = 20;
  const double r0 = 10.;
  vector<double> r = {{8.,9.,10.,11.,12.}};
  const int N = r.size();
  field_type hP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type dhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  field_type ddhP(boost::extents[range(1,11)][l_max+1][range(-l_max,l_max+1)][N]);
  compute_h1P(r0, r, l_max, hP, dhP, ddhP);

  return 0;
}

==> anc/smp-v8.10.23/src/barry/work/hP.h <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

//******************************************************************************

//
// We (JT) make the following changes to Barry's code:
// * We rename the computation function from /compute_h1P()/ to /compute_hP()/.
// * We compute the puncture fn & its derivatives for the trace-reversed
//   metric perturbation $\bar{h}^{\text{puncture} (I) \ell m}$, not the
//   "raw" metric perturbation $h^{\text{puncture} (I) \ell m}$.
// * We disable the window function.
// * We do NOT include the $a_{i,\ell}$ or $1/r$ factors in the puncture fn.
//
#if defined(USE_OPENMP) && !defined(SINGLE_ELL_EMM)
// The code uses /#pragma omp/ to mark the main (outermost) $l$ loop
// for OpenMP parallelization.
#endif
//
#ifdef SUBROUTINE_LIBRARY
// The code (only) defines a subroutine /compute_hP()/ to compute the
// puncture function and its derivatives.
#else
// In addition to defining /compute_hP()/, the code also defines a /main()/
// driver to demonstrate the use of /compute_hP()/.
#endif
//
#ifdef SINGLE_ELL_EMM
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for a single (specified) (ell,emm).  The results
// are returned in a set of 2-D /boost::multi_array/ objects, with indices
// * tensor basis index (from 1 to 10)
// * /r/ grid-point index
#else
// /compute_hP()/ computes the puncture field and its derivatives for a
// set of /r/ coordinates, for all the (ell,emm) up to a specified /l_max/.
// The results are returned in a set of 4-D /boost::multi_array/ objects,
// with indices
// * tensor basis index (from 1 to 10)
// * ell (from 0 to /l_max/)
// * emm (from -ell to +ell)
// * /r/ grid-point index
#endif
//

//******************************************************************************

#include <boost/multi_array.hpp>

#ifdef SINGLE_ELL_EMM
void compute_hP(const double r0, const std::vector<double> &r, const int ell, const int emm,
#else
void compute_hP(const double r0, const std::vector<double> &r, const int l_max,
#endif
#ifdef SINGLE_ELL_EMM
             boost::multi_array<std::complex<double>,2> &hP,
#else
             boost::multi_array<std::complex<double>,4> &hP,
#endif
#ifdef SINGLE_ELL_EMM
             boost::multi_array<std::complex<double>,2> &dhP,
#else
             boost::multi_array<std::complex<double>,4> &dhP,
#endif
#ifdef SINGLE_ELL_EMM
             boost::multi_array<std::complex<double>,2> &ddhP);
#else
             boost::multi_array<std::complex<double>,4> &ddhP);
#endif


==> anc/smp-v8.10.23/src/barry/work/hP.h.orig <==
/*
 * Copyright 2015 Barry Wardell
 *
 * This file is distributed under the University of Illinois/NCSA
 * Open Source License. See LICENSE file for details.
 *
 */

#include <boost/multi_array.hpp>

void compute_hP(const double r0, const std::vector<double> &r, const int l_max,
             boost::multi_array<std::complex<double>,4> &hP,
             boost::multi_array<std::complex<double>,4> &dhP,
             boost::multi_array<std::complex<double>,4> &ddhP);


==> anc/smp-v8.10.23/src/cc-try/Makefile <==
# Makefile for this directory
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/cc-try/Makefile,v 1.1 2024/09/11 23:51:00 jonathan Exp $

include		../Makefile.common

override \
  CXXFLAGS	+= -g -W -Wall

SRC_FILES	:= $(wildcard *.cc)
TEST_BINS	:= $(patsubst %.cc, %, $(SRC_FILES))

################################################################################

# compile & link a single-source-file test driver
define BUILD_TEST
$(CXX) $(CXXFLAGS) -o $@ $@.cc
endef

########################################

$(TEST_BINS)	: $(SRC_FILES)
	$(BUILD_TEST)

########################################

.PHONY	: clean
clean	:
	-rm -f *.o $(TEST_BINS) *core*

.PHONY	: binclean
binclean: clean
	-rm -f $(CODE_BINS)


==> anc/smp-v8.10.23/src/cc-try/boost-accumulator1.cc <==
#include <iostream>
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/mean.hpp>
#include <boost/accumulators/statistics/moment.hpp>
using namespace boost::accumulators;

int main()
{
    // Define an accumulator set for calculating the mean and the
    // 2nd moment ...
    accumulator_set<double, stats<tag::mean, tag::moment<2> > > acc;

    // push in some data ...
    acc(1.2);
    acc(2.3);
    acc(3.4);
    acc(4.5);

    // Display the results ...
    std::cout << "Mean:   " << mean(acc) << std::endl;
    std::cout << "Moment: " << moment<2>(acc) << std::endl;

    return 0;
}


==> anc/smp-v8.10.23/src/cc-try/boost-accumulator2.cc <==
#include <iostream>
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/count.hpp>
#include <boost/accumulators/statistics/rolling_count.hpp>
#include <boost/accumulators/statistics/rolling_mean.hpp>
using namespace boost::accumulators;
using std::cout;

int main()
{
    // Define an accumulator set for calculating the mean and the
    // 2nd moment ...
    accumulator_set<double,
		    stats<tag::count,
			  tag::rolling_count,
			  tag::rolling_mean>>
	acc(tag::rolling_window::window_size=5);

	for (int i = 1 ; i <= 10 ; ++i)
	{
	const double x = 100.0 + 10.0*i;
	cout << "i=" << i << ": pushing x=" << x << ":";
	acc(x);

	cout << "   count " << count(acc);
	cout << "   rolling_count " << rolling_count(acc);
	cout << "   rolling_mean\t" << rolling_mean(acc) << "\n";
	}

return 0;
}


==> anc/smp-v8.10.23/src/cc-try/boost-accumulator3.cc <==
#include <iostream>
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/count.hpp>
#include <boost/accumulators/statistics/rolling_count.hpp>
#include <boost/accumulators/statistics/rolling_mean.hpp>
using namespace boost::accumulators;
using std::cout;

int main()
{
const int N = 5;

    accumulator_set<double,
		    stats<tag::count,
			  tag::rolling_count,
			  tag::rolling_mean>>
	acc(tag::rolling_window::window_size=N);

	for (int i = 1 ; i <= 10 ; ++i)
	{
	const double x = 100.0 + 10.0*i;
	cout << "i=" << i << ": pushing x=" << x << ":";
	acc(x);

	cout << "   count " << count(acc);
	cout << "   rolling_count " << rolling_count(acc);
	cout << "   rolling_mean\t" << rolling_mean(acc) << "\n";
	}

return 0;
}


==> anc/smp-v8.10.23/src/cc-try/boost-accumulator4.cc <==
#include <iostream>
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/count.hpp>
#include <boost/accumulators/statistics/rolling_count.hpp>
#include <boost/accumulators/statistics/rolling_mean.hpp>
using std::cout;

int main()
{
const int N = 5;

boost::accumulators
     ::accumulator_set<double,
		       boost::accumulators
			    ::stats<boost::accumulators::tag::count,
				    boost::accumulators::tag::rolling_count,
				    boost::accumulators::tag::rolling_mean>>
		acc(boost::accumulators::tag::rolling_window::window_size=N);

	for (int i = 1 ; i <= 10 ; ++i)
	{
	const double x = 100.0 + 10.0*i;
	cout << "i=" << i << ": pushing x=" << x << ":";
	acc(x);

	cout << "   count "
	     << boost::accumulators::count(acc);
	cout << "   rolling_count "
	     << boost::accumulators::rolling_count(acc);
	cout << "   rolling_mean\t"
	     << boost::accumulators::rolling_mean(acc);
	cout << "\n";
	}

return 0;
}


==> anc/smp-v8.10.23/src/cc-try/boost-accumulator5.cc <==
#include <iostream>
#include <complex>
#define BOOST_NUMERIC_FUNCTIONAL_STD_COMPLEX_SUPPORT
#include <boost/accumulators/accumulators.hpp>
#include <boost/accumulators/statistics/stats.hpp>
#include <boost/accumulators/statistics/count.hpp>
#include <boost/accumulators/statistics/rolling_count.hpp>
#include <boost/accumulators/statistics/rolling_mean.hpp>
using std::cout;

int main()
{
const int N = 5;

//typedef double T;			// this works
typedef std::complex<double> T;		// this doesn't :(

boost::accumulators
     ::accumulator_set<T,
		       boost::accumulators
			    ::stats<boost::accumulators::tag::count,
				    boost::accumulators::tag::rolling_count,
				    boost::accumulators::tag::rolling_mean>>
		acc(boost::accumulators::tag::rolling_window::window_size=N);

	for (int i = 1 ; i <= 10 ; ++i)
	{
	const T x(100.0 + 10.0*i);
	cout << "i=" << i << ": pushing x=" << x << ":";
	acc(x);

	cout << "   count "
	     << boost::accumulators::count(acc);
	cout << "   rolling_count "
	     << boost::accumulators::rolling_count(acc);
	cout << "   rolling_mean\t"
	     << boost::accumulators::rolling_mean(acc);
	cout << "\n";
	}

return 0;
}


==> anc/smp-v8.10.23/src/cc-try/boost-optional-ref.cc <==
#include <iostream>
#include <memory>			// std::unique_ptr
#include "boost/noncopyable.hpp"
#include "boost/format.hpp"
#include "boost/optional.hpp"

using std::cout;
using boost::format;

//******************************************************************************

// test object
class	foo
	: public boost::noncopyable
	{
public:
	const int& x() const { return x_; }
	      int& x()       { return x_; }
	// constructor
	foo(int x_in)
		: boost::noncopyable(),
		  x_(x_in)
		{ cout << format(">>> foo::foo(this=%p, x_in=%d)\n")
			  % static_cast<const void*>(this) % x_in; }
	~foo()	{
		cout << format("<<< destroying foo(this=%p, x_=%d) object\n") 
			  % static_cast<const void*>(this) % x_;
		}
	// data
private:
	int x_;
	};

//**************************************

boost::optional<foo&> make_optional_foo(int x_in)
{
if (x_in == 100)
	{ return boost::none; }
   else { return *std::make_unique<foo>(x_in); }
}

//******************************************************************************

// this class holds a /foo/
class	holder
	{
public:
	const foo& get_foo() const { return foo_; }
	      foo& get_foo()       { return foo_; }
	holder(int x_in)
		: foo_(x_in)
		{ cout << format(">>> holder::holder(this=%p, x_in=%d)\n")
			  % static_cast<const void*>(this)  % x_in; }
	~holder()
		{
		cout << format("<<< destroying holder(this=%p, get_foo().x()=%d) object\n")
			
			  % static_cast<const void*>(this) % get_foo().x();
		}
private:
	foo foo_;
	};

//******************************************************************************

// this class holds an optional reference to a /foo/
class	or_holder
	{
public:
	bool has_foo() const
		{ if (foo_) { return true; } else { return false; } }
	const foo& get_foo() const { return foo_.value(); }
	      foo& get_foo()       { return foo_.value(); }
	or_holder(int x_in)
		: foo_(make_optional_foo(x_in))
		{
		cout << format(">>> or_holder::or_holder(this=%p, x_in=%d)\n")
			% static_cast<const void*>(this) % x_in;
		}
	~or_holder()
		{
		if (foo_)
			{
			cout << format("<<< destroying or_holder(this=%p, get_foo().x()=%d) object\n")
			% static_cast<const void*>(this) % get_foo().x();
			}
		   else { cout << format("<<< destroying empty or_holder object(this=%p)\n") % static_cast<const void*>(this); }
		}
private:
	boost::optional<foo&> foo_;
	};

//******************************************************************************

int main()
{
  {
cout << "directly constructing /foo(42)/\n";
foo f(42);
  }
cout << "\n";

  {
cout << "constructing holder(42)\n";
holder h(42);
  }
cout << "\n";

  {
cout << "***** THIS CASE DOESN'T WORK RIGHT -- NOT SURE WHY *****\n";
cout << "constructing or_holder(69)\n";
or_holder orh(69);
cout << "--- or_holder object exists...\n";
cout << "***** SO WHY WAS INNER /foo/ ALREADY DESTROYED?\n";
cout << "or_holder(69).has_foo() = " << orh.has_foo() << "\n";
  }
cout << "\n";

  {
cout << "constructing or_holder(100)\n";
or_holder orh(100);
cout << "or_holder(100).has_foo() = " << orh.has_foo() << "\n";
  }
cout << "\n";
}


==> anc/smp-v8.10.23/src/cc-try/boost-optional-ref2.cc <==
#include <iostream>
#include <memory>			// std::unique_ptr
#include "boost/noncopyable.hpp"
#include "boost/format.hpp"
#include "boost/optional.hpp"

using std::cout;
using boost::format;

//******************************************************************************

// test object
class	foo
	: public boost::noncopyable
	{
public:
	const int& x() const { return x_; }
	      int& x()       { return x_; }
	// constructor
	foo(int x_in)
		: boost::noncopyable(),
		  x_(x_in)
		{ cout << format(">>> foo::foo(this=%p, x_in=%d)\n")
			  % static_cast<const void*>(this) % x_in; }
	~foo()	{
		cout << format("<<< destroying foo(this=%p, x_=%d) object\n") 
			  % static_cast<const void*>(this) % x_;
		}
	// data
private:
	int x_;
	};

//**************************************

boost::optional<foo&> make_optional_foo(int x_in)
{
if (x_in == 100)
	{ return boost::none; }
   else { return *std::make_unique<foo>(x_in); }
}

//******************************************************************************

// this class holds an optional reference to a /foo/
class	or_holder
	{
public:
	bool has_foo() const
		{ if (foo_) { return true; } else { return false; } }
	const foo& get_foo() const { return foo_.value(); }
	      foo& get_foo()       { return foo_.value(); }
	or_holder(int x_in)
		: foo_(std::move(make_optional_foo(x_in)))
		{
		cout << format(">>> or_holder::or_holder(this=%p, x_in=%d)\n")
			% static_cast<const void*>(this) % x_in;
		cout << "    has_foo() = " << has_foo() << "\n";
		if (has_foo())
			{ cout << "get_foo().x() = " << get_foo().x() << "\n"; }
		}
	~or_holder()
		{
		if (foo_)
			{
			cout << format("<<< destroying or_holder(this=%p, get_foo().x()=%d) object\n")
			% static_cast<const void*>(this) % get_foo().x();
			}
		   else { cout << format("<<< destroying empty or_holder object(this=%p)\n") % static_cast<const void*>(this); }
		}
private:
	boost::optional<foo&> foo_;
	};

//******************************************************************************

int main()
{
  {
cout << "directly constructing /foo(42)/\n";
foo f(42);
  }
cout << "\n";

  {
cout << "constructing or_holder(100)\n";
or_holder orh(100);
cout << "or_holder(100).has_foo() = " << orh.has_foo() << "\n";
  }
cout << "\n";

  {
cout << "***** THIS CASE DOESN'T WORK RIGHT -- NOT SURE WHY *****\n";
cout << "constructing or_holder(69)\n";
or_holder orh(69);
cout << "--- or_holder object exists...\n";
cout << "***** SO WHY WAS INNER /foo/ ALREADY DESTROYED?\n";
cout << "or_holder(69).has_foo() = " << orh.has_foo() << "\n";
if (orh.has_foo())
	{ cout << "orh.get_foo().x() = " << orh.get_foo().x() << "\n"; }
  }
cout << "\n";
}


==> anc/smp-v8.10.23/src/cc-try/boost-optional-ref3.cc <==
#include <cassert>
#include <iostream>
#include <memory>			// std::unique_ptr
#include "boost/noncopyable.hpp"
#include "boost/format.hpp"
#include "boost/optional.hpp"

using std::cout;
using boost::format;

//******************************************************************************

// test object
class	foo
	: public boost::noncopyable
	{
public:
	const int& x() const { return x_; }
	      int& x()       { return x_; }
	// constructor
	foo(int x_in)
		: boost::noncopyable(),
		  x_(x_in)
		{ cout << format(">>> foo::foo(this=%p, x_in=%d)\n")
			  % static_cast<const void*>(this) % x_in; }
	~foo()	{
		cout << format("<<< destroying foo(this=%p, x_=%d) object\n") 
			  % static_cast<const void*>(this) % x_;
		}
	// data
private:
	int x_;
	};

//******************************************************************************

// this class holds an optional /foo/, managed via /std::unique_ptr/
class	or_holder
	{
public:
	bool has_foo() const { return foo_ptr_ != nullptr; }

	// valid only if /has_foo()/
	const foo& get_foo() const { assert(has_foo()); return *foo_ptr_; }

	// always valid
	boost::optional<const foo&> get_optional_foo() const
		{
		if (has_foo())
			{ return *foo_ptr_; }
		   else { return boost::none; }
		}

	or_holder(int x_in)
		: foo_ptr_(
		    (x_in == 100) ? nullptr : std::make_unique<foo>(x_in)
			  )
		{
		cout << format(">>> or_holder::or_holder(this=%p, x_in=%d)\n")
			% static_cast<const void*>(this) % x_in;
		cout << "   has_foo() = " << has_foo() << "\n";
		if (has_foo())
			{ cout << "   get_foo().x() = " << get_foo().x() << "\n"; }
		}
	~or_holder()
		{
		if (has_foo())
			{
			cout << format("<<< destroying or_holder(this=%p, get_foo().x()=%d) object\n")
			% static_cast<const void*>(this) % get_foo().x();
			}
		   else { cout << format("<<< destroying empty or_holder object(this=%p)\n") % static_cast<const void*>(this); }
		}
private:
	std::unique_ptr<foo> foo_ptr_;
	};

//******************************************************************************

void sub(boost::optional<const foo&> ofoo)
{
if (ofoo)
	{ cout << "sub: ofoo.value().x() = " << ofoo.value().x() << "\n"; }
   else { cout << "sub: got empty /optional<const foo&>/ object\n"; }
}

//******************************************************************************

int main()
{
  {
cout << "directly constructing /foo(42)/\n";
foo f(42);
  }
cout << "\n";

  {
cout << "constructing or_holder(100)\n";
or_holder orh(100);
cout << "or_holder(100).has_foo() = " << orh.has_foo() << "\n";
if (orh.has_foo())
	{ cout << "orh.get_foo().x() = " << orh.get_foo().x() << "\n"; }
sub(orh.get_optional_foo());
  }
cout << "\n";

  {
cout << "constructing or_holder(69)\n";
or_holder orh(69);
cout << "or_holder(69).has_foo() = " << orh.has_foo() << "\n";
if (orh.has_foo())
	{ cout << "orh.get_foo().x() = " << orh.get_foo().x() << "\n"; }
sub(orh.get_optional_foo());
  }
cout << "\n";
}


==> anc/smp-v8.10.23/src/cc-try/boost-string.cc <==
#include <iostream>
#include <string>
#include "boost/algorithm/string.hpp"
#include "boost/format.hpp"

using std::cout;
using boost::format;

int main()
{
std::string foo("  \t\tabcd");
cout << format("before trim foo=:%s:\n") % foo;

boost::trim_left(foo);
cout << format("after  trim foo=:%s:\n") % foo;
}


==> anc/smp-v8.10.23/src/cc-try/complex-set-parts.cc <==
#include <iostream>
#include <complex>
#include "boost/format.hpp"

using std::cout;

int main()
{
  {
std::complex<double> z23(2.0, 3.0);
cout << "z23 initial:           " << z23 << "\n";
z23.real(20.0);
cout << "z23 after .real(20.0): " << z23 << "\n";
cout << "z23.real(): " << z23.real() << "\n";
cout << "z23 after .real()    : " << z23 << "\n";
cout << "\n";
  }

  {
std::complex<double> z54(5.0, 4.0);
cout << "z54 initial:           " << z54 << "\n";
z54.imag(60.0);
cout << "z54 after .imag(60.0): " << z54 << "\n";
cout << "z54.imag(): " << z54.imag() << "\n";
cout << "z54 after .imag()    : " << z54 << "\n";
cout << "\n";
  }
}


==> anc/smp-v8.10.23/src/cc-try/lambda.cc <==
#include <iostream>
#include <vector>
#include "boost/format.hpp"

typedef double fp;

//******************************************************************************

// apply an FD op to a vector at an evaluation point
fp apply_FD_op(const std::vector<fp>& gf,
	       const std::function<fp(const std::vector<fp>& f, int i)>& func,
	       const int i)
{
return func(gf,i);
}


==> anc/smp-v8.10.23/src/cc-try/map.cc <==
// map -- try out /std::map/ and friends
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/cc-try/map.cc,v 1.1 2024/09/11 23:51:00 jonathan Exp $

// main
/// try_unordered_map
/// try_map

#include <iostream>
#include <string>
#include <map>
#include <unordered_map>

namespace {
void try_unordered_map();
void try_map();
	  }

using std::cout;

//******************************************************************************

int main()
{
try_unordered_map();
try_map();
return 0;
}

//******************************************************************************

namespace {
void try_unordered_map()
{
cout << "*** trying std::unordered_map<std::string, int>\n";

std::unordered_map<std::string, int> M;

cout << "1st reference to M[\"foo\"]=:" << M["foo"] << ":\n";
}
	  }

//******************************************************************************

namespace {
void try_map()
{
cout << "*** trying std::map<std::string, int>\n";
std::map<std::string, int> M;

// create entries for small primes
M["two"  ] = 2;
M["three"] = 3;
M["five" ] = 5;
M["seven"] = 7;

// we will probe the map with these strings
std::vector<std::string> v;
v.push_back("zero" );
v.push_back("one"  );
v.push_back("two"  );
v.push_back("three");
v.push_back("four" );
v.push_back("five" );
v.push_back("six"  );
v.push_back("seven");
v.push_back("eight");
v.push_back("nine" );
v.push_back("ten"  );

	for (int i = 0 ; i < static_cast<int>(v.size()) ; ++i)
	{
	const std::string& name(v[i]);
	cout << "name=\"" << name << "\":\t";

	if (M.find(name) == M.end())
		cout << "M.find(name) == M.end()\n";
	   else cout << "M.find(name) != M.end()\n";
	}
}
	  }


==> anc/smp-v8.10.23/src/cc-try/std-optional-reference-wrapper.cc <==
#include <cassert>
#include <optional>
#include <functional>			// std::reference_wrapper
#include <iostream>
#include <memory>			// std::unique_ptr
#include "boost/noncopyable.hpp"
#include "boost/format.hpp"

using std::cout;
using boost::format;

//******************************************************************************

// test object
class	foo
	: public boost::noncopyable
	{
public:
	const int& x() const { return x_; }
	      int& x()       { return x_; }
	// constructor
	foo(int x_in)
		: boost::noncopyable(),
		  x_(x_in)
		{ cout << format(">>> foo::foo(this=%p, x_in=%d)\n")
			  % static_cast<const void*>(this) % x_in; }
	~foo()	{
		cout << format("<<< destroying foo(this=%p, x_=%d) object\n") 
			  % static_cast<const void*>(this) % x_;
		}
	// data
private:
	int x_;
	};

//******************************************************************************

std::unique_ptr<foo> make_optional_foo(const int x_in)
{
return (x_in == 100) ? nullptr : std::make_unique<foo>(x_in);
}

//******************************************************************************

// this class holds an optional /foo/, managed via /std::unique_ptr/
class	ofoo_holder
	{
public:
	bool has_foo() const { return foo_ptr_ != nullptr; }

	// valid only if /has_foo()/
	const foo& get_foo() const { assert(has_foo()); return *foo_ptr_; }

	// always valid
	std::optional<std::reference_wrapper<const foo>>
	  get_optional_foo() const
		{
		return has_foo() ? std::make_optional(std::cref(*foo_ptr_))
				 : std::nullopt;
		}

	ofoo_holder(int x_in)
		: foo_ptr_(make_optional_foo(x_in))
		{
		cout << format(">>> ofoo_holder::ofoo_holder(this=%p, x_in=%d)\n")
			% static_cast<const void*>(this) % x_in;
		cout << "   has_foo() = " << has_foo() << "\n";
		if (has_foo())
			{ cout << "   get_foo().x() = " << get_foo().x() << "\n"; }
		}
	~ofoo_holder()
		{
		if (has_foo())
			{
			cout << format("<<< destroying ofoo_holder(this=%p, get_foo().x()=%d) object\n")
			% static_cast<const void*>(this) % get_foo().x();
			}
		   else { cout << format("<<< destroying empty ofoo_holder object(this=%p)\n") % static_cast<const void*>(this); }
		}
private:
	std::unique_ptr<foo> foo_ptr_;
	};

//******************************************************************************

void sub(std::optional<std::reference_wrapper<const foo>> ofoo)
{
if (ofoo.has_value())
	{ cout << "sub: ofoo.x() = " << ofoo.value().get().x() << "\n"; }
   else { cout << "sub: got empty /optional<>/ object\n"; }
}

//******************************************************************************

int main()
{
  {
cout << "directly constructing /foo(42)/\n";
foo f(42);
  }
cout << "\n";

  {
cout << "constructing ofoo_holder(100)\n";
ofoo_holder orh(100);
cout << "ofoo_holder(100).has_foo() = " << orh.has_foo() << "\n";
if (orh.has_foo())
	{ cout << "orh.get_foo().x() = " << orh.get_foo().x() << "\n"; }
sub(orh.get_optional_foo());
  }
cout << "\n";

  {
cout << "constructing ofoo_holder(69)\n";
ofoo_holder orh(69);
cout << "ofoo_holder(69).has_foo() = " << orh.has_foo() << "\n";
if (orh.has_foo())
	{ cout << "orh.get_foo().x() = " << orh.get_foo().x() << "\n"; }
sub(orh.get_optional_foo());
  }
cout << "\n";
}


==> anc/smp-v8.10.23/src/cc-try/std-optional-reference-wrapper2.cc <==
#include <cassert>
#include <optional>
#include <functional>                   // std::reference_wrapper
#include <iostream>
#include <vector>
#include <complex>
#include "boost/noncopyable.hpp"
#include "boost/format.hpp"

using std::cout;
using boost::format;

//******************************************************************************

typedef std::complex<double> field;

class   worldtube
        : public boost::noncopyable
        {
public:
        bool is_hard_case(int i) const { return (i == 42); }
        };

template <typename T>
class   gridfn
        : public boost::noncopyable
        {
public:
        const T& operator()(int i) const { return data_.at(i); }
              T& operator()(int i)       { return data_.at(i); }
        gridfn(size_t N)
                : data_(N)
                { }
private:
        std::vector<T> data_;
        };

class   container
        : public boost::noncopyable
        {
public:
        const worldtube& get_worldtube() const {return WT_; }
        const gridfn<field>& get_puncture() const {return puncture_; }
public:
        container(const worldtube& WT_in, const gridfn<field>& puncture_in)
                : WT_(WT_in), puncture_(puncture_in)
                { }
private:
        const worldtube& WT_;
        const gridfn<field>& puncture_;
        };
        
class   slice
        : public boost::noncopyable
        {
public:
        field partial_rstar_generic
                (std::optional<
                   std::reference_wrapper<const worldtube>
                              > WT_optref,
                 std::optional<
                   std::reference_wrapper<const gridfn<field>>
                              > puncture_optref,
                 const gridfn<field>& fn, int i)
                const
                {
                if ( WT_optref.has_value()
                     && WT_optref.value().get().is_hard_case(i) )
                        {
                        // slow path
                        assert(puncture_optref.has_value());
                        const gridfn<field>& puncture
                                = puncture_optref.value().get();
                        return fn(i) - puncture(i);
                        }
                // fast path
                return fn(i);
                }
        };

field foo(const slice& S,
          std::optional<std::reference_wrapper<const container>> C_optref,
          const gridfn<field>& gf,
          const int i)
{
return S.partial_rstar_generic
                (C_optref.has_value()
                   ? std::make_optional(
                       std::cref(C_optref.value().get().get_worldtube())
                                       )
                   : std::nullopt,
                 C_optref.has_value()
                   ? std::make_optional(
                       std::cref(C_optref.value().get().get_puncture()))
                   : std::nullopt,
                 gf, i);
}

int main()
{
const worldtube WT;
const gridfn<field> gf(100);
const container C(WT, gf);
const slice S;

cout << "foo() with optional objects: "
     << foo(S, std::make_optional(std::cref(C)), gf, 42)
     << "\n";

cout << "foo() without optional objects: "
     << foo(S, std::nullopt, gf, 69)
     << "\n";
}


==> anc/smp-v8.10.23/src/cc-try/string.cc <==
#include <string>
#include <iostream>

int main()
{
std::string buf = "hello";
buf += " world";
std::cout << ":" << buf << ":\n";
return 0;
}


==> anc/smp-v8.10.23/src/cc-try/typeid-name.cc <==
#include <string>
#include <iostream>
#include <sstream>
#include <typeinfo>
#include "boost/type_index.hpp"

using std::cout;

//**************************************

class	geometry
	{
protected:
	virtual std::string describe_me_bare() const;
public:
	std::string describe_me() const;	// only in base of hierarchy
	int get_geom_x() const { return geom_x_; }
	geometry(int geom_x_in)
		: geom_x_(geom_x_in)
		{ /* empty constructor body */ }
	virtual ~geometry() = default;
private:
	const int geom_x_;
	};

//**************************************

class	gwag
	: public geometry
	{
protected:
	virtual std::string describe_me_bare() const;
public:
	int get_gwag_y() const { return gwag_y_; }
	gwag(int geom_x_in, int gwag_y_in)
		: geometry(geom_x_in),
		  gwag_y_(gwag_y_in)
		{ /* empty constructor body */ }
private:
	const int gwag_y_;
	};

//**************************************

class	slice
	: public gwag
	{
protected:
	virtual std::string describe_me_bare() const;
public:
	int get_slice_z() const { return slice_z_; }
	slice(int geom_x_in, int gwag_y_in, int slice_z_in)
		: gwag(geom_x_in, gwag_y_in),
		  slice_z_(slice_z_in)
		{ /* empty constructor body */ }
private:
	const int slice_z_;
	};

//******************************************************************************

int main()
{
geometry g1(42);
gwag g2(42,69);
slice S(42,69,105);

cout << "g1.describe_me() = |" << g1.describe_me() << "|\n";
cout << "g2.describe_me() = |" << g2.describe_me() << "|\n";
cout << "S.describe_me() = |" << S.describe_me() << "|\n";
}

//******************************************************************************

// common to all classes in the class hierarchy
std::string geometry::describe_me() const
{
std::ostringstream buffer;
//buffer << typeid(*this).name() << ": " << describe_me_bare();
buffer << boost::typeindex::type_id_runtime(*this).pretty_name()
       << ": " << describe_me_bare();
return buffer.str();
}

//******************************************************************************

// each class needs one of these functions
std::string geometry::describe_me_bare() const
{
std::ostringstream buffer;
buffer << "geom_x=" << get_geom_x();
return buffer.str();
}

std::string gwag::describe_me_bare() const
{
std::ostringstream buffer;
buffer << "gwag_y=" << get_gwag_y() << ", " << geometry::describe_me_bare();
return buffer.str();
}

std::string slice::describe_me_bare() const
{
std::ostringstream buffer;
buffer << "slice_z=" << get_slice_z() << ", " << gwag::describe_me_bare();
return buffer.str();
}


==> anc/smp-v8.10.23/src/common/README <==
This directory contains medium-level stuff which is common to multiple
other directories.  In practice this means things like our typedefs for
/fp/ and /field/.  Everything here lives in the /smp/ namespace.


==> anc/smp-v8.10.23/src/common/common.hh <==
// common declarations for multiple directories of the entire /smp/ code
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/common/common.hh,v 1.10 2024/11/04 19:50:20 jonathan Exp $

#ifndef COMMON__COMMON_HH
#define COMMON__COMMON_HH

#ifdef NOT_USED
#include <optional>
#include <functional>			// std::reference_wrapper
#endif
#include <complex>

#ifdef NOT_USED
// forward declaration
namespace util
	  {
template <typename T>
class   gridfn;
	  }
#endif	// NOT_USED

#ifdef NOT_USED
// except for the above forward declaration,
#endif	// NOT_USED
// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

typedef double fp;

// data type of the physics fields
typedef std::complex<fp> field;

#ifdef NOT_USED
// shorthand typedefs for optional references to gridfn<field> 
typedef std::optional<std::reference_wrapper<const util::gridfn<field>>>
	const_gridfn_optref_t;
typedef std::optional<std::reference_wrapper<      util::gridfn<field>>>
	      gridfn_optref_t;
#endif	// NOT_USED

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef COMMON__COMMON_HH


==> anc/smp-v8.10.23/src/eqns-try/Ylm-lemma.sage <==
# compute the lemma on page 8 & 27 of my Schwarzschild gsf notes
# ==> it's FALSE (numerical values are different)
var('ell', 'emm')
var('t','r', 'theta', 'phi')
assume(ell, 'integer'); assume(ell >= 0)
assume(emm, 'integer'); assume(emm >= -ell); assume(emm <= +ell)
assume(theta, 'real')
assume(phi,   'real')

LHS(ell,emm, theta,phi) = diff(sin(theta) * spherical_harmonic(ell,emm, theta,phi), theta)
RHS(ell,emm, theta,phi) = ell * (ell+1) * sin(theta) * spherical_harmonic(ell,emm, theta,phi)

print("LHS = ", LHS(3,2, 1.23, 0.456).n())
print("RHS = ", RHS(3,2, 1.23, 0.456).n())


==> anc/smp-v8.10.23/src/eqns-try/Ylm.sage.ok <==
# scalar & tensor spherical harmonics

########################################

#
# scalar spherical harmonics
#
# *** The Sage "native" spherical harmonics have lots of bugs
# *** so use the ones from the SageMath package /kerrgeodesics_gw/
# *** instead (using spin weight 0), as per Eric Gourgoulhon's msg at:
#   https://groups.google.com/g/sage-support/c/I_d_meMxRbM/m/Esxo5UO2BAAJ
#

print('defining scalar spherical harmonic functions')
def Ylm(ell,emm, theta,phi):
    """
    This function computes selected spherical harmonics using
    the formulas in
      https://en.wikipedia.org/wiki/Table_of_spherical_harmonics
    This avoids bugs in Sage's builtin spherical harmonics, as per
      https://groups.google.com/g/sage-support/c/I_d_meMxRbM/m/Esxo5UO2BAAJ

    Arguments:
    ell,emm = integers
    theta,phi = Sage variables
    """

    if ell == 0:
        if emm == 0:
            return (1/2)*sqrt(1/pi)
        else:
            return 0

    if ell == 1:
        if emm == -1:
            return  (1/2)*sqrt(3/(2*pi)) * exp(-I*phi) * sin(theta)
        if emm ==  0:
            return  (1/2)*sqrt(3/   pi ) *               cos(theta)
        if emm == +1:
            return -(1/2)*sqrt(3/(2*pi)) * exp(+I*phi) * sin(theta)
        else:
            return 0

    if ell == 2:
        if emm == -2:
            return  (1/4)*sqrt(15/(2*pi)) * exp(-2*I*phi) * sin(theta)^2
        if emm == -1:
            return  (1/2)*sqrt(15/(2*pi)) * exp(-I*phi) * sin(theta)*cos(theta)
        if emm ==  0:
            return  (1/4)*sqrt( 5/   pi ) *              (3*cos(theta)^2 - 1)
        if emm == +1:
            return -(1/2)*sqrt(15/(2*pi)) * exp(+I*phi) * sin(theta)*cos(theta)
        if emm == +2:
            return  (1/4)*sqrt(15/(2*pi)) * exp(+2*I*phi) * sin(theta)^2
        else:
            return 0

    else:
        assert false, "only ell=0,1,2 are supported at present!"

##from sage.functions.special import SphericalHarmonic
##Ylm(ell,emm, theta,phi) = spherical_harmonic(ell, emm, theta,phi)

##from kerrgeodesic_gw import spin_weighted_spherical_harmonic
##Ylm(ell,emm, theta,phi) = spin_weighted_spherical_harmonic(0,ell,emm, theta,phi)

########################################

#
# tensor spherical harmonics
#

print('defining D1 and D2 operators')
def D1(expr):
    """D1 operator"""
    return 2*diff(expr,theta,phi) - 2*cot(theta)*diff(expr,phi)
def D2(expr):
    """D2 operator"""
    return diff(expr,theta,theta) - cot(theta)*diff(expr,theta) - diff(expr,phi,phi)/(sin(theta)^2)

print('defining tensor-spherical-harmonic fields Y1-Y7 (even-parity)')
Y1_dd = Man.tensor_field(0,2,
                         name='Y1_dd', latex_name=r'Y^{(1)}',
                         sym=(0,1))
Y2_dd = Man.tensor_field(0,2,
                         name='Y2_dd', latex_name=r'Y^{(2)}',
                         sym=(0,1))
Y3_dd = Man.tensor_field(0,2,
                         name='Y3_dd', latex_name=r'Y^{(3)}',
                         sym=(0,1))
Y4_dd = Man.tensor_field(0,2,
                         name='Y4_dd', latex_name=r'Y^{(4)}',
                         sym=(0,1))
Y5_dd = Man.tensor_field(0,2,
                         name='Y5_dd', latex_name=r'Y^{(5)}',
                         sym=(0,1))
Y6_dd = Man.tensor_field(0,2,
                         name='Y6_dd', latex_name=r'Y^{(6)}',
                         sym=(0,1))
Y7_dd = Man.tensor_field(0,2,
                         name='Y7_dd', latex_name=r'Y^{(7)}',
                         sym=(0,1))

print('defining tensor-spherical-harmonic fields Y8-Y10 (odd-parity)')
Y8_dd = Man.tensor_field(0,2,
                         name='Y8_dd', latex_name=r'Y^{(8)}',
                         sym=(0,1))
Y9_dd = Man.tensor_field(0,2,
                         name='Y9_dd', latex_name=r'Y^{(9)}',
                         sym=(0,1))
Y10_dd = Man.tensor_field(0,2,
                          name='Y10_dd', latex_name=r'Y^{(10)}',
                          sym=(0,1))

# from Barack & Lousto (2005) equation (A1a)
print('defining Y1_dd tensor components')
Y1_factor = var('Y1_factor')
Y1_factor = 1 / sqrt(2)
Y1_dd[0,0] = Y1_factor * Ylm(ell,emm, theta,phi)
Y1_dd[0,1] = 0
Y1_dd[0,2] = 0
Y1_dd[0,3] = 0
Y1_dd[1,1] = (Y1_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
Y1_dd[1,2] = 0
Y1_dd[1,3] = 0
Y1_dd[2,2] = 0
Y1_dd[2,3] = 0
Y1_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1a)
print('defining Y2_dd tensor components')
Y2_factor = var('Y2_factor')
Y2_factor = 1 / (f * sqrt(2))
Y2_dd[0,0] = 0
Y2_dd[0,1] = Y2_factor * Ylm(ell,emm, theta,phi)
Y2_dd[0,2] = 0
Y2_dd[0,3] = 0
Y2_dd[1,1] = 0
Y2_dd[1,2] = 0
Y2_dd[1,3] = 0
Y2_dd[2,2] = 0
Y2_dd[2,3] = 0
Y2_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1a)
# modified with an extra f factor to switch to the Barack-Sago (2010) defn
# as per p.64 of my smp notes
print('defining Y3_dd tensor components (Barack-Sago defn)')
Y3_factor = var('Y3_factor')
Y3_factor = f / sqrt(2)
Y3_dd[0,0] = Y3_factor * Ylm(ell,emm, theta,phi)
Y3_dd[0,1] = 0
Y3_dd[0,2] = 0
Y3_dd[0,3] = 0
Y3_dd[1,1] = - (Y3_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
Y3_dd[1,2] = 0
Y3_dd[1,3] = 0
Y3_dd[2,2] = 0
Y3_dd[2,3] = 0
Y3_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1b)
print('defining Y4_dd tensor components')
Y4_factor = var('Y4_factor')
Y4_factor = r / sqrt(2*ell*(ell+1))
Y4_dd[0,0] = 0
Y4_dd[0,1] = 0
Y4_dd[0,2] = Y4_factor * diff(Ylm(ell,emm, theta,phi), theta)
Y4_dd[0,3] = Y4_factor * diff(Ylm(ell,emm, theta,phi), phi)
Y4_dd[1,1] = 0
Y4_dd[1,2] = 0
Y4_dd[1,3] = 0
Y4_dd[2,2] = 0
Y4_dd[2,3] = 0
Y4_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1b)
print('defining Y5_dd tensor components')
Y5_factor = var('Y5_factor')
Y5_factor = r / (f * sqrt(2*ell*(ell+1)))
Y5_dd[0,0] = 0
Y5_dd[0,1] = 0
Y5_dd[0,2] = 0
Y5_dd[0,3] = 0
Y5_dd[1,1] = 0
Y5_dd[1,2] = Y5_factor * diff(Ylm(ell,emm, theta,phi), theta)
Y5_dd[1,3] = Y5_factor * diff(Ylm(ell,emm, theta,phi), phi)
Y5_dd[2,2] = 0
Y5_dd[2,3] = 0
Y5_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1c)
print('defining Y6_dd tensor components')
Y6_factor = var('Y6_factor')
Y6_factor = (r^2) / sqrt(2)
Y6_dd[0,0] = 0
Y6_dd[0,1] = 0
Y6_dd[0,2] = 0
Y6_dd[0,3] = 0
Y6_dd[1,1] = 0
Y6_dd[1,2] = 0
Y6_dd[1,3] = 0
Y6_dd[2,2] = Y6_factor                * Ylm(ell,emm, theta,phi)
Y6_dd[2,3] = 0
Y6_dd[3,3] = Y6_factor * sin(theta)^2 * Ylm(ell,emm, theta,phi) 

# from Barack & Lousto (2005) equation (A1c)
print('defining Y7_dd tensor components')
Y7_factor = var('Y7_factor')
Y7_factor = 0 if llambda == 0 else (r^2) / sqrt(2*llambda*ell*(ell+1))
Y7_dd[0,0] = 0
Y7_dd[0,1] = 0
Y7_dd[0,2] = 0
Y7_dd[0,3] = 0
Y7_dd[1,1] = 0
Y7_dd[1,2] = 0
Y7_dd[1,3] = 0
Y7_dd[2,2] =   Y7_factor                * D2(Ylm(ell,emm, theta,phi))
Y7_dd[2,3] =   Y7_factor                * D1(Ylm(ell,emm, theta,phi))
Y7_dd[3,3] = - Y7_factor * sin(theta)^2 * D2(Ylm(ell,emm, theta,phi))

# from Barack & Lousto (2005) equation (A2a)
print('defining Y8_dd tensor components')
Y8_factor = var('Y8_factor')
Y8_factor = r / sqrt(2*ell*(ell+1))
Y8_dd[0,0] = 0
Y8_dd[0,1] = 0
Y8_dd[0,2] =   (Y8_factor / sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
Y8_dd[0,3] = - (Y8_factor * sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
Y8_dd[1,1] = 0
Y8_dd[1,2] = 0
Y8_dd[1,3] = 0
Y8_dd[2,2] = 0
Y8_dd[2,3] = 0
Y8_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A2b)
print('defining Y9_dd tensor components')
Y9_factor = var('Y9_factor')
Y9_factor = r / (f(r) * sqrt(2*ell*(ell+1)))
Y9_dd[0,0] = 0
Y9_dd[0,1] = 0
Y9_dd[0,2] = 0
Y9_dd[0,3] = 0
Y9_dd[1,1] = 0
Y9_dd[1,2] =   (Y9_factor / sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
Y9_dd[1,3] = - (Y9_factor * sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
Y9_dd[2,2] = 0
Y9_dd[2,3] = 0
Y9_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A2c)
print('defining Y10_dd tensor components')
Y10_factor = var('Y10_factor')
Y10_factor = 0 if llambda == 0 else (r^2) / sqrt(2*llambda*ell*(ell+1))
Y10_dd[0,0] = 0
Y10_dd[0,1] = 0
Y10_dd[0,2] = 0
Y10_dd[0,3] = 0
Y10_dd[1,1] = 0
Y10_dd[1,2] = 0
Y10_dd[1,3] = 0
Y10_dd[2,2] =   (Y10_factor / sin(theta)) * D1(Ylm(ell,emm, theta,phi))
Y10_dd[2,3] = -  Y10_factor * sin(theta)  * D2(Ylm(ell,emm, theta,phi))
Y10_dd[3,3] = -  Y10_factor * sin(theta)  * D1(Ylm(ell,emm, theta,phi))


==> anc/smp-v8.10.23/src/eqns-try/Ylm.sage.old <==
# scalar & tensor spherical harmonics

########################################

#
# scalar spherical harmonics
#

print('defining scalar spherical harmonic functions')
from sage.functions.special import SphericalHarmonic
Ylm(ell,emm, theta,phi) = spherical_harmonic(ell, emm, theta,phi)

########################################

#
# tensor spherical harmonics
#

print('defining tensor-spherical-harmonic fields Y1-Y7 (even-parity)')
Y1_dd = Man.tensor_field(0,2,
                         name='Y1_dd', latex_name=r'Y^{(1)}',
                         sym=(0,1))
Y2_dd = Man.tensor_field(0,2,
                         name='Y2_dd', latex_name=r'Y^{(2)}',
                         sym=(0,1))
Y3_dd = Man.tensor_field(0,2,
                         name='Y3_dd', latex_name=r'Y^{(3)}',
                         sym=(0,1))
Y4_dd = Man.tensor_field(0,2,
                         name='Y4_dd', latex_name=r'Y^{(4)}',
                         sym=(0,1))
Y5_dd = Man.tensor_field(0,2,
                         name='Y5_dd', latex_name=r'Y^{(5)}',
                         sym=(0,1))
Y6_dd = Man.tensor_field(0,2,
                         name='Y6_dd', latex_name=r'Y^{(6)}',
                         sym=(0,1))
Y7_dd = Man.tensor_field(0,2,
                         name='Y7_dd', latex_name=r'Y^{(7)}',
                         sym=(0,1))

print('defining tensor-spherical-harmonic fields Y8-Y10 (odd-parity)')
Y8_dd = Man.tensor_field(0,2,
                         name='Y8_dd', latex_name=r'Y^{(8)}',
                         sym=(0,1))
Y9_dd = Man.tensor_field(0,2,
                         name='Y9_dd', latex_name=r'Y^{(9)}',
                         sym=(0,1))
Y10_dd = Man.tensor_field(0,2,
                          name='Y10_dd', latex_name=r'Y^{(10)}',
                          sym=(0,1))

# from Barack & Lousto (2005) equation (A1a)
print('defining Y1_dd tensor components')
Y1_factor = var('Y1_factor')
Y1_factor = 1 / sqrt(2)
Y1_dd[0,0] = Y1_factor * Ylm(ell,emm, theta,phi)
Y1_dd[0,1] = 0
Y1_dd[0,2] = 0
Y1_dd[0,3] = 0
Y1_dd[1,1] = (Y1_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
Y1_dd[1,2] = 0
Y1_dd[1,3] = 0
Y1_dd[2,2] = 0
Y1_dd[2,3] = 0
Y1_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1a)
print('defining Y2_dd tensor components')
Y2_factor = var('Y2_factor')
Y2_factor = 1 / (f * sqrt(2))
Y2_dd[0,0] = 0
Y2_dd[0,1] = Y2_factor * Ylm(ell,emm, theta,phi)
Y2_dd[0,2] = 0
Y2_dd[0,3] = 0
Y2_dd[1,1] = 0
Y2_dd[1,2] = 0
Y2_dd[1,3] = 0
Y2_dd[2,2] = 0
Y2_dd[2,3] = 0
Y2_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1a)
print('defining Y3_dd tensor components')
Y3_factor = var('Y3_factor')
Y3_factor = 1 / sqrt(2)
Y3_dd[0,0] = Y3_factor * Ylm(ell,emm, theta,phi)
Y3_dd[0,1] = 0
Y3_dd[0,2] = 0
Y3_dd[0,3] = 0
Y3_dd[1,1] = - (Y3_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
Y3_dd[1,2] = 0
Y3_dd[1,3] = 0
Y3_dd[2,2] = 0
Y3_dd[2,3] = 0
Y3_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1b)
print('defining Y4_dd tensor components')
Y4_factor = var('Y4_factor')
Y4_factor = r / sqrt(2*ell*(ell+1))
Y4_dd[0,0] = 0
Y4_dd[0,1] = 0
Y4_dd[0,2] = Y4_factor * diff(Ylm(ell,emm, theta,phi), theta)
Y4_dd[0,3] = Y4_factor * diff(Ylm(ell,emm, theta,phi), phi)
Y4_dd[1,1] = 0
Y4_dd[1,2] = 0
Y4_dd[1,3] = 0
Y4_dd[2,2] = 0
Y4_dd[2,3] = 0
Y4_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1b)
print('defining Y5_dd tensor components')
Y5_factor = var('Y5_factor')
Y5_factor = r / (f * sqrt(2*ell*(ell+1)))
Y5_dd[0,0] = 0
Y5_dd[0,1] = 0
Y5_dd[0,2] = 0
Y5_dd[0,3] = 0
Y5_dd[1,1] = 0
Y5_dd[1,2] = Y5_factor * diff(Ylm(ell,emm, theta,phi), theta)
Y5_dd[1,3] = Y5_factor * diff(Ylm(ell,emm, theta,phi), phi)
Y5_dd[2,2] = 0
Y5_dd[2,3] = 0
Y5_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A1c)
print('defining Y6_dd tensor components')
Y6_factor = var('Y6_factor')
Y6_factor = (r^2) / sqrt(2)
Y6_dd[0,0] = 0
Y6_dd[0,1] = 0
Y6_dd[0,2] = 0
Y6_dd[0,3] = 0
Y6_dd[1,1] = 0
Y6_dd[1,2] = 0
Y6_dd[1,3] = 0
Y6_dd[2,2] = Y6_factor                * Ylm(ell,emm, theta,phi)
Y6_dd[2,3] = 0
Y6_dd[3,3] = Y6_factor * sin(theta)^2 * Ylm(ell,emm, theta,phi) 

# from Barack & Lousto (2005) equation (A1c)
print('defining Y7_dd tensor components')
Y7_factor = var('Y7_factor')
Y7_factor = (r^2) / sqrt(2*llambda*ell*(ell+1))
Y7_dd[0,0] = 0
Y7_dd[0,1] = 0
Y7_dd[0,2] = 0
Y7_dd[0,3] = 0
Y7_dd[1,1] = 0
Y7_dd[1,2] = 0
Y7_dd[1,3] = 0
Y7_dd[2,2] =    Y7_factor
                * (   diff(Ylm(ell,emm, theta,phi), theta,theta)	\
                    - cot(theta) * diff(Ylm(ell,emm, theta,phi), theta)	\
                    - diff(Ylm(ell,emm, theta,phi), phi,phi) / (sin(theta)^2) )
Y7_dd[2,3] =    Y7_factor
                * (   2 * diff(Ylm(ell,emm, theta,phi), theta,phi)	\
                    - 2 * cot(theta) * diff(Ylm(ell,emm, theta,phi), phi) )
Y7_dd[3,3] = - (Y7_factor * sin(theta)^2)				\
               * (   diff(Ylm(ell,emm, theta,phi), theta,theta)	\
                   - cot(theta) * diff(Ylm(ell,emm, theta,phi), theta)	\
                   - diff(Ylm(ell,emm, theta,phi), phi,phi) / (sin(theta)^2) )

# from Barack & Lousto (2005) equation (A2a)
print('defining Y8_dd tensor components')
Y8_factor = var('Y8_factor')
Y8_factor = r / sqrt(2*ell*(ell+1))
Y8_dd[0,0] = 0
Y8_dd[0,1] = 0
Y8_dd[0,2] =   (Y8_factor / sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
Y8_dd[0,3] = - (Y8_factor * sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
Y8_dd[1,1] = 0
Y8_dd[1,2] = 0
Y8_dd[1,3] = 0
Y8_dd[2,2] = 0
Y8_dd[2,3] = 0
Y8_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A2b)
print('defining Y9_dd tensor components')
Y9_factor = var('Y9_factor')
Y9_factor = (r / f(r))/ sqrt(2*ell*(ell+1))
Y9_dd[0,0] = 0
Y9_dd[0,1] = 0
Y9_dd[0,2] = 0
Y9_dd[0,3] = 0
Y9_dd[1,1] = 0
Y9_dd[1,2] =   (Y9_factor / sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
Y9_dd[1,3] = - (Y9_factor * sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
Y9_dd[2,2] = 0
Y9_dd[2,3] = 0
Y9_dd[3,3] = 0

# from Barack & Lousto (2005) equation (A2c)
print('defining Y10_dd tensor components')
Y10_factor = var('Y10_factor')
Y10_factor = (r^2) / sqrt(2*llambda*ell*(ell+1))
Y10_dd[0,0] = 0
Y10_dd[0,1] = 0
Y10_dd[0,2] = 0
Y10_dd[0,3] = 0
Y10_dd[1,1] = 0
Y10_dd[1,2] = 0
Y10_dd[1,3] = 0
Y10_dd[2,2] =   (Y10_factor / sin(theta))				\
                * (   2 * diff(Ylm(ell,emm, theta,phi), theta,phi)	\
                    - 2 * cot(theta) * diff(Ylm(ell,emm, theta,phi), phi) )
Y10_dd[2,3] = - Y10_factor * sin(theta)					\
                * (   diff(Ylm(ell,emm, theta,phi), theta,theta)	\
                    - cot(theta) * diff(Ylm(ell,emm, theta,phi), theta)	\
                    - diff(Ylm(ell,emm, theta,phi), phi,phi) / (sin(theta)^2) )
Y10_dd[3,3] = - (Y10_factor * sin(theta))				\
                * (   2 * diff(Ylm(ell,emm, theta,phi), theta,phi)	\
                    - 2 * cot(theta) * diff(Ylm(ell,emm, theta,phi), phi) )


==> anc/smp-v8.10.23/src/eqns-try/covariant-derivs.sage <==
# investigate covariant derivatives of various tensor fields

print('defining manifold Man & chart Ch (covers only outside BH)')
Man = Manifold(4, "Man", latex_name=r"\mathcal{M}",
               structure='Lorentzian',
               start_index=0,
               metric_name='g_dd', metric_latex_name=r'g')
Ch.<t,r,theta,phi> = Man.chart(r"t r:(2*M,+oo) theta:(0,pi):\theta phi:(0,2*pi):\phi")

print('defining Schwarzschild spacetime metric in Schwarzschild coordinates')
var("M")				# black hole mass
assume(M, 'real');	assume(M > 0)
f(r) = 1 - 2*M/r
g_dd = Man.metric('g_dd', latex_name='g')
g_dd[0,0] = -f(r)
g_dd[1,1] = 1/f(r)
g_dd[2,2] = r^2
g_dd[3,3] = r^2 * sin(theta)^2

print(r'computing covariant derivative operator $\nabla$')
del_op = g_dd.connection()

print('defining symmetric tensor field $h_{ab}$ on manifold')
h_dd = Man.tensor_field(0,2, name='h_dd', sym=(0,1))
h_dd[0,0] = function('h_dd_00')(t,r,theta,phi)
h_dd[0,1] = function('h_dd_01')(t,r,theta,phi)
h_dd[0,2] = function('h_dd_02')(t,r,theta,phi)
h_dd[0,3] = function('h_dd_03')(t,r,theta,phi)
h_dd[1,1] = function('h_dd_11')(t,r,theta,phi)
h_dd[1,2] = function('h_dd_12')(t,r,theta,phi)
h_dd[1,3] = function('h_dd_13')(t,r,theta,phi)
h_dd[2,2] = function('h_dd_22')(t,r,theta,phi)
h_dd[2,3] = function('h_dd_23')(t,r,theta,phi)
h_dd[3,3] = function('h_dd_33')(t,r,theta,phi)
print('   tensor_type is', h_dd.tensor_type())

print('raising 2nd index of $h_{ab}$ to obtain $h_a{}^b$ [indices down-up]')
h_du = h_dd.up(g_dd, 1)
print('   tensor_type is', h_du.tensor_type())

print('trying covariant derivative $h_a{}^b{}_{|c}$ [should have indices down-up-down]')
h_du_del_d = del_op(h_du)
print('   tensor type is', h_du_del_d.tensor_type())

print('trying to contract covariant derivative: $h_a{}^b{}_{|b}$ [should have one index, up]')
print('... first try this with indices [this works]')
h_du_del_d['_a^b_b']

print('... then try the same computation with /trace()/ [this gives an error]')
h_du_del_d.trace(1,2)


==> anc/smp-v8.10.23/src/eqns-try/demo.log <==
Script started on 2021-04-03 23:09:08-07:00 [TERM="xterm" TTY="/dev/pts/0" COLUMNS="80" LINES="32"]
]2;tux .. /home/jonathan/sf/smp2/src/eqns ()]1;tuxtux% sage

┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.2, Release Date: 2020-10-24                     │
│ Using Python 3.8.5. Type "help()" for help.                        │
└────────────────────────────────────────────────────────────────────┘
[22;0t]0;IPython: src/eqns[?1l[6n[?2004h[?25l[0m[?7l[0m[J[0msage:                                                                          
[79C 
[6C[?7h[0m[?12l[?25h[?25l[?7l[?7h[0m[?12l[?25h[?25l[?7l[0ml [?7h[0m[?12l[?25h[?25l[?7l[0mo [?7h[0m[?12l[?25h[?25l[?7l[0ma [?7h[0m[?12l[?25h[?25l[?7l[0md [?7h[0m[?12l[?25h[?25l[?7l[0m( [?7h[0m[?12l[?25h[?25l[?7l[0m' [?7h[0m[?12l[?25h[?25l[?7l[0md [?7h[0m[?12l[?25h[?25l[?7l[0me [?7h[0m[?12l[?25h[?25l[?7l[0mm [?7h[0m[?12l[?25h[?25l[?7l[0mo [?7h[0m[?12l[?25h[?25l[?7l[0m. [?7h[0m[?12l[?25h[?25l[?7l[0ms [?7h[0m[?12l[?25h[?25l[?7l[0ma [?7h[0m[?12l[?25h[?25l[?7l[0mg [?7h[0m[?12l[?25h[?25l[?7l[0me [?7h[0m[?12l[?25h[?25l[?7l[0m' [?7h[0m[?12l[?25h[?25l[?7l[12D[0;38;5;16;48;5;152m([11C)[0m [?7h[0m[?12l[?25h[?25l[?7l[23D[0m[J[0msage: load('demo.sage')                                                        
[79C 
[0m

[J[?7h[0m[?12l[?25h[?2004ldefining BH mass M
defining manifold Man & chart Ch (covers only outside BH)
defining Schwarzschild metric $g_{ab}$ (Schwarzschild coordinates)
defining scalar spherical harmonic functions
defining tensor-spherical-harmonic field Y_dd
defining metric perturbation hbar_dd
computing box (d'Alembertian) operator
specializing to ell=emm=1, the obvious way (FAILS TO SUBSTITUTE)
i= 3  j= 3  RHS_expr= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
   assigned box11A_hbar_dd[i,j]= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
oops, /box_hbar_dd[i,j]/ is a function, not an expression, so it needs
to be evaluated at /(t,r,theta,phi)/ before we an apply /subs()/ to it
specializing to ell=emm=1, second try (AGAIN FAILS SILENTLY)
i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11B_hbar_dd[i,j]= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
specializing to ell=emm=1, slight variant (AGAIN FAILS SILENTLY)
i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11C_hbar_dd[i,j]= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
specializing to ell=emm=1, function variant (WORKS BUT UGLY)
i= 3  j= 3  temp_fn(t,r,theta,phi)= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11D_hbar_dd[i,j]= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
[?1l[6n[?2004h[?25l[0m[?7l[0m[J[0msage:                                                                          
[79C 
[6C[?7h[0m[?12l[?25h[?25l[?7l[?7h[0m[?12l[?25h[?25l[?7l[6D[0m[J[0;38;5;102msage:                                                                          
[79C 
[0m

[J[?7h[0m[?12l[?25h[?2004l[23;0tExiting Sage (CPU time 0m13.47s, Wall time 212m32.61s).
tux% logout

Not a login shell.
tux% hostname

tux
tux% logout

Not a login shell.
tux% exit

exit

Script done on 2021-04-04 02:41:43-07:00 [COMMAND_EXIT_CODE="0"]


==> anc/smp-v8.10.23/src/eqns-try/demo.sage <==
print('defining BH mass M')
var("M")
assume(M, 'real');	assume(M > 0)

print('defining manifold Man & chart Ch (covers only outside BH)')
Man = Manifold(4, "Man", latex_name=r"\mathcal{M}",
               structure='Lorentzian',
               start_index=0,
               metric_name='g_dd', metric_latex_name=r'g')
Ch.<t,r,theta,phi> = Man.chart(r"t r:(2*M,+oo) theta:(0,pi):\theta phi:(0,2*pi):\phi")

print('defining Schwarzschild metric $g_{ab}$ (Schwarzschild coordinates)')
f(r) = 1 - 2*M/r
g_dd = Man.metric('g_dd', latex_name='g')
g_dd[0,0] = -f(r)
g_dd[1,1] = 1/f(r)
g_dd[2,2] = r^2
g_dd[3,3] = r^2 * sin(theta)^2
assert g_dd.tensor_rank() == 2
assert g_dd.tensor_type() == (0,2)

print('defining scalar spherical harmonic functions')
from sage.functions.special import SphericalHarmonic
Ylm(ell,emm, theta,phi) = spherical_harmonic(ell, emm, theta,phi)

print('defining tensor-spherical-harmonic field Y_dd')
Y_dd = Man.tensor_field(0,2, name='Y_dd', sym=(0,1))
Y_factor = var('Y_factor')
Y_dd[0,0] = Ylm(ell,emm, theta,phi)
Y_dd[0,1] = 0
Y_dd[0,2] = 0
Y_dd[0,3] = 0
Y_dd[1,1] = (f(r)^-2) * Ylm(ell,emm, theta,phi)
Y_dd[1,2] = 0
Y_dd[1,3] = 0
Y_dd[2,2] = 0
Y_dd[2,3] = 0
Y_dd[3,3] = 0

print('defining metric perturbation hbar_dd')
hbar_dd  = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))
for i in Man.irange():
    for j in Man.irange(i):
        hbar_dd[i,j] = function('hbar')(t,r) * Y_dd[i,j]

print("computing box (d'Alembertian) operator")
box_hbar_dd = hbar_dd.dalembertian()
assert box_hbar_dd.tensor_rank() == 2
assert box_hbar_dd.tensor_type() == (0,2)

print('specializing to ell=emm=1, the obvious way (FAILS TO SUBSTITUTE)')
box11A_hbar_dd = Man.tensor_field(0,2, name='box11A_hbar_dd', sym=(0,1))
for i in Man.irange():
    for j in Man.irange(i):
        RHS_expr            = box_hbar_dd[i,j].subs(ell=1,emm=1)
        box11A_hbar_dd[i,j] = box_hbar_dd[i,j].subs(ell=1,emm=1)
        if (i == 3) and (j == 3):
            print('i=',i,' j=',j,' RHS_expr=',RHS_expr)
            print('   assigned box11A_hbar_dd[i,j]=',box11A_hbar_dd[i,j])

print('oops, /box_hbar_dd[i,j]/ is a function, not an expression, so it needs')
print('to be evaluated at /(t,r,theta,phi)/ before we an apply /subs()/ to it')

print('specializing to ell=emm=1, second try (AGAIN FAILS SILENTLY)')
box11B_hbar_dd = Man.tensor_field(0,2, name='box11B_hbar_dd', sym=(0,1))
for i in Man.irange():
    for j in Man.irange(i):
        RHS_expr           = box_hbar_dd[i,j](t,r,theta,phi).subs(ell=1,emm=1)
        box11B_hbar_dd[i,j] = box_hbar_dd[i,j](t,r,theta,phi).subs(ell=1,emm=1)
        if (i == 3) and (j == 3):
            print('i=',i,' j=',j,' RHS_expr=',RHS_expr)
            print('   assigned box11B_hbar_dd[i,j]=',box11B_hbar_dd[i,j])

print('specializing to ell=emm=1, slight variant (AGAIN FAILS SILENTLY)')
box11C_hbar_dd = Man.tensor_field(0,2, name='box11C_hbar_dd', sym=(0,1))
for i in Man.irange():
    for j in Man.irange(i):
        RHS_expr            = box_hbar_dd[i,j](t,r,theta,phi).subs(ell=1,emm=1)
        box11C_hbar_dd[i,j] = RHS_expr
        if (i == 3) and (j == 3):
            print('i=',i,' j=',j,' RHS_expr=',RHS_expr)
            print('   assigned box11C_hbar_dd[i,j]=',box11C_hbar_dd[i,j])

print('specializing to ell=emm=1, function variant (WORKS BUT UGLY)')
box11D_hbar_dd = Man.tensor_field(0,2, name='box11D_hbar_dd', sym=(0,1))
for i in Man.irange():
    for j in Man.irange(i):
        temp_fn(t,r,theta,phi) = box_hbar_dd[i,j](t,r,theta,phi).subs(ell=1,emm=1)
        box11D_hbar_dd[i,j] = temp_fn
        if (i == 3) and (j == 3):
            print('i=',i,' j=',j,' temp_fn(t,r,theta,phi)=',temp_fn(t,r,theta,phi))
            print('   assigned box11D_hbar_dd[i,j]=',box11D_hbar_dd[i,j])


==> anc/smp-v8.10.23/src/eqns-try/demo.sage-new.log <==
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.2, Release Date: 2020-10-24                     │
│ Using Python 3.8.5. Type "help()" for help.                        │
└────────────────────────────────────────────────────────────────────┘
sage: defining BH mass M
sage: M
sage: sage: sage: defining manifold Man & chart Ch (covers only outside BH)
sage: ....: ....: ....: sage: sage: sage: defining Schwarzschild metric $g_{ab}$ (Schwarzschild coordinates)
sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: defining scalar spherical harmonic functions
sage: sage: sage: sage: defining tensor-spherical-harmonic field Y_dd
sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: defining metric perturbation hbar_dd
sage: sage: ....: ....: ....: sage: computing box (d'Alembertian) operator
sage: sage: sage: sage: sage: specializing to ell=emm=1, the obvious way (FAILS TO SUBSTITUTE)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
   assigned box11A_hbar_dd[i,j]= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
sage: oops, /box_hbar_dd[i,j]/ is a function, not an expression, so it needs
sage: to be evaluated at /(t,r,theta,phi)/ before we an apply /subs()/ to it
sage: sage: specializing to ell=emm=1, second try (AGAIN FAILS SILENTLY)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11B_hbar_dd[i,j]= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
sage: specializing to ell=emm=1, slight variant (AGAIN FAILS SILENTLY)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11C_hbar_dd[i,j]= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
sage: specializing to ell=emm=1, function variant (WORKS BUT UGLY)
sage: sage: ....: ....: sage: sage: ....: ....: ....: Exiting Sage (CPU time 0m13.47s, Wall time 0m13.50s).


==> anc/smp-v8.10.23/src/eqns-try/demo.sage-old.log <==
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.1.beta2, Release Date: 2020-01-26               │
│ Using Python 3.7.3. Type "help()" for help.                        │
└────────────────────────────────────────────────────────────────────┘
[31m┏━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┓
┃ Warning: this is a prerelease version, and it may be unstable.     ┃
┗━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┛[0m
sage: defining BH mass M
sage: M
sage: sage: sage: defining manifold Man & chart Ch (covers only outside BH)
sage: ....: ....: ....: sage: sage: sage: defining Schwarzschild metric $g_{ab}$ (Schwarzschild coordinates)
sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: defining scalar spherical harmonic functions
sage: sage: sage: sage: defining tensor-spherical-harmonic field Y_dd
sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: sage: defining metric perturbation hbar_dd
sage: sage: ....: ....: ....: sage: computing box (d'Alembertian) operator
sage: sage: sage: sage: sage: specializing to ell=emm=1, the obvious way (FAILS TO SUBSTITUTE)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
   assigned box11A_hbar_dd[i,j]= 2*hbar(t, r)*sin(theta)^2*spherical_harmonic(ell, emm, theta, phi)
sage: oops, /box_hbar_dd[i,j]/ is a function, not an expression, so it needs
sage: to be evaluated at /(t,r,theta,phi)/ before we an apply /subs()/ to it
sage: sage: specializing to ell=emm=1, second try (AGAIN FAILS SILENTLY)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11B_hbar_dd[i,j]= 0
sage: specializing to ell=emm=1, slight variant (AGAIN FAILS SILENTLY)
sage: sage: ....: ....: ....: ....: ....: ....: ....: i= 3  j= 3  RHS_expr= -1/2*sqrt(3)*sqrt(2)*sqrt(-sin(theta)^2)*e^(I*phi)*hbar(t, r)*sin(theta)^2/sqrt(pi)
   assigned box11C_hbar_dd[i,j]= 0
sage: specializing to ell=emm=1, function variant (WORKS BUT UGLY)
sage: sage: ....: ....: ....: ....: ....: ....: ....: Exiting Sage (CPU time 0m12.36s, Wall time 2m28.65s).


==> anc/smp-v8.10.23/src/eqns-try/l1m1_G_dd.log <==
sage: print_sym2_tensor(l1m1_G_dd, 'l1m1_G_dd')

### begin l1m1_G_dd output
l1m1_G_dd[0,0] = 1/4*sqrt(3)*sqrt(2)*(4*M^2*r^2*d^2(hbar3)/dr^2 - 4*M*r^3*d^2(hbar3)/dr^2 + r^4*d^2(hbar3)/dr^2 + 2*M*r^2*d(hbar1)/dr - r^3*d(hbar1)/dr + 2*M^2*r*d(hbar3)/dr - 3*M*r^2*d(hbar3)/dr + r^3*d(hbar3)/dr - 2*M*r^2*d(hbar5)/dr + r^3*d(hbar5)/dr + 4*M^2*r*d(hbar6)/dr - 4*M*r^2*d(hbar6)/dr + r^3*d(hbar6)/dr - r^2*hbar1(t, r) - 2*M^2*hbar3(t, r) + 3*M*r*hbar3(t, r) - r^2*hbar3(t, r) - 3*M*r*hbar5(t, r) + r^2*hbar5(t, r) - 4*M^2*hbar6(t, r) + r^2*hbar6(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*r^5)
l1m1_G_dd[0,1] = 1/8*sqrt(3)*sqrt(2)*(4*M*r^2*d^2(hbar3)/dtdr - 2*r^3*d^2(hbar3)/dtdr + 2*r^2*d(hbar1)/dt + 2*M*r*d(hbar3)/dt + 2*M*r*d(hbar4)/dr - r^2*d(hbar4)/dr - r^2*d(hbar5)/dt + 4*M*r*d(hbar6)/dt - 2*r^2*d(hbar6)/dt + 2*r*hbar2(t, r) + 2*M*hbar4(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*(2*M - r)*r^3)
l1m1_G_dd[0,2] = -1/16*sqrt(3)*sqrt(2)*(4*M^2*r^2*d^2(hbar4)/dr^2 - 4*M*r^3*d^2(hbar4)/dr^2 + r^4*d^2(hbar4)/dr^2 + 2*M*r^3*d^2(hbar5)/dtdr - r^4*d^2(hbar5)/dtdr + 2*r^3*d(hbar1)/dt + 4*M*r^2*d(hbar2)/dr - 2*r^3*d(hbar2)/dr - 4*M*r^2*d(hbar3)/dt + 2*r^3*d(hbar3)/dt + 6*M*r^2*d(hbar5)/dt - 2*r^3*d(hbar5)/dt + 4*M*r^2*d(hbar6)/dt - 2*r^3*d(hbar6)/dt - 4*M*r*hbar2(t, r) + 2*r^2*hbar2(t, r) - 8*M^2*hbar4(t, r) + 4*M*r*hbar4(t, r))*mu*cos(theta)*e^(I*phi)/(sqrt(pi)*(2*M - r)*r^3)
l1m1_G_dd[0,3] = -1/16*I*sqrt(3)*sqrt(2)*(4*M^2*r^2*d^2(hbar4)/dr^2 - 4*M*r^3*d^2(hbar4)/dr^2 + r^4*d^2(hbar4)/dr^2 + 2*M*r^3*d^2(hbar5)/dtdr - r^4*d^2(hbar5)/dtdr + 2*r^3*d(hbar1)/dt + 4*M*r^2*d(hbar2)/dr - 2*r^3*d(hbar2)/dr - 4*M*r^2*d(hbar3)/dt + 2*r^3*d(hbar3)/dt + 6*M*r^2*d(hbar5)/dt - 2*r^3*d(hbar5)/dt + 4*M*r^2*d(hbar6)/dt - 2*r^3*d(hbar6)/dt - 4*M*r*hbar2(t, r) + 2*r^2*hbar2(t, r) - 8*M^2*hbar4(t, r) + 4*M*r*hbar4(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*(2*M - r)*r^3)
l1m1_G_dd[1,1] = 1/4*sqrt(3)*sqrt(2)*(r^4*d^2(hbar3)/dt^2 - 2*M*r^2*d(hbar1)/dr + r^3*d(hbar1)/dr - 2*r^3*d(hbar2)/dt - 2*M^2*r*d(hbar3)/dr + 3*M*r^2*d(hbar3)/dr - r^3*d(hbar3)/dr + r^3*d(hbar4)/dt + 4*M^2*r*d(hbar6)/dr - 4*M*r^2*d(hbar6)/dr + r^3*d(hbar6)/dr - r^2*hbar1(t, r) + 2*M^2*hbar3(t, r) - 3*M*r*hbar3(t, r) + r^2*hbar3(t, r) + M*r*hbar5(t, r) - r^2*hbar5(t, r) - 4*M^2*hbar6(t, r) + 8*M*r*hbar6(t, r) - 3*r^2*hbar6(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*(2*M - r)^2*r^3)
l1m1_G_dd[1,2] = -1/16*sqrt(3)*sqrt(2)*(2*M*r^3*d^2(hbar4)/dtdr - r^4*d^2(hbar4)/dtdr + r^4*d^2(hbar5)/dt^2 - 4*M*r^2*d(hbar1)/dr + 2*r^3*d(hbar1)/dr - 2*r^3*d(hbar2)/dt - 8*M^2*r*d(hbar3)/dr + 8*M*r^2*d(hbar3)/dr - 2*r^3*d(hbar3)/dr - 4*M*r^2*d(hbar4)/dt + 2*r^3*d(hbar4)/dt + 8*M^2*r*d(hbar6)/dr - 8*M*r^2*d(hbar6)/dr + 2*r^3*d(hbar6)/dr + 4*M*r*hbar1(t, r) - 2*r^2*hbar1(t, r) + 8*M^2*hbar3(t, r) - 8*M*r*hbar3(t, r) + 2*r^2*hbar3(t, r) + 4*M*r*hbar5(t, r) - 2*r^2*hbar5(t, r) - 24*M^2*hbar6(t, r) + 24*M*r*hbar6(t, r) - 6*r^2*hbar6(t, r))*mu*cos(theta)*e^(I*phi)/(sqrt(pi)*(2*M - r)^2*r^2)
l1m1_G_dd[1,3] = -1/16*I*sqrt(3)*sqrt(2)*(2*M*r^3*d^2(hbar4)/dtdr - r^4*d^2(hbar4)/dtdr + r^4*d^2(hbar5)/dt^2 - 4*M*r^2*d(hbar1)/dr + 2*r^3*d(hbar1)/dr - 2*r^3*d(hbar2)/dt - 8*M^2*r*d(hbar3)/dr + 8*M*r^2*d(hbar3)/dr - 2*r^3*d(hbar3)/dr - 4*M*r^2*d(hbar4)/dt + 2*r^3*d(hbar4)/dt + 8*M^2*r*d(hbar6)/dr - 8*M*r^2*d(hbar6)/dr + 2*r^3*d(hbar6)/dr + 4*M*r*hbar1(t, r) - 2*r^2*hbar1(t, r) + 8*M^2*hbar3(t, r) - 8*M*r*hbar3(t, r) + 2*r^2*hbar3(t, r) + 4*M*r*hbar5(t, r) - 2*r^2*hbar5(t, r) - 24*M^2*hbar6(t, r) + 24*M*r*hbar6(t, r) - 6*r^2*hbar6(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*(2*M - r)^2*r^2)
l1m1_G_dd[2,2] = 1/8*sqrt(3)*sqrt(2)*(r^5*d^2(hbar1)/dt^2 + 4*M^2*r^3*d^2(hbar1)/dr^2 - 4*M*r^4*d^2(hbar1)/dr^2 + r^5*d^2(hbar1)/dr^2 + 4*M*r^4*d^2(hbar2)/dtdr - 2*r^5*d^2(hbar2)/dtdr - 2*M*r^4*d^2(hbar3)/dt^2 + r^5*d^2(hbar3)/dt^2 + 8*M^3*r^2*d^2(hbar3)/dr^2 - 12*M^2*r^3*d^2(hbar3)/dr^2 + 6*M*r^4*d^2(hbar3)/dr^2 - r^5*d^2(hbar3)/dr^2 + 2*M*r^4*d^2(hbar6)/dt^2 - r^5*d^2(hbar6)/dt^2 - 8*M^3*r^2*d^2(hbar6)/dr^2 + 12*M^2*r^3*d^2(hbar6)/dr^2 - 6*M*r^4*d^2(hbar6)/dr^2 + r^5*d^2(hbar6)/dr^2 + 2*M*r^3*d(hbar2)/dt - 8*M^3*r*d(hbar3)/dr + 8*M^2*r^2*d(hbar3)/dr - 2*M*r^3*d(hbar3)/dr - 2*M*r^3*d(hbar4)/dt + r^4*d(hbar4)/dt - 4*M^2*r^2*d(hbar5)/dr + 4*M*r^3*d(hbar5)/dr - r^4*d(hbar5)/dr + 24*M^3*r*d(hbar6)/dr - 32*M^2*r^2*d(hbar6)/dr + 14*M*r^3*d(hbar6)/dr - 2*r^4*d(hbar6)/dr + 8*M^3*hbar3(t, r) - 8*M^2*r*hbar3(t, r) + 2*M*r^2*hbar3(t, r) - 24*M^3*hbar6(t, r) + 24*M^2*r*hbar6(t, r) - 6*M*r^2*hbar6(t, r))*mu*e^(I*phi)*sin(theta)/(sqrt(pi)*(2*M - r)^2*r^2)
l1m1_G_dd[2,3] = 0
l1m1_G_dd[3,3] = 1/8*sqrt(3)*sqrt(2)*(r^5*d^2(hbar1)/dt^2 + 4*M^2*r^3*d^2(hbar1)/dr^2 - 4*M*r^4*d^2(hbar1)/dr^2 + r^5*d^2(hbar1)/dr^2 + 4*M*r^4*d^2(hbar2)/dtdr - 2*r^5*d^2(hbar2)/dtdr - 2*M*r^4*d^2(hbar3)/dt^2 + r^5*d^2(hbar3)/dt^2 + 8*M^3*r^2*d^2(hbar3)/dr^2 - 12*M^2*r^3*d^2(hbar3)/dr^2 + 6*M*r^4*d^2(hbar3)/dr^2 - r^5*d^2(hbar3)/dr^2 + 2*M*r^4*d^2(hbar6)/dt^2 - r^5*d^2(hbar6)/dt^2 - 8*M^3*r^2*d^2(hbar6)/dr^2 + 12*M^2*r^3*d^2(hbar6)/dr^2 - 6*M*r^4*d^2(hbar6)/dr^2 + r^5*d^2(hbar6)/dr^2 + 2*M*r^3*d(hbar2)/dt - 8*M^3*r*d(hbar3)/dr + 8*M^2*r^2*d(hbar3)/dr - 2*M*r^3*d(hbar3)/dr - 2*M*r^3*d(hbar4)/dt + r^4*d(hbar4)/dt - 4*M^2*r^2*d(hbar5)/dr + 4*M*r^3*d(hbar5)/dr - r^4*d(hbar5)/dr + 24*M^3*r*d(hbar6)/dr - 32*M^2*r^2*d(hbar6)/dr + 14*M*r^3*d(hbar6)/dr - 2*r^4*d(hbar6)/dr + 8*M^3*hbar3(t, r) - 8*M^2*r*hbar3(t, r) + 2*M*r^2*hbar3(t, r) - 24*M^3*hbar6(t, r) + 24*M^2*r*hbar6(t, r) - 6*M*r^2*hbar6(t, r))*mu*e^(I*phi)*sin(theta)^3/(sqrt(pi)*(2*M - r)^2*r^2)
### end l1m1_G_dd output
sage:


==> anc/smp-v8.10.23/src/eqns-try/mixed-index-contraction.log <==
Script started on 2020-05-25 12:17:29-07:00 [TERM="xterm" TTY="/dev/pts/0" COLUMNS="80" LINES="32"]
]2;tux .. /home/jonathan/sf/smp2/src/eqns ()]1;tuxtux% sage

┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.1, Release Date: 2020-05-20                     │
│ Using Python 3.7.3. Type "help()" for help.                        │
└────────────────────────────────────────────────────────────────────┘
]0;IPython: src/eqns[?1l[6n[?2004h[?25l[0m[?7l[0m[J[0msage: [6D[6C[?7h[0m[?12l[?25h[?25l[?7l[?7h[0m[?12l[?25h[?25l[?7l[0ml[?7h[0m[?12l[?25h[?25l[?7l[0mo[?7h[0m[?12l[?25h[?25l[?7l[0ma[?7h[0m[?12l[?25h[?25l[?7l[0md[?7h[0m[?12l[?25h[?25l[?7l[0m([?7h[0m[?12l[?25h[?25l[?7l[0m'[?7h[0m[?12l[?25h[?25l[?7l[0mm[?7h[0m[?12l[?25h[?25l[?7l[0mi[?7h[0m[?12l[?25h[?25l[?7l[0mx[?7h[0m[?12l[?25h[?25l[?7l[0me[?7h[0m[?12l[?25h[?25l[?7l[0md[?7h[0m[?12l[?25h[?25l[?7l[0m-[?7h[0m[?12l[?25h[?25l[?7l[0mi[?7h[0m[?12l[?25h[?25l[?7l[0mn[?7h[0m[?12l[?25h[?25l[?7l[0md[?7h[0m[?12l[?25h[?25l[?7l[0me[?7h[0m[?12l[?25h[?25l[?7l[0mx[?7h[0m[?12l[?25h[?25l[?7l[0m-[?7h[0m[?12l[?25h[?25l[?7l[0mc[?7h[0m[?12l[?25h[?25l[?7l[0mo[?7h[0m[?12l[?25h[?25l[?7l[0mn[?7h[0m[?12l[?25h[?25l[?7l[0mt[?7h[0m[?12l[?25h[?25l[?7l[0mr[?7h[0m[?12l[?25h[?25l[?7l[0ma[?7h[0m[?12l[?25h[?25l[?7l[0mc[?7h[0m[?12l[?25h[?25l[?7l[0mt[?7h[0m[?12l[?25h[?25l[?7l[0mi[?7h[0m[?12l[?25h[?25l[?7l[0mo[?7h[0m[?12l[?25h[?25l[?7l[0mn[?7h[0m[?12l[?25h[?25l[?7l[0m.[?7h[0m[?12l[?25h[?25l[?7l[0ms[?7h[0m[?12l[?25h[?25l[?7l[0ma[?7h[0m[?12l[?25h[?25l[?7l[0mg[?7h[0m[?12l[?25h[?25l[?7l[0me[?7h[0m[?12l[?25h[?25l[?7l[0m'[?7h[0m[?12l[?25h[?25l[?7l[31D[0;38;5;0;48;5;152m([30C)[?7h[0m[?12l[?25h[?25l[?7l[42D[0m[J[0msage: [0mload[0m([0m'mixed-index-contraction.sage'[0m)[42D[0m

[J[?7h[0m[?12l[?25h[?2004ldefining BH mass $M$
defining manifold Man & chart Ch (covers only outside BH)
defining metric $g_{ab}$ (Schwarzschild coordinates)
computing Riemann tensor $R^a{}_{bcd}$
raising 3rd index on Riemann tensor to get $R^a{}_b{}^c{}_d$
computing contraction $R^c{}_a{}^d{}_b h_{cd}$
---------------------------------------------------------------------------
ValueError                                Traceback (most recent call last)
<ipython-input-1-357f43c1ff9e> in <module>()
----> 1 load('mixed-index-contraction.sage')

/usr/local/sage-9.1/SageMath/local/lib/python3.7/site-packages/sage/misc/persist.pyx in sage.misc.persist.load (build/cythonized/sage/misc/persist.c:2538)()
    142 
    143     if sage.repl.load.is_loadable_filename(filename):
--> 144         sage.repl.load.load(filename, globals())
    145         return
    146 

/usr/local/sage-9.1/SageMath/local/lib/python3.7/site-packages/sage/repl/load.py in load(filename, globals, attach)
    270                 add_attached_file(fpath)
    271             with open(fpath) as f:
--> 272                 exec(preparse_file(f.read()) + "\n", globals)
    273     elif ext == '.spyx' or ext == '.pyx':
    274         if attach:

<string> in <module>()

/usr/local/sage-9.1/SageMath/local/lib/python3.7/site-packages/sage/tensor/modules/free_module_tensor.py in __getitem__(self, args)
   1559         """
   1560         if isinstance(args, str): # tensor with specified indices
-> 1561             return TensorWithIndices(self, args).update()
   1562         if isinstance(args, list):  # case of [[...]] syntax
   1563             if isinstance(args[0], (int, Integer, slice)):

/usr/local/sage-9.1/SageMath/local/lib/python3.7/site-packages/sage/tensor/modules/tensor_with_indices.py in __init__(self, tensor, indices)
    405         con,cov = self._parse_indices(
    406             indices,
--> 407             tensor_type = self._tensor.tensor_type()
    408         )
    409 

/usr/local/sage-9.1/SageMath/local/lib/python3.7/site-packages/sage/tensor/modules/tensor_with_indices.py in _parse_indices(indices, tensor_type, allow_contraction, allow_symmetries)
    320         if (re.match(con_then_cov,indices) is None
    321             and re.match(cov_then_con,indices) is None):
--> 322             raise ValueError("index conventions not satisfied")
    323         elif re.match(con_then_cov,indices):
    324             try:

ValueError: index conventions not satisfied
[?1l[6n[?2004h[?25l[0m[?7l[0m[J[0msage: [6D[6C[?7h[0m[?12l[?25h[?25l[?7l[?7h[0m[?12l[?25h[?25l[?7l[?7h[0m[?12l[?25h[?25l[?7l[6D[0m[J[0;38;5;102msage:                                                                          
[79C 
[0m

[J[?7h[0m[?12l[?25h[?2004lExiting Sage (CPU time 0m2.85s, Wall time 0m4.77s).
tux% exit

exit

Script done on 2020-05-25 12:17:35-07:00 [COMMAND_EXIT_CODE="0"]


==> anc/smp-v8.10.23/src/eqns-try/mixed-index-contraction.sage <==
# try to contract tensor fields with mixtures of up/down indices
print('defining BH mass $M$')
var("M")
assume(M, 'real');	assume(M > 0)

print('defining manifold Man & chart Ch (covers only outside BH)')
Man = Manifold(4, "Man", latex_name=r"\mathcal{M}",
               structure='Lorentzian',
               start_index=0,
               metric_name='g_dd', metric_latex_name=r'g')
Ch.<t,r,theta,phi> = Man.chart(r"t r:(2*M,+oo) theta:(0,pi):\theta phi:(0,2*pi):\phi")

print('defining metric $g_{ab}$ (Schwarzschild coordinates)')
f(r) = 1 - 2*M/r
g_dd = Man.metric('g_dd', latex_name='g')
g_dd[0,0] = -f(r)
g_dd[1,1] = 1/f(r)
g_dd[2,2] = r^2
g_dd[3,3] = r^2 * sin(theta)^2

print('computing Riemann tensor $R^a{}_{bcd}$')
R_uddd = g_dd.riemann();

print('raising 3rd index on Riemann tensor to get $R^a{}_b{}^c{}_d$')
R_udud = R_uddd.up(g_dd, 2);		# note 0-origin indexing of indices

# symmetric tensor field $h_{ab}$ on manifold
h_dd = Man.tensor_field(0,2, name='h_dd', sym=(0,1))
h_dd[0,0] = function('h_dd_00')(t,r,theta,phi)
h_dd[0,1] = function('h_dd_01')(t,r,theta,phi)
h_dd[0,2] = function('h_dd_02')(t,r,theta,phi)
h_dd[0,3] = function('h_dd_03')(t,r,theta,phi)
h_dd[1,1] = function('h_dd_11')(t,r,theta,phi)
h_dd[1,2] = function('h_dd_12')(t,r,theta,phi)
h_dd[1,3] = function('h_dd_13')(t,r,theta,phi)
h_dd[2,2] = function('h_dd_22')(t,r,theta,phi)
h_dd[2,3] = function('h_dd_23')(t,r,theta,phi)
h_dd[3,3] = function('h_dd_33')(t,r,theta,phi)

print('computing contraction $R^c{}_a{}^d{}_b h_{cd}$')
R_dot_h_dd = R_udud['^c_a^d_b'] * h_dd['_cd']


==> anc/smp-v8.10.23/src/eqns-try/trace.sage <==
# investigate trace of various tensors

print('defining manifold Man & chart Ch (covers only outside black hole)')
Man = Manifold(4, "Man", latex_name=r"\mathcal{M}",
               structure='Lorentzian',
               start_index=0,
               metric_name='g_dd', metric_latex_name=r'g')
Ch.<t,r,theta,phi> = Man.chart(r"t r:(2*M,+oo) theta:(0,pi):\theta phi:(0,2*pi):\phi")

print('defining Schwarzschild spacetime metric in Schwarzschild coordinates')
var("M")				# black hole mass
assume(M, 'real');	assume(M > 0)
f(r) = 1 - 2*M/r
g_dd = Man.metric('g_dd', latex_name='g')
g_dd[0,0] = -f(r)
g_dd[1,1] = 1/f(r)
g_dd[2,2] = r^2
g_dd[3,3] = r^2 * sin(theta)^2

print('computing Riemann tensor $R^a{}_{bcd}$')
R_uddd = g_dd.riemann();

print('raising 3rd index on Riemann tensor to get $R^a{}_b{}^c{}_d$')
R_udud = R_uddd.up(g_dd, 2);            # note 0-origin indexing of indices

print('trying traces using index notation')
R_udud['^a_a^._.']			# ok
R_udud['^._.^a_a']			# ok

print('trying traces using /trace()/')
R_udud.trace(0,1)			# gives a fatal error
R_udud.trace(2,3)			# gives a fatal error


==> anc/smp-v8.10.23/src/eqns-try/try-G.sage <==
print('   defining GL_dd, GG_dd, and G_dd tensor fields')
GL_dd = Man.tensor_field(0,2, name='GL_dd', sym=(0,1))
GG_dd = Man.tensor_field(0,2, name='GG_dd', sym=(0,1))
G_dd  = Man.tensor_field(0,2, name='G_dd', sym=(0,1))

########################################

print('   computing GL_dd = sum of GL[1-6]_dd')
for i in Man.irange():
    for j in Man.irange(i):
        print('      computing the [',i,',',j,'] component')
        GL_dd[i,j] = simplify_expression(
                              GL1_dd[i,j](t,r,theta,phi)
                            + GL2_dd[i,j](t,r,theta,phi)
                            + GL3_dd[i,j](t,r,theta,phi)
                            + GL4_dd[i,j](t,r,theta,phi)
                            + GL5_dd[i,j](t,r,theta,phi)
                            + GL6_dd[i,j](t,r,theta,phi)
                                        )
print_sym2_tensor(GL_dd, 'GL_dd')

print('   computing GG_dd = sum of GG[1-6]_dd')
for i in Man.irange():
    for j in Man.irange(i):
        print('      computing the [',i,',',j,'] component')
        GG_dd[i,j] = simplify_expression(
                              GG1_dd[i,j](t,r,theta,phi)
                            + GG2_dd[i,j](t,r,theta,phi)
                            + GG3_dd[i,j](t,r,theta,phi)
                            + GG4_dd[i,j](t,r,theta,phi)
                            + GG5_dd[i,j](t,r,theta,phi)
                            + GG6_dd[i,j](t,r,theta,phi)
                                        )
print_sym2_tensor(GG_dd, 'GG_dd')

print('   computing G_dd = GL_dd + GG_dd')
for i in Man.irange():
    for j in Man.irange(i):
        print('      computing the [',i,',',j,'] component')
        G_dd[i,j] = simplify_expression(
                             GL_dd[i,j](t,r,theta,phi)
                           + GG_dd[i,j](t,r,theta,phi)
                                       )
print_sym2_tensor(G_dd, 'G_dd')


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.log <==
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 9.1.beta2, Release Date: 2020-01-26               │
│ Using Python 3.7.3. Type "help()" for help.                        │
└────────────────────────────────────────────────────────────────────┘
[31m┏━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┓
┃ Warning: this is a prerelease version, and it may be unstable.     ┃
┗━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━┛[0m
sage: *** set up Schwarzschild spacetime in Schwarzschild coordinates
defining BH mass $M$
defining manifold Man & chart Ch (covers only outside BH)
defining metric $g_{ab}$
defining inverse metric $g^{ab}$
sage: sage: sage: sage: defining generic symmetric rank-2 tensor S_{ab}$
assigning S_dd components as arbitrary functions
computing $S^{ab}$ by raising all indices on $S_{ab}$
sage: 
### begin S_uu output
S_uu[0,0] = r^2*S00(t, r, theta, phi)/(4*M^2 - 4*M*r + r^2)
S_uu[0,1] = -S01(t, r, theta, phi)
S_uu[0,2] = S02(t, r, theta, phi)/(2*M*r - r^2)
S_uu[0,3] = S03(t, r, theta, phi)/((2*M*r - r^2)*sin(theta)^2)
S_uu[1,1] = (4*M^2 - 4*M*r + r^2)*S11(t, r, theta, phi)/r^2
S_uu[1,2] = -(2*M - r)*S12(t, r, theta, phi)/r^3
S_uu[1,3] = -(2*M - r)*S13(t, r, theta, phi)/(r^3*sin(theta)^2)
S_uu[2,2] = S22(t, r, theta, phi)/r^4
S_uu[2,3] = S23(t, r, theta, phi)/(r^4*sin(theta)^2)
S_uu[3,3] = S33(t, r, theta, phi)/(r^4*sin(theta)^4)
### end S_uu output
sage: sage: *** set up (ell,emm) & related quantities
sage: defining scalar spherical harmonic functions
defining D1 and D2 operators
defining tensor-spherical-harmonic fields Y1-Y7 (even-parity)
defining tensor-spherical-harmonic fields Y8-Y10 (odd-parity)
defining Y1_dd tensor components
defining Y2_dd tensor components
defining Y3_dd tensor components (Barack-Sago defn)
defining Y4_dd tensor components
defining Y5_dd tensor components
defining Y6_dd tensor components
defining Y7_dd tensor components
defining Y8_dd tensor components
defining Y9_dd tensor components
defining Y10_dd tensor components
sage: defining /a/ coefficients
sage: defining trace-reversed metric-perturbation tensor fields:
   defining hbar1_dd - hbar7_dd (even-parity)
   defining hbar9_dd - hbar10_dd (oddn-parity)
defining tensor components as per Barack & Lousto eqn (8)
   hbar1_dd = function of generic fn hbar1(t,r)
   hbar2_dd = function of generic fn hbar2(t,r)
   hbar3_dd = function of generic fn hbar3(t,r)
   hbar4_dd = function of generic fn hbar4(t,r)
   hbar5_dd = function of generic fn hbar5(t,r)
   hbar6_dd = function of generic fn hbar6(t,r)
   hbar7_dd = function of generic fn hbar7(t,r)
   hbar8_dd = function of generic fn hbar8(t,r)
   hbar9_dd = function of generic fn hbar9(t,r)
   hbar10_dd = function of generic fn hbar10(t,r)
sage: sage: computing covariant derivative operator $\nabla$
computing Riemann tensor R_uddd & lowering leading index to get R_dddd
sage: sage: sage: *** computing GL_of_hbar1_dd = Lorenz-gauge Einstein tensor(hbar1) ***
sage: *** computing Lorenz-gauge part of Einstein tensor ***
computing Box(hbar_dd)...
computing hbar_uu by raising all indices of hbar_dd
computing contraction $R_{cadb} h^{cd}$
computing & returning Lorenz-gauge part of Einstein tensor
sage: sage: *** computing hbar1 eqn: hbar1_GL_eqn ***
sage: sage: sage: ### begin hbar1_GL_eqn
sage: ((mu*r^4*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi)*d^2(hbar1)/dt^2 + ((emm^2*spherical_harmonic(ell, emm, theta, phi) + emm*spherical_harmonic(ell, emm, theta, phi) + 2*spherical_harmonic(ell, emm, theta, phi))*mu*r^2*e^(2*I*phi) + 4*M^2*mu*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - 2*(M*emm^2*spherical_harmonic(ell, emm, theta, phi) + M*emm*spherical_harmonic(ell, emm, theta, phi) + 3*M*spherical_harmonic(ell, emm, theta, phi))*mu*r*e^(2*I*phi))*hbar1(t, r) - 2*(2*M^2*mu*r*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - M*mu*r^2*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi))*d(hbar1)/dr - (4*M^2*mu*r^2*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - 4*M*mu*r^3*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) + mu*r^4*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi))*d^2(hbar1)/dr^2)*sin(theta) + ((2*M*mu*r*spherical_harmonic(ell, emm + 2, theta, phi) - mu*r^2*spherical_harmonic(ell, emm + 2, theta, phi))*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm - 1)*hbar1(t, r)*sin(theta) - 2*((emm*spherical_harmonic(ell, emm + 1, theta, phi) + spherical_harmonic(ell, emm + 1, theta, phi))*mu*r^2*e^(I*phi) - 2*(M*emm*spherical_harmonic(ell, emm + 1, theta, phi) + M*spherical_harmonic(ell, emm + 1, theta, phi))*mu*r*e^(I*phi))*sqrt(ell + emm + 1)*cos(theta)*hbar1(t, r))*sqrt(ell - emm))/((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))
sage: ### end hbar1_GL_eqn
sage: Exiting Sage (CPU time 0m12.90s, Wall time 0m12.92s).


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.sage <==
load('Schw.sage')

load('print-stuff.sage')

load('sym2-tensor-norm.sage')
print_sym2_tensor(S_uu, 'S_uu')

load('ell-emm.sage')
load('Ylm.sage')
load('a-coeffs.sage')
load('hbar.sage')

load('curvature.sage')
load('Einstein-2part-fns.sage')

print('*** computing GL_of_hbar1_dd = Lorenz-gauge Einstein tensor(hbar1) ***')
GL_of_hbar1_dd = Einstein_Lorenz_gauge_part_of_hbar(hbar1_dd)

print('*** computing hbar1 eqn: hbar1_GL_eqn ***')
hbar1_GL_eqn = GL_of_hbar1_dd[0,0] + f(r)^2 * GL_of_hbar1_dd[1,1]

print('### begin hbar1_GL_eqn')
print(hbar1_GL_eqn)
print('### end hbar1_GL_eqn')


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work <==
((mu*r^4*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi)*d^2(hbar1)/dt^2 + ((emm^2*spherical_harmonic(ell, emm, theta, phi) + emm*spherical_harmonic(ell, emm, theta, phi) + 2*spherical_harmonic(ell, emm, theta, phi))*mu*r^2*e^(2*I*phi) + 4*M^2*mu*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - 2*(M*emm^2*spherical_harmonic(ell, emm, theta, phi) + M*emm*spherical_harmonic(ell, emm, theta, phi) + 3*M*spherical_harmonic(ell, emm, theta, phi))*mu*r*e^(2*I*phi))*hbar1(t, r) - 2*(2*M^2*mu*r*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - M*mu*r^2*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi))*d(hbar1)/dr - (4*M^2*mu*r^2*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) - 4*M*mu*r^3*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi) + mu*r^4*e^(2*I*phi)*spherical_harmonic(ell, emm, theta, phi))*d^2(hbar1)/dr^2)*sin(theta) + ((2*M*mu*r*spherical_harmonic(ell, emm + 2, theta, phi) - mu*r^2*spherical_harmonic(ell, emm + 2, theta, phi))*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm - 1)*hbar1(t, r)*sin(theta) - 2*((emm*spherical_harmonic(ell, emm + 1, theta, phi) + spherical_harmonic(ell, emm + 1, theta, phi))*mu*r^2*e^(I*phi) - 2*(M*emm*spherical_harmonic(ell, emm + 1, theta, phi) + M*spherical_harmonic(ell, emm + 1, theta, phi))*mu*r*e^(I*phi))*sqrt(ell + emm + 1)*cos(theta)*hbar1(t, r))*sqrt(ell - emm))/((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2 <==
((mu*r^4*e^(2*I*phi)*Y_lm*d^2(hbar1)/dt^2 + ((emm^2*Y_lm + emm*Y_lm + 2*Y_lm)*mu*r^2*e^(2*I*phi) + 4*M^2*mu*e^(2*I*phi)*Y_lm - 2*(M*emm^2*Y_lm + M*emm*Y_lm + 3*M*Y_lm)*mu*r*e^(2*I*phi))*hbar1(t, r) - 2*(2*M^2*mu*r*e^(2*I*phi)*Y_lm - M*mu*r^2*e^(2*I*phi)*Y_lm)*d(hbar1)/dr - (4*M^2*mu*r^2*e^(2*I*phi)*Y_lm - 4*M*mu*r^3*e^(2*I*phi)*Y_lm + mu*r^4*e^(2*I*phi)*Y_lm)*d^2(hbar1)/dr^2)*sin(theta) + ((2*M*mu*r*Y_lmp2 - mu*r^2*Y_lmp2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm - 1)*hbar1(t, r)*sin(theta) - 2*((emm*Y_lmp1 + Y_lmp1)*mu*r^2*e^(I*phi) - 2*(M*emm*Y_lmp1 + M*Y_lmp1)*mu*r*e^(I*phi))*sqrt(ell + emm + 1)*cos(theta)*hbar1(t, r))*sqrt(ell - emm))/((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2-fmt <==
(
  (
    mu*r^4*e^(2*I*phi)*Y_lm*d^2(hbar1)/dt^2
    +
    (
      (emm^2*Y_lm + emm*Y_lm + 2*Y_lm)*mu*r^2*e^(2*I*phi)
      +
      4*M^2*mu*e^(2*I*phi)*Y_lm
      -
      2*(M*emm^2*Y_lm + M*emm*Y_lm + 3*M*Y_lm)*mu*r*e^(2*I*phi)
    )*hbar1(t,r)
    -
    2*(2*M^2*mu*r*e^(2*I*phi)*Y_lm - M*mu*r^2*e^(2*I*phi)*Y_lm)*d(hbar1)/dr
    -
    (
      4*M^2*mu*r^2*e^(2*I*phi)*Y_lm - 4*M*mu*r^3*e^(2*I*phi)*Y_lm
                                    + mu*r^4*e^(2*I*phi)*Y_lm
    )*d^2(hbar1)/dr^2
  )*sin(theta)
  +
  (
    (2*M*mu*r*Y_lmp2 - mu*r^2*Y_lmp2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
                                     *sqrt(ell - emm - 1)*hbar1(t,r)*sin(theta)
    -
    2*(
        (emm*Y_lmp1 + Y_lmp1)*mu*r^2*e^(I*phi)
        -
        2*(M*emm*Y_lmp1 + M*Y_lmp1)*mu*r*e^(I*phi))*sqrt(ell + emm + 1)
                                        *cos(theta)*hbar1(t,r)
  )*sqrt(ell - emm)
)
/
((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2-fmt2 <==
(
  Y_lm*(
         mu*r^4*e^(2*I*phi)*d^2(hbar1)/dt^2
         +
         (
           (emm^2 + emm + 2)*mu*r^2*e^(2*I*phi)
           +
           4*M^2*mu*e^(2*I*phi)
           -
           2*(M*emm^2 + M*emm + 3*M)*mu*r*e^(2*I*phi)
         )*hbar1(t,r)
         -
         2*(2*M^2*mu*r*e^(2*I*phi) - M*mu*r^2*e^(2*I*phi))*d(hbar1)/dr
         -
         (
           4*M^2*mu*r^2*e^(2*I*phi) - 4*M*mu*r^3*e^(2*I*phi)
                                    + mu*r^4*e^(2*I*phi)
         )*d^2(hbar1)/dr^2
       )*sin(theta)
  +
  (
    Y_lmp2*(2*M*mu*r - mu*r^2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
                              *sqrt(ell - emm - 1)*hbar1(t,r)*sin(theta)
    -
    Y_lmp1*2*(
               (emm + 1)*mu*r^2*e^(I*phi)
               -
               2*(M*emm + M)*mu*r*e^(I*phi)
             )*sqrt(ell + emm + 1)*cos(theta)*hbar1(t,r)
  )*sqrt(ell - emm)
)
/
((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2-fmt3 <==
(
  Y_lm*(
         r^4*e^(2*I*phi)*d^2(hbar1)/dt^2
         +
         (
           (emm^2 + emm + 2)*r^2*e^(2*I*phi)
           +
           4*M^2*e^(2*I*phi)
           -
           2*(M*emm^2 + M*emm + 3*M)*r*e^(2*I*phi)
         )*hbar1(t,r)
         -
         2*(2*M^2*r*e^(2*I*phi) - M*r^2*e^(2*I*phi))*d(hbar1)/dr
         -
         (
           4*M^2*r^2*e^(2*I*phi) - 4*M*r^3*e^(2*I*phi) + r^4*e^(2*I*phi)
         )*d^2(hbar1)/dr^2
       )*sin(theta)
  +
  (
    Y_lmp2*(2*M*r - r^2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
                        *sqrt(ell - emm - 1)*hbar1(t,r)*sin(theta)
    -
    Y_lmp1*2*(
               (emm + 1)*r^2*e^(I*phi)
               -
               2*M*(emm + 1)*r*e^(I*phi)
             )*sqrt(ell + emm + 1)*cos(theta)*hbar1(t,r)
  )*sqrt(ell - emm)
)
*mu
/((2*M*r^4*e^(2*I*phi) - r^5*e^(2*I*phi))*sin(theta))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2-fmt4 <==
(
  Y_lm*(
         r^4*d^2(hbar1)/dt^2
         +
         ((emm^2 + emm + 2)*r^2 + 4*M^2 - 2*M*(emm^2 + emm + 3)*r)*hbar1(t,r)
         -
         2*(2*M^2*r - M*r^2)*d(hbar1)/dr
         -
         (4*M^2*r^2 - 4*M*r^3 + r^4)*d^2(hbar1)/dr^2
       )*e^(2*I*phi)
  +
  (
    Y_lmp2*(2*M*r - r^2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
                        *sqrt(ell - emm - 1)*hbar1(t,r)
    -
    Y_lmp1*2*(r^2 - 2*M*r)
          *(emm + 1)*sqrt(ell + emm + 1)
          *(cos(theta)/sin(theta)*e^(I*phi)*hbar1(t,r)
  )*sqrt(ell - emm)
)
*mu
/((2*M*r^4 - r^5)*e^(2*I*phi))


==> anc/smp-v8.10.23/src/eqns-try/try-GL-of-hbar1.work2-fmt5 <==
(
  Y_lm*(
         r^4*d^2(hbar1)/dt^2
         +
         ((emm^2 + emm + 2)*r^2 + 4*M^2 - 2*M*(emm^2 + emm + 3)*r)*hbar1(t,r)
         -
         2*(2*M^2*r - M*r^2)*d(hbar1)/dr
         -
         (4*M^2*r^2 - 4*M*r^3 + r^4)*d^2(hbar1)/dr^2
       )
  +
  (
    Y_lmp2*(2*M*r - r^2)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)
                        *sqrt(ell - emm - 1)*exp(-2*I*phi)*hbar1(t,r)
    -
    Y_lmp1*2*(r^2 - 2*M*r)
          *(emm + 1)*sqrt(ell + emm + 1)
          *(cos(theta)/sin(theta)*e^(-I*phi)*hbar1(t,r)
  )*sqrt(ell - emm)
)
*mu
/((2*M*r^4 - r^5)


==> anc/smp-v8.10.23/src/eqns/Einstein-2part-fns.sage <==
# prerequisites
#   curvature.sage

print('defining Einstein_Lorenz_gauge_part_of_hbar(hbar_dd)')
def Einstein_Lorenz_gauge_part_of_hbar(hbar_dd):
    """
    This function computes /GL_dd/, the Lorenz-gauge part of the
    1st-order Einstein tensor /G_dd/ corresponding to a 1st-order
    metric perturbation /hbar_dd/, as per p.2, 48, and 58 of my smp notes.
    If we're in the Lorenz gauge then /GL_dd/ should equal /G_dd/.

    Arguments:
    hbar_dd = Sage tensor field of type (0,2)

    Results:
    This function returns /GL_dd/; this is a Sage tensor field
    of type (0,2).
    """

    print('*** computing Lorenz-gauge part of Einstein tensor ***')

    assert hbar_dd.tensor_rank() == 2
    assert hbar_dd.tensor_type() == (0,2)

    print('computing Box(hbar_dd)...')
    box_hbar_dd = hbar_dd.dalembertian()
    assert box_hbar_dd.tensor_rank() == 2
    assert box_hbar_dd.tensor_type() == (0,2)

    print('computing hbar_uu by raising all indices of hbar_dd')
    hbar_uu = hbar_dd.up(g_dd)
    assert hbar_uu.tensor_rank() == 2
    assert hbar_uu.tensor_type() == (2,0)

    print('computing contraction $R_{cadb} h^{cd}$')
    R_dot_hbar_dd = R_dddd['_cadb'] * hbar_uu['^cd']
    assert R_dot_hbar_dd.tensor_rank() == 2
    assert R_dot_hbar_dd.tensor_type() == (0,2)

    print('computing & returning Lorenz-gauge part of Einstein tensor')
    GL_dd = box_hbar_dd + 2*R_dot_hbar_dd
    assert GL_dd.tensor_rank() == 2
    assert GL_dd.tensor_type() == (0,2)

    return GL_dd

print('defining Einstein_generic_gauge_part_of_hbar(hbar_dd)')
def Einstein_generic_gauge_part_of_hbar(hbar_dd):
    """
    This function computes /GG_dd/, the generic-gauge correction to the
    1st-order Einstein tensor /G_dd/ corresponding to a 1st-order
    metric perturbation /hbar_dd/, as per p.2, 48, and 58 of my smp notes.
    If we're in the Lorenz gauge then /GG_dd/ should vanish.

    Arguments:
    hbar_dd = Sage tensor field of type (0,2)

    Results:
    This function returns /GG_dd/; this is a Sage tensor field
    of type (0,2).
    """

    print('*** computing generic-gauge correction to Einstein tensor ***')

    assert hbar_dd.tensor_rank() == 2
    assert hbar_dd.tensor_type() == (0,2)

    print('computing hbar_uu by raising all indices of hbar_dd')
    hbar_uu = hbar_dd.up(g_dd)
    assert hbar_uu.tensor_rank() == 2
    assert hbar_uu.tensor_type() == (2,0)

    print(r'computing covariant derivatives: $\bar{h}_a{}^c{}_{|cb}$')
    ##hbar_del_del_ab = del_op(  g_uu['^{cd}'] * (del_op(hbar_dd))['_{.cd}']  )
    hbar_del_del_ab = (del_op((del_op(hbar_uu)).trace(1,2))).down(g_dd, 0)
    assert hbar_del_del_ab.tensor_rank() == 2
    assert hbar_del_del_ab.tensor_type() == (0,2)

    print(r'exchanging indices to compute $\bar{h}_b{}^c{}_{|ca}$')
    hbar_del_del_ba = Man.tensor_field(0,2, name='hbar_del_del_ba')
    for a in Man.irange():
        for b in Man.irange(a):
            hbar_del_del_ba[a,b] = hbar_del_del_ab[b,a]
    assert hbar_del_del_ba.tensor_rank() == 2
    assert hbar_del_del_ba.tensor_type() == (0,2)

    print('computing $g_{ab} h^{cd}{}_{|cd}$')
    box_hbar = (del_op((del_op(hbar_uu)).trace(0,2))).trace()
    g_box_hbar = g_dd * box_hbar
    assert g_box_hbar.tensor_rank() == 2
    assert g_box_hbar.tensor_type() == (0,2)

    print('computing & returning generic-gauge correction terms for Einstein tensor')
    GG_dd = - hbar_del_del_ab - hbar_del_del_ba + g_box_hbar
    assert GG_dd.tensor_rank() == 2
    assert GG_dd.tensor_type() == (0,2)

    return GG_dd


==> anc/smp-v8.10.23/src/eqns/Makefile <==
# Makefile to control SageMath generation of code for
# * computation of the Einstein tensor for generic (ell,emm)
# * computation of the metric-perturbation evolution equations for ell=emm=1
#
# Each computation is split into Lorenz-gauge and generic-gauge-correction
# parts.

CG_DIR_TENSOR_OPS	:= ./cg.tensor-ops
CG_DIR_EINSTEIN_GENERIC	:= ./cg.Einstein-generic
CG_DIR_EINSTEIN_L1M1	:= ./cg.Einstein-l1m1
CG_DIR_EINSTEIN_L2M2	:= ./cg.Einstein-l2m2
CG_DIR_RHS_L1M1		:= ./cg.RHS-l1m1
CG_DIR_RHS_L2M2		:= ./cg.RHS-l2m2
CG_DIR_GCD_L1M1		:= ./cg.GCD-l1m1
CG_DIR_GCD_L2M2		:= ./cg.GCD-l2m2

################################################################################

#
# top-level targets
#

.PHONY	: cg
cg	: cg.tensor-ops cg.Einstein cg.RHS cg.GCD

.PHONY		: cg.Einstein
cg.Einstein	: cg.tensor-ops \
          cg.Einstein-l1m1 cg.Einstein-l2m2 \
          cg.Einstein-generic

.PHONY		: cg.RHS
cg.RHS		: cg.RHS-l1m1 cg.RHS-l2m2

.PHONY		: cg.GCD
cg.GCD		: cg.GCD-l1m1 cg.GCD-l2m2

.PHONY	: run-sage
run-sage:
	sage <all.sage 2>&1 >all.log

.PHONY	: cg.clean
cg.clean	:
	-rm -r cg.*

################################################################################

.PHONY	: cg.tensor-ops
cg.tensor-ops:
	test -d $(CG_DIR_TENSOR_OPS) || mkdir $(CG_DIR_TENSOR_OPS)
	./make-cg 'S_uu' <all.log \
            >$(CG_DIR_TENSOR_OPS)/S_uu.cc-fragment

################################################################################

.PHONY	: cg.Einstein-l1m1
cg.Einstein-l1m1:
	test -d $(CG_DIR_EINSTEIN_L1M1) || mkdir $(CG_DIR_EINSTEIN_L1M1)
	./make-cg 'l1m1_tr_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L1M1)/l1m1_tr_GL_dd.cc-fragment
	./make-cg 'l1m1_tr_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L1M1)/l1m1_tr_GG_dd.cc-fragment
	./make-cg 'l1m1_rescaled_tr_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L1M1)/l1m1_rescaled_tr_GL_dd.cc-fragment
	./make-cg 'l1m1_rescaled_tr_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L1M1)/l1m1_rescaled_tr_GG_dd.cc-fragment

.PHONY	: cg.Einstein-l2m2
cg.Einstein-l2m2:
	test -d $(CG_DIR_EINSTEIN_L2M2) || mkdir $(CG_DIR_EINSTEIN_L2M2)
	./make-cg 'l2m2_GL_dd' <all.log \
	    >$(CG_DIR_EINSTEIN_L2M2)/l2m2_GL_dd.cc-fragment
	./make-cg 'l2m2_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L2M2)/l2m2_GG_dd.cc-fragment
	./make-cg 'l2m2_tr_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L2M2)/l2m2_rescaled_GL_dd.cc-fragment
	./make-cg 'l2m2_tr_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L2M2)/l2m2_rescaled_GG_dd.cc-fragment
	./make-cg 'l2m2_rescaled_tr_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L2M2)/l2m2_rescaled_GL_dd.cc-fragment
	./make-cg 'l2m2_rescaled_tr_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_L2M2)/l2m2_rescaled_GG_dd.cc-fragment

.PHONY	: cg.Einstein-generic
cg.Einstein-generic:
	test -d $(CG_DIR_EINSTEIN_GENERIC) || mkdir $(CG_DIR_EINSTEIN_GENERIC)
	./make-cg 'lm_generic_even_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_GENERIC)/lm_generic_even_GL_dd.cc-fragment
	./make-cg 'lm_generic_even_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_GENERIC)/lm_generic_even_GG_dd.cc-fragment
	./make-cg 'lm_generic_odd_GL_dd' <all.log \
            >$(CG_DIR_EINSTEIN_GENERIC)/lm_generic_odd_GL_dd.cc-fragment
	./make-cg 'lm_generic_odd_GG_dd' <all.log \
            >$(CG_DIR_EINSTEIN_GENERIC)/lm_generic_odd_GG_dd.cc-fragment

################################################################################

.PHONY	: cg.RHS-l1m1
cg.RHS-l1m1:
	test -d $(CG_DIR_RHS_L1M1) || mkdir $(CG_DIR_RHS_L1M1)
	./make-cg 'l1m1_dtt_hbar1' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar1.cc-fragment
	./make-cg 'l1m1_dtt_hbar2' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar2.cc-fragment
	./make-cg 'l1m1_dtt_hbar3' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar3.cc-fragment
	./make-cg 'l1m1_dtt_hbar4' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar4.cc-fragment
	./make-cg 'l1m1_dtt_hbar5' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar5.cc-fragment
	./make-cg 'l1m1_dtt_hbar6' <all.log \
            >$(CG_DIR_RHS_L1M1)/l1m1_dtt_hbar6.cc-fragment

.PHONY	: cg.RHS-l2m2
cg.RHS-l2m2:
	test -d $(CG_DIR_RHS_L2M2) || mkdir $(CG_DIR_RHS_L2M2)
	./make-cg 'l2m2_dtt_hbar1' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar1.cc-fragment
	./make-cg 'l2m2_dtt_hbar2' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar2.cc-fragment
	./make-cg 'l2m2_dtt_hbar3' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar3.cc-fragment
	./make-cg 'l2m2_dtt_hbar4' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar4.cc-fragment
	./make-cg 'l2m2_dtt_hbar5' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar5.cc-fragment
	./make-cg 'l2m2_dtt_hbar6' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar6.cc-fragment
	./make-cg 'l2m2_dtt_hbar7' <all.log \
            >$(CG_DIR_RHS_L2M2)/l2m2_dtt_hbar7.cc-fragment

################################################################################

.PHONY	: cg.GCD-l1m1
cg.GCD-l1m1:
	test -d $(CG_DIR_GCD_L1M1) || mkdir $(CG_DIR_GCD_L1M1)
	./make-cg 'l1m1_BL_GCD_eqn1' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn1.cc-fragment
	./make-cg 'l1m1_BL_GCD_eqn2' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn2.cc-fragment
	./make-cg 'l1m1_BL_GCD_eqn3' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn3.cc-fragment
	./make-cg 'l1m1_BL_GCD_eqn4' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn4.cc-fragment
	./make-cg 'l1m1_BL_GCD_eqn5' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn5.cc-fragment
	./make-cg 'l1m1_BL_GCD_eqn6' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_BL_GCD_eqn6.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn1' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn1.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn2' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn2.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn3' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn3.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn4' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn4.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn5' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn5.cc-fragment
	./make-cg 'l1m1_DB_GCD_eqn6' <all.log \
            >$(CG_DIR_GCD_L1M1)/l1m1_DB_GCD_eqn6.cc-fragment

.PHONY	: cg.GCD-l2m2
cg.GCD-l2m2:
	test -d $(CG_DIR_GCD_L2M2) || mkdir $(CG_DIR_GCD_L2M2)
	./make-cg 'l2m2_BL_GCD_eqn1' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn1.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn2' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn2.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn3' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn3.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn4' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn4.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn5' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn5.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn6' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn6.cc-fragment
	./make-cg 'l2m2_BL_GCD_eqn7' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_BL_GCD_eqn7.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn1' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn1.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn2' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn2.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn3' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn3.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn4' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn4.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn5' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn5.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn6' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn6.cc-fragment
	./make-cg 'l2m2_DB_GCD_eqn7' <all.log \
            >$(CG_DIR_GCD_L2M2)/l2m2_DB_GCD_eqn7.cc-fragment

################################################################################


==> anc/smp-v8.10.23/src/eqns/README <==
This directory contains Sage code to compute the Einstein tensor,
evolution equations, and various related quantities.

In particular, we compute the following:

--- generic ell,emm ---

S_uu
	These are expressions giving $S^{ab}$ in terms of $S_{ab}$ for a
	symmetric rank 2 tensor $S_{ab}$

GL_{even,odd}_dd
GG_{even,odd}_dd
GCD[1-10]_dd
	These are the Lorenz-gauge part of the Einstein tensor (GL),
	the generic-gauge correction to the Einstein tensor (GG), and the
	Barack-Lousto gauge constraint damping term (GCD) for arbitrary
	(ell,emm) metric perturbations hbar[1-10], respectively.  These are
	all functions of t,r,theta,phi, with all radial derivatives written
	in terms of rstar derivatives.
	... the angular dependence includes $Y_{\ell,m}$ and $Y_{\ell,m+k}$
	    for k=1,2,3,4, and Sage is NOT able to simplify this to just
            $Y_{\ell,m}$ to separate the equations

--- specialized to ell=1, emm=1 ---

l1m1_GL_dd
l1m1_GG_dd
l1m1_G_dd
	These are the Lorenz-gauge Einstein tensor (GL), the generic-gauge
	correction to Einstein tensor (GG), and the overall Einstein tensor
	(G), all for for generic hbar[1-6] metric perturbation.
l1m1_tr_G_dd_[00-33]
	These are the (t,r) dependence of the individual coordinate components
	of the Einstein tensor, for a generic hbar[1-6] metric perturbation

l1m1_GL_eqn[1-10]
l1m1_GL_rhs[1-6]
	These are the Lorenz-gauge Einstein equations separated into
	I=1-10 components as per Barack & Lousto Table III, and the
	Lorenz-gauge dtt_hbar[1-6] evolution equations RHSs.  These are
	all functions of t,r only, and the latter have all radial derivatives
	written in terms of rstar derivatives.

l1m1_G_eqn[1-10]
	Lorenz-gauge Einstein equations separated into I=1-10 components
	as per Barack & Lousto Table III, and Lorenz-gauge dtt_hbar[1-6]
	evolution equations RHSs


==> anc/smp-v8.10.23/src/eqns/README.Einstein-of-sum-vs-sum-of-Einstein <==
Mon Jan  3 14:13:58 PST 2022

If I want to compute the Einsten tensor for a generic perturbation,
say the even-parity case
  G_ab(hbar1 + hbar2 + ... + hbar7)
there are two basic ways to do it:

#1: directly compute /G_ab(hbar1 + hbar2 + ... + hbar7)/

#2: because we're working only to 1st order in the metric perturbation,
    the Einstein tensor is LINEAR in the metric perturbation, so we
    could instead compute /G_ab(hbar1) + G_ab(hbar2) + ... + G_ab(hbar7)/

In theory, #2 might be more efficient in doing the symbolic algebra,
because each individual expression is smaller.  That is, if any of the
symbolic algebra algebra algorithms are worse (slower) than linear-time
in the size of their arguments, #2 should be faster.

To test this, I timed the computation of the even-parity and odd-parity
Einstein tensors using both methods.  The result was:
  #1: 34 minutes wall-clock time
  #2: 36 minutes wall-clock time
(both on /gold/, OpenBSD 7.0, Sage 9.5.beta8 using Python 3.7.3).
This is basically a tie to within the reproducibility of the timings.

So, going forward I'm going to use form #1, because it makes the Sage
code simpler (it avoids having to define/setup/simplify/print all the
subexpressions /G_ab(hbarI)/).


==> anc/smp-v8.10.23/src/eqns/Schw.sage <==
print('*** set up Schwarzschild spacetime in Schwarzschild coordinates')

print('defining GLOBAL BH mass $M$')
var('M')
assume(M, 'real');	assume(M > 0)

var('t r theta phi')
assume(t, 'real')
assume(r, 'real')
assume(r > 2*M)
assume(theta, 'real')
assume(phi, 'real')

print('defining GLOBAL manifold Man & chart Ch (covers only outside BH)')
Man = Manifold(4, "Man", latex_name=r"\mathcal{M}",
               structure='Lorentzian',
               start_index=0,
               metric_name='g_dd', metric_latex_name=r'g')
Ch.<t,r,theta,phi> = Man.chart(r"t r:(2*M,+oo) theta:(0,pi):\theta phi:(0,2*pi):\phi")

print('defining GLOBAL $f$ function and metric $g_{ab}$')
f(r) = 1 - 2*M/r
fprime(r) = diff(f(r), r)
g_dd = Man.metric('g_dd', latex_name='g')
g_dd[0,0] = -f(r)
g_dd[1,1] = 1/f(r)
g_dd[2,2] = r^2
g_dd[3,3] = r^2 * sin(theta)^2
assert g_dd.tensor_rank() == 2
assert g_dd.tensor_type() == (0,2)

print('defining GLOBAL inverse metric $g^{ab}$')
g_uu = g_dd.inverse()
assert g_uu.tensor_rank() == 2
assert g_uu.tensor_type() == (2,0)


==> anc/smp-v8.10.23/src/eqns/Ylm.sage <==
# scalar & tensor spherical harmonics

################################################################################

#
# scalar spherical harmonics
#

print('defining scalar spherical harmonic function')
def Ylm(ell,emm, theta,phi):
    r"""
    This function computes the spherical harmonic $Y_\ell{}^m(\theta,\phi)$.

    Arguments:
    ell,emm = integers or variables
    theta,phi = Sage variables

    Results:
    This function returns the spherical harmonic, as an algebraic
    expression, in general depending on (ell,emm) and (theta,phi).
    """
    return spherical_harmonic(ell, emm, theta,phi)

################################################################################

#
# tensor spherical harmonics
#

print('defining D1 and D2 operators')
def D1(expr):
    """Barack-Lousto (2005) D1 operator"""
    return 2*diff(expr,theta,phi) - 2*cot(theta)*diff(expr,phi)
def D2(expr):
    """Barack-Lousto (2005) D2 operator"""
    return diff(expr,theta,theta) - cot(theta)*diff(expr,theta) \
           - diff(expr,phi,phi)/(sin(theta)^2)

print('defining llambda function')
def llambda(ell):
    r"""
    Barack-Lousto (2005) $\lambda$ function
    """
    return (ell+2) * (ell-1)

####################

print('defining Y_dd(I, ell,emm) function')
def Y_dd(I, ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(I)}_{\ell,m}$, as per equations (A1) and (A2) of
    Barack and Lousto (2005), modified to use the Barack and Sago (2007)
    definition of $Y^{(3)}_{\ell,m}$.

    Arguments:
    I = an integer in the range 1 <= I <= 10
    ell,emm = integers or variables
    theta,phi = variables

    Result:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """

    if I == 1:
        return Y1_dd(ell,emm)
    if I == 2:
        return Y2_dd(ell,emm)
    if I == 3:
        return Y3_dd(ell,emm)
    if I == 4:
        return Y4_dd(ell,emm)
    if I == 5:
        return Y5_dd(ell,emm)
    if I == 6:
        return Y6_dd(ell,emm)
    if I == 7:
        return Y7_dd(ell,emm)
    if I == 8:
        return Y8_dd(ell,emm)
    if I == 9:
        return Y9_dd(ell,emm)
    if I == 10:
        return Y10_dd(ell,emm)
    else:
        assert "I=%d is not valid (must be integer in the range [1,10])!" % I

####################

print('defining Y1_dd(ell,emm, theta,phi) function')
def Y1_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(1)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1a).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Result:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y1_dd = Man.tensor_field(0,2,
                             name='Y1_dd', latex_name=r'Y^{(1)}^{\ell,m}',
                             sym=(0,1))
    
    Y1_factor = var('Y1_factor')
    Y1_factor = 1 / sqrt(2)

    Y1_dd[0,0] = Y1_factor * Ylm(ell,emm, theta,phi)
    Y1_dd[0,1] = 0
    Y1_dd[0,2] = 0
    Y1_dd[0,3] = 0
    Y1_dd[1,1] = (Y1_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
    Y1_dd[1,2] = 0
    Y1_dd[1,3] = 0
    Y1_dd[2,2] = 0
    Y1_dd[2,3] = 0
    Y1_dd[3,3] = 0

    return Y1_dd

####################

print('defining Y2_dd(ell,emm) function')
def Y2_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(2)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1a).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y2_dd = Man.tensor_field(0,2,
                             name='Y2_dd', latex_name=r'Y^{(2)}^{\ell,m}',
                             sym=(0,1))

    Y2_factor = var('Y2_factor')
    Y2_factor = 1 / (f(r) * sqrt(2))

    Y2_dd[0,0] = 0
    Y2_dd[0,1] = Y2_factor * Ylm(ell,emm, theta,phi)
    Y2_dd[0,2] = 0
    Y2_dd[0,3] = 0
    Y2_dd[1,1] = 0
    Y2_dd[1,2] = 0
    Y2_dd[1,3] = 0
    Y2_dd[2,2] = 0
    Y2_dd[2,3] = 0
    Y2_dd[3,3] = 0

    return Y2_dd

####################

print('defining Y3_dd(ell,emm) function')
def Y3_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(3)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1a),
    modified (as per p.64 of my smp notes) with an extra factor of
    $f(r)$ so as to switch to the Barack-Sago (2007) defn.

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y3_dd = Man.tensor_field(0,2,
                             name='Y3_dd', latex_name=r'Y^{(3)}^{\ell,m}',
                             sym=(0,1))

    Y3_factor = var('Y3_factor')
    Y3_factor = f(r) / sqrt(2)

    Y3_dd[0,0] = Y3_factor * Ylm(ell,emm, theta,phi)
    Y3_dd[0,1] = 0
    Y3_dd[0,2] = 0
    Y3_dd[0,3] = 0
    Y3_dd[1,1] = - (Y3_factor / (f(r)^2)) * Ylm(ell,emm, theta,phi)
    Y3_dd[1,2] = 0
    Y3_dd[1,3] = 0
    Y3_dd[2,2] = 0
    Y3_dd[2,3] = 0
    Y3_dd[3,3] = 0

    return Y3_dd

####################

print('defining Y4_dd(ell,emm) function')
def Y4_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(4)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1b).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y4_dd = Man.tensor_field(0,2,
                             name='Y4_dd', latex_name=r'Y^{(4)}^{\ell,m}',
                             sym=(0,1))

    Y4_factor = var('Y4_factor')
    Y4_factor = r / sqrt(2*ell*(ell+1))

    Y4_dd[0,0] = 0
    Y4_dd[0,1] = 0
    Y4_dd[0,2] = Y4_factor * diff(Ylm(ell,emm, theta,phi), theta)
    Y4_dd[0,3] = Y4_factor * diff(Ylm(ell,emm, theta,phi), phi)
    Y4_dd[1,1] = 0
    Y4_dd[1,2] = 0
    Y4_dd[1,3] = 0
    Y4_dd[2,2] = 0
    Y4_dd[2,3] = 0
    Y4_dd[3,3] = 0

    return Y4_dd

####################

print('defining Y5_dd(ell,emm) function')
def Y5_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(5)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1b).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y5_dd = Man.tensor_field(0,2,
                             name='Y5_dd', latex_name=r'Y^{(5)}^{\ell,m}',
                             sym=(0,1))

    Y5_factor = var('Y5_factor')
    Y5_factor = r / (f(r) * sqrt(2*ell*(ell+1)))

    Y5_dd[0,0] = 0
    Y5_dd[0,1] = 0
    Y5_dd[0,2] = 0
    Y5_dd[0,3] = 0
    Y5_dd[1,1] = 0
    Y5_dd[1,2] = Y5_factor * diff(Ylm(ell,emm, theta,phi), theta)
    Y5_dd[1,3] = Y5_factor * diff(Ylm(ell,emm, theta,phi), phi)
    Y5_dd[2,2] = 0
    Y5_dd[2,3] = 0
    Y5_dd[3,3] = 0

    return Y5_dd

####################

print('defining Y6_dd(ell,emm) function')
def Y6_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(6)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1c).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y6_dd = Man.tensor_field(0,2,
                             name='Y6_dd', latex_name=r'Y^{(6)}^{\ell,m}',
                             sym=(0,1))

    Y6_factor = var('Y6_factor')
    Y6_factor = (r^2) / sqrt(2)

    Y6_dd[0,0] = 0
    Y6_dd[0,1] = 0
    Y6_dd[0,2] = 0
    Y6_dd[0,3] = 0
    Y6_dd[1,1] = 0
    Y6_dd[1,2] = 0
    Y6_dd[1,3] = 0
    Y6_dd[2,2] = Y6_factor                * Ylm(ell,emm, theta,phi)
    Y6_dd[2,3] = 0
    Y6_dd[3,3] = Y6_factor * sin(theta)^2 * Ylm(ell,emm, theta,phi) 

    return Y6_dd

####################

print('defining Y7_dd(ell,emm) function')
def Y7_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(7)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A1c).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y7_dd = Man.tensor_field(0,2,
                             name='Y7_dd', latex_name=r'Y^{(7)}^{\ell,m}',
                             sym=(0,1))

    L = var('L')
    L = llambda(ell)
    Y7_factor = var('Y7_factor')
    Y7_factor = 0 if L == 0 else (r^2) / sqrt(2*L*ell*(ell+1))

    Y7_dd[0,0] = 0
    Y7_dd[0,1] = 0
    Y7_dd[0,2] = 0
    Y7_dd[0,3] = 0
    Y7_dd[1,1] = 0
    Y7_dd[1,2] = 0
    Y7_dd[1,3] = 0
    Y7_dd[2,2] =   Y7_factor                * D2(Ylm(ell,emm, theta,phi))
    Y7_dd[2,3] =   Y7_factor                * D1(Ylm(ell,emm, theta,phi))
    Y7_dd[3,3] = - Y7_factor * sin(theta)^2 * D2(Ylm(ell,emm, theta,phi))

    return Y7_dd

####################

print('defining Y8_dd(ell,emm) function')
def Y8_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(8)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A2a).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y8_dd = Man.tensor_field(0,2,
                             name='Y8_dd', latex_name=r'Y^{(8)}^{\ell,m}',
                             sym=(0,1))

    Y8_factor = var('Y8_factor')
    Y8_factor = r / sqrt(2*ell*(ell+1))

    Y8_dd[0,0] = 0
    Y8_dd[0,1] = 0
    Y8_dd[0,2] =   (Y8_factor/sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
    Y8_dd[0,3] = - (Y8_factor*sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
    Y8_dd[1,1] = 0
    Y8_dd[1,2] = 0
    Y8_dd[1,3] = 0
    Y8_dd[2,2] = 0
    Y8_dd[2,3] = 0
    Y8_dd[3,3] = 0

    return Y8_dd

####################

print('defining Y9_dd(ell,emm) function')
def Y9_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(9)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A2b).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y9_dd = Man.tensor_field(0,2,
                             name='Y9_dd', latex_name=r'Y^{(9)}^{\ell,m}',
                             sym=(0,1))

    Y9_factor = var('Y9_factor')
    Y9_factor = r / (f(r) * sqrt(2*ell*(ell+1)))

    Y9_dd[0,0] = 0
    Y9_dd[0,1] = 0
    Y9_dd[0,2] = 0
    Y9_dd[0,3] = 0
    Y9_dd[1,1] = 0
    Y9_dd[1,2] =   (Y9_factor/sin(theta)) * diff(Ylm(ell,emm, theta,phi), phi)
    Y9_dd[1,3] = - (Y9_factor*sin(theta)) * diff(Ylm(ell,emm, theta,phi), theta)
    Y9_dd[2,2] = 0
    Y9_dd[2,3] = 0
    Y9_dd[3,3] = 0

    return Y9_dd

####################

print('defining Y10_dd(ell,emm) function')
def Y10_dd(ell,emm):
    r"""
    This function computes the Barack-Lousto tensor spherical harmonic
    $Y^{(10)}_{\ell,m}$, as per Barack & Lousto (2005) equation (A2c).

    Arguments:
    ell,emm = integers or variables
    theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of r,theta,phi.
    """
    
    Y10_dd = Man.tensor_field(0,2,
                              name='Y10_dd', latex_name=r'Y^{(10)}^{\ell,m}',
                              sym=(0,1))

    L = var('L')
    L = llambda(ell)
    Y10_factor = var('Y10_factor')
    Y10_factor = 0 if L == 0 else (r^2) / sqrt(2*L*ell*(ell+1))

    Y10_dd[0,0] = 0
    Y10_dd[0,1] = 0
    Y10_dd[0,2] = 0
    Y10_dd[0,3] = 0
    Y10_dd[1,1] = 0
    Y10_dd[1,2] = 0
    Y10_dd[1,3] = 0
    Y10_dd[2,2] =   (Y10_factor / sin(theta)) * D1(Ylm(ell,emm, theta,phi))
    Y10_dd[2,3] = -  Y10_factor * sin(theta)  * D2(Ylm(ell,emm, theta,phi))
    Y10_dd[3,3] = -  Y10_factor * sin(theta)  * D1(Ylm(ell,emm, theta,phi))

    return Y10_dd


==> anc/smp-v8.10.23/src/eqns/a-coeffs.sage <==
print('defining a_coeff(I,ell)')
def a_coeff(I,ell):
    "normalization coefficients as per Barack and Lousto (2005), eqn (9)"

    if (I == 1) or (I == 2) or (I == 3) or (I == 6):
        return 1/sqrt(2)

    if (I == 4) or (I == 5) or (I == 8) or (I == 9):
       return (1/sqrt(2)) * 1/sqrt(ell * (ell+1))

    if (I == 7) or (I == 10):
        L = var('L')
        L = llambda(ell)
        return 0 if L == 0 else (1/sqrt(2)) * 1/sqrt(L * ell * (ell+1))

    assert "invalid SH-tensor index I=%d!" % I


==> anc/smp-v8.10.23/src/eqns/all.sage <==
load('setup.sage')

do_l1m1()
do_l2m2()
do_lm_generic(ell, emm, 'even')
do_lm_generic(ell, emm, 'odd')


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-generic/lm_generic_even_GG_dd.cc-fragment <==
lm_generic_even_GG_dd(0,0) = 0.5*(4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow4(ell)*pow2(emm)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 + pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow4(ell)*emm*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*pow2(emm)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 8.0 *M*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 2.0 *pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 4.0 *M*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 12.0 *pow2(M)*pow4(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 10.0 *M*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 2.0 *pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 8.0 *pow2(M)*pow4(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 8.0 *M*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 2.0 *pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 12.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 10.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 4.0 *pow2(M)*pow4(ell)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*pow4(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*pow2(ell)*pow2(emm)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 10.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*emm*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*pow2(emm)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow4(emm)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow4(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 16.0 *M*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 4.0 *pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 8.0 *M*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 - 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 24.0 *pow2(M)*pow3(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 20.0 *M*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 4.0 *pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 16.0 *pow2(M)*pow3(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *M*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 4.0 *pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow2(M)*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 - 4.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 + sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 + 32.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 - 32.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 8.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 12.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 10.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 72.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 72.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 18.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 8.0 *pow2(M)*pow3(ell)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow3(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*pow2(ell)*emm*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*ell*pow2(emm)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 10.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 10.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*emm*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*pow2(emm)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow3(emm)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*pow3(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow3(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 8.0 *M*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 2.0 *pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 2.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 4.0 *M*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 - 4.0 *M*ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 12.0 *pow2(M)*pow2(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 10.0 *M*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 2.0 *pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 4.0 *M*ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*ell*emm*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 8.0 *M*pow2(emm)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 8.0 *pow2(M)*pow2(ell)*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 8.0 *M*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*exp_2iphi*hbar7*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 - 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 20.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 40.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow2(ell)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 2.0 *M*pow2(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*ell*emm*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 10.0 *M*ell*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 20.0 *M*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*emm*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow2(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 16.0 *M*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 4.0 *ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 8.0 *M*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 24.0 *pow2(M)*ell*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 20.0 *M*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 4.0 *ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *M*emm*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 16.0 *pow2(M)*ell*r*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 16.0 *M*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*exp_2iphi*hbar7*Ylm_ell_emmp2 - 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 40.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *pow2(M)*ell*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*emm*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 20.0 *M*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 4.0 *emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*emm*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*emm*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar7*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2)*mu*exp_m4iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow4(r)*pow2(sin_theta));
lm_generic_even_GG_dd(0,1) = 0.5*(pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar2 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar2 - 4.0 *M*pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar3 + 2.0 *pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar3 - 2.0 *pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar2 + 4.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar2 + 4.0 *pow2(M)*pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 4.0 *M*ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar3 + 2.0 *ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar3 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar4 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar4 - 2.0 *M*pow2(emm)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar4 + pow2(emm)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar5 - 2.0 *M*pow2(emm)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + pow2(emm)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 8.0 *pow2(M)*pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - 8.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 6.0 *M*pow2(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 6.0 *M*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + 4.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 4.0 *pow2(M)*ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar4 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar4 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar4 - 2.0 *M*emm*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar4 + emm*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar4 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*sin_theta*Ylm_ell_emmp2*dt_hbar5 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*sin_theta*Ylm_ell_emmp2*dt_hbar5 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar5 - 2.0 *M*emm*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + emm*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 8.0 *pow2(M)*ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - 8.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar4*sin_theta*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar4*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar4*sin_theta*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *pow2(M)*ell*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 6.0 *M*ell*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*emm*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 6.0 *M*emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm)*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 1)*ell*pow3(r)*sin_theta);
lm_generic_even_GG_dd(0,2) = -0.5*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar1 + pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar2 - pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 - 2.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 + 2.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow4(ell)*emm*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm - pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow3(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + pow2(ell)*pow3(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar1 + 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar2 - 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 - 4.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar4 + pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar5 - pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 + 4.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*r*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow3(ell)*emm*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow3(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + ell*pow3(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar1 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar2 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 + 2.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar4 + ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 + 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar5 - ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 - 2.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar7 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar7 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar7 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*r*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm + pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + 4.0 *M*pow3(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm + ell*pow2(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *pow3(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar1 - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar2 + 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar3 + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar4 - 2.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar5 + 2.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar6 - 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*pow2(sin_theta)*Ylm_ell_emmp3*dt_hbar7 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*pow2(sin_theta)*Ylm_ell_emmp3*dt_hbar7 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar7 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar7 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar7 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar7 + sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + pow2(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 - 4.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 + 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar4*pow2(sin_theta)*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar4*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar4*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar2*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*ell*emm*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *ell*emm*r*cos_theta*exp_3iphi*hbar2*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(emm)*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*r*cos_theta*exp_3iphi*hbar4*sin_theta*Ylm_ell_emm - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar5 - 8.0 *M*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 4.0 *M*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 - 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*Ylm_ell_emmp1*dt_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*Ylm_ell_emmp1*dt_hbar7)*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_even_GG_dd(0,3) = -0.5*I*(pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 - pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - 2.0 *M*pow4(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + 2.0 *M*pow4(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 2.0 *M*pow4(ell)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - pow4(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(emm)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 2.0 *pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 - 2.0 *pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - 4.0 *M*pow3(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + 2.0 *pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 - pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 + 4.0 *M*pow3(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 - 2.0 *pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*hbar4*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*pow3(ell)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *pow3(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*emm*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + pow2(ell)*emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + ell*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 2.0 *M*pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 + ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 + 4.0 *M*pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - 2.0 *pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 - 2.0 *M*pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*pow2(emm)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + pow2(emm)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*hbar4*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + pow2(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*ell*emm*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(emm)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + ell*emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + 2.0 *ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 4.0 *M*ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar3 - 2.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 + 4.0 *M*ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 - 2.0 *ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 2.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar5 - 4.0 *M*ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar6 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*sin_theta*Ylm_ell_emmp2*dt_hbar7 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*sin_theta*Ylm_ell_emmp2*dt_hbar7 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar7 - 2.0 *M*emm*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7 + emm*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar4*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar4*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 4.0 *M*ell*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *ell*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 4.0 *M*emm*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 8.0 *M*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 4.0 *pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 4.0 *M*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7 - 2.0 *pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar7)*emm*mu*exp_m2iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);
lm_generic_even_GG_dd(1,1) = -0.5*(4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow3(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - pow4(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + pow4(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 - pow4(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + pow4(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + pow4(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow3(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow4(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - pow4(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 2.0 *pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 4.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 - 4.0 *pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 - 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 4.0 *pow2(M)*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 6.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 2.0 *pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 8.0 *pow2(M)*pow4(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 8.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow4(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow3(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 20.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 22.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 44.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 12.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 14.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 32.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 48.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 24.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 20.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 22.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 6.0 *pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 64.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 96.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 48.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow4(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + pow4(emm)*pow3(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - pow2(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 4.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 + pow2(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 8.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 - 8.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - pow2(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 8.0 *pow2(M)*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 12.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 4.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - pow2(ell)*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*pow2(ell)*emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*emm*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 16.0 *pow2(M)*pow3(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 16.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow3(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow2(M)*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 - 4.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 + sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow3(r)*hbar7*pow2(sin_theta)*Ylm_ell_emmp4 + 32.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 - 32.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 8.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow3(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp3 + 20.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 22.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp2 - 72.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 72.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 18.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 44.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 44.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 24.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 28.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 64.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 96.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 48.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 20.0 *pow2(M)*pow2(ell)*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 20.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 22.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 22.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 6.0 *pow2(ell)*emm*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 6.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 128.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 192.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 96.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 16.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow3(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*pow3(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow3(emm)*pow3(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 2.0 *pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 2.0 *ell*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 4.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 4.0 *pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 4.0 *M*ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *ell*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 4.0 *pow2(M)*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 6.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 2.0 *pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 4.0 *M*ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 2.0 *ell*pow5(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*ell*emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*emm*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *pow2(emm)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 8.0 *pow2(M)*pow2(ell)*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 8.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 2.0 *pow2(ell)*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 - 40.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 44.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 80.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 44.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 88.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 24.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emmp1 - 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 12.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 14.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 32.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 48.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 24.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 20.0 *pow2(M)*ell*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 40.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 22.0 *M*ell*emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 44.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 6.0 *ell*emm*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 12.0 *pow2(emm)*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 64.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 96.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*emm*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 48.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*emm*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*emm*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - pow2(emm)*pow3(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 8.0 *M*ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 8.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar2 + 8.0 *pow2(M)*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 12.0 *M*ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 + 4.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar3 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emmp1*dt_hbar4 + 8.0 *M*emm*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *emm*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 16.0 *pow2(M)*ell*pow2(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *M*ell*pow3(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 4.0 *ell*pow4(r)*exp_4iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*Ylm_ell_emmp2 - 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 - 80.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 88.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 24.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 24.0 *pow2(M)*ell*r*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 28.0 *M*ell*pow2(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 8.0 *ell*pow3(r)*exp_4iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 64.0 *pow3(M)*ell*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 96.0 *pow2(M)*ell*r*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 48.0 *M*ell*pow2(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 8.0 *ell*pow3(r)*exp_4iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 40.0 *pow2(M)*emm*r*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 44.0 *M*emm*pow2(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 12.0 *emm*pow3(r)*exp_4iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 128.0 *pow3(M)*ell*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 192.0 *pow2(M)*ell*r*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 96.0 *M*ell*pow2(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 16.0 *ell*pow3(r)*exp_4iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*emm*r*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*emm*pow2(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow3(r)*exp_4iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*Ylm_ell_emmp2)*mu*exp_m4iphi/(pow3(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow3(r)*pow2(sin_theta));
lm_generic_even_GG_dd(1,2) = -0.5*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar1 + pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar2 - pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 + 2.0 *M*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 - 2.0 *M*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 + pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 + 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 20.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 5.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm + pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow4(ell)*emm*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(ell)*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - pow2(ell)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 20.0 *pow2(M)*pow4(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 20.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 5.0 *pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar1 + 2.0 *pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar2 - 2.0 *pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 + 4.0 *M*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar4 - pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 + pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 - 4.0 *M*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*r*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 + sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*pow2(r)*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 + 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 40.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 10.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm + 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*emm*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + 8.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(ell)*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *M*ell*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - ell*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 40.0 *pow2(M)*pow3(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 40.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 10.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar1 - pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar2 + pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar2 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 - 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 + pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar4 - ell*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 + ell*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 + 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar7 + 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar7 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar7 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - pow3(emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*r*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 + sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*pow2(r)*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 36.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 36.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 9.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 28.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 20.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 5.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 12.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 24.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *M*ell*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 6.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - ell*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 20.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 20.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 5.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 12.0 *pow2(M)*pow3(emm)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 12.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 3.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar1 - 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar2 + 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar3 - 4.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 + 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar4 + 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 - 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar6 + 4.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*pow2(sin_theta)*Ylm_ell_emmp3*drstar_hbar7 + sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow3(r)*pow2(sin_theta)*Ylm_ell_emmp3*drstar_hbar7 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar7 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar7 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar7 - sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - pow2(emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 4.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 - 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar5*pow2(sin_theta)*Ylm_ell_emmp3 - 12.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 3.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar5*sin_theta*Ylm_ell_emmp2 - 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar1*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar3*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 28.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 40.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 10.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 12.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - 8.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 24.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 6.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 40.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 40.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 10.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 12.0 *pow2(M)*pow2(emm)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 12.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 3.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 2.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 56.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 48.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 48.0 *M*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 12.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 24.0 *M*emm*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 6.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar7 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp1)*mu*exp_m3iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_even_GG_dd(1,3) = -0.5*I*(pow4(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - pow4(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 2.0 *M*pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - pow4(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*pow4(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 + pow4(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + pow4(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow4(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*pow4(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - pow4(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 20.0 *pow2(M)*pow4(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 20.0 *M*pow4(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 5.0 *pow4(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow3(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - 2.0 *pow3(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 4.0 *M*pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *pow3(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 + pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 - 4.0 *M*pow3(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow3(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar5*sin_theta*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 4.0 *M*pow3(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 2.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 8.0 *M*pow3(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(ell)*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *M*ell*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - pow2(ell)*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - ell*pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 40.0 *pow2(M)*pow3(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 40.0 *M*pow3(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 10.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 + pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 + pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*pow2(emm)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - pow2(emm)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar5*sin_theta*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 2.0 *M*pow2(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - pow2(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 24.0 *M*pow2(ell)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *M*ell*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 6.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - ell*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 20.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 20.0 *M*pow2(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 5.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 12.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 12.0 *M*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 3.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 + 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 - 4.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 + 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar3 - 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar4 - 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 4.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar6 - 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar7 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar7 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar7 + 2.0 *M*emm*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 - emm*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar5*sin_theta*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 - 12.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar7*sin_theta*Ylm_ell_emmp2 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar7*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar7*sin_theta*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*ell*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 2.0 *ell*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*ell*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 8.0 *M*ell*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*ell*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 24.0 *M*ell*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 6.0 *ell*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 40.0 *pow2(M)*ell*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 40.0 *M*ell*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 10.0 *ell*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 12.0 *pow2(M)*emm*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 12.0 *M*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 3.0 *emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 2.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar7 + 48.0 *pow2(M)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 48.0 *M*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 12.0 *pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 24.0 *pow2(M)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 24.0 *M*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 6.0 *pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);
lm_generic_even_GG_dd(2,2) = -0.5*(4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*pow4(ell)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *M*pow4(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 - pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 2.0 *pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 + 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*pow4(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *M*pow4(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *M*pow3(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow4(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow4(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow4(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 + 4.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 + 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *pow2(ell)*pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *pow2(ell)*pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 8.0 *pow2(M)*pow4(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 8.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow3(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 40.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 40.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 10.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow3(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *pow2(M)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*pow3(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *M*pow3(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *pow3(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow4(emm)*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*pow4(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *pow4(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 24.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 32.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 14.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 48.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 64.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 28.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow4(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow4(emm)*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 + pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 - 2.0 *pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 - 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *M*ell*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *ell*pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*ell*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *ell*pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 16.0 *pow2(M)*pow3(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 16.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow2(M)*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 - 4.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow3(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + 24.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 24.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow3(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 88.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 88.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 22.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 40.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 40.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 10.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*pow2(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*ell*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *M*ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow2(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *M*ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 16.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 48.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 64.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 28.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*pow2(ell)*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(ell)*emm*pow3(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 96.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 128.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 56.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow2(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 - 4.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 - 4.0 *M*ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 4.0 *M*ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 8.0 *M*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 4.0 *pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 8.0 *M*pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *pow2(emm)*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 4.0 *pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 8.0 *pow2(M)*pow2(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 8.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 2.0 *pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 + 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 64.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 64.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*ell*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 32.0 *pow2(M)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 32.0 *M*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*ell*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *M*ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 24.0 *M*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 6.0 *pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 24.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 14.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*ell*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*ell*emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*emm*pow3(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 48.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 64.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 28.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 12.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 12.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 3.0 *pow2(emm)*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 4.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 8.0 *M*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *M*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 4.0 *emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 16.0 *pow2(M)*ell*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 4.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 64.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 64.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 16.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 32.0 *pow2(M)*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 32.0 *M*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*emm*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 16.0 *M*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 4.0 *emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*ell*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 48.0 *pow3(M)*ell*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 64.0 *pow2(M)*ell*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 28.0 *M*ell*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 32.0 *M*emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 8.0 *emm*pow3(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 96.0 *pow3(M)*ell*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 128.0 *pow2(M)*ell*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 56.0 *M*ell*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *ell*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*emm*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*emm*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1)*mu*exp_m4iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow3(sin_theta));
lm_generic_even_GG_dd(2,3) = -I*(2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow4(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *M*pow3(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + pow4(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*pow3(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow3(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *M*pow3(emm)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + pow3(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(ell)*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *M*ell*emm*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - pow2(ell)*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *ell*emm*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*ell*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *M*emm*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *ell*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*ell*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *ell*r*cos_theta*exp_3iphi*hbar6*sin_theta*Ylm_ell_emm + 6.0 *M*emm*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 3.0 *emm*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*Ylm_ell_emmp1 + 8.0 *M*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*pow2(sin_theta));
lm_generic_even_GG_dd(3,3) = 0.5*(4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *pow2(M)*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow4(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 + pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 2.0 *pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 - 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *M*pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - pow4(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*pow4(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *M*pow4(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow4(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow4(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow4(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 2.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 - 4.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 - 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 + 4.0 *M*pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 2.0 *pow3(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 8.0 *pow2(M)*pow4(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 8.0 *M*pow4(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 2.0 *pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow3(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *M*pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*pow3(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *M*pow3(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *pow3(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 24.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 14.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 48.0 *pow3(M)*pow4(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 64.0 *pow2(M)*pow4(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 28.0 *M*pow4(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow4(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow3(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow4(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + pow4(emm)*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 - 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 - pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 + 4.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 + 2.0 *pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 + 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *M*pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + pow2(ell)*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 4.0 *M*pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *M*pow2(ell)*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *pow2(ell)*emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 4.0 *M*pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 4.0 *M*pow2(ell)*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *pow2(ell)*emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 16.0 *pow2(M)*pow3(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 16.0 *M*pow3(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 4.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *pow2(M)*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 - 4.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow3(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + 24.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 24.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow3(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 72.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 72.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 18.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 40.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 40.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 10.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*pow2(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *M*pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow2(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow3(emm)*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 8.0 *M*pow3(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *pow3(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 48.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 64.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 28.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 96.0 *pow3(M)*pow3(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 128.0 *pow2(M)*pow3(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 56.0 *M*pow3(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow3(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow2(ell)*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow3(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow3(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(emm)*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar1 + 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar1 - 2.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 + 4.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_rstar_hbar2 + 4.0 *M*ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar3 - 4.0 *M*ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *ell*pow5(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar3 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar4 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *M*ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *M*ell*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 2.0 *ell*emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar5 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 4.0 *M*pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *pow2(ell)*pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 4.0 *M*ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 4.0 *M*ell*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *ell*emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 8.0 *pow2(M)*pow2(ell)*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 8.0 *M*pow2(ell)*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 2.0 *pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 + 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*pow3(cos_theta)*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(emm)*pow3(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*ell*emm*r*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *M*ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *ell*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow4(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*pow4(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *pow4(emm)*pow3(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *pow2(emm)*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 24.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 32.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 14.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 48.0 *pow3(M)*pow2(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 64.0 *pow2(M)*pow2(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*ell*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 28.0 *M*pow2(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(ell)*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*emm*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow2(emm)*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar1 - 4.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 8.0 *M*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 8.0 *M*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar4 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 4.0 *M*ell*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *ell*pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 8.0 *M*emm*pow3(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 4.0 *emm*pow4(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 8.0 *M*emm*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 4.0 *emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 16.0 *pow2(M)*ell*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 - 16.0 *M*ell*pow3(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 4.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar6 + 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 32.0 *pow2(M)*emm*r*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 32.0 *M*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*pow2(emm)*r*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *M*ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(emm)*pow3(r)*exp_4iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow3(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*pow3(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *pow3(emm)*pow3(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*emm*r*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 16.0 *M*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 4.0 *emm*pow3(r)*pow2(cos_theta)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*ell*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 16.0 *M*ell*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*pow3(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 48.0 *pow3(M)*ell*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 64.0 *pow2(M)*ell*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 28.0 *M*ell*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow3(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 96.0 *pow3(M)*ell*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 128.0 *pow2(M)*ell*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 56.0 *M*ell*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *ell*pow3(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*emm*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*emm*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow3(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 4.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + 8.0 *M*pow2(emm)*pow3(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 4.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 32.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 32.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(emm)*pow3(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow2(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *pow2(emm)*pow3(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm)*mu*exp_m4iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-generic/lm_generic_even_GL_dd.cc-fragment <==
lm_generic_even_GL_dd(0,0) = 0.5*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *M*pow2(emm)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + pow2(emm)*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*pow2(emm)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(emm)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + pow2(emm)*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar1 - pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 + pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 + 2.0 *M*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 - pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar1*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*hbar1*sin_theta*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar3*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar3*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*hbar3*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *M*emm*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + emm*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*emm*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *M*emm*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + emm*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - 4.0 *M*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 - 4.0 *pow2(M)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 8.0 *pow3(M)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 16.0 *pow3(M)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm)*mu*exp_m2iphi/((2.0 *M - r)*pow5(r)*sin_theta);
lm_generic_even_GL_dd(0,1) = -0.5*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar2 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar2 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar2*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar2*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*emm*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar2 + 4.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar2 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar2*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar2*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar2*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 6.0 *M*pow2(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*ell*emm*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + ell*emm*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 4.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar1 + 4.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar2 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar4*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar4*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar4*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *pow2(M)*ell*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 6.0 *M*ell*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*emm*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm)*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 1)*ell*pow3(r)*sin_theta);
lm_generic_even_GL_dd(0,2) = 0.5*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar2*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar2*pow3(sin_theta)*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar2*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar2*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar4 + emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar4 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar4 - emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar4 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar4*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar4*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar4*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar2*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar2*pow3(sin_theta)*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar2*pow2(sin_theta)*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar2*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar4 + 2.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar4 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar5 - 2.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar5 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar4*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*emm*r*pow3(cos_theta)*exp_3iphi*hbar4*Ylm_ell_emm + emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar4*Ylm_ell_emm + 8.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm - 6.0 *M*emm*r*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + emm*pow2(r)*cos_theta*exp_3iphi*hbar4*pow2(sin_theta)*Ylm_ell_emm + 2.0 *M*emm*r*cos_theta*exp_3iphi*hbar4*Ylm_ell_emm - emm*pow2(r)*cos_theta*exp_3iphi*hbar4*Ylm_ell_emm)*mu*exp_m3iphi/((2.0 *M - r)*(ell + 1)*ell*pow3(r)*pow3(sin_theta));
lm_generic_even_GL_dd(0,3) = 0.5*I*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*pow2(ell)*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(emm)*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + pow2(emm)*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar4 - pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar4 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar4*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar4*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar4*Ylm_ell_emmp1 + 4.0 *M*ell*r*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *ell*pow2(r)*exp_2iphi*hbar2*sin_theta*Ylm_ell_emm - 2.0 *M*emm*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + emm*pow2(r)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar4 - 2.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar5 + 8.0 *pow2(M)*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm - 4.0 *M*r*exp_2iphi*hbar4*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/((2.0 *M - r)*(ell + 1)*ell*pow3(r)*sin_theta);
lm_generic_even_GL_dd(1,1) = 0.5*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + pow2(ell)*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar1 - pow2(ell)*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar1 + 2.0 *M*pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 - pow2(ell)*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 - 2.0 *M*pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 + pow2(ell)*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar1*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*hbar1*sin_theta*Ylm_ell_emmp2 + 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar3*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar3*sin_theta*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow3(r)*hbar3*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + pow2(ell)*emm*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + ell*pow2(emm)*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*pow2(ell)*emm*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*ell*pow2(emm)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*ell*pow2(emm)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - pow2(ell)*emm*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - ell*pow2(emm)*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + ell*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar1 + 4.0 *M*pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - ell*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar1 - 4.0 *M*pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 2.0 *M*ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 - ell*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar3 - 2.0 *M*ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 + ell*pow5(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar3 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar1*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*hbar1*sin_theta*Ylm_ell_emmp2 + 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar3*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar3*sin_theta*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow3(r)*hbar3*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_iphi*hbar1*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*cos_theta*exp_iphi*hbar3*Ylm_ell_emmp1 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 12.0 *pow2(M)*pow2(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 14.0 *M*pow2(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 2.0 *M*ell*emm*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + ell*emm*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 40.0 *pow3(M)*pow2(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 56.0 *pow2(M)*pow2(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*ell*emm*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 26.0 *M*pow2(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - ell*emm*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(emm)*pow3(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 48.0 *pow3(M)*pow2(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 64.0 *pow2(M)*pow2(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 28.0 *M*pow2(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*pow3(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *M*ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar1 - 4.0 *M*ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar2 + 16.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar5*sin_theta*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*hbar5*sin_theta*Ylm_ell_emmp2 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 12.0 *pow2(M)*ell*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 14.0 *M*ell*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *ell*pow3(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 40.0 *pow3(M)*ell*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 56.0 *pow2(M)*ell*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 26.0 *M*ell*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *ell*pow3(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *emm*pow3(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 48.0 *pow3(M)*ell*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 64.0 *pow2(M)*ell*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 28.0 *M*ell*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *ell*pow3(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm)*mu*exp_m2iphi/(pow3(2.0 *M - r)*(ell + 1)*ell*pow3(r)*sin_theta);
lm_generic_even_GL_dd(1,2) = -0.5*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow4(ell)*emm*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 8.0 *pow2(M)*pow4(ell)*emm*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *M*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar5 + pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar5 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 - pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*r*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*pow2(r)*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*emm*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 16.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*ell*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + ell*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*emm*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 16.0 *M*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar5 + ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar5 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 - ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*r*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*pow2(r)*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*emm*r*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 22.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 5.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow3(emm)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar4 - 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar5 - 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar5 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 + 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar5 + 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar5 - 4.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 + 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar5*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar7*pow3(sin_theta)*Ylm_ell_emmp3 - 8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar7*pow3(sin_theta)*Ylm_ell_emmp3 + 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp3 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp2 + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp2 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + 32.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar1*pow3(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar3*pow3(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*ell*emm*r*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm + ell*emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm - 8.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm + 4.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar1*pow2(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 16.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm - 4.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar3*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 22.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 5.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm + 16.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 4.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*pow2(emm)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar4 + 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar4 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar5 - 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar5 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm + 4.0 *M*emm*r*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm - 2.0 *emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar5*Ylm_ell_emm - 48.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 44.0 *M*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm - 10.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emm + 16.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm - 16.0 *M*emm*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp1 + 2.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm - ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm - 4.0 *M*emm*r*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm + 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar5*Ylm_ell_emm)*mu*exp_m3iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow3(sin_theta));
lm_generic_even_GL_dd(1,3) = -0.5*I*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 4.0 *M*pow4(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 2.0 *pow4(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow4(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 8.0 *M*pow4(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow4(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *M*pow4(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar5 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar5*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 8.0 *M*pow3(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 4.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 16.0 *M*pow3(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*pow3(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 16.0 *M*pow3(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar5 + 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar5*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(ell)*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 20.0 *M*pow2(ell)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *M*ell*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(emm)*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + ell*emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(ell)*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar5 + 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 + 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar5 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar5*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar5*sin_theta*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar7*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar7*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar7*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar5*Ylm_ell_emmp1 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar7*Ylm_ell_emmp1 - 8.0 *M*ell*r*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(r)*exp_2iphi*hbar1*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 16.0 *M*ell*r*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_2iphi*hbar3*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*ell*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 20.0 *M*ell*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*emm*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *pow2(M)*ell*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm + 16.0 *M*ell*r*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_2iphi*hbar6*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*emm*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar4 - 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar5 - 48.0 *pow2(M)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 40.0 *M*r*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(r)*exp_2iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *pow2(M)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *M*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);
lm_generic_even_GL_dd(2,2) = 0.5*(2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 - pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 - 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 + 8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow4(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 16.0 *pow2(M)*pow4(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 12.0 *M*pow4(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 12.0 *pow2(M)*pow4(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 10.0 *M*pow4(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow3(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *M*pow4(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 + pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dtt_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar7 - pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar7 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_rstar_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar7 + pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar7 + 2.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 - sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*pow3(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*pow3(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 24.0 *M*pow3(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*pow3(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 20.0 *M*pow3(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 + 2.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 + emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar7 - emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar7 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar5*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 32.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 16.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *M*pow4(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *pow4(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*pow2(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 12.0 *M*pow2(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*pow2(emm)*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 8.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*pow2(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 10.0 *M*pow2(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 3.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 - 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *M*ell*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 32.0 *pow2(M)*ell*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 24.0 *M*ell*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 24.0 *pow2(M)*ell*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 20.0 *M*ell*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*emm*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 6.0 *M*emm*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 + 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 8.0 *M*ell*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *ell*emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 6.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 16.0 *M*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*emm*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 12.0 *M*emm*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *emm*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm)*mu*exp_m4iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow3(sin_theta));
lm_generic_even_GL_dd(2,3) = I*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar7 + emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar7 - emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 + pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar7*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*ell*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 3.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar7*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp1 + 8.0 *M*r*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(r)*cos_theta*exp_3iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm - 6.0 *M*r*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*hbar7*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar7*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar7*Ylm_ell_emmp1)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_even_GL_dd(3,3) = 0.5*(2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 - pow4(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow3(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + pow4(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 - 2.0 *pow3(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 - 8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow4(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 16.0 *pow2(M)*pow4(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 12.0 *M*pow4(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 12.0 *pow2(M)*pow4(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 10.0 *M*pow4(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow3(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow4(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow3(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *M*pow4(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + pow4(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 + pow2(ell)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dtt_hbar7 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar7 + pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar7 + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_rstar_hbar7 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar7 - pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar7 - 2.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 + sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar7*pow3(sin_theta)*Ylm_ell_emmp4 - 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp3 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar6*pow3(sin_theta)*Ylm_ell_emmp2 + 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*pow3(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 32.0 *pow2(M)*pow3(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 24.0 *M*pow3(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*pow3(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 20.0 *M*pow3(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 2.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow3(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - pow2(ell)*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar6 + 2.0 *ell*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar6 - emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar7 + emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar7 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar7*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_3iphi*hbar6*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *M*pow4(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 2.0 *pow4(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 4.0 *M*pow2(ell)*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 16.0 *pow2(M)*pow2(ell)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 12.0 *M*pow2(ell)*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*ell*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 12.0 *pow2(M)*pow2(ell)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 10.0 *M*pow2(ell)*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*emm*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 3.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 + 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar7*sin_theta*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_3iphi*hbar5*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *M*ell*r*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm + 4.0 *ell*pow2(r)*exp_4iphi*hbar1*pow3(sin_theta)*Ylm_ell_emm - 32.0 *pow2(M)*ell*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 24.0 *M*ell*r*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_4iphi*hbar3*pow3(sin_theta)*Ylm_ell_emm + 16.0 *M*emm*r*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 8.0 *emm*pow2(r)*exp_4iphi*hbar5*pow3(sin_theta)*Ylm_ell_emm - 24.0 *pow2(M)*ell*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 20.0 *M*ell*r*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm - 4.0 *ell*pow2(r)*exp_4iphi*hbar6*pow3(sin_theta)*Ylm_ell_emm + 4.0 *pow2(M)*emm*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm - 6.0 *M*emm*r*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 2.0 *emm*pow2(r)*exp_4iphi*hbar7*pow3(sin_theta)*Ylm_ell_emm + 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar7 - 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar7 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar7*Ylm_ell_emmp1 + 8.0 *M*ell*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(emm)*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 4.0 *ell*emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(emm)*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 6.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 16.0 *M*emm*r*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm + 8.0 *emm*pow2(r)*exp_4iphi*hbar5*sin_theta*Ylm_ell_emm - 8.0 *pow2(M)*emm*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm + 12.0 *M*emm*r*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm - 4.0 *emm*pow2(r)*exp_4iphi*hbar7*sin_theta*Ylm_ell_emm)*mu*exp_m4iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-generic/lm_generic_odd_GG_dd.cc-fragment <==
lm_generic_odd_GG_dd(0,0) = 0;
lm_generic_odd_GG_dd(0,1) = 0;
lm_generic_odd_GG_dd(0,2) = -0.5*I*(pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 - pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar10 - 2.0 *M*pow2(emm)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + pow2(emm)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 + 4.0 *M*pow2(ell)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - 2.0 *pow2(ell)*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sin_theta*Ylm_ell_emmp2*dt_hbar10 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*sin_theta*Ylm_ell_emmp2*dt_hbar10 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*Ylm_ell_emmp1*dt_hbar10 - 2.0 *M*emm*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + emm*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 2.0 *pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 + 4.0 *M*ell*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - 2.0 *ell*r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 + 2.0 *pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 4.0 *M*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 2.0 *r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 8.0 *M*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 + 4.0 *r*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9)*emm*mu*exp_m2iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*pow2(sin_theta));
lm_generic_odd_GG_dd(0,3) = 0.5*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar8 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar9 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar10 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar10 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar10 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar10 - 2.0 *M*pow3(emm)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + pow3(emm)*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar8 + ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 + 4.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - 2.0 *pow2(ell)*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar9 - ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(sin_theta)*Ylm_ell_emmp3*dt_hbar10 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*pow2(sin_theta)*Ylm_ell_emmp3*dt_hbar10 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar10 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*dt_hbar10 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar10 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*dt_hbar10 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar10 - sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar10 - 2.0 *M*pow2(emm)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 + pow2(emm)*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar8 - 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 + 4.0 *M*ell*emm*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - 2.0 *ell*emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar9 + 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar9 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*Ylm_ell_emmp1*dt_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*Ylm_ell_emmp1*dt_hbar10 + 4.0 *M*emm*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 2.0 *emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar10 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar9 - 8.0 *M*emm*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 + 4.0 *emm*r*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar9 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*Ylm_ell_emmp1*dt_hbar10 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*Ylm_ell_emmp1*dt_hbar10)*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*sin_theta);
lm_generic_odd_GG_dd(1,1) = 0;
lm_generic_odd_GG_dd(1,2) = 0.5*I*(pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *M*pow2(emm)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + pow2(emm)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow2(ell)*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 + 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 12.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 12.0 *M*pow2(emm)*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 24.0 *M*pow2(ell)*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 6.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar10 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*sin_theta*Ylm_ell_emmp2*drstar_hbar10 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*cos_theta*exp_iphi*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *M*emm*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + emm*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *ell*pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 + 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 12.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar10*sin_theta*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar10*sin_theta*Ylm_ell_emmp2 + 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar10*sin_theta*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 12.0 *pow2(M)*emm*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 12.0 *M*emm*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *emm*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*ell*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 24.0 *M*ell*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 6.0 *ell*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 - 2.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 - 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 4.0 *pow3(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 24.0 *pow2(M)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 24.0 *M*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 6.0 *pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 48.0 *pow2(M)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 48.0 *M*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 12.0 *pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_odd_GG_dd(1,3) = -0.5*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar8 + pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 - pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar10 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow3(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar10 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar10 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *M*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + pow3(emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow2(ell)*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar8 + ell*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 - ell*emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 36.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 36.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 9.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 36.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 36.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 9.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *pow2(M)*pow3(emm)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 12.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 24.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 6.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*pow2(sin_theta)*Ylm_ell_emmp3*drstar_hbar10 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow3(r)*pow2(sin_theta)*Ylm_ell_emmp3*drstar_hbar10 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar10 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow3(r)*cos_theta*exp_iphi*sin_theta*Ylm_ell_emmp2*drstar_hbar10 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*pow2(cos_theta)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar10 - sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *M*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + pow2(emm)*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *ell*emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_rstar_hbar8 - 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_rstar_hbar8 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 + 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 12.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 3.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 48.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 48.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 72.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 72.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 18.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 12.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *pow2(M)*pow2(emm)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 12.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 24.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 6.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 + 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 - 2.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar10 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 4.0 *emm*pow3(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 24.0 *M*emm*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 6.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 48.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 48.0 *M*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 12.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(r)*exp_2iphi*Ylm_ell_emmp1*drstar_hbar10 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1)*mu*exp_m3iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);
lm_generic_odd_GG_dd(2,2) = -I*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + pow3(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *M*emm*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *emm*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 4.0 *M*ell*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *ell*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - 4.0 *M*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 2.0 *r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*pow3(sin_theta));
lm_generic_odd_GG_dd(2,3) = 0.5*(sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar8 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar9 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(emm)*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + pow4(emm)*r*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*pow2(emm)*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar8 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 2.0 *pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - pow2(ell)*emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar9 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + 2.0 *pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + pow2(ell)*emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar9 + 2.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*hbar10*pow3(sin_theta)*Ylm_ell_emmp4 - sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar10*pow3(sin_theta)*Ylm_ell_emmp4 + 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 20.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 10.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow3(cos_theta)*exp_3iphi*hbar10*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar10*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow3(emm)*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - pow3(emm)*r*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(ell)*emm*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*ell*pow2(emm)*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*emm*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *M*pow3(emm)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - pow3(emm)*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*emm*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dt_hbar8 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - ell*emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar8 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_hbar9 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *ell*emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *pow2(emm)*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + ell*emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar9 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow3(cos_theta)*exp_3iphi*hbar10*Ylm_ell_emmp1 + 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow3(cos_theta)*exp_3iphi*hbar10*Ylm_ell_emmp1 - 20.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 10.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow4(emm)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + pow4(emm)*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(emm)*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 4.0 *pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*pow2(emm)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*ell*emm*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(emm)*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *ell*emm*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(emm)*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(emm)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - pow2(emm)*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*ell*emm*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 4.0 *emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 2.0 *emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dt_hbar8 - ell*pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - 4.0 *emm*pow2(r)*pow2(cos_theta)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - 2.0 *emm*pow2(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_hbar9 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + pow3(emm)*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 8.0 *M*emm*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *emm*r*pow2(cos_theta)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*ell*pow2(emm)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 16.0 *M*emm*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *emm*r*pow2(cos_theta)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *M*emm*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm + 2.0 *emm*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*emm*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 4.0 *emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 2.0 *pow2(emm)*pow2(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 + 4.0 *M*pow2(emm)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 8.0 *M*pow2(emm)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm)*mu*exp_m4iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*pow2(sin_theta));
lm_generic_odd_GG_dd(3,3) = I*(sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + pow3(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + pow2(ell)*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - ell*emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + ell*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *emm*pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *M*emm*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *emm*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 4.0 *M*ell*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*emm*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *ell*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow2(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*Ylm_ell_emmp1 - 4.0 *M*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 2.0 *r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*r*sin_theta);


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-generic/lm_generic_odd_GL_dd.cc-fragment <==
lm_generic_odd_GL_dd(0,0) = 0;
lm_generic_odd_GL_dd(0,1) = 0;
lm_generic_odd_GL_dd(0,2) = 0.5*I*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar8*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar8*Ylm_ell_emmp1 - 2.0 *M*pow2(emm)*r*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm + pow2(emm)*pow2(r)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm + pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar8 - pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar8 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar8*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar8*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar8*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar8*Ylm_ell_emmp1 - 2.0 *M*emm*r*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm + emm*pow2(r)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm + 2.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar8 - 2.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar9 + 8.0 *pow2(M)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm - 4.0 *M*r*exp_2iphi*hbar8*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/((2.0 *M - r)*(ell + 1)*ell*pow3(r)*pow2(sin_theta));
lm_generic_odd_GL_dd(0,3) = -0.5*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar8*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar8*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar8 + emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar8 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar8 - emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar8 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar8*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar8*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar8*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar8*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm + pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar8 + 2.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar8 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar9 - 2.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar9 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar8*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*emm*r*pow3(cos_theta)*exp_3iphi*hbar8*Ylm_ell_emm + emm*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar8*Ylm_ell_emm + 8.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm - 6.0 *M*emm*r*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm + emm*pow2(r)*cos_theta*exp_3iphi*hbar8*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar8*sin_theta*Ylm_ell_emmp1 + 2.0 *M*emm*r*cos_theta*exp_3iphi*hbar8*Ylm_ell_emm - emm*pow2(r)*cos_theta*exp_3iphi*hbar8*Ylm_ell_emm)*mu*exp_m3iphi/((2.0 *M - r)*(ell + 1)*ell*pow3(r)*pow2(sin_theta));
lm_generic_odd_GL_dd(1,1) = 0;
lm_generic_odd_GL_dd(1,2) = -0.5*I*(4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar9 - pow2(ell)*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*hbar9*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*hbar9*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*emm*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(emm)*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + pow2(ell)*emm*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 + ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar9 + 2.0 *M*pow2(ell)*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 - ell*pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*hbar9*sin_theta*Ylm_ell_emmp2 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*hbar9*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 8.0 *pow2(M)*pow2(emm)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 20.0 *M*pow2(ell)*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *M*ell*emm*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(emm)*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + ell*emm*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dtt_hbar9 + 2.0 *M*ell*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 2.0 *pow4(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar9 + 8.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*hbar10*sin_theta*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar10*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar10*sin_theta*Ylm_ell_emmp2 - 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*hbar9*sin_theta*Ylm_ell_emmp2 + 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*hbar9*sin_theta*Ylm_ell_emmp2 + 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar10*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*cos_theta*exp_iphi*hbar9*Ylm_ell_emmp1 - 8.0 *pow2(M)*emm*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 24.0 *pow2(M)*ell*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 20.0 *M*ell*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*emm*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *ell*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*dt_hbar8 - 4.0 *M*pow2(r)*exp_2iphi*sin_theta*Ylm_ell_emm*drstar_hbar9 + 16.0 *pow2(M)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 16.0 *M*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emm - 48.0 *pow2(M)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm + 40.0 *M*r*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *pow2(r)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emm)*emm*mu*exp_m2iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_odd_GL_dd(1,3) = 0.5*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*emm*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(emm)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*pow3(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + pow2(ell)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar9 + pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar9 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 - pow2(ell)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*r*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(ell)*pow2(r)*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*emm*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(emm)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow2(ell)*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm + pow2(ell)*pow2(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*ell*pow3(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + ell*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar8 + sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar9 + ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar9 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + 2.0 *M*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar9 - sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 - ell*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar9 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*r*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*ell*pow2(r)*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 + 24.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 - 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 - 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*ell*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm + ell*pow2(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm - 8.0 *pow2(M)*pow3(emm)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*pow2(ell)*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 20.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 4.0 *M*ell*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 4.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar8 - 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar8 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dtt_hbar9 - 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dtt_hbar9 + 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 + 2.0 *M*ell*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar9 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar9 + 2.0 *emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar9 + 8.0 *pow2(M)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*hbar10*pow3(sin_theta)*Ylm_ell_emmp3 - 8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow3(sin_theta)*Ylm_ell_emmp3 + 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar10*pow3(sin_theta)*Ylm_ell_emmp3 - 4.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 + 2.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar9*pow3(sin_theta)*Ylm_ell_emmp3 + 32.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 - 32.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp2 - 16.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 8.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp2 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar9*sin_theta*Ylm_ell_emmp1 - 16.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 + 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp1 + 24.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 24.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow2(ell)*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm - pow2(ell)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm + 4.0 *M*pow2(emm)*r*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*pow3(cos_theta)*exp_3iphi*hbar9*Ylm_ell_emm - 8.0 *pow2(M)*pow2(emm)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm - 2.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm + 24.0 *pow2(M)*ell*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 20.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 4.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 4.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*dt_hbar8 + 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*dt_hbar8 - 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp1*drstar_hbar9 - 4.0 *M*emm*pow2(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emm*drstar_hbar9 + 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 48.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 48.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 - 12.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*ell*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm - ell*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm + 16.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm - 16.0 *M*emm*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emm - 48.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm + 40.0 *M*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 8.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emm - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp1 - 4.0 *M*pow2(emm)*r*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm + 2.0 *pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar9*Ylm_ell_emm)*mu*exp_m3iphi/(pow2(2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_odd_GL_dd(2,2) = I*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar10 + emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar10 - emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 + pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 4.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 4.0 *M*ell*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *pow2(M)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 6.0 *M*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow3(sin_theta));
lm_generic_odd_GL_dd(2,3) = -0.5*(8.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 4.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*emm*pow2(r)*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(ell)*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *M*pow4(emm)*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - pow4(emm)*pow2(r)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*dtt_hbar10 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar10 - pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar10 - sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow4(r)*exp_2iphi*pow3(sin_theta)*Ylm_ell_emmp2*drstar_rstar_hbar10 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow4(r)*cos_theta*exp_3iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar10 + pow2(emm)*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar10 + 2.0 *M*sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*r*hbar10*pow3(sin_theta)*Ylm_ell_emmp4 - sqrt(ell + emm + 4)*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*sqrt_ell_minus_emm_minus_3*pow2(r)*hbar10*pow3(sin_theta)*Ylm_ell_emmp4 + 12.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 6.0 *sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*cos_theta*exp_iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - 24.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 12.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 2.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*ell*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 - 12.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 6.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 4.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 2.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*dtt_hbar10 - emm*pow4(r)*exp_4iphi*pow3(sin_theta)*Ylm_ell_emm*drstar_rstar_hbar10 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(emm)*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 4.0 *pow2(M)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 - 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar10*pow3(sin_theta)*Ylm_ell_emmp2 - 8.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 + 4.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*exp_2iphi*hbar9*pow3(sin_theta)*Ylm_ell_emmp2 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 8.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 16.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 8.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow4(emm)*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 2.0 *pow4(emm)*pow2(r)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*pow2(ell)*pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *pow2(ell)*pow2(emm)*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*pow2(emm)*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm + 3.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm + 4.0 *M*ell*emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 8.0 *M*pow2(emm)*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 4.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 - 2.0 *pow2(emm)*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 + 12.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 6.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*exp_2iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 8.0 *M*pow2(ell)*emm*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 8.0 *M*ell*pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *pow2(ell)*emm*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *ell*pow2(emm)*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *pow2(M)*emm*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm + 6.0 *M*emm*r*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow2(r)*exp_4iphi*hbar10*pow3(sin_theta)*Ylm_ell_emm - 8.0 *M*emm*r*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm + 4.0 *emm*pow2(r)*exp_4iphi*hbar9*pow3(sin_theta)*Ylm_ell_emm - 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 + 2.0 *emm*pow4(r)*exp_4iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*cos_theta*exp_3iphi*hbar10*Ylm_ell_emmp1 - 8.0 *pow2(M)*pow2(emm)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 16.0 *M*pow2(emm)*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 6.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 8.0 *M*ell*emm*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 16.0 *M*pow2(emm)*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *ell*emm*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 8.0 *pow2(emm)*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm + 8.0 *pow2(M)*emm*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm - 12.0 *M*emm*r*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *emm*pow2(r)*exp_4iphi*hbar10*sin_theta*Ylm_ell_emm + 16.0 *M*emm*r*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *emm*pow2(r)*exp_4iphi*hbar9*sin_theta*Ylm_ell_emm)*mu*exp_m4iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*pow2(sin_theta));
lm_generic_odd_GL_dd(3,3) = -I*(6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*emm*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(emm)*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(ell)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*pow3(emm)*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + pow3(emm)*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 4.0 *M*pow2(ell)*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *pow2(ell)*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*dtt_hbar10 + emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 - sqrt(ell + emm + 1)*sqrt(ell - emm)*pow4(r)*exp_2iphi*pow2(sin_theta)*Ylm_ell_emmp1*drstar_rstar_hbar10 - emm*pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 + 2.0 *M*sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*r*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 - sqrt(ell + emm + 3)*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*sqrt_ell_minus_emm_minus_2*pow2(r)*hbar10*pow2(sin_theta)*Ylm_ell_emmp3 + 6.0 *M*sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*r*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 - 3.0 *sqrt(ell + emm + 2)*sqrt(ell + emm + 1)*sqrt(ell - emm)*sqrt_ell_minus_emm_minus_1*pow2(r)*cos_theta*exp_iphi*hbar10*sin_theta*Ylm_ell_emmp2 + 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*ell*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *M*pow2(ell)*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*ell*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *pow2(ell)*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 2.0 *ell*emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*dtt_hbar10 + pow4(r)*cos_theta*exp_3iphi*sin_theta*Ylm_ell_emm*drstar_rstar_hbar10 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*pow2(cos_theta)*exp_2iphi*hbar10*Ylm_ell_emmp1 - 4.0 *pow2(M)*sqrt(ell + emm + 1)*sqrt(ell - emm)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 2.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 + 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar10*pow2(sin_theta)*Ylm_ell_emmp1 - 8.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 + 4.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar9*pow2(sin_theta)*Ylm_ell_emmp1 - 4.0 *pow2(M)*emm*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 3.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 4.0 *M*ell*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 8.0 *M*emm*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 2.0 *ell*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *emm*pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 6.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*r*exp_2iphi*hbar10*Ylm_ell_emmp1 + 3.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*emm*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1 + 4.0 *pow2(M)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm - 6.0 *M*r*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 2.0 *pow2(r)*cos_theta*exp_3iphi*hbar10*sin_theta*Ylm_ell_emm + 8.0 *M*r*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm - 4.0 *pow2(r)*cos_theta*exp_3iphi*hbar9*sin_theta*Ylm_ell_emm + 4.0 *M*sqrt(ell + emm + 1)*sqrt(ell - emm)*r*exp_2iphi*hbar10*Ylm_ell_emmp1 - 2.0 *sqrt(ell + emm + 1)*sqrt(ell - emm)*pow2(r)*exp_2iphi*hbar10*Ylm_ell_emmp1)*emm*mu*exp_m3iphi/((2.0 *M - r)*(ell + 2)*(ell + 1)*(ell - 1)*ell*pow2(r)*sin_theta);


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l1m1/l1m1_rescaled_tr_GG_dd.cc-fragment <==
l1m1_rescaled_tr_GG_dd(0,0) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar1 - pow4(r)*drstar_rstar_hbar1 - 2.0 *M*pow3(r)*dtt_hbar3 + pow4(r)*dtt_hbar3 - 2.0 *M*pow3(r)*drstar_rstar_hbar3 + pow4(r)*drstar_rstar_hbar3 + 8.0 *M*pow2(r)*drstar_hbar1 - 2.0 *pow3(r)*drstar_hbar1 - 4.0 *M*pow2(r)*dt_hbar2 + 12.0 *pow2(M)*r*drstar_hbar3 - 10.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 - 4.0 *M*pow2(r)*drstar_hbar5 + 2.0 *pow3(r)*drstar_hbar5 + 8.0 *pow2(M)*r*drstar_hbar6 - 8.0 *M*pow2(r)*drstar_hbar6 + 2.0 *pow3(r)*drstar_hbar6 - 4.0 *pow2(M)*hbar1 + 2.0 *M*r*hbar1 + 12.0 *pow2(M)*hbar5 - 10.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow4(r));
l1m1_rescaled_tr_GG_dd(0,1) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow3(r)*dt_rstar_hbar3 + 2.0 *pow4(r)*dt_rstar_hbar3 - 2.0 *pow3(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*r*dt_hbar3 - 2.0 *M*pow2(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar4 + pow3(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + pow3(r)*dt_hbar5 + 8.0 *pow2(M)*r*dt_hbar6 - 8.0 *M*pow2(r)*dt_hbar6 + 2.0 *pow3(r)*dt_hbar6 + 4.0 *pow2(M)*hbar2 - 6.0 *M*r*hbar2 + 2.0 *pow2(r)*hbar2 - 4.0 *pow2(M)*hbar4 + 6.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GG_dd(0,2) = -1/16.0 *sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 2.0 *pow2(r)*dt_hbar1 - 2.0 *pow2(r)*drstar_hbar2 - 4.0 *M*r*dt_hbar3 + 2.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 4.0 *M*r*dt_hbar6 - 2.0 *pow2(r)*dt_hbar6 + 4.0 *M*hbar2 - 2.0 *r*hbar2 - 4.0 *M*hbar4 + 2.0 *r*hbar4)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GG_dd(0,3) = -1/16.0 *I*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 2.0 *pow2(r)*dt_hbar1 - 2.0 *pow2(r)*drstar_hbar2 - 4.0 *M*r*dt_hbar3 + 2.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 4.0 *M*r*dt_hbar6 - 2.0 *pow2(r)*dt_hbar6 + 4.0 *M*hbar2 - 2.0 *r*hbar2 - 4.0 *M*hbar4 + 2.0 *r*hbar4)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GG_dd(1,1) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 2.0 *pow4(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow4(r)*dt_hbar2 - 4.0 *pow2(M)*pow2(r)*drstar_hbar3 + 6.0 *M*pow3(r)*drstar_hbar3 - 2.0 *pow4(r)*drstar_hbar3 - 4.0 *M*pow3(r)*dt_hbar4 + 2.0 *pow4(r)*dt_hbar4 + 8.0 *pow2(M)*pow2(r)*drstar_hbar6 - 8.0 *M*pow3(r)*drstar_hbar6 + 2.0 *pow4(r)*drstar_hbar6 + 12.0 *pow2(M)*r*hbar1 - 14.0 *M*pow2(r)*hbar1 + 4.0 *pow3(r)*hbar1 + 32.0 *pow3(M)*hbar3 - 48.0 *pow2(M)*r*hbar3 + 24.0 *M*pow2(r)*hbar3 - 4.0 *pow3(r)*hbar3 - 20.0 *pow2(M)*r*hbar5 + 22.0 *M*pow2(r)*hbar5 - 6.0 *pow3(r)*hbar5 + 64.0 *pow3(M)*hbar6 - 104.0 *pow2(M)*r*hbar6 + 56.0 *M*pow2(r)*hbar6 - 10.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GG_dd(1,2) = -1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 2.0 *pow3(r)*drstar_hbar1 + 2.0 *pow3(r)*dt_hbar2 - 4.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 4.0 *M*pow2(r)*drstar_hbar6 - 2.0 *pow3(r)*drstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 8.0 *pow2(M)*hbar3 - 8.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 28.0 *M*r*hbar5 + 8.0 *pow2(r)*hbar5 + 40.0 *pow2(M)*hbar6 - 40.0 *M*r*hbar6 + 10.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GG_dd(1,3) = -1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 2.0 *pow3(r)*drstar_hbar1 + 2.0 *pow3(r)*dt_hbar2 - 4.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 4.0 *M*pow2(r)*drstar_hbar6 - 2.0 *pow3(r)*drstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 8.0 *pow2(M)*hbar3 - 8.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 28.0 *M*r*hbar5 + 8.0 *pow2(r)*hbar5 + 40.0 *pow2(M)*hbar6 - 40.0 *M*r*hbar6 + 10.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GG_dd(2,2) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 + pow5(r)*drstar_rstar_hbar1 - 2.0 *pow5(r)*dt_rstar_hbar2 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 - 2.0 *M*pow3(r)*drstar_hbar1 + 2.0 *M*pow3(r)*dt_hbar2 - 2.0 *M*pow3(r)*dt_hbar4 + pow4(r)*dt_hbar4 + 2.0 *M*pow3(r)*drstar_hbar5 - pow4(r)*drstar_hbar5 - 8.0 *pow2(M)*pow2(r)*drstar_hbar6 + 8.0 *M*pow3(r)*drstar_hbar6 - 2.0 *pow4(r)*drstar_hbar6 - 8.0 *pow2(M)*r*hbar1 + 8.0 *M*pow2(r)*hbar1 - 2.0 *pow3(r)*hbar1 - 24.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 14.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 48.0 *pow3(M)*hbar6 + 64.0 *pow2(M)*r*hbar6 - 28.0 *M*pow2(r)*hbar6 + 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GG_dd(2,3) = 0;
l1m1_rescaled_tr_GG_dd(3,3) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 + pow5(r)*drstar_rstar_hbar1 - 2.0 *pow5(r)*dt_rstar_hbar2 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 - 2.0 *M*pow3(r)*drstar_hbar1 + 2.0 *M*pow3(r)*dt_hbar2 - 2.0 *M*pow3(r)*dt_hbar4 + pow4(r)*dt_hbar4 + 2.0 *M*pow3(r)*drstar_hbar5 - pow4(r)*drstar_hbar5 - 8.0 *pow2(M)*pow2(r)*drstar_hbar6 + 8.0 *M*pow3(r)*drstar_hbar6 - 2.0 *pow4(r)*drstar_hbar6 - 8.0 *pow2(M)*r*hbar1 + 8.0 *M*pow2(r)*hbar1 - 2.0 *pow3(r)*hbar1 - 24.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 14.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 48.0 *pow3(M)*hbar6 + 64.0 *pow2(M)*r*hbar6 - 28.0 *M*pow2(r)*hbar6 + 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l1m1/l1m1_rescaled_tr_GL_dd.cc-fragment <==
l1m1_rescaled_tr_GL_dd(0,0) = 1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 - 2.0 *M*pow2(r)*hbar1 + 2.0 *pow3(r)*hbar1 - 8.0 *pow3(M)*hbar3 + 16.0 *pow2(M)*r*hbar3 - 10.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 - 16.0 *pow3(M)*hbar6 + 16.0 *pow2(M)*r*hbar6 - 4.0 *M*pow2(r)*hbar6)*mu/(sqrt(pi)*pow5(r));
l1m1_rescaled_tr_GL_dd(0,1) = 1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow2(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*hbar2 - 10.0 *M*r*hbar2 + 4.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 8.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GL_dd(0,2) = 1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 8.0 *M*r*hbar2 - 4.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GL_dd(0,3) = 1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 8.0 *M*r*hbar2 - 4.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GL_dd(1,1) = 1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 + 2.0 *M*pow4(r)*dtt_hbar3 - pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 + 12.0 *pow2(M)*r*hbar1 - 18.0 *M*pow2(r)*hbar1 + 6.0 *pow3(r)*hbar1 + 40.0 *pow3(M)*hbar3 - 64.0 *pow2(M)*r*hbar3 + 34.0 *M*pow2(r)*hbar3 - 6.0 *pow3(r)*hbar3 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 + 48.0 *pow3(M)*hbar6 - 64.0 *pow2(M)*r*hbar6 + 28.0 *M*pow2(r)*hbar6 - 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow3(r));
l1m1_rescaled_tr_GL_dd(1,2) = 1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 8.0 *M*r*hbar1 - 4.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 16.0 *M*r*hbar3 + 4.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 24.0 *M*r*hbar5 + 6.0 *pow2(r)*hbar5 + 16.0 *pow2(M)*hbar6 - 16.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GL_dd(1,3) = 1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 8.0 *M*r*hbar1 - 4.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 16.0 *M*r*hbar3 + 4.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 24.0 *M*r*hbar5 + 6.0 *pow2(r)*hbar5 + 16.0 *pow2(M)*hbar6 - 16.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GL_dd(2,2) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar6 - pow4(r)*drstar_rstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 12.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 - 4.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 12.0 *pow2(M)*hbar6 - 14.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*(2.0 *M - r)*mu/(sqrt(pi)*pow2(r));
l1m1_rescaled_tr_GL_dd(2,3) = 0;
l1m1_rescaled_tr_GL_dd(3,3) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar6 - pow4(r)*drstar_rstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 12.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 - 4.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 12.0 *pow2(M)*hbar6 - 14.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*(2.0 *M - r)*mu/(sqrt(pi)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l1m1/l1m1_tr_GG_dd.cc-fragment <==
l1m1_tr_GG_dd(0,0) = 1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar1 - pow4(r)*drstar_rstar_hbar1 - 2.0 *M*pow3(r)*dtt_hbar3 + pow4(r)*dtt_hbar3 - 2.0 *M*pow3(r)*drstar_rstar_hbar3 + pow4(r)*drstar_rstar_hbar3 + 8.0 *M*pow2(r)*drstar_hbar1 - 2.0 *pow3(r)*drstar_hbar1 - 4.0 *M*pow2(r)*dt_hbar2 + 12.0 *pow2(M)*r*drstar_hbar3 - 10.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 - 4.0 *M*pow2(r)*drstar_hbar5 + 2.0 *pow3(r)*drstar_hbar5 + 8.0 *pow2(M)*r*drstar_hbar6 - 8.0 *M*pow2(r)*drstar_hbar6 + 2.0 *pow3(r)*drstar_hbar6 - 4.0 *pow2(M)*hbar1 + 2.0 *M*r*hbar1 + 12.0 *pow2(M)*hbar5 - 10.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*(2.0 *M - r)*pow4(r));
l1m1_tr_GG_dd(0,1) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow3(r)*dt_rstar_hbar3 + 2.0 *pow4(r)*dt_rstar_hbar3 - 2.0 *pow3(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*r*dt_hbar3 - 2.0 *M*pow2(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar4 + pow3(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + pow3(r)*dt_hbar5 + 8.0 *pow2(M)*r*dt_hbar6 - 8.0 *M*pow2(r)*dt_hbar6 + 2.0 *pow3(r)*dt_hbar6 + 4.0 *pow2(M)*hbar2 - 6.0 *M*r*hbar2 + 2.0 *pow2(r)*hbar2 - 4.0 *pow2(M)*hbar4 + 6.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow3(r));
l1m1_tr_GG_dd(0,2) = 1/16.0 *sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 2.0 *pow2(r)*dt_hbar1 - 2.0 *pow2(r)*drstar_hbar2 - 4.0 *M*r*dt_hbar3 + 2.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 4.0 *M*r*dt_hbar6 - 2.0 *pow2(r)*dt_hbar6 + 4.0 *M*hbar2 - 2.0 *r*hbar2 - 4.0 *M*hbar4 + 2.0 *r*hbar4)*mu/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l1m1_tr_GG_dd(0,3) = 1/16.0 *I*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 2.0 *pow2(r)*dt_hbar1 - 2.0 *pow2(r)*drstar_hbar2 - 4.0 *M*r*dt_hbar3 + 2.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 4.0 *M*r*dt_hbar6 - 2.0 *pow2(r)*dt_hbar6 + 4.0 *M*hbar2 - 2.0 *r*hbar2 - 4.0 *M*hbar4 + 2.0 *r*hbar4)*mu/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l1m1_tr_GG_dd(1,1) = 1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 2.0 *pow4(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow4(r)*dt_hbar2 - 4.0 *pow2(M)*pow2(r)*drstar_hbar3 + 6.0 *M*pow3(r)*drstar_hbar3 - 2.0 *pow4(r)*drstar_hbar3 - 4.0 *M*pow3(r)*dt_hbar4 + 2.0 *pow4(r)*dt_hbar4 + 8.0 *pow2(M)*pow2(r)*drstar_hbar6 - 8.0 *M*pow3(r)*drstar_hbar6 + 2.0 *pow4(r)*drstar_hbar6 + 12.0 *pow2(M)*r*hbar1 - 14.0 *M*pow2(r)*hbar1 + 4.0 *pow3(r)*hbar1 + 32.0 *pow3(M)*hbar3 - 48.0 *pow2(M)*r*hbar3 + 24.0 *M*pow2(r)*hbar3 - 4.0 *pow3(r)*hbar3 - 20.0 *pow2(M)*r*hbar5 + 22.0 *M*pow2(r)*hbar5 - 6.0 *pow3(r)*hbar5 + 64.0 *pow3(M)*hbar6 - 104.0 *pow2(M)*r*hbar6 + 56.0 *M*pow2(r)*hbar6 - 10.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow3(2.0 *M - r)*pow3(r));
l1m1_tr_GG_dd(1,2) = -1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 2.0 *pow3(r)*drstar_hbar1 + 2.0 *pow3(r)*dt_hbar2 - 4.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 4.0 *M*pow2(r)*drstar_hbar6 - 2.0 *pow3(r)*drstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 8.0 *pow2(M)*hbar3 - 8.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 28.0 *M*r*hbar5 + 8.0 *pow2(r)*hbar5 + 40.0 *pow2(M)*hbar6 - 40.0 *M*r*hbar6 + 10.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l1m1_tr_GG_dd(1,3) = -1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 2.0 *pow3(r)*drstar_hbar1 + 2.0 *pow3(r)*dt_hbar2 - 4.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 4.0 *M*pow2(r)*drstar_hbar6 - 2.0 *pow3(r)*drstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 8.0 *pow2(M)*hbar3 - 8.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 28.0 *M*r*hbar5 + 8.0 *pow2(r)*hbar5 + 40.0 *pow2(M)*hbar6 - 40.0 *M*r*hbar6 + 10.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l1m1_tr_GG_dd(2,2) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 + pow5(r)*drstar_rstar_hbar1 - 2.0 *pow5(r)*dt_rstar_hbar2 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 - 2.0 *M*pow3(r)*drstar_hbar1 + 2.0 *M*pow3(r)*dt_hbar2 - 2.0 *M*pow3(r)*dt_hbar4 + pow4(r)*dt_hbar4 + 2.0 *M*pow3(r)*drstar_hbar5 - pow4(r)*drstar_hbar5 - 8.0 *pow2(M)*pow2(r)*drstar_hbar6 + 8.0 *M*pow3(r)*drstar_hbar6 - 2.0 *pow4(r)*drstar_hbar6 - 8.0 *pow2(M)*r*hbar1 + 8.0 *M*pow2(r)*hbar1 - 2.0 *pow3(r)*hbar1 - 24.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 14.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 48.0 *pow3(M)*hbar6 + 64.0 *pow2(M)*r*hbar6 - 28.0 *M*pow2(r)*hbar6 + 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l1m1_tr_GG_dd(2,3) = 0;
l1m1_tr_GG_dd(3,3) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 + pow5(r)*drstar_rstar_hbar1 - 2.0 *pow5(r)*dt_rstar_hbar2 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 - 2.0 *M*pow3(r)*drstar_hbar1 + 2.0 *M*pow3(r)*dt_hbar2 - 2.0 *M*pow3(r)*dt_hbar4 + pow4(r)*dt_hbar4 + 2.0 *M*pow3(r)*drstar_hbar5 - pow4(r)*drstar_hbar5 - 8.0 *pow2(M)*pow2(r)*drstar_hbar6 + 8.0 *M*pow3(r)*drstar_hbar6 - 2.0 *pow4(r)*drstar_hbar6 - 8.0 *pow2(M)*r*hbar1 + 8.0 *M*pow2(r)*hbar1 - 2.0 *pow3(r)*hbar1 - 24.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 14.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 48.0 *pow3(M)*hbar6 + 64.0 *pow2(M)*r*hbar6 - 28.0 *M*pow2(r)*hbar6 + 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l1m1/l1m1_tr_GL_dd.cc-fragment <==
l1m1_tr_GL_dd(0,0) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 - 2.0 *M*pow2(r)*hbar1 + 2.0 *pow3(r)*hbar1 - 8.0 *pow3(M)*hbar3 + 16.0 *pow2(M)*r*hbar3 - 10.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 - 16.0 *pow3(M)*hbar6 + 16.0 *pow2(M)*r*hbar6 - 4.0 *M*pow2(r)*hbar6)*mu/(sqrt(pi)*(2.0 *M - r)*pow5(r));
l1m1_tr_GL_dd(0,1) = 1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow2(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*hbar2 - 10.0 *M*r*hbar2 + 4.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 8.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow3(r));
l1m1_tr_GL_dd(0,2) = -1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 8.0 *M*r*hbar2 - 4.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*(2.0 *M - r)*pow3(r));
l1m1_tr_GL_dd(0,3) = -1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 8.0 *M*r*hbar2 - 4.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*(2.0 *M - r)*pow3(r));
l1m1_tr_GL_dd(1,1) = -1/8.0 *sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 + 2.0 *M*pow4(r)*dtt_hbar3 - pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 + 12.0 *pow2(M)*r*hbar1 - 18.0 *M*pow2(r)*hbar1 + 6.0 *pow3(r)*hbar1 + 40.0 *pow3(M)*hbar3 - 64.0 *pow2(M)*r*hbar3 + 34.0 *M*pow2(r)*hbar3 - 6.0 *pow3(r)*hbar3 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 + 48.0 *pow3(M)*hbar6 - 64.0 *pow2(M)*r*hbar6 + 28.0 *M*pow2(r)*hbar6 - 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow3(2.0 *M - r)*pow3(r));
l1m1_tr_GL_dd(1,2) = 1/16.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 8.0 *M*r*hbar1 - 4.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 16.0 *M*r*hbar3 + 4.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 24.0 *M*r*hbar5 + 6.0 *pow2(r)*hbar5 + 16.0 *pow2(M)*hbar6 - 16.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l1m1_tr_GL_dd(1,3) = 1/16.0 *I*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 8.0 *M*r*hbar1 - 4.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 16.0 *M*r*hbar3 + 4.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 24.0 *M*r*hbar5 + 6.0 *pow2(r)*hbar5 + 16.0 *pow2(M)*hbar6 - 16.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l1m1_tr_GL_dd(2,2) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar6 - pow4(r)*drstar_rstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 12.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 - 4.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 12.0 *pow2(M)*hbar6 - 14.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l1m1_tr_GL_dd(2,3) = 0;
l1m1_tr_GL_dd(3,3) = -1/8.0 *sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar6 - pow4(r)*drstar_rstar_hbar6 + 4.0 *M*r*hbar1 - 2.0 *pow2(r)*hbar1 + 16.0 *pow2(M)*hbar3 - 12.0 *M*r*hbar3 + 2.0 *pow2(r)*hbar3 - 4.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 12.0 *pow2(M)*hbar6 - 14.0 *M*r*hbar6 + 4.0 *pow2(r)*hbar6)*mu/(sqrt(pi)*(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l2m2/l2m2_GG_dd.cc-fragment <==
l2m2_GG_dd(0,0) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar1 - pow4(r)*drstar_rstar_hbar1 - 2.0 *M*pow3(r)*dtt_hbar3 + pow4(r)*dtt_hbar3 - 2.0 *M*pow3(r)*drstar_rstar_hbar3 + pow4(r)*drstar_rstar_hbar3 + 8.0 *M*pow2(r)*drstar_hbar1 - 2.0 *pow3(r)*drstar_hbar1 - 4.0 *M*pow2(r)*dt_hbar2 + 12.0 *pow2(M)*r*drstar_hbar3 - 10.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 - 4.0 *M*pow2(r)*drstar_hbar5 + 2.0 *pow3(r)*drstar_hbar5 + 8.0 *pow2(M)*r*drstar_hbar6 - 8.0 *M*pow2(r)*drstar_hbar6 + 2.0 *pow3(r)*drstar_hbar6 - 4.0 *pow2(M)*hbar1 + 2.0 *M*r*hbar1 + 12.0 *pow2(M)*hbar5 - 10.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 24.0 *pow2(M)*hbar6 - 24.0 *M*r*hbar6 + 6.0 *pow2(r)*hbar6 - 4.0 *pow2(M)*hbar7 + 4.0 *M*r*hbar7 - pow2(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*(2.0 *M - r)*pow4(r));
l2m2_GG_dd(0,1) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow3(r)*dt_rstar_hbar3 + 2.0 *pow4(r)*dt_rstar_hbar3 - 2.0 *pow3(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*r*dt_hbar3 - 2.0 *M*pow2(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar4 + pow3(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + pow3(r)*dt_hbar5 + 8.0 *pow2(M)*r*dt_hbar6 - 8.0 *M*pow2(r)*dt_hbar6 + 2.0 *pow3(r)*dt_hbar6 + 4.0 *pow2(M)*hbar2 - 6.0 *M*r*hbar2 + 2.0 *pow2(r)*hbar2 - 4.0 *pow2(M)*hbar4 + 6.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow2(2.0 *M - r)*pow3(r));
l2m2_GG_dd(0,2) = -1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 6.0 *pow2(r)*dt_hbar1 - 6.0 *pow2(r)*drstar_hbar2 - 12.0 *M*r*dt_hbar3 + 6.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 12.0 *M*r*dt_hbar6 - 6.0 *pow2(r)*dt_hbar6 - 2.0 *M*r*dt_hbar7 + pow2(r)*dt_hbar7 + 12.0 *M*hbar2 - 6.0 *r*hbar2 - 12.0 *M*hbar4 + 6.0 *r*hbar4)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l2m2_GG_dd(0,3) = -1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 6.0 *pow2(r)*dt_hbar1 - 6.0 *pow2(r)*drstar_hbar2 - 12.0 *M*r*dt_hbar3 + 6.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 12.0 *M*r*dt_hbar6 - 6.0 *pow2(r)*dt_hbar6 - 2.0 *M*r*dt_hbar7 + pow2(r)*dt_hbar7 + 12.0 *M*hbar2 - 6.0 *r*hbar2 - 12.0 *M*hbar4 + 6.0 *r*hbar4)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l2m2_GG_dd(1,1) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 2.0 *pow4(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow4(r)*dt_hbar2 - 4.0 *pow2(M)*pow2(r)*drstar_hbar3 + 6.0 *M*pow3(r)*drstar_hbar3 - 2.0 *pow4(r)*drstar_hbar3 - 4.0 *M*pow3(r)*dt_hbar4 + 2.0 *pow4(r)*dt_hbar4 + 8.0 *pow2(M)*pow2(r)*drstar_hbar6 - 8.0 *M*pow3(r)*drstar_hbar6 + 2.0 *pow4(r)*drstar_hbar6 + 12.0 *pow2(M)*r*hbar1 - 14.0 *M*pow2(r)*hbar1 + 4.0 *pow3(r)*hbar1 + 32.0 *pow3(M)*hbar3 - 48.0 *pow2(M)*r*hbar3 + 24.0 *M*pow2(r)*hbar3 - 4.0 *pow3(r)*hbar3 - 20.0 *pow2(M)*r*hbar5 + 22.0 *M*pow2(r)*hbar5 - 6.0 *pow3(r)*hbar5 + 64.0 *pow3(M)*hbar6 - 120.0 *pow2(M)*r*hbar6 + 72.0 *M*pow2(r)*hbar6 - 14.0 *pow3(r)*hbar6 + 4.0 *pow2(M)*r*hbar7 - 4.0 *M*pow2(r)*hbar7 + pow3(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow3(2.0 *M - r)*pow3(r));
l2m2_GG_dd(1,2) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 6.0 *pow3(r)*drstar_hbar1 + 6.0 *pow3(r)*dt_hbar2 - 12.0 *M*pow2(r)*drstar_hbar3 + 6.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 12.0 *M*pow2(r)*drstar_hbar6 - 6.0 *pow3(r)*drstar_hbar6 - 2.0 *M*pow2(r)*drstar_hbar7 + pow3(r)*drstar_hbar7 + 12.0 *M*r*hbar1 - 6.0 *pow2(r)*hbar1 + 24.0 *pow2(M)*hbar3 - 24.0 *M*r*hbar3 + 6.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 36.0 *M*r*hbar5 + 12.0 *pow2(r)*hbar5 + 120.0 *pow2(M)*hbar6 - 120.0 *M*r*hbar6 + 30.0 *pow2(r)*hbar6 - 12.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 3.0 *pow2(r)*hbar7)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l2m2_GG_dd(1,3) = 1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 6.0 *pow3(r)*drstar_hbar1 + 6.0 *pow3(r)*dt_hbar2 - 12.0 *M*pow2(r)*drstar_hbar3 + 6.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 12.0 *M*pow2(r)*drstar_hbar6 - 6.0 *pow3(r)*drstar_hbar6 - 2.0 *M*pow2(r)*drstar_hbar7 + pow3(r)*drstar_hbar7 + 12.0 *M*r*hbar1 - 6.0 *pow2(r)*hbar1 + 24.0 *pow2(M)*hbar3 - 24.0 *M*r*hbar3 + 6.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 36.0 *M*r*hbar5 + 12.0 *pow2(r)*hbar5 + 120.0 *pow2(M)*hbar6 - 120.0 *M*r*hbar6 + 30.0 *pow2(r)*hbar6 - 12.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 3.0 *pow2(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l2m2_GG_dd(2,2) = -1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(3.0 *pow5(r)*pow2(cos_theta)*dtt_hbar1 + 3.0 *pow5(r)*pow2(cos_theta)*drstar_rstar_hbar1 - 6.0 *pow5(r)*pow2(cos_theta)*dt_rstar_hbar2 - 6.0 *M*pow4(r)*pow2(cos_theta)*dtt_hbar3 + 3.0 *pow5(r)*pow2(cos_theta)*dtt_hbar3 + 6.0 *M*pow4(r)*pow2(cos_theta)*drstar_rstar_hbar3 - 3.0 *pow5(r)*pow2(cos_theta)*drstar_rstar_hbar3 - 6.0 *M*pow3(r)*pow2(cos_theta)*drstar_hbar1 + 6.0 *M*pow3(r)*pow2(cos_theta)*dt_hbar2 - 4.0 *M*pow3(r)*pow2(cos_theta)*dt_hbar4 + 2.0 *pow4(r)*pow2(cos_theta)*dt_hbar4 + 4.0 *M*pow3(r)*pow2(cos_theta)*drstar_hbar5 - 2.0 *pow4(r)*pow2(cos_theta)*drstar_hbar5 - 24.0 *pow2(M)*pow2(r)*pow2(cos_theta)*drstar_hbar6 + 24.0 *M*pow3(r)*pow2(cos_theta)*drstar_hbar6 - 6.0 *pow4(r)*pow2(cos_theta)*drstar_hbar6 - 24.0 *pow2(M)*r*pow2(cos_theta)*hbar1 + 24.0 *M*pow2(r)*pow2(cos_theta)*hbar1 - 6.0 *pow3(r)*pow2(cos_theta)*hbar1 - 72.0 *pow3(M)*pow2(cos_theta)*hbar3 + 96.0 *pow2(M)*r*pow2(cos_theta)*hbar3 - 42.0 *M*pow2(r)*pow2(cos_theta)*hbar3 + 6.0 *pow3(r)*pow2(cos_theta)*hbar3 + 32.0 *pow2(M)*r*pow2(cos_theta)*hbar5 - 32.0 *M*pow2(r)*pow2(cos_theta)*hbar5 + 8.0 *pow3(r)*pow2(cos_theta)*hbar5 - 144.0 *pow3(M)*pow2(cos_theta)*hbar6 + 216.0 *pow2(M)*r*pow2(cos_theta)*hbar6 - 108.0 *M*pow2(r)*pow2(cos_theta)*hbar6 + 18.0 *pow3(r)*pow2(cos_theta)*hbar6 - 4.0 *pow2(M)*r*pow2(cos_theta)*hbar7 + 4.0 *M*pow2(r)*pow2(cos_theta)*hbar7 - pow3(r)*pow2(cos_theta)*hbar7 - 3.0 *pow5(r)*dtt_hbar1 - 3.0 *pow5(r)*drstar_rstar_hbar1 + 6.0 *pow5(r)*dt_rstar_hbar2 + 6.0 *M*pow4(r)*dtt_hbar3 - 3.0 *pow5(r)*dtt_hbar3 - 6.0 *M*pow4(r)*drstar_rstar_hbar3 + 3.0 *pow5(r)*drstar_rstar_hbar3 + 6.0 *M*pow3(r)*drstar_hbar1 - 6.0 *M*pow3(r)*dt_hbar2 + 8.0 *M*pow3(r)*dt_hbar4 - 4.0 *pow4(r)*dt_hbar4 - 8.0 *M*pow3(r)*drstar_hbar5 + 4.0 *pow4(r)*drstar_hbar5 + 24.0 *pow2(M)*pow2(r)*drstar_hbar6 - 24.0 *M*pow3(r)*drstar_hbar6 + 6.0 *pow4(r)*drstar_hbar6 + 24.0 *pow2(M)*r*hbar1 - 24.0 *M*pow2(r)*hbar1 + 6.0 *pow3(r)*hbar1 + 72.0 *pow3(M)*hbar3 - 96.0 *pow2(M)*r*hbar3 + 42.0 *M*pow2(r)*hbar3 - 6.0 *pow3(r)*hbar3 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 + 144.0 *pow3(M)*hbar6 - 168.0 *pow2(M)*r*hbar6 + 60.0 *M*pow2(r)*hbar6 - 6.0 *pow3(r)*hbar6 - 4.0 *pow2(M)*r*hbar7 + 4.0 *M*pow2(r)*hbar7 - pow3(r)*hbar7)*mu*exp_2iphi/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l2m2_GG_dd(2,3) = -1/24.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 12.0 *M*hbar6 - 6.0 *r*hbar6 - 2.0 *M*hbar7 + r*hbar7)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*(2.0 *M - r)*r);
l2m2_GG_dd(3,3) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar1 + 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar1 - 6.0 *pow5(r)*pow2(sin_theta)*dt_rstar_hbar2 - 6.0 *M*pow4(r)*pow2(sin_theta)*dtt_hbar3 + 3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar3 + 6.0 *M*pow4(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 6.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar1 + 6.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar2 - 8.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar4 + 4.0 *pow4(r)*pow2(sin_theta)*dt_hbar4 + 8.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar5 - 4.0 *pow4(r)*pow2(sin_theta)*drstar_hbar5 - 24.0 *pow2(M)*pow2(r)*pow2(sin_theta)*drstar_hbar6 + 24.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar6 - 6.0 *pow4(r)*pow2(sin_theta)*drstar_hbar6 - 24.0 *pow2(M)*r*hbar1*pow2(sin_theta) + 24.0 *M*pow2(r)*hbar1*pow2(sin_theta) - 6.0 *pow3(r)*hbar1*pow2(sin_theta) - 72.0 *pow3(M)*hbar3*pow2(sin_theta) + 96.0 *pow2(M)*r*hbar3*pow2(sin_theta) - 42.0 *M*pow2(r)*hbar3*pow2(sin_theta) + 6.0 *pow3(r)*hbar3*pow2(sin_theta) + 16.0 *pow2(M)*r*hbar5*pow2(sin_theta) - 16.0 *M*pow2(r)*hbar5*pow2(sin_theta) + 4.0 *pow3(r)*hbar5*pow2(sin_theta) - 144.0 *pow3(M)*hbar6*pow2(sin_theta) + 168.0 *pow2(M)*r*hbar6*pow2(sin_theta) - 60.0 *M*pow2(r)*hbar6*pow2(sin_theta) + 6.0 *pow3(r)*hbar6*pow2(sin_theta) + 4.0 *pow2(M)*r*hbar7*pow2(sin_theta) - 4.0 *M*pow2(r)*hbar7*pow2(sin_theta) + pow3(r)*hbar7*pow2(sin_theta) + 4.0 *M*pow3(r)*dt_hbar4 - 2.0 *pow4(r)*dt_hbar4 - 4.0 *M*pow3(r)*drstar_hbar5 + 2.0 *pow4(r)*drstar_hbar5 + 16.0 *pow2(M)*r*hbar5 - 16.0 *M*pow2(r)*hbar5 + 4.0 *pow3(r)*hbar5 + 48.0 *pow2(M)*r*hbar6 - 48.0 *M*pow2(r)*hbar6 + 12.0 *pow3(r)*hbar6 - 8.0 *pow2(M)*r*hbar7 + 8.0 *M*pow2(r)*hbar7 - 2.0 *pow3(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l2m2/l2m2_GL_dd.cc-fragment <==
l2m2_GL_dd(0,0) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 - 10.0 *M*pow2(r)*hbar1 + 6.0 *pow3(r)*hbar1 - 8.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 26.0 *M*pow2(r)*hbar3 + 6.0 *pow3(r)*hbar3 - 16.0 *pow3(M)*hbar6 + 16.0 *pow2(M)*r*hbar6 - 4.0 *M*pow2(r)*hbar6)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*(2.0 *M - r)*pow5(r));
l2m2_GL_dd(0,1) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow2(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*hbar2 - 18.0 *M*r*hbar2 + 8.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 8.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow2(2.0 *M - r)*pow3(r));
l2m2_GL_dd(0,2) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 24.0 *M*r*hbar2 - 12.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 16.0 *M*r*hbar4 + 6.0 *pow2(r)*hbar4)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*(2.0 *M - r)*pow3(r));
l2m2_GL_dd(0,3) = 1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 24.0 *M*r*hbar2 - 12.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 16.0 *M*r*hbar4 + 6.0 *pow2(r)*hbar4)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*(2.0 *M - r)*pow3(r));
l2m2_GL_dd(1,1) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 + 2.0 *M*pow4(r)*dtt_hbar3 - pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 + 12.0 *pow2(M)*r*hbar1 - 26.0 *M*pow2(r)*hbar1 + 10.0 *pow3(r)*hbar1 + 40.0 *pow3(M)*hbar3 - 80.0 *pow2(M)*r*hbar3 + 50.0 *M*pow2(r)*hbar3 - 10.0 *pow3(r)*hbar3 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 + 48.0 *pow3(M)*hbar6 - 64.0 *pow2(M)*r*hbar6 + 28.0 *M*pow2(r)*hbar6 - 4.0 *pow3(r)*hbar6)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow3(2.0 *M - r)*pow3(r));
l2m2_GL_dd(1,2) = -1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 24.0 *M*r*hbar1 - 12.0 *pow2(r)*hbar1 + 48.0 *pow2(M)*hbar3 - 48.0 *M*r*hbar3 + 12.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 32.0 *M*r*hbar5 + 10.0 *pow2(r)*hbar5 + 48.0 *pow2(M)*hbar6 - 48.0 *M*r*hbar6 + 12.0 *pow2(r)*hbar6 - 8.0 *pow2(M)*hbar7 + 8.0 *M*r*hbar7 - 2.0 *pow2(r)*hbar7)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l2m2_GL_dd(1,3) = -1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 24.0 *M*r*hbar1 - 12.0 *pow2(r)*hbar1 + 48.0 *pow2(M)*hbar3 - 48.0 *M*r*hbar3 + 12.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 32.0 *M*r*hbar5 + 10.0 *pow2(r)*hbar5 + 48.0 *pow2(M)*hbar6 - 48.0 *M*r*hbar6 + 12.0 *pow2(r)*hbar6 - 8.0 *pow2(M)*hbar7 + 8.0 *M*r*hbar7 - 2.0 *pow2(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*pow2(2.0 *M - r)*pow2(r));
l2m2_GL_dd(2,2) = -1/192.0 *sqrt(5)*sqrt(3)*sqrt(2)*(12.0 *pow4(r)*pow2(cos_theta)*dtt_hbar6 - 12.0 *pow4(r)*pow2(cos_theta)*drstar_rstar_hbar6 - pow4(r)*pow2(cos_theta)*dtt_hbar7 + pow4(r)*pow2(cos_theta)*drstar_rstar_hbar7 + 48.0 *M*r*pow2(cos_theta)*hbar1 - 24.0 *pow2(r)*pow2(cos_theta)*hbar1 + 192.0 *pow2(M)*pow2(cos_theta)*hbar3 - 144.0 *M*r*pow2(cos_theta)*hbar3 + 24.0 *pow2(r)*pow2(cos_theta)*hbar3 - 64.0 *M*r*pow2(cos_theta)*hbar5 + 32.0 *pow2(r)*pow2(cos_theta)*hbar5 + 144.0 *pow2(M)*pow2(cos_theta)*hbar6 - 264.0 *M*r*pow2(cos_theta)*hbar6 + 96.0 *pow2(r)*pow2(cos_theta)*hbar6 + 4.0 *pow2(M)*pow2(cos_theta)*hbar7 + 6.0 *M*r*pow2(cos_theta)*hbar7 - 4.0 *pow2(r)*pow2(cos_theta)*hbar7 - 12.0 *pow4(r)*dtt_hbar6 + 12.0 *pow4(r)*drstar_rstar_hbar6 - pow4(r)*dtt_hbar7 + pow4(r)*drstar_rstar_hbar7 - 48.0 *M*r*hbar1 + 24.0 *pow2(r)*hbar1 - 192.0 *pow2(M)*hbar3 + 144.0 *M*r*hbar3 - 24.0 *pow2(r)*hbar3 + 32.0 *M*r*hbar5 - 16.0 *pow2(r)*hbar5 - 144.0 *pow2(M)*hbar6 + 264.0 *M*r*hbar6 - 96.0 *pow2(r)*hbar6 + 4.0 *pow2(M)*hbar7 + 6.0 *M*r*hbar7 - 4.0 *pow2(r)*hbar7)*mu*exp_2iphi/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l2m2_GL_dd(2,3) = 1/96.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar7 - pow4(r)*drstar_rstar_hbar7 + 16.0 *M*r*hbar5 - 8.0 *pow2(r)*hbar5 - 4.0 *pow2(M)*hbar7 - 6.0 *M*r*hbar7 + 4.0 *pow2(r)*hbar7)*mu*cos_theta*exp_2iphi*sin_theta/(sqrt(pi)*(2.0 *M - r)*pow2(r));
l2m2_GL_dd(3,3) = 1/192.0 *sqrt(5)*sqrt(3)*sqrt(2)*(12.0 *pow4(r)*pow2(sin_theta)*dtt_hbar6 - 12.0 *pow4(r)*pow2(sin_theta)*drstar_rstar_hbar6 + pow4(r)*pow2(sin_theta)*dtt_hbar7 - pow4(r)*pow2(sin_theta)*drstar_rstar_hbar7 + 48.0 *M*r*hbar1*pow2(sin_theta) - 24.0 *pow2(r)*hbar1*pow2(sin_theta) + 192.0 *pow2(M)*hbar3*pow2(sin_theta) - 144.0 *M*r*hbar3*pow2(sin_theta) + 24.0 *pow2(r)*hbar3*pow2(sin_theta) - 32.0 *M*r*hbar5*pow2(sin_theta) + 16.0 *pow2(r)*hbar5*pow2(sin_theta) + 144.0 *pow2(M)*hbar6*pow2(sin_theta) - 264.0 *M*r*hbar6*pow2(sin_theta) + 96.0 *pow2(r)*hbar6*pow2(sin_theta) - 4.0 *pow2(M)*hbar7*pow2(sin_theta) - 6.0 *M*r*hbar7*pow2(sin_theta) + 4.0 *pow2(r)*hbar7*pow2(sin_theta) - 2.0 *pow4(r)*dtt_hbar7 + 2.0 *pow4(r)*drstar_rstar_hbar7 - 32.0 *M*r*hbar5 + 16.0 *pow2(r)*hbar5 + 8.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 8.0 *pow2(r)*hbar7)*mu*exp_2iphi*pow2(sin_theta)/(sqrt(pi)*(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l2m2/l2m2_rescaled_GG_dd.cc-fragment <==
l2m2_rescaled_tr_GG_dd(0,0) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar1 - pow4(r)*drstar_rstar_hbar1 - 2.0 *M*pow3(r)*dtt_hbar3 + pow4(r)*dtt_hbar3 - 2.0 *M*pow3(r)*drstar_rstar_hbar3 + pow4(r)*drstar_rstar_hbar3 + 8.0 *M*pow2(r)*drstar_hbar1 - 2.0 *pow3(r)*drstar_hbar1 - 4.0 *M*pow2(r)*dt_hbar2 + 12.0 *pow2(M)*r*drstar_hbar3 - 10.0 *M*pow2(r)*drstar_hbar3 + 2.0 *pow3(r)*drstar_hbar3 - 4.0 *M*pow2(r)*drstar_hbar5 + 2.0 *pow3(r)*drstar_hbar5 + 8.0 *pow2(M)*r*drstar_hbar6 - 8.0 *M*pow2(r)*drstar_hbar6 + 2.0 *pow3(r)*drstar_hbar6 - 4.0 *pow2(M)*hbar1 + 2.0 *M*r*hbar1 + 12.0 *pow2(M)*hbar5 - 10.0 *M*r*hbar5 + 2.0 *pow2(r)*hbar5 + 24.0 *pow2(M)*hbar6 - 24.0 *M*r*hbar6 + 6.0 *pow2(r)*hbar6 - 4.0 *pow2(M)*hbar7 + 4.0 *M*r*hbar7 - pow2(r)*hbar7)*mu/(sqrt(pi)*pow4(r));
l2m2_rescaled_tr_GG_dd(0,1) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow3(r)*dt_rstar_hbar3 + 2.0 *pow4(r)*dt_rstar_hbar3 - 2.0 *pow3(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*r*dt_hbar3 - 2.0 *M*pow2(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar4 + pow3(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + pow3(r)*dt_hbar5 + 8.0 *pow2(M)*r*dt_hbar6 - 8.0 *M*pow2(r)*dt_hbar6 + 2.0 *pow3(r)*dt_hbar6 + 4.0 *pow2(M)*hbar2 - 6.0 *M*r*hbar2 + 2.0 *pow2(r)*hbar2 - 4.0 *pow2(M)*hbar4 + 6.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GG_dd(0,2) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 6.0 *pow2(r)*dt_hbar1 - 6.0 *pow2(r)*drstar_hbar2 - 12.0 *M*r*dt_hbar3 + 6.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 12.0 *M*r*dt_hbar6 - 6.0 *pow2(r)*dt_hbar6 - 2.0 *M*r*dt_hbar7 + pow2(r)*dt_hbar7 + 12.0 *M*hbar2 - 6.0 *r*hbar2 - 12.0 *M*hbar4 + 6.0 *r*hbar4)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GG_dd(0,3) = 1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow3(r)*dtt_hbar4 - pow3(r)*dt_rstar_hbar5 + 6.0 *pow2(r)*dt_hbar1 - 6.0 *pow2(r)*drstar_hbar2 - 12.0 *M*r*dt_hbar3 + 6.0 *pow2(r)*dt_hbar3 + 4.0 *M*r*dt_hbar5 - 2.0 *pow2(r)*dt_hbar5 + 12.0 *M*r*dt_hbar6 - 6.0 *pow2(r)*dt_hbar6 - 2.0 *M*r*dt_hbar7 + pow2(r)*dt_hbar7 + 12.0 *M*hbar2 - 6.0 *r*hbar2 - 12.0 *M*hbar4 + 6.0 *r*hbar4)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GG_dd(1,1) = 1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 2.0 *pow4(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow4(r)*dt_hbar2 - 4.0 *pow2(M)*pow2(r)*drstar_hbar3 + 6.0 *M*pow3(r)*drstar_hbar3 - 2.0 *pow4(r)*drstar_hbar3 - 4.0 *M*pow3(r)*dt_hbar4 + 2.0 *pow4(r)*dt_hbar4 + 8.0 *pow2(M)*pow2(r)*drstar_hbar6 - 8.0 *M*pow3(r)*drstar_hbar6 + 2.0 *pow4(r)*drstar_hbar6 + 12.0 *pow2(M)*r*hbar1 - 14.0 *M*pow2(r)*hbar1 + 4.0 *pow3(r)*hbar1 + 32.0 *pow3(M)*hbar3 - 48.0 *pow2(M)*r*hbar3 + 24.0 *M*pow2(r)*hbar3 - 4.0 *pow3(r)*hbar3 - 20.0 *pow2(M)*r*hbar5 + 22.0 *M*pow2(r)*hbar5 - 6.0 *pow3(r)*hbar5 + 64.0 *pow3(M)*hbar6 - 120.0 *pow2(M)*r*hbar6 + 72.0 *M*pow2(r)*hbar6 - 14.0 *pow3(r)*hbar6 + 4.0 *pow2(M)*r*hbar7 - 4.0 *M*pow2(r)*hbar7 + pow3(r)*hbar7)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GG_dd(1,2) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 6.0 *pow3(r)*drstar_hbar1 + 6.0 *pow3(r)*dt_hbar2 - 12.0 *M*pow2(r)*drstar_hbar3 + 6.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 12.0 *M*pow2(r)*drstar_hbar6 - 6.0 *pow3(r)*drstar_hbar6 - 2.0 *M*pow2(r)*drstar_hbar7 + pow3(r)*drstar_hbar7 + 12.0 *M*r*hbar1 - 6.0 *pow2(r)*hbar1 + 24.0 *pow2(M)*hbar3 - 24.0 *M*r*hbar3 + 6.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 36.0 *M*r*hbar5 + 12.0 *pow2(r)*hbar5 + 120.0 *pow2(M)*hbar6 - 120.0 *M*r*hbar6 + 30.0 *pow2(r)*hbar6 - 12.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 3.0 *pow2(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GG_dd(1,3) = 1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dt_rstar_hbar4 - pow4(r)*drstar_rstar_hbar5 - 6.0 *pow3(r)*drstar_hbar1 + 6.0 *pow3(r)*dt_hbar2 - 12.0 *M*pow2(r)*drstar_hbar3 + 6.0 *pow3(r)*drstar_hbar3 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *pow3(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 12.0 *M*pow2(r)*drstar_hbar6 - 6.0 *pow3(r)*drstar_hbar6 - 2.0 *M*pow2(r)*drstar_hbar7 + pow3(r)*drstar_hbar7 + 12.0 *M*r*hbar1 - 6.0 *pow2(r)*hbar1 + 24.0 *pow2(M)*hbar3 - 24.0 *M*r*hbar3 + 6.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 36.0 *M*r*hbar5 + 12.0 *pow2(r)*hbar5 + 120.0 *pow2(M)*hbar6 - 120.0 *M*r*hbar6 + 30.0 *pow2(r)*hbar6 - 12.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 3.0 *pow2(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GG_dd(2,2) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar1 + 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar1 - 6.0 *pow5(r)*pow2(sin_theta)*dt_rstar_hbar2 - 6.0 *M*pow4(r)*pow2(sin_theta)*dtt_hbar3 + 3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar3 + 6.0 *M*pow4(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 6.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar1 + 6.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar2 - 4.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar4 + 2.0 *pow4(r)*pow2(sin_theta)*dt_hbar4 + 4.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar5 - 2.0 *pow4(r)*pow2(sin_theta)*drstar_hbar5 - 24.0 *pow2(M)*pow2(r)*pow2(sin_theta)*drstar_hbar6 + 24.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar6 - 6.0 *pow4(r)*pow2(sin_theta)*drstar_hbar6 - 24.0 *pow2(M)*r*hbar1*pow2(sin_theta) + 24.0 *M*pow2(r)*hbar1*pow2(sin_theta) - 6.0 *pow3(r)*hbar1*pow2(sin_theta) - 72.0 *pow3(M)*hbar3*pow2(sin_theta) + 96.0 *pow2(M)*r*hbar3*pow2(sin_theta) - 42.0 *M*pow2(r)*hbar3*pow2(sin_theta) + 6.0 *pow3(r)*hbar3*pow2(sin_theta) + 32.0 *pow2(M)*r*hbar5*pow2(sin_theta) - 32.0 *M*pow2(r)*hbar5*pow2(sin_theta) + 8.0 *pow3(r)*hbar5*pow2(sin_theta) - 144.0 *pow3(M)*hbar6*pow2(sin_theta) + 216.0 *pow2(M)*r*hbar6*pow2(sin_theta) - 108.0 *M*pow2(r)*hbar6*pow2(sin_theta) + 18.0 *pow3(r)*hbar6*pow2(sin_theta) - 4.0 *pow2(M)*r*hbar7*pow2(sin_theta) + 4.0 *M*pow2(r)*hbar7*pow2(sin_theta) - pow3(r)*hbar7*pow2(sin_theta) - 4.0 *M*pow3(r)*dt_hbar4 + 2.0 *pow4(r)*dt_hbar4 + 4.0 *M*pow3(r)*drstar_hbar5 - 2.0 *pow4(r)*drstar_hbar5 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 - 48.0 *pow2(M)*r*hbar6 + 48.0 *M*pow2(r)*hbar6 - 12.0 *pow3(r)*hbar6 + 8.0 *pow2(M)*r*hbar7 - 8.0 *M*pow2(r)*hbar7 + 2.0 *pow3(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GG_dd(2,3) = 1/24.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 12.0 *M*hbar6 - 6.0 *r*hbar6 - 2.0 *M*hbar7 + r*hbar7)*mu/(sqrt(pi)*r);
l2m2_rescaled_tr_GG_dd(3,3) = 1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar1 + 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar1 - 6.0 *pow5(r)*pow2(sin_theta)*dt_rstar_hbar2 - 6.0 *M*pow4(r)*pow2(sin_theta)*dtt_hbar3 + 3.0 *pow5(r)*pow2(sin_theta)*dtt_hbar3 + 6.0 *M*pow4(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 3.0 *pow5(r)*pow2(sin_theta)*drstar_rstar_hbar3 - 6.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar1 + 6.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar2 - 8.0 *M*pow3(r)*pow2(sin_theta)*dt_hbar4 + 4.0 *pow4(r)*pow2(sin_theta)*dt_hbar4 + 8.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar5 - 4.0 *pow4(r)*pow2(sin_theta)*drstar_hbar5 - 24.0 *pow2(M)*pow2(r)*pow2(sin_theta)*drstar_hbar6 + 24.0 *M*pow3(r)*pow2(sin_theta)*drstar_hbar6 - 6.0 *pow4(r)*pow2(sin_theta)*drstar_hbar6 - 24.0 *pow2(M)*r*hbar1*pow2(sin_theta) + 24.0 *M*pow2(r)*hbar1*pow2(sin_theta) - 6.0 *pow3(r)*hbar1*pow2(sin_theta) - 72.0 *pow3(M)*hbar3*pow2(sin_theta) + 96.0 *pow2(M)*r*hbar3*pow2(sin_theta) - 42.0 *M*pow2(r)*hbar3*pow2(sin_theta) + 6.0 *pow3(r)*hbar3*pow2(sin_theta) + 16.0 *pow2(M)*r*hbar5*pow2(sin_theta) - 16.0 *M*pow2(r)*hbar5*pow2(sin_theta) + 4.0 *pow3(r)*hbar5*pow2(sin_theta) - 144.0 *pow3(M)*hbar6*pow2(sin_theta) + 168.0 *pow2(M)*r*hbar6*pow2(sin_theta) - 60.0 *M*pow2(r)*hbar6*pow2(sin_theta) + 6.0 *pow3(r)*hbar6*pow2(sin_theta) + 4.0 *pow2(M)*r*hbar7*pow2(sin_theta) - 4.0 *M*pow2(r)*hbar7*pow2(sin_theta) + pow3(r)*hbar7*pow2(sin_theta) + 4.0 *M*pow3(r)*dt_hbar4 - 2.0 *pow4(r)*dt_hbar4 - 4.0 *M*pow3(r)*drstar_hbar5 + 2.0 *pow4(r)*drstar_hbar5 + 16.0 *pow2(M)*r*hbar5 - 16.0 *M*pow2(r)*hbar5 + 4.0 *pow3(r)*hbar5 + 48.0 *pow2(M)*r*hbar6 - 48.0 *M*pow2(r)*hbar6 + 12.0 *pow3(r)*hbar6 - 8.0 *pow2(M)*r*hbar7 + 8.0 *M*pow2(r)*hbar7 - 2.0 *pow3(r)*hbar7)*mu/(sqrt(pi)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.Einstein-l2m2/l2m2_rescaled_GL_dd.cc-fragment <==
l2m2_rescaled_tr_GL_dd(0,0) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 - 2.0 *M*pow4(r)*dtt_hbar3 + pow5(r)*dtt_hbar3 + 2.0 *M*pow4(r)*drstar_rstar_hbar3 - pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 - 10.0 *M*pow2(r)*hbar1 + 6.0 *pow3(r)*hbar1 - 8.0 *pow3(M)*hbar3 + 32.0 *pow2(M)*r*hbar3 - 26.0 *M*pow2(r)*hbar3 + 6.0 *pow3(r)*hbar3 - 16.0 *pow3(M)*hbar6 + 16.0 *pow2(M)*r*hbar6 - 4.0 *M*pow2(r)*hbar6)*mu/(sqrt(pi)*pow5(r));
l2m2_rescaled_tr_GL_dd(0,1) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar2 - pow4(r)*drstar_rstar_hbar2 - 4.0 *M*pow2(r)*dt_hbar1 + 4.0 *M*pow2(r)*drstar_hbar2 + 4.0 *pow2(M)*hbar2 - 18.0 *M*r*hbar2 + 8.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 8.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GL_dd(0,2) = -1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 24.0 *M*r*hbar2 - 12.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 16.0 *M*r*hbar4 + 6.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GL_dd(0,3) = -1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar4 - pow4(r)*drstar_rstar_hbar4 + 2.0 *M*pow2(r)*drstar_hbar4 - 2.0 *M*pow2(r)*dt_hbar5 + 24.0 *M*r*hbar2 - 12.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 16.0 *M*r*hbar4 + 6.0 *pow2(r)*hbar4)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GL_dd(1,1) = -1/16.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow5(r)*dtt_hbar1 - pow5(r)*drstar_rstar_hbar1 + 2.0 *M*pow4(r)*dtt_hbar3 - pow5(r)*dtt_hbar3 - 2.0 *M*pow4(r)*drstar_rstar_hbar3 + pow5(r)*drstar_rstar_hbar3 + 4.0 *M*pow3(r)*drstar_hbar1 - 4.0 *M*pow3(r)*dt_hbar2 + 12.0 *pow2(M)*r*hbar1 - 26.0 *M*pow2(r)*hbar1 + 10.0 *pow3(r)*hbar1 + 40.0 *pow3(M)*hbar3 - 80.0 *pow2(M)*r*hbar3 + 50.0 *M*pow2(r)*hbar3 - 10.0 *pow3(r)*hbar3 - 16.0 *pow2(M)*r*hbar5 + 16.0 *M*pow2(r)*hbar5 - 4.0 *pow3(r)*hbar5 + 48.0 *pow3(M)*hbar6 - 64.0 *pow2(M)*r*hbar6 + 28.0 *M*pow2(r)*hbar6 - 4.0 *pow3(r)*hbar6)*mu/(sqrt(pi)*pow3(r));
l2m2_rescaled_tr_GL_dd(1,2) = -1/48.0 *sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 24.0 *M*r*hbar1 - 12.0 *pow2(r)*hbar1 + 48.0 *pow2(M)*hbar3 - 48.0 *M*r*hbar3 + 12.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 32.0 *M*r*hbar5 + 10.0 *pow2(r)*hbar5 + 48.0 *pow2(M)*hbar6 - 48.0 *M*r*hbar6 + 12.0 *pow2(r)*hbar6 - 8.0 *pow2(M)*hbar7 + 8.0 *M*r*hbar7 - 2.0 *pow2(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GL_dd(1,3) = -1/48.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar5 - pow4(r)*drstar_rstar_hbar5 - 2.0 *M*pow2(r)*dt_hbar4 + 2.0 *M*pow2(r)*drstar_hbar5 + 24.0 *M*r*hbar1 - 12.0 *pow2(r)*hbar1 + 48.0 *pow2(M)*hbar3 - 48.0 *M*r*hbar3 + 12.0 *pow2(r)*hbar3 + 24.0 *pow2(M)*hbar5 - 32.0 *M*r*hbar5 + 10.0 *pow2(r)*hbar5 + 48.0 *pow2(M)*hbar6 - 48.0 *M*r*hbar6 + 12.0 *pow2(r)*hbar6 - 8.0 *pow2(M)*hbar7 + 8.0 *M*r*hbar7 - 2.0 *pow2(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GL_dd(2,2) = 1/192.0 *sqrt(5)*sqrt(3)*sqrt(2)*(12.0 *pow4(r)*pow2(sin_theta)*dtt_hbar6 - 12.0 *pow4(r)*pow2(sin_theta)*drstar_rstar_hbar6 - pow4(r)*pow2(sin_theta)*dtt_hbar7 + pow4(r)*pow2(sin_theta)*drstar_rstar_hbar7 + 48.0 *M*r*hbar1*pow2(sin_theta) - 24.0 *pow2(r)*hbar1*pow2(sin_theta) + 192.0 *pow2(M)*hbar3*pow2(sin_theta) - 144.0 *M*r*hbar3*pow2(sin_theta) + 24.0 *pow2(r)*hbar3*pow2(sin_theta) - 64.0 *M*r*hbar5*pow2(sin_theta) + 32.0 *pow2(r)*hbar5*pow2(sin_theta) + 144.0 *pow2(M)*hbar6*pow2(sin_theta) - 264.0 *M*r*hbar6*pow2(sin_theta) + 96.0 *pow2(r)*hbar6*pow2(sin_theta) + 4.0 *pow2(M)*hbar7*pow2(sin_theta) + 6.0 *M*r*hbar7*pow2(sin_theta) - 4.0 *pow2(r)*hbar7*pow2(sin_theta) + 2.0 *pow4(r)*dtt_hbar7 - 2.0 *pow4(r)*drstar_rstar_hbar7 + 32.0 *M*r*hbar5 - 16.0 *pow2(r)*hbar5 - 8.0 *pow2(M)*hbar7 - 12.0 *M*r*hbar7 + 8.0 *pow2(r)*hbar7)*(2.0 *M - r)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GL_dd(2,3) = -1/96.0 *I*sqrt(5)*sqrt(3)*sqrt(2)*(pow4(r)*dtt_hbar7 - pow4(r)*drstar_rstar_hbar7 + 16.0 *M*r*hbar5 - 8.0 *pow2(r)*hbar5 - 4.0 *pow2(M)*hbar7 - 6.0 *M*r*hbar7 + 4.0 *pow2(r)*hbar7)*mu/(sqrt(pi)*pow2(r));
l2m2_rescaled_tr_GL_dd(3,3) = 1/192.0 *sqrt(5)*sqrt(3)*sqrt(2)*(12.0 *pow4(r)*pow2(sin_theta)*dtt_hbar6 - 12.0 *pow4(r)*pow2(sin_theta)*drstar_rstar_hbar6 + pow4(r)*pow2(sin_theta)*dtt_hbar7 - pow4(r)*pow2(sin_theta)*drstar_rstar_hbar7 + 48.0 *M*r*hbar1*pow2(sin_theta) - 24.0 *pow2(r)*hbar1*pow2(sin_theta) + 192.0 *pow2(M)*hbar3*pow2(sin_theta) - 144.0 *M*r*hbar3*pow2(sin_theta) + 24.0 *pow2(r)*hbar3*pow2(sin_theta) - 32.0 *M*r*hbar5*pow2(sin_theta) + 16.0 *pow2(r)*hbar5*pow2(sin_theta) + 144.0 *pow2(M)*hbar6*pow2(sin_theta) - 264.0 *M*r*hbar6*pow2(sin_theta) + 96.0 *pow2(r)*hbar6*pow2(sin_theta) - 4.0 *pow2(M)*hbar7*pow2(sin_theta) - 6.0 *M*r*hbar7*pow2(sin_theta) + 4.0 *pow2(r)*hbar7*pow2(sin_theta) - 2.0 *pow4(r)*dtt_hbar7 + 2.0 *pow4(r)*drstar_rstar_hbar7 - 32.0 *M*r*hbar5 + 16.0 *pow2(r)*hbar5 + 8.0 *pow2(M)*hbar7 + 12.0 *M*r*hbar7 - 8.0 *pow2(r)*hbar7)*(2.0 *M - r)*mu/(sqrt(pi)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn1.cc-fragment <==
l1m1_BL_GCD_eqn1 = 2.0 *(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn2.cc-fragment <==
l1m1_BL_GCD_eqn2 = 2.0 *(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn3.cc-fragment <==
l1m1_BL_GCD_eqn3 = 2.0 *(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn4.cc-fragment <==
l1m1_BL_GCD_eqn4 = -(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 4.0 *M*hbar6 - 2.0 *r*hbar6)*M*mu*sin_theta/((2.0 *M - r)*pow3(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn5.cc-fragment <==
l1m1_BL_GCD_eqn5 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn6.cc-fragment <==
l1m1_BL_GCD_eqn6 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn1.cc-fragment <==
l1m1_DB_GCD_eqn1 = 2.0 *(pow3(r)*dt_hbar1 - pow3(r)*drstar_hbar1 + pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar3 + pow3(r)*drstar_hbar3 + 2.0 *M*r*hbar1 - pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 + 4.0 *pow2(M)*hbar3 - 4.0 *M*r*hbar3 + pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 - 2.0 *M*r*hbar5 + pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*M*mu/((2.0 *M - r)*pow5(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn2.cc-fragment <==
l1m1_DB_GCD_eqn2 = -(pow3(r)*dt_hbar1 - pow3(r)*drstar_hbar1 + pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar3 + pow3(r)*drstar_hbar3 + 2.0 *M*r*hbar1 - pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 + 4.0 *pow2(M)*hbar3 - 4.0 *M*r*hbar3 + pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 - 2.0 *M*r*hbar5 + pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn3.cc-fragment <==
l1m1_DB_GCD_eqn3 = 2.0 *(pow3(r)*dt_hbar1 + pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/((2.0 *M - r)*pow5(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn4.cc-fragment <==
l1m1_DB_GCD_eqn4 = -(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 4.0 *M*hbar6 - 2.0 *r*hbar6)*M*mu*sin_theta/((2.0 *M - r)*pow3(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn5.cc-fragment <==
l1m1_DB_GCD_eqn5 = (pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 4.0 *M*hbar6 - 2.0 *r*hbar6)*M*mu*sin_theta/(pow2(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn6.cc-fragment <==
l1m1_DB_GCD_eqn6 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn1.cc-fragment <==
l2m2_BL_GCD_eqn1 = 1/3.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn2.cc-fragment <==
l2m2_BL_GCD_eqn2 = 1/3.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn3.cc-fragment <==
l2m2_BL_GCD_eqn3 = 1/3.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn4.cc-fragment <==
l2m2_BL_GCD_eqn4 = -1/6.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 12.0 *M*hbar6 - 6.0 *r*hbar6 - 2.0 *M*hbar7 + r*hbar7)*M*mu*sin_theta/((2.0 *M - r)*pow3(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn5.cc-fragment <==
l2m2_BL_GCD_eqn5 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn6.cc-fragment <==
l2m2_BL_GCD_eqn6 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn7.cc-fragment <==
l2m2_BL_GCD_eqn7 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn1.cc-fragment <==
l2m2_DB_GCD_eqn1 = 1/3.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*dt_hbar1 - pow3(r)*drstar_hbar1 + pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar3 + pow3(r)*drstar_hbar3 + 2.0 *M*r*hbar1 - pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 + 4.0 *pow2(M)*hbar3 - 4.0 *M*r*hbar3 + pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 - 2.0 *M*r*hbar5 + pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*M*mu/((2.0 *M - r)*pow5(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn2.cc-fragment <==
l2m2_DB_GCD_eqn2 = -1/6.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*dt_hbar1 - pow3(r)*drstar_hbar1 + pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 - 2.0 *M*pow2(r)*drstar_hbar3 + pow3(r)*drstar_hbar3 + 2.0 *M*r*hbar1 - pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 + 4.0 *pow2(M)*hbar3 - 4.0 *M*r*hbar3 + pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 - 2.0 *M*r*hbar5 + pow2(r)*hbar5 + 8.0 *pow2(M)*hbar6 - 8.0 *M*r*hbar6 + 2.0 *pow2(r)*hbar6)*M*mu/(pow2(2.0 *M - r)*pow4(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn3.cc-fragment <==
l2m2_DB_GCD_eqn3 = 1/3.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow3(r)*dt_hbar1 + pow3(r)*drstar_hbar1 - pow3(r)*dt_hbar2 - pow3(r)*drstar_hbar2 - 2.0 *M*pow2(r)*dt_hbar3 + pow3(r)*dt_hbar3 + 2.0 *M*pow2(r)*drstar_hbar3 - pow3(r)*drstar_hbar3 - 2.0 *M*r*hbar1 + pow2(r)*hbar1 + 2.0 *M*r*hbar2 - pow2(r)*hbar2 - 4.0 *pow2(M)*hbar3 + 4.0 *M*r*hbar3 - pow2(r)*hbar3 - 2.0 *M*r*hbar4 + pow2(r)*hbar4 + 2.0 *M*r*hbar5 - pow2(r)*hbar5 - 8.0 *pow2(M)*hbar6 + 8.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)*M*mu/((2.0 *M - r)*pow5(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn4.cc-fragment <==
l2m2_DB_GCD_eqn4 = -1/6.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 12.0 *M*hbar6 - 6.0 *r*hbar6 - 2.0 *M*hbar7 + r*hbar7)*M*mu*sin_theta/((2.0 *M - r)*pow3(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn5.cc-fragment <==
l2m2_DB_GCD_eqn5 = 1/6.0 *sqrt(6)*sqrt(3)*sqrt(2)*(pow2(r)*dt_hbar4 - pow2(r)*drstar_hbar5 + 4.0 *M*hbar5 - 2.0 *r*hbar5 + 12.0 *M*hbar6 - 6.0 *r*hbar6 - 2.0 *M*hbar7 + r*hbar7)*M*mu*sin_theta/(pow2(2.0 *M - r)*pow2(r));


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn6.cc-fragment <==
l2m2_DB_GCD_eqn6 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn7.cc-fragment <==
l2m2_DB_GCD_eqn7 = 0;


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar1.cc-fragment <==
l1m1_dtt_hbar1 = (pow5(r)*drstar_rstar_hbar1 - 4.0 *M*pow3(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 + 10.0 *M*pow2(r)*hbar1 - 4.0 *pow3(r)*hbar1 - 16.0 *pow3(M)*hbar3 + 24.0 *pow2(M)*r*hbar3 - 12.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 16.0 *pow3(M)*hbar6 + 24.0 *pow2(M)*r*hbar6 - 12.0 *M*pow2(r)*hbar6 + 2.0 *pow3(r)*hbar6)/pow5(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar2.cc-fragment <==
l1m1_dtt_hbar2 = (pow4(r)*drstar_rstar_hbar2 + 4.0 *M*pow2(r)*dt_hbar1 - 4.0 *M*pow2(r)*drstar_hbar2 - 4.0 *pow2(M)*hbar2 + 10.0 *M*r*hbar2 - 4.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar3.cc-fragment <==
l1m1_dtt_hbar3 = (pow4(r)*drstar_rstar_hbar3 - 4.0 *M*r*hbar1 + 2.0 *pow2(r)*hbar1 - 12.0 *pow2(M)*hbar3 + 14.0 *M*r*hbar3 - 4.0 *pow2(r)*hbar3 + 4.0 *M*r*hbar5 - 2.0 *pow2(r)*hbar5 - 16.0 *pow2(M)*hbar6 + 12.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar4.cc-fragment <==
l1m1_dtt_hbar4 = (pow4(r)*drstar_rstar_hbar4 - 2.0 *M*pow2(r)*drstar_hbar4 + 2.0 *M*pow2(r)*dt_hbar5 - 8.0 *M*r*hbar2 + 4.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 8.0 *M*r*hbar4 - 2.0 *pow2(r)*hbar4)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar5.cc-fragment <==
l1m1_dtt_hbar5 = (pow4(r)*drstar_rstar_hbar5 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *M*pow2(r)*drstar_hbar5 - 8.0 *M*r*hbar1 + 4.0 *pow2(r)*hbar1 - 16.0 *pow2(M)*hbar3 + 16.0 *M*r*hbar3 - 4.0 *pow2(r)*hbar3 - 24.0 *pow2(M)*hbar5 + 24.0 *M*r*hbar5 - 6.0 *pow2(r)*hbar5 - 16.0 *pow2(M)*hbar6 + 16.0 *M*r*hbar6 - 4.0 *pow2(r)*hbar6)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l1m1/l1m1_dtt_hbar6.cc-fragment <==
l1m1_dtt_hbar6 = (pow4(r)*drstar_rstar_hbar6 - 4.0 *M*r*hbar1 + 2.0 *pow2(r)*hbar1 - 16.0 *pow2(M)*hbar3 + 12.0 *M*r*hbar3 - 2.0 *pow2(r)*hbar3 + 4.0 *M*r*hbar5 - 2.0 *pow2(r)*hbar5 - 12.0 *pow2(M)*hbar6 + 14.0 *M*r*hbar6 - 4.0 *pow2(r)*hbar6)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar1.cc-fragment <==
l2m2_dtt_hbar1 = (pow5(r)*drstar_rstar_hbar1 - 4.0 *M*pow3(r)*drstar_hbar1 + 4.0 *M*pow3(r)*dt_hbar2 - 4.0 *pow2(M)*r*hbar1 + 18.0 *M*pow2(r)*hbar1 - 8.0 *pow3(r)*hbar1 - 16.0 *pow3(M)*hbar3 + 24.0 *pow2(M)*r*hbar3 - 12.0 *M*pow2(r)*hbar3 + 2.0 *pow3(r)*hbar3 + 8.0 *pow2(M)*r*hbar5 - 8.0 *M*pow2(r)*hbar5 + 2.0 *pow3(r)*hbar5 - 16.0 *pow3(M)*hbar6 + 24.0 *pow2(M)*r*hbar6 - 12.0 *M*pow2(r)*hbar6 + 2.0 *pow3(r)*hbar6)/pow5(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar2.cc-fragment <==
l2m2_dtt_hbar2 = (pow4(r)*drstar_rstar_hbar2 + 4.0 *M*pow2(r)*dt_hbar1 - 4.0 *M*pow2(r)*drstar_hbar2 - 4.0 *pow2(M)*hbar2 + 18.0 *M*r*hbar2 - 8.0 *pow2(r)*hbar2 + 8.0 *pow2(M)*hbar4 - 8.0 *M*r*hbar4 + 2.0 *pow2(r)*hbar4)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar3.cc-fragment <==
l2m2_dtt_hbar3 = (pow4(r)*drstar_rstar_hbar3 - 4.0 *M*r*hbar1 + 2.0 *pow2(r)*hbar1 - 12.0 *pow2(M)*hbar3 + 22.0 *M*r*hbar3 - 8.0 *pow2(r)*hbar3 + 4.0 *M*r*hbar5 - 2.0 *pow2(r)*hbar5 - 16.0 *pow2(M)*hbar6 + 12.0 *M*r*hbar6 - 2.0 *pow2(r)*hbar6)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar4.cc-fragment <==
l2m2_dtt_hbar4 = (pow4(r)*drstar_rstar_hbar4 - 2.0 *M*pow2(r)*drstar_hbar4 + 2.0 *M*pow2(r)*dt_hbar5 - 24.0 *M*r*hbar2 + 12.0 *pow2(r)*hbar2 - 8.0 *pow2(M)*hbar4 + 16.0 *M*r*hbar4 - 6.0 *pow2(r)*hbar4)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar5.cc-fragment <==
l2m2_dtt_hbar5 = (pow4(r)*drstar_rstar_hbar5 + 2.0 *M*pow2(r)*dt_hbar4 - 2.0 *M*pow2(r)*drstar_hbar5 - 24.0 *M*r*hbar1 + 12.0 *pow2(r)*hbar1 - 48.0 *pow2(M)*hbar3 + 48.0 *M*r*hbar3 - 12.0 *pow2(r)*hbar3 - 24.0 *pow2(M)*hbar5 + 32.0 *M*r*hbar5 - 10.0 *pow2(r)*hbar5 - 48.0 *pow2(M)*hbar6 + 48.0 *M*r*hbar6 - 12.0 *pow2(r)*hbar6 + 8.0 *pow2(M)*hbar7 - 8.0 *M*r*hbar7 + 2.0 *pow2(r)*hbar7)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar6.cc-fragment <==
l2m2_dtt_hbar6 = (pow4(r)*drstar_rstar_hbar6 - 4.0 *M*r*hbar1 + 2.0 *pow2(r)*hbar1 - 16.0 *pow2(M)*hbar3 + 12.0 *M*r*hbar3 - 2.0 *pow2(r)*hbar3 + 4.0 *M*r*hbar5 - 2.0 *pow2(r)*hbar5 - 12.0 *pow2(M)*hbar6 + 22.0 *M*r*hbar6 - 8.0 *pow2(r)*hbar6)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.RHS-l2m2/l2m2_dtt_hbar7.cc-fragment <==
l2m2_dtt_hbar7 = (pow4(r)*drstar_rstar_hbar7 - 16.0 *M*r*hbar5 + 8.0 *pow2(r)*hbar5 + 4.0 *pow2(M)*hbar7 + 6.0 *M*r*hbar7 - 4.0 *pow2(r)*hbar7)/pow4(r);


==> anc/smp-v8.10.23/src/eqns/cg.tensor-ops/S_uu.cc-fragment <==
S_uu(0,0) = pow2(r)*S00/(4.0 *pow2(M) - 4.0 *M*r + pow2(r));
S_uu(0,1) = -S01;
S_uu(0,2) = S02/(2.0 *M*r - pow2(r));
S_uu(0,3) = S03/((2.0 *M*r - pow2(r))*pow2(sin_theta));
S_uu(1,1) = (4.0 *pow2(M) - 4.0 *M*r + pow2(r))*S11/pow2(r);
S_uu(1,2) = -(2.0 *M - r)*S12/pow3(r);
S_uu(1,3) = -(2.0 *M - r)*S13/(pow3(r)*pow2(sin_theta));
S_uu(2,2) = S22/pow4(r);
S_uu(2,3) = S23/(pow4(r)*pow2(sin_theta));
S_uu(3,3) = S33/(pow4(r)*pow4(sin_theta));


==> anc/smp-v8.10.23/src/eqns/convert-to-rstar.sage <==
rstar = var('rstar')

def convert_to_rstar(expr):
    """
    This function converts all /hbarI/ radial dependence from /r/ to /rstar/.
    That is, for example, this function converts
      hbarI(t,r) --> hbarI(t,rstar)
      diff(hbarI(t,r),r) --> (1/f(r))*diff(hbarI(t,rstar),rstar)
      diff(hbarI(t,r),t,r) --> (1/f(r))*diff(hbarI(t,rstar),t,rstar)
    The conversion of derivatives is done as per page 9.8 of my smp notes.

    This function does NOT apply /simplify_expression/ to its result.
    """

    # numbers don't have a /.subs()/ method, so we have to special-case them
    #
    # FIXME: I can't figure out how to detect an arbitrary number, so for now
    #        we just special-case zero (which is the number that typically
    #        occurs in practice)
    if expr == 0:
        return expr
    else:
        return expr.subs(
             diff(hbar1 (t,r), t)   == diff(hbar1 (t,rstar), t),
             diff(hbar2 (t,r), t)   == diff(hbar2 (t,rstar), t),
             diff(hbar3 (t,r), t)   == diff(hbar3 (t,rstar), t),
             diff(hbar4 (t,r), t)   == diff(hbar4 (t,rstar), t),
             diff(hbar5 (t,r), t)   == diff(hbar5 (t,rstar), t),
             diff(hbar6 (t,r), t)   == diff(hbar6 (t,rstar), t),
             diff(hbar7 (t,r), t)   == diff(hbar7 (t,rstar), t),
             diff(hbar8 (t,r), t)   == diff(hbar8 (t,rstar), t),
             diff(hbar9 (t,r), t)   == diff(hbar9 (t,rstar), t),
             diff(hbar10(t,r), t)   == diff(hbar10(t,rstar), t),

             diff(hbar1 (t,r), t,t) == diff(hbar1 (t,rstar), t,t),
             diff(hbar2 (t,r), t,t) == diff(hbar2 (t,rstar), t,t),
             diff(hbar3 (t,r), t,t) == diff(hbar3 (t,rstar), t,t),
             diff(hbar4 (t,r), t,t) == diff(hbar4 (t,rstar), t,t),
             diff(hbar5 (t,r), t,t) == diff(hbar5 (t,rstar), t,t),
             diff(hbar6 (t,r), t,t) == diff(hbar6 (t,rstar), t,t),
             diff(hbar7 (t,r), t,t) == diff(hbar7 (t,rstar), t,t),
             diff(hbar8 (t,r), t,t) == diff(hbar8 (t,rstar), t,t),
             diff(hbar9 (t,r), t,t) == diff(hbar9 (t,rstar), t,t),
             diff(hbar10(t,r), t,t) == diff(hbar10(t,rstar), t,t),

             diff(hbar1 (t,r), r)   == (1/f(r))*diff(hbar1 (t,rstar), rstar),
             diff(hbar2 (t,r), r)   == (1/f(r))*diff(hbar2 (t,rstar), rstar),
             diff(hbar3 (t,r), r)   == (1/f(r))*diff(hbar3 (t,rstar), rstar),
             diff(hbar4 (t,r), r)   == (1/f(r))*diff(hbar4 (t,rstar), rstar),
             diff(hbar5 (t,r), r)   == (1/f(r))*diff(hbar5 (t,rstar), rstar),
             diff(hbar6 (t,r), r)   == (1/f(r))*diff(hbar6 (t,rstar), rstar),
             diff(hbar7 (t,r), r)   == (1/f(r))*diff(hbar7 (t,rstar), rstar),
             diff(hbar8 (t,r), r)   == (1/f(r))*diff(hbar8 (t,rstar), rstar),
             diff(hbar9 (t,r), r)   == (1/f(r))*diff(hbar9 (t,rstar), rstar),
             diff(hbar10(t,r), r)   == (1/f(r))*diff(hbar10(t,rstar), rstar),

             diff(hbar1 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar1 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar1 (t,rstar), rstar),
             diff(hbar2 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar2 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar2 (t,rstar), rstar),
             diff(hbar3 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar3 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar3 (t,rstar), rstar),
             diff(hbar4 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar4 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar4 (t,rstar), rstar),
             diff(hbar5 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar5 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar5 (t,rstar), rstar),
             diff(hbar6 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar6 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar6 (t,rstar), rstar),
             diff(hbar7 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar7 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar7 (t,rstar), rstar),
             diff(hbar8 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar8 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar8 (t,rstar), rstar),
             diff(hbar9 (t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar9 (t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar9 (t,rstar), rstar),
             diff(hbar10(t,r), r,r)
                 ==   (1/f(r)^2)        *diff(hbar10(t,rstar), rstar,rstar)
                    - (fprime(r)/f(r)^2)*diff(hbar10(t,rstar), rstar),

             diff(hbar1 (t,r), t,r) == (1/f(r))*diff(hbar1 (t,rstar), t,rstar),
             diff(hbar2 (t,r), t,r) == (1/f(r))*diff(hbar2 (t,rstar), t,rstar),
             diff(hbar3 (t,r), t,r) == (1/f(r))*diff(hbar3 (t,rstar), t,rstar),
             diff(hbar4 (t,r), t,r) == (1/f(r))*diff(hbar4 (t,rstar), t,rstar),
             diff(hbar5 (t,r), t,r) == (1/f(r))*diff(hbar5 (t,rstar), t,rstar),
             diff(hbar6 (t,r), t,r) == (1/f(r))*diff(hbar6 (t,rstar), t,rstar),
             diff(hbar7 (t,r), t,r) == (1/f(r))*diff(hbar7 (t,rstar), t,rstar),
             diff(hbar8 (t,r), t,r) == (1/f(r))*diff(hbar8 (t,rstar), t,rstar),
             diff(hbar9 (t,r), t,r) == (1/f(r))*diff(hbar9 (t,rstar), t,rstar),
             diff(hbar10(t,r), t,r) == (1/f(r))*diff(hbar10(t,rstar), t,rstar),
                        )


==> anc/smp-v8.10.23/src/eqns/curvature.sage <==
# compute GLOBAL curvature quantities given metric

print(r'computing covariant derivative operator $\nabla$')
del_op = g_dd.connection(name='del_op', latex_name=r'\nabla')

print('computing Riemann tensor R_uddd & lowering leading index to get R_dddd')
R_dddd = g_dd.riemann().down(g_dd, 0)
assert R_dddd.tensor_rank() == 4
assert R_dddd.tensor_type() == (0,4)


==> anc/smp-v8.10.23/src/eqns/do-Einstein.sage <==
print('defining do_Einstein(hbar, ...)')
def do_Einstein(hbar_dd,
                rescale_G_dd_factors=(), rescale_G_dd_name_prefixes=(),
                eqn_numbers_to_solve=(),
                result_name_prefix=''):
    """
    This function is a top-level driver to
    * compute the Einstein tensor for a specified metric perturbation /hbar/
    * output code to compute this Einstein tensor, optionally with several
      possible rescalings

    Arguments:
    hbar_dd = the metric perturbation (a rank-2 covariate tensor)
    rescale_G_dd_factors = a tuple or list of rank-2 covariate tensors
                           of rescaling factors; each element of this
                           tuple/list is multiplied element-by-element
                           by the Einstein tensor G_dd to do the rescaling
    rescale_G_dd_name_prefixes = a tuple or list of strings; each element
                                 of this tuple/list is prefixed to the
                                 /result_name/ argument when printing the
                                 corresponding rescaled Einstein tensor
    result_name_prefix = a string which will be prefixed to the /result_name/
                         argument when printing all results other than
                         rescaled Einstein tensors

    /rescale_G_dd_factors/ and /rescale_G_dd_name_prefixes/ must have
    the same length.

    Results:
    This function returns a 2-element sequence /(GL_dd, GG_dd)/;
    each member of that sequence is a SageManifolds tensor field of type
    (0,2).

    /GL_dd/ is the Lorenz-gauge part of the 1st-order Einstein tensor
    /G_dd/, i.e., /GL_dd/ is the 1st-order Einstein tensor calculated
    assuming that the 1st-order metric perturbation /hbar_dd/ satisfies
    the Lorenz gauge condition.

    /GG_dd/ is the generic-gauge part of the Einstein tensor, so that
    the full Einstei. tensor is given by /GL_dd + GG_dd/.
    """

    #
    # the Einstein tensor
    #
    GL_dd = simplify_sym2_tensor( Einstein_Lorenz_gauge_part_of_hbar(hbar_dd) )
    print_rstar_sym2_tensor(GL_dd, result_name_prefix+'GL_dd')

    GG_dd = simplify_sym2_tensor(Einstein_generic_gauge_part_of_hbar(hbar_dd))
    print_rstar_sym2_tensor(GG_dd, result_name_prefix+'GG_dd')

    #
    # rescalings of the Einstein tensor (if any)
    #
    for rescale_factor,rescale_name_prefix in zip(rescale_G_dd_factors, \
                                                  rescale_G_dd_name_prefixes):
        print('rescaling GL_dd: "%s" name prefix' % rescale_name_prefix)
        rescaled_GL_dd = ebe_multiply_sym2(rescale_factor, GL_dd,
                                           'rescaled_GL_dd')
        print_rstar_sym2_tensor(rescaled_GL_dd, rescale_name_prefix+'GL_dd')

        print('rescaling GG_dd: "%s" name prefix' % rescale_name_prefix)
        rescaled_GG_dd = ebe_multiply_sym2(rescale_factor, GG_dd,
                                           'rescaled_GG_dd')
        print_rstar_sym2_tensor(rescaled_GG_dd, rescale_name_prefix+'GG_dd')

    return (GL_dd, GG_dd)


==> anc/smp-v8.10.23/src/eqns/do-ell-emm.sage <==
# do-ell-emm.sage -- top-level drivers for individual (ell,emm)
# do_l1m1 - ell=1, emm=1 (full separation of radial/angular dependence)
# do_l2m2 - ell=2, emm=2 (NOT separation of radial/angular dependence)
# do_lm_generic - generic ell,emm (NOT separation of radial/angular dependence)

#
# prerequisites
#   setup.sage
#

################################################################################

print('defining do_l1m1()')
def do_l1m1():
    """
    This function does all the computations for the ell=1, emm=1 case.

    Results:
    This function doesn't return anything.
    """

    print('*** ell=1, emm=1 ***')

    print('defining metric perturbation')
    l1m1_hbar_dd = Man.tensor_field(0,2, name='l1m1_hbar_dd', sym=(0,1))
    l1m1_hbar_dd = fn_ell1_emm1_hbar_dd()

    # these angular scale factors remove all the angular dependence
    # from the Einstein tensor and evolution equations
    print('defining angular scale factor for l1m1 Einstein separation-of-variables')
    angular_scale_factor_dd = Man.tensor_field(0,2,
                                               name='angular_scale_factor_dd',
                                               sym=(0,1))
    angular_scale_factor_dd[0,0] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[0,1] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[0,2] = 1 / (e^(I*phi)*cos(theta))
    angular_scale_factor_dd[0,3] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[1,1] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[1,2] = 1 / (e^(I*phi)*cos(theta))
    angular_scale_factor_dd[1,3] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[2,2] = 1 / (e^(I*phi)*sin(theta))
    angular_scale_factor_dd[2,3] = 1		# GL_dd[2,3] = GG_dd[2,3] = 0
    angular_scale_factor_dd[3,3] = 1 / (e^(I*phi)*sin(theta)^3)

    # with these radial scale factors, the radial dependence of the
    # Einstein tensor neither blows up nor vanishes towards the horizon
    print('defining radial scale factor for l1m1 Einstein rescaling')
    radial_scale_factor_dd = Man.tensor_field(0,2,
                                              name='radial_scale_factor_dd',
                                              sym=(0,1))
    radial_scale_factor_dd[0,0] = (r - 2*M)
    radial_scale_factor_dd[0,1] = (r - 2*M)^2
    radial_scale_factor_dd[0,2] = (r - 2*M)
    radial_scale_factor_dd[0,3] = (r - 2*M)
    radial_scale_factor_dd[1,1] = (r - 2*M)^3
    radial_scale_factor_dd[1,2] = (r - 2*M)^2
    radial_scale_factor_dd[1,3] = (r - 2*M)^2
    radial_scale_factor_dd[2,2] = (r - 2*M)^2	# GL_dd[2,2] wants (r - 2*M),
						# GG_dd[2,2] wants (r - 2*M)^2
    radial_scale_factor_dd[2,3] = 1		# GL_dd[2,3] = GG_dd[2,3] = 0
    radial_scale_factor_dd[3,3] = (r - 2*M)^2	# GL_dd[3,3] wants (r - 2*M),
						# GG_dd[3,3] wants (r - 2*M)^2

    both_scale_factors_dd = ebe_multiply_sym2(radial_scale_factor_dd,
                                              angular_scale_factor_dd,
                                              'both_scale_factors_dd')

    l1m1_GL_dd, l1m1_GG_dd = \
        do_Einstein(l1m1_hbar_dd,
                    rescale_G_dd_factors = (angular_scale_factor_dd,
                                            both_scale_factors_dd),
                    rescale_G_dd_name_prefixes = ('l1m1_tr_',
                                                  'l1m1_rescaled_tr_'),
                    result_name_prefix = 'l1m1_')

    do_evolution_eqns(ell = 1, emm = 1,
                      G_dd = l1m1_GL_dd,
                      G_dd_name = 'Lorenz-gauge Einstein tensor',
                      eqn_numbers_to_solve = (1,2,3,4,5,6),
                      result_name_prefix = 'l1m1_')

    # compute the gauge-constraint-damping terms, and separate them
    # into "equations" (really RHSs) which can be optionally added on
    # to the evolution-equation RHSs
    l1m1_BL_GCD_dd = simplify_sym2_tensor(
                       gauge_constraint_damping_BarackLousto(l1m1_hbar_dd)
                                         )
    print_rstar_sym2_tensor(l1m1_BL_GCD_dd, 'l1m1_BL_GCD_dd')
    do_evolution_eqns(ell = 1, emm = 1,
                      G_dd = l1m1_BL_GCD_dd,
                      G_dd_name = 'Barack-Lousto GCD tensor',
                      eqn_numbers_to_solve = (),
                      result_name_prefix = 'l1m1_BL_GCD_')

    l1m1_DB_GCD_dd = simplify_sym2_tensor(
                       gauge_constraint_damping_DolanBarack(l1m1_hbar_dd)
                                         )
    print_rstar_sym2_tensor(l1m1_DB_GCD_dd, 'l1m1_DB_GCD_dd')
    do_evolution_eqns(ell = 1, emm = 1,
                      G_dd = l1m1_DB_GCD_dd,
                      G_dd_name = 'Dolan-Barack GCD tensor',
                      eqn_numbers_to_solve = (),
                      result_name_prefix = 'l1m1_DB_GCD_')

################################################################################

print('defining do_l2m2()')
def do_l2m2():
    """
    This function does all the computations for the ell=2, emm=2 case.

    Results:
    This function doesn't return anything.
    """

    print('*** ell=2, emm=2 ***')

    print('defining metric perturbation')
    l2m2_hbar_dd = Man.tensor_field(0,2, name='l2m2_hbar_dd', sym=(0,1))
    l2m2_hbar_dd = fn_generic_even_hbar_dd(2,2)

    # The name prefix /tr/ is only aspirational here:
    # these angular scale factors remove most, but not all, of the
    # angular dependence from the Einstein tensor and evolution equations.
    # In partiuclar, the [2,2]=[theta,theta] and [3,3]=[phi,phi] components
    # of both /GL_dd/ and /GG_dd/ (still) have a mix of angle-independent
    # terms and terms with /sin(theta)^2/ angular dependence.
    print('defining angular scale factor for (incomplete) l2m2 Einstein separation-of-variables')
    angular_scale_factor_dd = Man.tensor_field(0,2,
                                               name='angular_scale_factor_dd',
                                               sym=(0,1))
    angular_scale_factor_dd[0,0] = 1 / (e^(2*I*phi)*sin(theta)^2)
    angular_scale_factor_dd[0,1] = 1 / (e^(2*I*phi)*sin(theta)^2)
    angular_scale_factor_dd[0,2] = 1 / (e^(2*I*phi)*sin(theta)*cos(theta))
    angular_scale_factor_dd[0,3] = 1 / (e^(2*I*phi)*sin(theta)^2)
    angular_scale_factor_dd[1,1] = 1 / (e^(2*I*phi)*sin(theta)^2)
    angular_scale_factor_dd[1,2] = 1 / (e^(2*I*phi)*sin(theta)*cos(theta))
    angular_scale_factor_dd[1,3] = 1 / (e^(2*I*phi)*sin(theta)^2)
    angular_scale_factor_dd[2,2] = 1 / (e^(2*I*phi))
    angular_scale_factor_dd[2,3] = 1 / (e^(2*I*phi)*sin(theta)*cos(theta))
    angular_scale_factor_dd[3,3] = 1 / (e^(2*I*phi)*sin(theta)^2)

    # these are the same radial scale factors as for the ell=emm=1 case
    print('defining radial scale factor for l2m2 Einstein rescaling')
    radial_scale_factor_dd = Man.tensor_field(0,2,
                                              name='radial_scale_factor_dd',
                                              sym=(0,1))
    radial_scale_factor_dd[0,0] = (r - 2*M)
    radial_scale_factor_dd[0,1] = (r - 2*M)^2
    radial_scale_factor_dd[0,2] = (r - 2*M)
    radial_scale_factor_dd[0,3] = (r - 2*M)
    radial_scale_factor_dd[1,1] = (r - 2*M)^3
    radial_scale_factor_dd[1,2] = (r - 2*M)^2
    radial_scale_factor_dd[1,3] = (r - 2*M)^2
    radial_scale_factor_dd[2,2] = (r - 2*M)^2
    radial_scale_factor_dd[2,3] = (r - 2*M)
    radial_scale_factor_dd[3,3] = (r - 2*M)^2	# GL_dd[3,3] wants (r - 2*M),
						# GG_dd[3,3] wants (r - 2*M)^2

    both_scale_factors_dd = ebe_multiply_sym2(radial_scale_factor_dd,
                                              angular_scale_factor_dd,
                                              'both_scale_factors_dd')

    l2m2_GL_dd, l2m2_GG_dd = \
        do_Einstein(l2m2_hbar_dd,
                    rescale_G_dd_factors = (angular_scale_factor_dd,
                                            both_scale_factors_dd),
                    rescale_G_dd_name_prefixes = ('l2m2_tr_',
                                                  'l2m2_rescaled_tr_'),
                    result_name_prefix = 'l2m2_')

    do_evolution_eqns(ell = 2,emm = 2,
                      G_dd = l2m2_GL_dd,
                      G_dd_name = 'Lorenz-gauge Einstein tensor',
                      eqn_numbers_to_solve = (1,2,3,4,5,6,7),
                      result_name_prefix = 'l2m2_')

    # compute the gauge-constraint-damping terms, and separate them
    # into "equations" (really RHSs) which can be optionally added on
    # to the evolution-equation RHSs
    l2m2_BL_GCD_dd = simplify_sym2_tensor(
                       gauge_constraint_damping_BarackLousto(l2m2_hbar_dd)
                                         )
    print_rstar_sym2_tensor(l2m2_BL_GCD_dd, 'l2m2_BL_GCD_dd')
    do_evolution_eqns(ell = 2, emm = 2,
                      G_dd = l2m2_BL_GCD_dd,
                      G_dd_name = 'Barack-Lousto GCD tensor',
                      eqn_numbers_to_solve = (),
                      result_name_prefix = 'l2m2_BL_GCD_')

    l2m2_DB_GCD_dd = simplify_sym2_tensor(
                       gauge_constraint_damping_DolanBarack(l2m2_hbar_dd)
                                         )
    print_rstar_sym2_tensor(l2m2_DB_GCD_dd, 'l2m2_DB_GCD_dd')
    do_evolution_eqns(ell = 2, emm = 2,
                      G_dd = l2m2_DB_GCD_dd,
                      G_dd_name = 'Dolan-Barack GCD tensor',
                      eqn_numbers_to_solve = (),
                      result_name_prefix = 'l2m2_DB_GCD_')

########################################

print('defining do_lm_generic()')
def do_lm_generic(ell, emm, parity_string):
    """
    This function does all the computations for the generic even- or
    odd-parity ell,emm case.

    Arguments:
    ell,emm = integers or unassigned variables
    parity_string = 'even' or 'odd' to select the desired parity

    Results:
    This function doesn't return anything.
    """
    print('*** generic ell, emm ***')

    print('defining metric perturbation')
    lm_hbar_dd = Man.tensor_field(0,2, name='lm_hbar_dd', sym=(0,1))
    if parity_string == 'even':
        lm_hbar_dd = fn_generic_even_hbar_dd(ell,emm)
        name_prefix = 'lm_generic_even_'
    elif parity_string == 'odd':
        lm_hbar_dd = fn_generic_odd_hbar_dd(ell,emm)
        name_prefix = 'lm_generic_odd_'
    else:
        raise RuntimeError('parity_string must be "even" or "odd"!')

    print('defining radial scale factor for generic Einstein rescaling')
    radial_scale_factor_dd = Man.tensor_field(0,2,
                                              name='radial_scale_factor_dd',
                                              sym=(0,1))
    radial_scale_factor_dd[0,0] = (r - 2*M)^2
    radial_scale_factor_dd[0,1] = (r - 2*M)^3
    radial_scale_factor_dd[0,2] = (r - 2*M)^2
    radial_scale_factor_dd[0,3] = (r - 2*M)^2
    radial_scale_factor_dd[1,1] = (r - 2*M)^4
    radial_scale_factor_dd[1,2] = (r - 2*M)^3
    radial_scale_factor_dd[1,3] = (r - 2*M)^3
    radial_scale_factor_dd[2,2] = (r - 2*M)^3
    radial_scale_factor_dd[2,3] = (r - 2*M)^2
    radial_scale_factor_dd[3,3] = (r - 2*M)^3

    # unfortunately I have not been able to separate the angular dependence
    # of the generic Einstein tensor, for either even or odd parity :(
    lm_GL_dd, lm_GG_dd = \
        do_Einstein(lm_hbar_dd,
                    rescale_G_dd_factors = [radial_scale_factor_dd],
                    rescale_G_dd_name_prefixes = [name_prefix+'rescaled_'],
                    result_name_prefix = name_prefix)


==> anc/smp-v8.10.23/src/eqns/do-evolution-eqns.sage <==
print('defining do_evolution_eqns(ell,emm, G_dd, G_dd_name, ...)')
def do_evolution_eqns(ell,emm, G_dd, G_dd_name,
                      eqn_numbers_to_solve,
                      result_name_prefix=''):
    """
    This function is a top-level driver to
    * separate the Einstein tensor's (t,r) and angular dependence
      following the procedure of Barack & Lousto (2005), Table III
    * compute evolution equations for some/all of the /hbarI/

    Arguments:
    ell,emm = integers or unassigned variables
    G_dd = the Einstein tensor to use; typically this will be either
           the Lorenz-gauge Einstein tensor /GL_dd/, or the
           gauge-constraint-damping terms /GCD_dd/
    G_dd_name = the human-readable name of /G_dd/, e.g. 'Einstein tensor'
                or 'gauge-constraint-damping tensor'
    eqn_numbers_to_solve = a tuple or list of integers in the range 1-10,
                           specifying (if /do_evolution/ is True) which
                           of the separated equations (numbered as per
                           Barack & Lousto (2005), table III) should be
                           solved for the /dtt_hbarI/
    result_name_prefix = a string which will be prefixed to the /result_name/
                         argument when printing all results other than
                         rescaled Einstein tensors

    Results:
    This function does not return any explicit result.
    """

    #
    # separate all the Lorenz-gauge equations
    #
    eqns = separate_eqns(ell,emm, G_dd, G_dd_name)
    for I,e in enumerate(eqns):
        print_rstar_expression(e, result_name_prefix+'eqn%d' % (I+1))
                                    # +1 converts from Python 0-origin
                                    # indexing to 1-origin eqn numbers

    #
    # solve the separated equations for the /dtt_hbarI/
    #
    if len(eqn_numbers_to_solve) > 0:
        eqns_to_solve = [eqns[I-1] for I in eqn_numbers_to_solve]
                                    # -1 converts from 1-origin eqn numbers
                                    # to Python 0-origin indexing

        print('about to solve equations')
        solved_eqns = solve_eqns_for_dtt_hbar(eqns_to_solve)
        for e in solved_eqns:
            print_rstar_expression(e.rhs(), result_name_prefix+str(e.lhs()))


==> anc/smp-v8.10.23/src/eqns/gauge-constraint-damping.sage <==
print('defining gauge_constraint_damping_BarackLousto(hbar_dd)')
def gauge_constraint_damping_BarackLousto(hbar_dd):
    """
    This function computes the Barack-Dolan gauge-constraint damping
    terms, /GCD_dd/, to be added to the Einstein tensor, as per
    Barack and Lousto (2005) section II.C (PRD published paper:
    page 6, right column, last full paragraph).

    Arguments:
    hbar_dd = Sage tensor field of type (0,2)

    Results:
    This function returns /GCD_dd/; this is a Sage tensor field
    of type (0,2).
    """

    print('*** computing Barack-Lousto (2005) gauge-constraint-damping terms ***')

    assert hbar_dd.tensor_rank() == 2
    assert hbar_dd.tensor_type() == (0,2)

    kappa = diff(f(r), r)

    Z_d = Man.tensor_field(0,1, name='Z_d')
    Z_d = hbar_dd.divergence();
    assert Z_d.tensor_rank() == 1
    assert Z_d.tensor_type() == (0,1)

    Zbar_d = Man.tensor_field(0,1, name='Zbar_dd')
    Zbar_d[0] =   Z_d[1]
    Zbar_d[1] = 2*Z_d[1]
    Zbar_d[2] =   Z_d[2]
    Zbar_d[3] =   Z_d[3]

    GCD_dd = Man.tensor_field(0,2, name='GCD_dd', sym=(0,1))
    for a in Man.irange():
        for b in Man.irange(a):
            delta_t_a = 1 if a == 0 else 0
            delta_t_b = 1 if b == 0 else 0
            GCD_dd[a,b] = kappa * (delta_t_a*Zbar_d[b] + delta_t_b*Zbar_d[a])
    assert GCD_dd.tensor_rank() == 2
    assert GCD_dd.tensor_type() == (0,2)

    return GCD_dd

################################################################################

print('defining gauge_constraint_damping_DolanBarack(hbar_dd)')
def gauge_constraint_damping_DolanBarack(hbar_dd):
    """
    This function computes the Barack-Dolan gauge-constraint damping
    terms, /GCD_dd/, to be added to the Einstein tensor, as per
    Dolan and Barack (2013) section III.B.1 equation (50) and the
    text paragraph immediately after that equation.

    Arguments:
    hbar_dd = Sage tensor field of type (0,2)

    Results:
    This function returns /GCD_dd/; this is a Sage tensor field
    of type (0,2).
    """

    print('*** computing Dolan-Barack (2013) gauge-constraint-damping terms ***')

    assert hbar_dd.tensor_rank() == 2
    assert hbar_dd.tensor_type() == (0,2)

    kappa = diff(f(r), r)

    n_d = Man.tensor_field(0,1, name='n_d')
    n_d[0] = 1
    n_d[1] = 1/f(r)
    n_d[2] = 0
    n_d[3] = 0
    assert n_d.tensor_rank() == 1
    assert n_d.tensor_type() == (0,1)

    Z_d = Man.tensor_field(0,1, name='Z_d')
    Z_d = hbar_dd.divergence();
    assert Z_d.tensor_rank() == 1
    assert Z_d.tensor_type() == (0,1)

    GCD_dd = Man.tensor_field(0,2, name='GCD_dd', sym=(0,1))
    for a in Man.irange():
        for b in Man.irange(a):
            GCD_dd[a,b] = kappa * (n_d[a]*Z_d[b] + n_d[b]*Z_d[a])
    assert GCD_dd.tensor_rank() == 2
    assert GCD_dd.tensor_type() == (0,2)

    return GCD_dd


==> anc/smp-v8.10.23/src/eqns/hbar.sage <==
# 1st-order metric perturbation in Lorenz gauge,
# as per Barack & Lousto (2005) & p.2ff of my Schwarzschild gsf notes

################################################################################
################################################################################
################################################################################

# tensor indices
min_I = 1
max_I = 10
I_range = range(min_I, max_I+1)		# +1 to convert from python's
					# half-open [min,max) convention
					# to our closed [min,max] convention

# particle mass
mu = var('mu')

print('defining hbarI() generic functions; will be (t,r)')
function('hbar1')
function('hbar2')
function('hbar3')
function('hbar4')
function('hbar5')
function('hbar6')
function('hbar7')
function('hbar8')
function('hbar9')
function('hbar10')

# global ell,emm variables
ell,emm = var('ell,emm')
assume(ell, 'integer')
assume(emm, 'integer')
assume(ell >= 0)
assume(emm >= -ell)
assume(emm <=  ell)

print('defining hbar_dd(I, ell,emm)')
def hbarI_dd(I, ell,emm):
    """
    This function returns the Barack-Lousto hbarI metric perturbation.

    Arguments:
    I = an integer in the range 1 <= I <= 10 to specify the
        tensor-spherical-harmonic component
    ell,emm = integers or variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of (t,r,theta,phi).
    """

    assert I >= 1
    assert I <= 10

    hbarI_dd  = Man.tensor_field(0,2,
                                 name = 'hbar%d_dd' % I,
                                 latex_name = r'\bar{h}^{(%d)}' % I,
                                 sym=(0,1))
    for a in Man.irange():
        for b in Man.irange(a):
            hbarI_dd[a,b] = (mu/r) * a_coeff(I,ell) \
                                   * function('hbar%d' % I)(t,r) \
                                   * Y_dd(I, ell,emm)[a,b]

    return hbarI_dd

################################################################################
################################################################################
################################################################################

#
# ell=0 emm=0 metric perturbation function (even-parity)
#

print('defining fn_ell0_emm0_hbar_dd()')
def fn_ell0_emm0_hbar_dd():
    """
    This function returns the ell=0 emm=0 (even-parity) metric perturbation.
    As per Barack & Lousto (2005), Table 1, this depends only on hbar1,2,3,6.

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of the global variables
    (t,r,theta,phi).
    """

    print('computing ell=0 emm=0 metric perturbation (even-parity)')

    hbar1_dd = hbarI_dd(1, ell=0,emm=0)
    hbar2_dd = hbarI_dd(2, ell=0,emm=0)
    hbar3_dd = hbarI_dd(3, ell=0,emm=0)
    hbar6_dd = hbarI_dd(6, ell=0,emm=0)

    hbar_dd = var('hbar_dd')
    hbar_dd = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))

    for a in Man.irange():
        for b in Man.irange(a):
            print('   computing the [',a,',',b,'] component')
            # note /simplify_expression()/ only operates on expressions,
            # not functions, so we need to explicitly evaluate each term
            # at (t,r,theta,phi)
            hbar_dd[a,b] = simplify_expression(
                             hbar1_dd[a,b](t,r,theta,phi)
                           + hbar2_dd[a,b](t,r,theta,phi)
                           + hbar3_dd[a,b](t,r,theta,phi)
                           + hbar6_dd[a,b](t,r,theta,phi)
                                              )

    return hbar_dd

################################################################################

#
# ell=1 emm=1 metric perturbation function
#
# (note this is the only ell=1 case we care about, since ell=1 emm=0
# doesn't contribute to the circular-orbit self-force)
#

print('defining fn_ell1_emm1_hbar_dd()')
def fn_ell1_emm1_hbar_dd():
    """
    This function returns the ell=1 emm=1 (even-parity) metric perturbation.
    As per Barack & Lousto (2005), Table 1, this depends only on
    hbar1,2,3,4,5,6.

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of the global variables
    (t,r,theta,phi).
    """

    print('computing ell=1 emm=1 metric perturbation (even-parity)')

    hbar1_dd = hbarI_dd(1, ell=1,emm=1)
    hbar2_dd = hbarI_dd(2, ell=1,emm=1)
    hbar3_dd = hbarI_dd(3, ell=1,emm=1)
    hbar4_dd = hbarI_dd(4, ell=1,emm=1)
    hbar5_dd = hbarI_dd(5, ell=1,emm=1)
    hbar6_dd = hbarI_dd(6, ell=1,emm=1)

    hbar_dd = var('hbar_dd')
    hbar_dd = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))

    for a in Man.irange():
        for b in Man.irange(a):
            print('   computing the [',a,',',b,'] component')
            # note /simplify_expression()/ only operates on expressions,
            # not functions, so we need to explicitly evaluate each term
            # at (t,r,theta,phi)
            hbar_dd[a,b] = simplify_expression(
                             hbar1_dd[a,b](t,r,theta,phi)
                           + hbar2_dd[a,b](t,r,theta,phi)
                           + hbar3_dd[a,b](t,r,theta,phi)
                           + hbar4_dd[a,b](t,r,theta,phi)
                           + hbar5_dd[a,b](t,r,theta,phi)
                           + hbar6_dd[a,b](t,r,theta,phi)
                                              )

    return hbar_dd

################################################################################

#
# generic (i.e., ell >= 2) metric perturbation functions
#

print('defining fn_generic_even_hbar_dd(ell,emm)')
def fn_generic_even_hbar_dd(ell,emm):
    """
    This function returns the generic (i.e., ell >= 2) even-parity
    metric perturbation for the specified /(ell,emm)/.

    Arguments:
    ell,emm = integers or variables
    t,r,theta,phi = variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of (t,r,theta,phi).
    """

    print('computing generic even-parity metric perturbation')

    hbar1_dd = hbarI_dd(1, ell,emm)
    hbar2_dd = hbarI_dd(2, ell,emm)
    hbar3_dd = hbarI_dd(3, ell,emm)
    hbar4_dd = hbarI_dd(4, ell,emm)
    hbar5_dd = hbarI_dd(5, ell,emm)
    hbar6_dd = hbarI_dd(6, ell,emm)
    hbar7_dd = hbarI_dd(7, ell,emm)

    hbar_dd = var('hbar_dd')
    hbar_dd = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))

    for a in Man.irange():
        for b in Man.irange(a):
            print('   computing the [',a,',',b,'] component')
            # note /simplify_expression()/ only operates on expressions,
            # not functions, so we need to explicitly evaluate each term
            # at (t,r,theta,phi)
            hbar_dd[a,b] = simplify_expression(
                             hbar1_dd[a,b](t,r,theta,phi)
                           + hbar2_dd[a,b](t,r,theta,phi)
                           + hbar3_dd[a,b](t,r,theta,phi)
                           + hbar4_dd[a,b](t,r,theta,phi)
                           + hbar5_dd[a,b](t,r,theta,phi)
                           + hbar6_dd[a,b](t,r,theta,phi)
                           + hbar7_dd[a,b](t,r,theta,phi)
                                              )

    return hbar_dd

print('defining fn_generic_odd_hbar_dd(ell,emm)')
def fn_generic_odd_hbar_dd(ell,emm):
    """
    This function returns the generic (i.e., ell >= 2) odd-parity
    metric perturbation for the specified /(ell,emm)/.

    Arguments:
    ell,emm = integers or variables

    Results:
    This function returns a SageMath tensor field of type (0,2),
    whose components are (in general) functions of (t,r,theta,phi).
    """

    print('computing generic odd-parity metric perturbation')

    hbar8_dd  = hbarI_dd( 8, ell,emm)
    hbar9_dd  = hbarI_dd( 9, ell,emm)
    hbar10_dd = hbarI_dd(10, ell,emm)

    hbar_dd = var('hbar_dd')
    hbar_dd = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))

    for a in Man.irange():
        for b in Man.irange(a):
            print('   computing the [',a,',',b,'] component')
            # note /simplify_expression()/ only operates on expressions,
            # not functions, so we need to explicitly evaluate at
            # (t,r,theta,phi)
            hbar_dd[a,b] = simplify_expression(
                             hbar8_dd [a,b](t,r,theta,phi)
                           + hbar9_dd [a,b](t,r,theta,phi)
                           + hbar10_dd[a,b](t,r,theta,phi)
                                              )

    return hbar_dd

## *** THIS FUNCTION IS NOT USED AT PRESENT ***
##print('defining fn_generic_hbar_dd(ell,emm)')
##def fn_generic_hbar_dd(ell,emm):
##    """
##    This function returns the generic (i.e., ell >= 2)
##    metric perturbation (including both even- and odd-parity contributions)
##    for the specified /(ell,emm)/.
##
##    Arguments:
##    ell,emm = integers or variables
##
##    Results:
##    This function returns a SageMath tensor field of type (0,2),
##    whose components are (in general) functions of (t,r,theta,phi).
##    """
##
##    hbar_even_dd = fn_generic_even_hbar_dd(ell,emm)
##    hbar_odd_dd  = fn_generic_odd_hbar_dd (ell,emm)
##
##    hbar_dd = var('hbar_dd')
##    hbar_dd = Man.tensor_field(0,2, name='hbar_dd', sym=(0,1))
##
##    for a in Man.irange():
##        for b in Man.irange(a):
##            print('   computing the [',a,',',b,'] component')
##            # note /simplify_expression()/ only operates on expressions,
##            # not functions, so we need to explicitly evaluate at
##            hbar_dd[a,b] = simplify_expression(
##                             hbar_even_dd[a,b](t,r,theta,phi)
##                           + hbar_odd_dd [a,b](t,r,theta,phi)
##                                              )
##
##    return hbar_dd


==> anc/smp-v8.10.23/src/eqns/make-cc <==
#!/usr/bin/perl
use warnings;
use strict;

#
# This program reads Sage output from standard input,
# and writes the corresponding "fixed up" C/C++ code fragment
# to standard output.
#
# Usage:
#   make-cc <sage.out >generated-code.cc-fragment
#

	while (my $line = <STDIN>)
	{
	chomp($line);

	# LHS: identifier[I,J] --> identifier(X,Y)
	$line =~ s/^([a-zA-Z_0-9]+)\[(\d),(\d)\]\s*=/$1($2,$3) =/;

	# each output line will (should) be a complete assignment statement
	# and thus should end with a ';'
	$line =~ s/$/;/;

	# for x in {r,rstar}
	# fn(t, x) --> fn
	# fn(t, x, theta, phi) --> fn
	# and ditto for rstar
	$line =~ s/(\w+)\(t, *(r|rstar)\)/$1/g;
	$line =~ s/(\w+)\(t, *(r|rstar), *theta, *phi\)/$1/g;

	# for x,y in {t,rstar}
	#   diff(hbarI,x) and d(hbarI)/dx --> dx_hbarI
	#   diff(hbarI,x,x) and d^2(hbarI)/dx^2 --> dxx_hbarI
	#   diff(hbarI,x,y) and d^2(hbarI)/dxdy --> dxy_hbarI	
	$line =~ s:d\((hbar\d+)\)/d(t|rstar):d$2_$1:g;
	$line =~ s:d\^2\((hbar\d+)\)/d(t|rstar)\^2:d$2$2_$1:g;
	$line =~ s:d\^2\((hbar\d+)\)/d(t|rstar)d(t|rstar):d$2$3_$1:g;
	$line =~ s:diff\((hbar\d+), *(t|rstar)\):d$2_$1:g;
	$line =~ s:diff\((hbar\d+), *(t|rstar), *(t|rstar)\):d$2$3_$1:g;
	$line =~ s:dtrstar:dt_rstar:g;
	$line =~ s:drstart:dt_rstar:g;
	$line =~ s:drstarrstar:drstar_rstar:g;

	# spherical harmonics
	$line =~ s/spherical_harmonic\(ell, \s* emm, \s* theta, \s* phi\)/Ylm_ell_emm/gx;
	$line =~ s/spherical_harmonic\(ell, \s* emm \s* \+ \s* (\d), \s* theta, \s* phi\)/Ylm_ell_emmp$1/gx;

	# complex exponentials $e^{ki\phi}$
	$line =~ s/e\^\(I\*phi\)/exp_iphi/g;
	$line =~ s/e\^\(-I\*phi\)/exp_miphi/g;
	$line =~ s/e\^\((\d)\*I\*phi\)/exp_${1}iphi/g;
	$line =~ s/e\^\(-(\d)\*I\*phi\)/exp_m${1}iphi/g;

	# sin/cos
	$line =~ s/(sin|cos)\(theta\)/$1_theta/g;

	# sqrt()
	$line =~ s/sqrt\(ell - emm - (\d)\)/sqrt_ell_minus_emm_minus_$1/g;

	# powers
	$line =~ s/(\w+)\^(\d)/pow$2($1)/g;	# variable^N --> powN(variable)
	$line =~ s/\Qsin(theta)^2/pow2(sin(theta))/g;
	$line =~ s/\Q(2*M - r)^2/pow2(2*M - r)/g;
	$line =~ s/\Q(2*M - r)^3/pow3(2*M - r)/g;

	$line =~ s:([^\d])1/2\*:${1}0.5*:g;	# 1/2* --> 0.5*, -1/2* --> -0.5*
	$line =~ s/([^a-zA-Z_\.\d])(-?)(\d+)\s*\*/$1$2$3.0 */g;	# N* --> N.0*

	########################################

	print $line,"\n";
	}


==> anc/smp-v8.10.23/src/eqns/make-cg <==
#!/bin/sh

#
# Usage:
#   make-cg LHS_name <sage-output >cc-fragment
#
LHS_name="$1"

sed -e 's/ $//g'							\
  | dlgrep --start-line "### start ${LHS_name}"				\
	   --stop-line  "### stop"					\
  | ./make-cc


==> anc/smp-v8.10.23/src/eqns/print-stuff.sage <==
print('defining /print_expression()/ and /print_sym2_tensor()/ functions')

def print_expression(expr, result_name):
    """
    This function prints an expression in a format convenient for
    my Perl scripts to further process into C++ code.  The output
    is preceded and followed by '###' markers.

    Arguments:
    expr = a Sage expression to be printed
    result_name = string name to use for the result when
                  printing the output, e.g., 'GL_eqn1'

    Results:
    This function does not return any explicit result.
    """

    print()
    print('### start ',result_name, sep='')
    print(result_name,' = ',expr, sep='')
    print('### stop')

def print_sym2_tensor(S_xx, result_name):
    """
    This function prints the independent (upper-triangle)
    components of a rank 2 tensor /S_xx/, one component per line,
    in a format convenient for my Perl scripts to further process
    into C++ code.  The output is preceded and followed by '###'
    markers.

    Arguments:
    S_xx = Sage tensor field of rank 2, symmetric in its indices;
           its tensor type (i.e., the covariant/contravariant character
           of its indices) doesn't matter
    result_name = string name to use for the result tensor when
                  printing the output, e.g., 'G8_dd'

    Results:
    This function does not return any explicit result.
    """

    assert S_xx.tensor_rank() == 2
    
    print()
    print('### start ',result_name, sep='')
    for a in Man.irange():
        for b in Man.irange(a):
            print(result_name,'[',a,',',b,'] = ',S_xx[a,b](t,r,theta,phi),
                  sep='')
    print('### stop ')

################################################################################

print('defining /print_rstar_expression()/ and /print_rstar_sym2_tensor()/ functions')

def print_rstar_expression(expr, result_name):
    """
    This function converts /expr/ to have all radial dependence and
    derivatives be with respect to rstar, then prints the result
    using /print_expression()/.

    Arguments:
    expr = a Sage expression to be printed
    result_name = string name to use for the result tensor when
                  printing the output, e.g., 'GL_eqn1'

    Results:
    This function does not return any explicit result.
    """

    print_expression(
      simplify_expression(convert_to_rstar(expr)),
      result_name
                    )

def print_rstar_sym2_tensor(S_xx, result_name):
    """
    This function is the same as /print_sym2_tensor()/, except
    that each component is converted to have all radial dependence
    and derivatives be with respect to rstar just before printing.

    Arguments:
    S_xx = Sage tensor field of rank 2, symmetric in its indices;
           its tensor type (i.e., the covariant/contravariant character
           of its indices) doesn't matter; each component should
           be a function of (t,r,theta,phi)
    result_name = string name to use for the result tensor when
                  printing the output, e.g., 'G8_dd'

    Results:
    This function does not return any explicit result.
    """
    
    assert S_xx.tensor_rank() == 2
    
    print()
    print('### start ',result_name, sep='')
    for a in Man.irange():
        for b in Man.irange(a):
            print(result_name,'[',a,',',b,'] = ',
                  simplify_expression(
                    convert_to_rstar(S_xx[a,b](t,r,theta,phi))
                                     ),
                  sep='')
    print('### stop ')


==> anc/smp-v8.10.23/src/eqns/separate-eqns.sage <==
# prerequisites
#   setup.sage

print('defining separate_eqns(ell,emm, G_dd, G_dd_name)')
def separate_eqns(ell,emm, G_dd, G_dd_name):
    """
    This function separates the (t,r) and angular dependence of the
    metric-perturbation equations, by computing linear combinations
    of the various Einstein-tensor components as per Table III of
    Barack and Lousto (2005).

    Arguments:
    ell,emm = integers or variables
    G_dd = the Einstein-or-similar tensor, a Sage tensor field
           of type (0,2), each component of which should (in general)
           be a function of (t,r,theta,phi); typically this will be
           either the Lorenz-gauge Einstein tensor or the
           gauge-constraint-damping tensor
    G_dd_name = the human-readable name of /G_dd/,
                e.g., 'Lorenz-gauge Einstein tensor'
                or 'gauge-constraint-damping tensor'

    Results:
    This function returns a 10-element tuple of the separated equations;
    each element of this tuple is an algebraic expression which (in general)
    depends on (t,r,theta,phi).
    """

    print('*** separating ell=',ell,', emm=',emm,' ',G_dd_name,' ***')

    assert G_dd.tensor_rank() == 2
    assert G_dd.tensor_type() == (0,2)

    eqn1  = var('eqn1')
    eqn2  = var('eqn2')
    eqn3  = var('eqn3')
    eqn4  = var('eqn4')
    eqn5  = var('eqn5')
    eqn6  = var('eqn6')
    eqn7  = var('eqn7')
    eqn8  = var('eqn8')
    eqn9  = var('eqn9')
    eqn10 = var('eqn10')

    print('   computing eqn1')
    eqn1 = simplify_expression(
                     (
                                  G_dd[0,0](t,r,theta,phi)
                       + f(r)^2 * G_dd[1,1](t,r,theta,phi)
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn2')
    eqn2 = simplify_expression(
                     G_dd[0,1](t,r,theta,phi)
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn3')
    eqn3 = simplify_expression(
                     (
                                  G_dd[0,0](t,r,theta,phi)
                       - f(r)^2 * G_dd[1,1](t,r,theta,phi)
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn4')
    eqn4 = simplify_expression(
                     (
                         diff(sin(theta)    * G_dd[0,2](t,r,theta,phi), theta)
                       + diff(sin(theta)^-1 * G_dd[0,3](t,r,theta,phi), phi  )
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn5')
    eqn5 = simplify_expression(
                     (
                         diff(sin(theta)    * G_dd[1,2](t,r,theta,phi), theta)
                       + diff(sin(theta)^-1 * G_dd[1,3](t,r,theta,phi), phi  )
                      )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn6')
    eqn6 = simplify_expression(
                     (
                                         G_dd[2,2](t,r,theta,phi)
                       + sin(theta)^-2 * G_dd[3,3](t,r,theta,phi)
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn7')
    eqn7 = simplify_expression(
             (
                 sin(theta)^-2 * D1(
                                       sin(theta)   * G_dd[2,3](t,r,theta,phi)
                                   )
               + sin(theta)^-1 * D2(
                                       sin(theta)^2 * G_dd[2,2](t,r,theta,phi)
                                     -                G_dd[3,3](t,r,theta,phi)
                                   ) / 2
             )
             / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn8')
    eqn8 = simplify_expression(
                     (
                         diff(G_dd[0,2](t,r,theta,phi), phi  )
                       - diff(G_dd[0,3](t,r,theta,phi), theta) 
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn9')
    eqn9 = simplify_expression(
                     (
                         diff(G_dd[1,2](t,r,theta,phi), phi  )
                       - diff(G_dd[1,3](t,r,theta,phi), theta)
                     )
                     / Ylm(ell,emm, theta,phi)
                              )
    
    print('   computing eqn10')
    eqn10 = simplify_expression(
              (
                  sin(theta)^-2 * D1(
                                        sin(theta)^ 2 * G_dd[2,2](t,r,theta,phi)
                                      - sin(theta)^-2 * G_dd[3,3](t,r,theta,phi)
                                    ) / 2
                - sin(theta)^-1 * D2(
                                        sin(theta)    * G_dd[2,3](t,r,theta,phi)
                                    )
              )
              / Ylm(ell,emm, theta,phi)
                               )

    print('   returning tuple of separated equations eqn[1-10]')
    return (eqn1, eqn2, eqn3, eqn4, eqn5, eqn6, eqn7, eqn8, eqn9, eqn10)


==> anc/smp-v8.10.23/src/eqns/setup.sage <==
# this defines Schwarzschild spacetime and all of our functions

load('simplify.sage')
load('convert-to-rstar.sage')
load('subs-hbar-derivs.sage')
load('Schw.sage')

load('print-stuff.sage')

load('sym2-tensor-ops.sage')
S_uu = do_S_dd_raise_indices()
print_sym2_tensor(S_uu, 'S_uu')

load('Ylm.sage')
load('a-coeffs.sage')
load('hbar.sage')

load('curvature.sage')
load('Einstein-2part-fns.sage')
load('gauge-constraint-damping.sage')
load('separate-eqns.sage')
load('solve-eqns-for-dtt-hbar.sage')

load('do-Einstein.sage')
load('do-evolution-eqns.sage')
load('do-ell-emm.sage')


==> anc/smp-v8.10.23/src/eqns/simplify.sage <==
print('defining simplification functions')

def simplify_expression(expr):
    """
    This function "simplifies" an expression /expr/.

    Arguments:
    expr = the expression to be "simplified"

    Results:
    This function returns the "simplified" expression.

    Bugs:
    The simplification algorithm is one which seems to work well on
    my expressions, but there's no guarantee it will provide useful
    simplifications in general.
    """

    return factor(expr.simplify_full())

def simplify_sym2_tensor(S_xx):
    """
    This function "simplifies" a rank 2 symmetric tensor /S_xx/,
    which may be either covariant or contravariant.

    Arguments:
    S_xx = the tensor to be "simplified"

    Results:
    This function returns the "simplified" tensor.
    """

    print('simplifying a rank 2 tensor')
    assert S_xx.tensor_rank() == 2

    for a in Man.irange():
        for b in Man.irange(a):
            print('   simplifying the [',a,',',b,'] component')
            S_xx[a,b] = simplify_expression(S_xx[a,b](t,r,theta,phi))

    return S_xx


==> anc/smp-v8.10.23/src/eqns/solve-eqns-for-dtt-hbar.sage <==
def solve_eqns_for_dtt_hbar(eqns):
    """
    This function solves a sequence of separated equations for the
    individual /dtt_hbarI/ variables.

    Arguments:
    eqns = A list or tuple of up to 10 equations

    Results:
    This function returns a list of the same length as /eqns/,
    with the I-th component being an equation of the form
      dtt_hbarI = ...
    which is the result of solving the I-th component of /eqns/
    for dtt_hbarI.
    """

    print('*** solving %d equations for dtt_hbarI' % len(eqns))

    sep_eqns = []
    if len(eqns) >= 1:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[0]), dtt_hbar1)[0] )
    if len(eqns) >= 2:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[1]), dtt_hbar2)[0] )
    if len(eqns) >= 3:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[2]), dtt_hbar3)[0] )
    if len(eqns) >= 4:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[3]), dtt_hbar4)[0] )
    if len(eqns) >= 5:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[4]), dtt_hbar5)[0] )
    if len(eqns) >= 6:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[5]), dtt_hbar6)[0] )
    if len(eqns) >= 7:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[6]), dtt_hbar7)[0] )
    if len(eqns) >= 8:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[7]), dtt_hbar8)[0] )
    if len(eqns) >= 9:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[8]), dtt_hbar8)[0] )
    if len(eqns) >= 10:
        sep_eqns.append( solve(subs_hbar_derivs(eqns[9]), dtt_hbar10)[0] )

    return sep_eqns


==> anc/smp-v8.10.23/src/eqns/sub.make-cg <==
#!/usr/bin/perl
use warnings;
use strict;
use Getopt::Long;

my $false = 0;
my $true  = 1;

#
# This program reads Sage output from standard input,
# extracts the subset of lines delimited by a specified marker comments,
# and writes the corresponding "fixed up" C/C++ code fragment
# to standard output.
#
# Usage:
#   sub.make-cc marker_name
#
my $marker_name = $ARGV[0];

my $line_number = 0;
my $active = $false;
LINE:	while (my $line = <STDIN>)
	{
	++$line_number;
	chomp($line);
	if ($line =~ /^### begin \Q${marker_name}\E output/)
		{
		$active = $true;
		next LINE;					# loop control
		}
	if ($active && ($line =~ /^### end/))
		{ last LINE; }					# loop exit

	if (! $active)
		{ next LINE; }					# loop control

	########################################

	#
	# get to here ==> $line is to be processed (fixup && output)
	#

	# LHS: marker_name[I,J] --> marker_name(X,Y)
	$line =~ s/^${marker_name}\[(\d),(\d)\]\s*=/${marker_name}($1,$2) =/;

	# each output line will (should) be a complete assignment statement
	# and thus should end with a ';'
	$line =~ s/$/;/;

	# for x in {r,rstar}
	# fn(t, x) --> fn
	# fn(t, x, theta, phi) --> fn
	# and ditto for rstar
	$line =~ s/(\w+)\(t, *(r|rstar)\)/$1/g;
	$line =~ s/(\w+)\(t, *(r|rstar), *theta, *phi\)/$1/g;

	# for x,y in {t,rstar}
	#   diff(hbarI,x) and d(hbarI)/dx --> dx_hbarI
	#   diff(hbarI,x,x) and d^2(hbarI)/dx^2 --> dxx_hbarI
	#   diff(hbarI,x,y) and d^2(hbarI)/dxdy --> dxy_hbarI	
	$line =~ s:d\((hbar\d+)\)/d(t|rstar):d$2_$1:g;
	$line =~ s:d\^2\((hbar\d+)\)/d(t|rstar)\^2:d$2$2_$1:g;
	$line =~ s:d\^2\((hbar\d+)\)/d(t|rstar)d(t|rstar):d$2$3_$1:g;
	$line =~ s:diff\((hbar\d+), *(t|rstar)\):d$2_$1:g;
	$line =~ s:diff\((hbar\d+), *(t|rstar), *(t|rstar)\):d$2$3_$1:g;
	$line =~ s:dtrstar:dt_rstar:g;
	$line =~ s:drstart:dt_rstar:g;
	$line =~ s:drstarrstar:drstar_rstar:g;

	# spherical harmonics
	$line =~ s/spherical_harmonic\(ell, \s* emm, \s* theta, \s* phi\)/Ylm_ell_emm/gx;
	$line =~ s/spherical_harmonic\(ell, \s* emm \s* \+ \s* (\d), \s* theta, \s* phi\)/Ylm_ell_emmp$1/gx;

	# complex exponentials $e^{ki\phi}$
	$line =~ s/e\^\(I\*phi\)/exp_iphi/g;
	$line =~ s/e\^\(-I\*phi\)/exp_miphi/g;
	$line =~ s/e\^\((\d)\*I\*phi\)/exp_${1}iphi/g;
	$line =~ s/e\^\(-(\d)\*I\*phi\)/exp_m${1}iphi/g;

	# sin/cos
	$line =~ s/(sin|cos)\(theta\)/$1_theta/g;

	# sqrt()
	$line =~ s/sqrt\(ell - emm - (\d)\)/sqrt_ell_minus_emm_minus_$1/g;

	# powers
	$line =~ s/(\w+)\^(\d)/pow$2($1)/g;	# variable^N --> powN(variable)
	$line =~ s/\Qsin(theta)^2/pow2(sin(theta))/g;
	$line =~ s/\Q(2*M - r)^2/pow2(2*M - r)/g;
	$line =~ s/\Q(2*M - r)^3/pow3(2*M - r)/g;

	$line =~ s:([^\d])1/2\*:${1}0.5*:g;	# 1/2* --> 0.5*, -1/2* --> -0.5*
	$line =~ s/([^a-zA-Z_\.\d])(-?)(\d+)\s*\*/$1$2$3.0 */g;	# N* --> N.0*

	########################################

	print $line,"\n";
	}


==> anc/smp-v8.10.23/src/eqns/subs-hbar-derivs.sage <==
dtt_hbar1  = var('dtt_hbar1')
dtt_hbar2  = var('dtt_hbar2')
dtt_hbar3  = var('dtt_hbar3')
dtt_hbar4  = var('dtt_hbar4')
dtt_hbar5  = var('dtt_hbar5')
dtt_hbar6  = var('dtt_hbar6')
dtt_hbar7  = var('dtt_hbar7')
dtt_hbar8  = var('dtt_hbar8')
dtt_hbar9  = var('dtt_hbar9')
dtt_hbar10 = var('dtt_hbar10')

def subs_hbar_derivs(expr):
    """
    This function makes the substitutions on /expr/
      diff(hbarI, t, t) --> dtt_hbarI
    for each I = 1...10

    Arguments:
    expr = a Sage algebraic expression

    Results:
    This function returns the substituted expression.  The /dtt_hbarI/
    variables should already by declared as Sage variables.

    Example:
      subs_hbar_derivs(diff(hbar2(t,r), r) + diff(hbar1(t,r), t,t))
    returns
      diff(hbar2(t,r), r) + dtt_hbar1
    """

    return expr.subs(diff(hbar1(t,r), t,t)  == dtt_hbar1,
                     diff(hbar2(t,r), t,t)  == dtt_hbar2,
                     diff(hbar3(t,r), t,t)  == dtt_hbar3,
                     diff(hbar4(t,r), t,t)  == dtt_hbar4,
                     diff(hbar5(t,r), t,t)  == dtt_hbar5,
                     diff(hbar6(t,r), t,t)  == dtt_hbar6,
                     diff(hbar7(t,r), t,t)  == dtt_hbar7,
                     diff(hbar8(t,r), t,t)  == dtt_hbar8,
                     diff(hbar9(t,r), t,t)  == dtt_hbar9,
                     diff(hbar10(t,r), t,t) == dtt_hbar10)


==> anc/smp-v8.10.23/src/eqns/sym2-tensor-ops.sage <==
print('defining do_S_dd_raise_indices()')
def do_S_dd_raise_indices():
    """
    This function computes subexpressions for the pointwise norm
    of a symmetric rank-2 tensor.  In particular, we want to compute
    the squared norm $|S_{ab}| |S^{ab}|$ but it's awkward to take the
    component-wise absolute values in Sage (because components might
    be either numbers or symbolic expressions), so we just do the
    index raising here, and do the absolute values and contraction
    in C++.

    Arguments:
    (none)

    Results:
    This function returns the indexed-raised $S^{ab}$,
    a SageMath tensor field of type (0,2).
    """

    print('defining GLOBAL generic symmetric rank-2 tensor S_{ab}$')
    S_dd = Man.tensor_field(0,2, name='S_dd', sym=(0,1))

    print('assigning S_dd components as arbitrary functions')
    S_dd[0,0] = function('S00')(t,r,theta,phi)
    S_dd[0,1] = function('S01')(t,r,theta,phi)
    S_dd[0,2] = function('S02')(t,r,theta,phi)
    S_dd[0,3] = function('S03')(t,r,theta,phi)
    S_dd[1,1] = function('S11')(t,r,theta,phi)
    S_dd[1,2] = function('S12')(t,r,theta,phi)
    S_dd[1,3] = function('S13')(t,r,theta,phi)
    S_dd[2,2] = function('S22')(t,r,theta,phi)
    S_dd[2,3] = function('S23')(t,r,theta,phi)
    S_dd[3,3] = function('S33')(t,r,theta,phi)

    print('computing and returning $S^{ab}$ by raising all indices on $S_{ab}$')
    return S_dd.up(g_dd);

################################################################################

print('defining ebe_add_sym2(S1_xx, S2_xx, sum_tensor_type, sum_name)')
def ebe_add_sym2(S1_xx, S2_xx, sum_name):
    """
    This function element-by-element adds two symmetric rank-2 tensors
    (which must be of the same tensor type).

    Arguments:
    S1_xx, S2_xx = symmetric rank-2 tensors (SageMath symmetric tensor fields),
                   whose elements are (in general) functions of (t,r,theta,phi)
                   and which should have the same tensor type
    sum_name = a string to serve as the /name/ argument when creating
               the result as a SageManifolds tensor field

    Results:
    This function returns a SageMath symmetric tensor field of the same
    tensor type as the arguments, whose elements are the element-by-element
    sum of the corresponding elements of S1_xx and S2_xx.
    """

    assert S1_xx.tensor_rank() == 2
    assert S2_xx.tensor_rank() == 2
    assert S1_xx.tensor_type() == S2_xx.tensor_type()

    # this will be the sum tensor field
    sum_xx = Man.tensor_field(S1_xx.tensor_type()[0], S1_xx.tensor_type()[1],
                              name=sum_name, sym=(0,1))
    for a in Man.irange():
        for b in Man.irange(a):
            sum_xx[a,b] = simplify_expression(
                          S1_xx[a,b](t,r,theta,phi) + S2_xx[a,b](t,r,theta,phi)
                                             )

    return sum_xx

################################################################################

print('defining ebe_multiply_sym2(S1_xx, S2_xx, product_tensor_type, product_name)')
def ebe_multiply_sym2(S1_xx, S2_xx, product_name):
    """
    This function element-by-element multiplies two symmetric rank-2 tensors
    (which must be of the same tensor type).

    Arguments:
    S1_xx, S2_xx = symmetric rank-2 tensors (SageMath symmetric tensor fields),
                   whose elements are (in general) functions of (t,r,theta,phi)
                   and which should have the same tensor type
    product_name = a string to serve as the /name/ argument when creating
                   the result as a SageManifolds tensor field

    Results:
    This function returns a SageMath symmetric tensor field of type (0,2)
    whose elements are the element-by-element product of the corresponding
    elements of S1_xx and S2_xx.
    """

    assert S1_xx.tensor_rank() == 2
    assert S2_xx.tensor_rank() == 2
    assert S1_xx.tensor_type() == S2_xx.tensor_type()

    # this will be the product tensor field
    P_xx = Man.tensor_field(S1_xx.tensor_type()[0], S1_xx.tensor_type()[1],
                            name=product_name, sym=(0,1))
    for a in Man.irange():
        for b in Man.irange(a):
            P_xx[a,b] = simplify_expression(
                          S1_xx[a,b](t,r,theta,phi) * S2_xx[a,b](t,r,theta,phi)
                                           )

    return P_xx


==> anc/smp-v8.10.23/src/evol/BC.cc <==
// BC -- a boundary condition applied at one end of a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/BC.cc,v 1.31 2025/08/16 22:46:06 jonathan Exp $

//
// BC::BC
//
// zero_BC::zero_BC
// zero_BC::describe_me
// zero_BC::update_state_vector_before_main_RHS
//
// mirror_BC::mirror_BC
// mirror_BC::describe_me
// mirror_BC::update_state_vector_before_main_RHS
//
// outgoing_radiation_BC::outgoing_radiation_BC
// outgoing_radiation_BC::describe_me
// outgoing_radiation_BC::update_state_vector_before_main_RHS
// outgoing_radiation_BC::update_RHS_after_main_RHS
//
// make_BC
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "interval.hh"
#include "gridfn.hh"

#include "common.hh"

#include "ghost_zone.hh"
#include "BC.hh"
#include "slice.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /BC/ object.
//
BC::BC(const ghost_zone& gz_in,
       const std::string& BC_type_in)
	: boost::noncopyable(),
	  gz_(gz_in),
	  BC_type_(BC_type_in),
	  owning_slice_ptr_(nullptr) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"BC::BC(this=%p)\n"
"   ghost zone: %s\n"
"   BC_type \"%s\"\n"
		      )
		% this
		% get_ghost_zone().describe_me()
		% BC_type();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /zero_BC/ object.
//
zero_BC::zero_BC(const ghost_zone& gz_in)
	: BC(gz_in, "zero") // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"zero_BC::zero_BC(this=%p)\n"
"   ghost zone: %s\n"
		      )
		% this
		% get_ghost_zone().describe_me();
}

//******************************************************************************

//
// This function applies a zero BC to a state-vector
// gridfn before the main RHS computation.
//
void zero_BC::
     update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
	const // override
{
const ghost_zone& gz = get_ghost_zone();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	{
	cout << format(
"zero_BC::\n"
"   update_state_vector_before_main_RHS(ghost_zone: %s)\n"
		      )
		% gz.describe_me();
	}

	for (int i = gz.min_i() ; i <= gz.max_i() ; ++i)
	{
	sv_gf(i) = 0.0;
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /mirror_BC/ object.
//
mirror_BC::
  mirror_BC(const ghost_zone& gz_in,
			    int sign_in)
	: BC(gz_in,
			     (sign_in > 0) ? "mirror(+)" : "mirror(-)"),
	  int_sign_(sign_in),
	   fp_sign_(sign_in)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"mirror_BC::mirror_BC(this=%p)\n"
"   ghost_zone: %s\n"
"   sign=%d\n"
		      )
		% this
		% get_ghost_zone().describe_me()
		% int_sign();
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of the
// boundary condition
// ... result does NOT end in '\n'
//
std::string mirror_BC::describe_me()
	const // override
{
std::ostringstream buffer;
buffer << format("mirror_BC: ghost-zone SV = %c mirror-image of nominal grid about i=%d")
	  % char_sign() % mirror_i();
if (have_owning_slice())
	buffer << format(" rstar=%g")
		  % owning_slice().rstar_of_i(mirror_i());

return buffer.str();
}

//******************************************************************************

//
// This function applies a mirror BC to a state-vector gridfn before the
// main RHS computation.
//
void mirror_BC::
     update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
	const // override
{
const ghost_zone& gz = get_ghost_zone();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	{
	cout << format(
"mirror_BC::\n"
"   update_state_vector_before_main_RHS(ghost_zone: %s)\n"
		      )
		% gz.describe_me();
	}

	for (int i = gz.min_i() ; i <= gz.max_i() ; ++i)
	{
	const int mi = mirror_of_i(i);

	if (have_owning_slice())
		{
		// ensure that mirrored point comes from nominal grid
		// (& hence already has valid data)
		assert(
		  owning_slice().nominal_interval().contains_point(mi)
		      );
		}

	sv_gf(i) = fp_sign() * sv_gf(mi);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /outgoing_radiation_BC/ object.
//
outgoing_radiation_BC::
  outgoing_radiation_BC(const ghost_zone& gz_in)
	: BC(gz_in,
	     "outgoing radiation"),
	  coordinate_speed_(get_ghost_zone().is_max() ? +1.0 : -1.0),
	  extrapolation_order_(
	      get_parameter<int>(
		"outgoing_radiation_BC::extrapolation_order", 5
				)
			      ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"outgoing_radiation_BC::outgoing_radiation_BC(this=%p)\n"
"   ghost_zone: %s\n"
		      )
		% this
		% get_ghost_zone().describe_me();

	cout << format(
"   coordinate speed %g, apply BC to RHS at i=%d"
		      )
		% coordinate_speed() % apply_i();
	if (have_owning_slice())
		cout << format(" rstar=%g")
			% owning_slice().rstar_of_i(apply_i());
	cout << "\n";

	cout << format(
"      (extrapolate state vector into ghost zones using order=%d)\n"
		      )
		% extrapolation_order();
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of the
// boundary condition
// ... result does NOT end in '\n'
std::string outgoing_radiation_BC::describe_me()
	const // override
{
std::ostringstream buffer;
buffer << format("outgoing_radiation_BC: speed %g applied at i=%d")
	  % coordinate_speed() % apply_i();
if (have_owning_slice())
	buffer << format(" rstar=%g")
		  % owning_slice().rstar_of_i(apply_i());

return buffer.str();
}

//******************************************************************************

//
// This function does the 1st part of applying an outgoing-radiation BC:
// it extrapolates the state vector into the ghost zones.
//
void outgoing_radiation_BC::
     update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
	const // override
{
const ghost_zone& gz = get_ghost_zone();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"outgoing_radiation_BC::\n"
"   update_state_vector_before_main_RHS(ghost_zone: %s)\n"
		      )
		% gz.describe_me();

gz.extrapolate_gridfn_into_ghost_zone(extrapolation_order(), sv_gf);
}

//******************************************************************************

//
// This function does the 2nd part of applying an outgoing-radiation BC:
// it updates the RHS at /i = apply_i()/.
//
void outgoing_radiation_BC::
     update_RHS_after_main_RHS(const util::gridfn<field>&  sv_gf,
				     util::gridfn<field>& rhs_gf)
	const // override
{
assert(have_owning_slice());
const slice& S = owning_slice();

const int i = apply_i();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"outgoing_radiation_BC::\n"
"   update_RHS_after_main_RHS(ghost_zone: %s, apply_i()=%d,\n"
"                             sv_gf=%s, rhs_gf=%s)\n"
		      )
		% get_ghost_zone().describe_me() % i
		% sv_gf.name() % rhs_gf.name();

// FIXME: right now this uses d/drstar, not d/dr
rhs_gf(i) = - coordinate_speed() * S.partial_rstar_rstar_centered(sv_gf, i);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/BC/ derived classes.
//
// Arguments:
// BC_type = one of the following:
//   "zero"                     for a /zero_BC/ object
//   "mirror(+)"                for a /mirror_BC/ object
//                              with /sign_in == +1/
//   "mirror(-)"                for a /mirror_BC/ object
//                              with /sign_in == -1/
//   "outgoing radiation"       for an /outgoing_radiation_BC/
//                              object
//
std::unique_ptr<smp::BC>
  make_BC(const ghost_zone& gz,
			  const std::string& BC_type)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 4)
	cout << format("make_BC(gz: %s, BC_type=\"%s\")\n")
		% gz.describe_me() % BC_type;

if	(BC_type == "zero")
	return std::make_unique<zero_BC>(gz);	// normal return
else if (BC_type == "mirror(+)")
	return std::make_unique<mirror_BC>(gz, +1);
								// normal return
else if (BC_type == "mirror(-)")
	return std::make_unique<mirror_BC>(gz, -1);
								// normal return
else if (BC_type == "outgoing radiation")
	return std::make_unique<outgoing_radiation_BC>(gz);
								// normal return
else	{
	cerr << format(
"***** make_BC(ghost_zone: %s):\n"
"        unknown BC_type=\"%s\"!\n"
		      )
		% gz.describe_me()
		% BC_type;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/BC.hh <==
// BC -- a boundary condition applied at one end of a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/BC.hh,v 1.42 2025/08/16 22:46:06 jonathan Exp $

//
// BC::
// zero_BC::
// mirror_BC::
// outgoing_radiation_BC::
//
// make_BC
//

#ifndef EVOL__BC_HH
#define EVOL__BC_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "gridfn.hh"

#include "common.hh"

#include "ghost_zone.hh"

namespace smp
	  {

// forward declaration
class slice;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /BC/ object represents a generic boundary condition at one end of a slice.
// /BC/ is an abstract base class; /BC/'s derived classes implement this
// interface for various specific boundary conditions.
//
// The class hierarchy is
//	(BC)
//		zero_BC
//		mirror_BC
//		outgoing_radiation_BC
//
// A /BC/ is a fairly small object, and could in fact be copied, but this
// shouldn't be necessary, so we make it non-copyable to catch possible
// accidental attempts to pass-by-value etc.
//
// A /BC/ can clone itself.  This is implemented using the
// "covariant smart-pointer" design pattern described by Jonathan Boccara in
// <https://www.fluentcpp.com/2017/09/12/how-to-return-a-smart-pointer-and-use-covariance/>.
//
// /BC/ has only /const/ member functions, so a /BC/ object is effectively
// immutable once constructed.  This might change in the future.
//
// A /BC/ object HAS-A /ghost_zone/ object describing the boundary condition's
// ghost zone.
//
// A /BC/ object is owned by a /slice/, and HAS-A non-owning back pointer
// to the owning /slice/.
//   IMPORTANT: This back pointer is NOT considered part of the logical
//              state of the /BC/ object for /const/ purposes.
//              (A /BC/ is typically constructed *before* its owning /slice/,
//              so the back pointer must be explicitly set by the /slice/
//              constructor calling /BC::set_owning_slice()/.  By NOT
//              considering the back pointer part of the logical state of
//              the /BC/ object for /const/ purposes, we allow this back
//              pointer to be set even for a /const/ /BC/ object.)
//
//**************************************
//
// *** how boundary conditions are applied ***
//
// Most boundary conditions are applied to the state vector, and update the
// state vector's ghost-zone values before the main RHS computation.  However,
// our "outgoing radiation" boundary condition is applied to the RHS *after*
// the main RHS computation (overwriting the main RHS computation's result
// at the outermost (= closest to the ghost zone) nominal-grid point).
//
// To allow for both of these cases, this class provides separate virtual
// functions
//   update_state_vector_before_main_RHS()
//   update_RHS_after_main_RHS()
// which are both no-ops in this class; each derived class overrides one
// or both of these functions.  (The outgoing radiation boundary condition
// overrides both, with /update_state_vector_before_main_RHS()/ extrapolating
// the state into the ghost zone, and /update_RHS_after_main_RHS()/ applying
// the BC.)
//
class	BC
	: public boost::noncopyable
	{
public:
	// the ghost zone to which this BC applies
	const ghost_zone& get_ghost_zone() const { return gz_; }

	// what type of BC is this?
	// ... this returns the string which would need to be passed
	//     to /make_BC/ to make this object
	const std::string& BC_type() const { return BC_type_; }

	// return a 1-line human-readable description of the boundary condition
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;


	//
	// apply the BC
	//

	// actually apply the boundary condition -- these functions are
	// no-ops here since we're in the base class; each of our derived
	// classes will override one or both of these functions
	virtual
	  void update_state_vector_before_main_RHS
			(util::gridfn<field>& /* sv_gf */)
		const
		{ /* no-op here */ }
	virtual
	  void update_RHS_after_main_RHS
			(const util::gridfn<field>& /*  sv_gf */,
			       util::gridfn<field>& /* rhs_gf */)
		const
		{ /* no-op here */ }


	//
	// our owning slice
	//

	// set our owning-/slice/ pointer
	// ... client code must call this function after this object
	//     is constructed to finish setting up this object
	// ... see header comments for why this fn is /const/
	void set_owning_slice(const slice& S) const { owning_slice_ptr_ = &S; }

	// do we have an owning slice?
	bool have_owning_slice() const { return owning_slice_ptr_ != nullptr; }

	// return a reference to our owning slice
	// ... must have /have_owning_slice() == true/
	const slice& owning_slice() const
		{
		assert( owning_slice_ptr_ != nullptr);
		return *owning_slice_ptr_;
		}

private:
	// covariant-return helper function
	// providing actual implementation for clone()
	virtual
	  BC* clone_impl() const = 0;
public:


	//
	// ***** constructor, clone, destructor *****
	//

	// client code must call /set_owning_slice()/ to finish
	// setting up this object
	BC(const ghost_zone& gz_in,
	   const std::string& BC_type_in);

	// returns a pointer to a new-allocated clone of this object
	// ... the caller is responsible for eventually deleting the clone;
	//     this will typically be handled automagically by /std::unique_ptr/
	// ... the clone has a null owning-slice pointer
	std::unique_ptr<BC> clone() const
		{ return std::unique_ptr<BC>(this->clone_impl()); }

	virtual
	  ~BC() = default;


	//
	// ***** data *****
	//
private:
	// the ghost zone
	const ghost_zone gz_;

	const std::string BC_type_;

	// --> our owning slice
	// ... this is a non-owning pointer
	// ... see header comments for why this data member is /mutable/
	mutable const slice* owning_slice_ptr_;
	};

//******************************************************************************

//
// A /zero_BC/ object represents a ghost zone which populates
// the ghost-zone state vector with zeros.  This is a physical BC which is
// applied to the state vector before the main RHS computation.
//
class	zero_BC
	: public BC
	{
public:
	// return a 1-line human-readable description of the boundary condition
	// ... result does NOT end in '\n'
	std::string describe_me() const override
		{ return "zero_BC: ghost-zone state vector = 0"; }


	//
	// apply the BC
	//
public:
	// actually apply the boundary condition
	void update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
		const override;

private:
	// covariant-return helper function
	// providing actual implementation for clone()
	zero_BC* clone_impl() const override
		{ return new zero_BC(get_ghost_zone()); }
public:

	//
	// ***** constructor, clone, destructor *****
	//
	zero_BC(const ghost_zone& gz_in);
	// default compiler-generated destructor is ok

	//
	// ***** data *****
	//
private:
	// this class has no data of its own
	};

//******************************************************************************

//
// A /mirror_BC/ object represents a BC which populates
// the ghost zone state vector with +/- the values at points mirror-imaged
// about the outermost (= closest to the ghost zone) nominal grid point.
// This is a physical BC which is applied to the state
// vector before the main RHS computation.
//
class	mirror_BC
	: public BC
	{
public:
	// return a 1-line human-readable description of the boundary condition
	// ... result does NOT end in '\n'
	std::string describe_me() const override;


	//
	// info about the boundary condition
	//
public:
	// sign of mirror-image (+1 for identity, or -1 to invert)
	int int_sign() const { return int_sign_; }
	fp   fp_sign() const { return  fp_sign_; }

	// character form of /int_sign()/
	char char_sign() const { return (int_sign() > 0) ? '+' : '-'; }

	// /i/ coordinate about which we mirror-image
	int mirror_i() const { return get_ghost_zone().outermost_nominal_i(); }

	// compute mirror-image grid point
	// ... n.b. no range checking
	int mirror_of_i(int i) const { return util::reflect(mirror_i(), i); }


	//
	// actually apply the boundary condition
	//
public:
	void update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
		const override;

private:
	// covariant-return helper function providing actual implementation
	// for base-class clone() for this derived class
	mirror_BC* clone_impl() const override
		{ return new mirror_BC(get_ghost_zone(), int_sign()); }
public:

	//
	// ***** constructor, destructor *****
	//
	mirror_BC(const ghost_zone& gz,
		  int sign_in);
	~mirror_BC() = default;

	//
	// ***** data *****
	//
private:
	// +1 or -1 to specify the sign of the mirror-imaged gridfn
	const int int_sign_;
	const fp   fp_sign_;
	};

//******************************************************************************

//
// A /outgoing_radiation_BC/ object represents an outgoing
// scalar-radiation boundary condition.  This is a physical BC which is
// applied to (overwrite) the RHS function at the outermost nominal-grid
// point *after* the main RHS computation.
//
// The implementation assumes that the boundary condition is applied at
// a point which is far enough outside the worldtube that adjusted FD is
// not required.
//
// Bugs:
// The present implementation sets the outgoing-radiation coordinate speed
// to +/- 1; it would be better to look at the background metric and use
// the actual coordinate speed.
//
class	outgoing_radiation_BC
	: public BC
	{
public:
	// return a 1-line human-readable description of the boundary condition
	// ... result does NOT end in '\n'
	std::string describe_me() const override;


	//
	// info about the boundary condition
	//
public:
	// coordinate speed of the outgoing radiation
	fp coordinate_speed() const { return coordinate_speed_; }

	// order of extrapolation
	// when extrapolating state vector into ghost zone
	int extrapolation_order() const { return extrapolation_order_; }

	// /i/ where we apply the BC
	int apply_i() const { return get_ghost_zone().outermost_nominal_i(); }


	//
	// actually apply the boundary condition: part 1
	//
public:
	// extrapolates the state vector into the ghost zones
	// ... the extrapolation order is set from the integer parameter
	//       "outgoing_radiation_BC::extrapolation_order"
	//     (default 5)
	void update_state_vector_before_main_RHS(util::gridfn<field>& sv_gf)
		const override;

	// actually apply the boundary condition: part 2
	// ... this overwrites the RHS at /i = apply_i()/
	void update_RHS_after_main_RHS(const util::gridfn<field>&  sv_gf,
					     util::gridfn<field>& rhs_gf)
		const override;

private:
	// covariant-return helper function providing actual implementation
	// for base-class clone() for this derived class
	outgoing_radiation_BC* clone_impl() const override
		{ return new outgoing_radiation_BC(get_ghost_zone()); }
public:

	//
	// ***** constructor, destructor *****
	//
	outgoing_radiation_BC(const ghost_zone& gz_in);
	~outgoing_radiation_BC() = default;

	//
	// ***** data *****
	//
private:
	fp coordinate_speed_;
	int extrapolation_order_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the IS-A-/BC/ derived classes.
//
// This function uses /BC_type/ to choose one of the derived classes,
// then constructs a new-allocated object of that derived class.  This
// function returns a
//   std::unique_ptr<BC>
// pointing to the newly-allocated object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
// Arguments:
// BC_type = one of the following:
//   "zero"			for a /zero_BC/ object
//   "mirror(+)"		for a /mirror_BC/ object
//				with /sign_in == +1/
//   "mirror(-)"		for a /mirror_BC/ object
//				with /sign_in == -1/
//   "outgoing radiation"	for an /outgoing_radiation_BC/
//				object
//
std::unique_ptr<BC>
  make_BC(const ghost_zone& gz,
	  const std::string& BC_type);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__BC_HH


==> anc/smp-v8.10.23/src/evol/CLASS.VTOC <==
Class hierarchies in this code
------------------------------
This file summarizes the main high-level classes and class heirarchies
in this code.


Notation
--------
Base
[private/protected Base]
	(ABC)
	Derived >>> HAS-A other-class object or pointer/reference
                --> CALLS-A other-class function


Class hierarchies
-----------------
(BC)						>>> ghost_zone
	zero_BC
	mirror_BC
	outgoing_radiation_BC

geometry
	gwag					>>> gridfns
		(slice)
			slice_wavetoy
			slice_smp		--> source_info
		constraints

(RHS)
	RHS_wavetoy
	(RHS_smp)				>>> RHS_smp_vacuum
						--> source_info
		RHS_smp_esrc
		RHS_smp_ppart			>>> ppart_mp_jumps

(RHS_smp_vacuum)
	RHS_smp_vacuum_Dolan_l1m1
	RHS_smp_vacuum_BarackLousto
	RHS_smp_vacuum_Sage_l1m1		>>> GCD_smp

(source_info)					>>> geometry, particle,
						    hbar_semantics
	source_info_esrc			>>> worldtube, pfes
	source_info_ppart			>>> ppart_mp_jumps
						--> ppart_TXV_matrices
						--> ppart_source_term

[ppart_common]
	ppart_TXV_matrices
	ppart_source_term
	ppart_mp_jumps

(particle)
	circular_orbit_particle

(pfes)
	fake_pfes
	circular_orbit_pfes			--> RHS_smp_vacuum

(Einstein)					>>> geometry, hbar_semantics
	(Einstein_radial)
		Einstein_radial_l1m1
	(Einstein_generic)
		Einstein_generic_even
		Einstein_generic_odd

(GCD_smp)
	GCD_smp_BarackLousto_explicit		>>> constraints
	GCD_smp_BarackLousto_tensor
	GCD_smp_DolanBarack_tensor

(self_force_modes)
	self_force_modes_circular_orbit

sandwich					>>> slice
loaf						>>> slice
diagnostics					>>> sandwich, loaf
						>>> constraints, Einstein,
						    self-force modes
chunk						>>> sandwich, slice, diagnostics
freq_filter					>>> sandwich, loaf, diagnostics
ortho						>>> sandwich, chunk, diagnostics


==> anc/smp-v8.10.23/src/evol/CODE.DESIGN <==
This directory contains the high-level physics code, including the
RHS computation, puncture function (which uses Barry's code in ../cg/),
the effective source (computed from the puncture function & its derivatives),
and the separate Einstein tensor computation (which uses Sage-generated
code in ../cg/).


Overall class design
--------------------
See the file CLASS.VTOC for a summary of the main classes and class
hierarchies.

The key low-level data types (/typedef/) are /fp/ (the floating-point
type, usually /double/) and /field/ (= std::complex<fp>).  These are
defined in "../common/common.hh".


Class metadata
--------------

Many polymorphic classes define a virtual /describe_me()/ member function
which returns a human-readable /std::string/ description of the current
object's type.

Most classes in a class hierarchy also define a protected virtual
/describe_me_bare()/ member function which omits the name of the class;
this is always implemented by formatting (using a /std::ostringstream/ buffer)
first this class's information, then (the result of calling) the immediate
base class's /describe_me_bare()/.

The result is that for any object, /describe_me()/ returns a description
of the object and its data.


Time
----
Lots of classes have a public function /t()/ to get the object's time.
Classes which just record the time but don't do anything with it (e.g.,
/slice/), generally have a public function /set_time()/ to set the time.
Classes which do nontrivial updates to data (e.g., /particle/, /pfes/)
generally have a public function /update_for_time()/ to do the update.


Tensors
-------
There are 4 classes for tensors:
* /tensor_indices/ defines the ranges of tensor indices
* /sym2_tensor_at_point/ is a symmetric 4x4 array of values (templated
  on the value type) representing the 10 independent coordinate components
  of a symmetric rank-2 tensor
* /SH_tensor_at_point/ is an array of 10 values (templated on the value type)
  representing the 10 (Barack-Sago) tensor-spherical-harmonic components
  of a tensor-like object
* /SH_tensor_gridfn/ is a collection of 10 /gridfn/ objects (templated
  on the value type) representing the (Barack-Sago) tensor-spherical-harmonic
  components of a tensor-like gridfn


/slice/
-------

The fundamental "physics" class is /slice/.  /slice/ is built up in stages,
from first /geometry/ and then /gwag/ (geometry with abstract gridfns).
That is, /slice/ IS-A /gwag/ IS-A /geometry/.  /slice/ is an ABC.
/slice/ defines "raw" centered FD operations.

/slice_wavetoy/ IS-A /slice/ and owns a pair of /gridfn<field>/ representing
the field and its time derivative.  This is only used for testing, and in
hindsight may have been more trouble than it was worth -- if it were removed,
a number of /dynamic_cast<...>/ operations in physics code would disappear.

/slice_smp/ IS-A slice and owns a pair of /SH_tensor_gridfn<field>/
representing hbar and its time derivative.  /slice_smp/ defines "adjusted"
and "generic" FD operations which correct for the source, i.e., for either
jumps across a point particle or for the puncture function being subtracted
from /hbar/ inside a worldtube.  These operations use a helper class
/source_info/.  /source_info/ is an ABC, with concrete derived classes
/source_info_esrc/ (for an effective-source scheme) and /source_info_ppart/
(for a point-particle scheme with jump conditions across the particle).


/chunk/ and /sandwich/ and /loaf/
---------------------------------
The main classes which HAVE-A (collection of) /slice/ are
* /sandwich/ holds a slice and d/dt of that slice, and can compute the RHS
* /chunk/ HAS-A /sandwich/ and can also do a time evolution
* /loaf/ holds a set of slices and can computing time derivatives without
  time evolution; this is used for read-in-from-files initial data, for
  orthogonalization, and for doing frequency filtering
* /diagnostics/ computes diagnostics, and HAS-A /sandwich/ and /loaf/
  for that purposes, along with /constraints/, /Einstein/, and
  /self_force_modes/ sub-objects


/ortho/ and /freq_filter/
-------------------------
The class /ortho/ does orthogonalization, and /HAS-A/ public /sandwich/
and a private /chunk/.  The class /freq_filter/ does Dolan-Barack frequency
filtering, and /HAS-A/ public /sandwich/ and a private /loaf/.


==> anc/smp-v8.10.23/src/evol/Einstein.cc <==
// Einstein -- constraint gridfns & equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/Einstein.cc,v 1.129 2026/04/22 23:11:33 jonathan Exp $

//
// Einstein::Einstein
// Einstein::describe_me
// Einstein::compute_and_output_Einstein
// Einstein::compute_and_output_Einstein_smp
// Einstein::compute_Einstein_or_anorm_at_point
//
// Einstein_radial::Einstein_radial
//
// Einstein_radial_l1m1::Einstein_radial_l1m1
// Einstein_radial_l1m1::compute_Einstein_or_anorm_at_point_with_derivs
//
// Einstein_generic::Einstein_generic
/// Einstein_generic::make_theta_over_pi_map_from_parameters
/// Einstein_generic::make_phi_over_pi_map_from_parameters
// Einstein_generic::compute_Einstein_or_anorm_at_point_with_derivs
//
// Einstein_generic_even::Einstein_generic_even
// Einstein_generic_even::describe_me_bare
// Einstein_generic_even::compute_Einstein_at_point
//
// Einstein_generic_odd::Einstein_generic_odd
// Einstein_generic_odd::describe_me_bare
// Einstein_generic_odd::compute_Einstein_at_point
//
// Einstein_helpers::Einstein_eval_using_hbar1_to_6
//		   ::Einstein_eval_using_hbar1_to_6
// Einstein_helpers::Einstein_eval_using_hbar1_to_6
//		   ::compute_l1m1_Einstein_radial
//
// Einstein_helpers::Einstein_eval_using_hbar1_to_7
//		   ::Einstein_eval_using_hbar1_to_7
// Einstein_helpers::Einstein_eval_using_hbar1_to_7
//		   ::compute_generic_even_parity_Einstein
//
// Einstein_helpers::Einstein_eval_using_hbar8_to_10
//		   ::Einstein_eval_using_hbar8_to_10
// Einstein_helpers::Einstein_eval_using_hbar8_to_10
//		   ::compute_generic_odd_parity_Einstein
//
// make_Einstein
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free
#include <cmath>

#include <memory>			// std::unique_ptr
#include <string>
#include <complex>
#include <vector>
#include <iostream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"
#include "boost/math/special_functions/spherical_harmonic.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "norm.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "which_hbar.hh"
#include "tensor_indices.hh"
#include "sym2_tensor_at_point.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "slice.hh"
#include "source_info.hh"
#include "Einstein.hh"

using std::cout;
using std::cerr;
using std::free;
using std::sin;
using std::cos;
using std::sqrt;
using std::exp;
using boost::format;
using boost::math::spherical_harmonic;
using util::output_number;
using util::fuzzy;
using util::name_of_bool;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;
using util::times_pi;
using util::divided_by_pi;
using util::numeric_constants;
using util::linear_map;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein/ object.
// See the .hh file comments for more information.
//
Einstein::Einstein(const geometry& geom_in,
		   const hbar_semantics& hbar_semantics_in,
		   const util::two_intervals& norms_II_in,
		   const std::string& output_directory_name_in,
		   const std::string& name_in /* = "Einstein" */)
	: boost::noncopyable(),

	  geom_(geom_in),
	  hbar_semantics_(hbar_semantics_in),

	  minmax_i_interval_(
	    geom_in.i_of_rstar(
	      geom_in.rstar_coord_map().clamp(
	        get_parameter<fp>("Einstein::output_min_rstar", -30.0)
					     ),
	      linear_map<fp>::nia_error,
	      "Einstein::Einstein(): convert /min_rstar/ to /min_i/"
			      ),
	    geom_in.i_of_rstar(
	      geom_in.rstar_coord_map().clamp(
	        get_parameter<fp>("Einstein::output_max_rstar", +30.0)
					     ),
	      linear_map<fp>::nia_error,
	      "Einstein::Einstein(): convert /max_rstar/ to /min_i/"
			      )
			    ),
	  Delta_i_(
	    fuzzy<fp>::template
		       make_integer<int>(
  get_parameter<fp>("Einstein::output_Delta_rstar",1.0) / geom_in.Delta_rstar(),
  "Einstein::Einstein(): convert /Delta_rstar/ to /Delta_i/"
					)
		  ),

	  norms_II_(norms_II_in),

	  output_directory_name_(output_directory_name_in),
	  name_                 (name_in),

	  Einstein_grid_norms_log_(),	// stream will be opened in ctor body

	  include_generic_gauge_correction_(
	    get_parameter<bool>("Einstein::include_generic_gauge_correction",
				true)
					   ),
	  rescale_Einstein_tensor_components_(
	    get_parameter<bool>("Einstein::rescale_Einstein_tensor_components",
				true)
					     ),
	  output_entire_Einstein_tensor_(
	    get_parameter<bool>("Einstein::output_entire_Einstein_tensor",
				false)
					) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein::Einstein(this=%p, name=\"%s\")\n"
"   ell=%d, emm=%d):\n"
"   computing on %s\n"
		      )
		% this % name()
		% get_ell_emm().ell() % get_ell_emm().emm()
		% minmax_i_interval()
		  .describe_me(get_geometry().rstar_coord_map(), Delta_i());
	cout << format(
"   when computing norms-over-grid-points of the Einstein tensor,\n"
"      only include points (where we've computed the Einstein tensor)\n"
"      which are also in %s\n"
		      )
		% norms_II()
		  .describe_me(get_geometry().rstar_coord_map(), Delta_i());
	cout << format(
"   include_generic_gauge_correction()=%s\n"
"   rescale_Einstein_tensor_components()=%s\n"
"   output_entire_Einstein_tensor()=%s\n"
"   %s\n"
		      )
		% name_of_bool(include_generic_gauge_correction  ())
		% name_of_bool(rescale_Einstein_tensor_components())
		% name_of_bool(output_entire_Einstein_tensor     ())
		% get_hbar_semantics().describe_me();
	}

assert(Delta_i() > 0);

const std::string grid_norms_file_name(compound_name(name(), "grid-norms.log"));
util::open_IO_file(output_directory_name_in, grid_norms_file_name,
		   std::ios_base::out, Einstein_grid_norms_log_);

write_header_for_grid_norms_logfile(get_geometry().rstar_coord_map(),
				    Einstein_tensor_name(),
				    "RMS-norm",
				    util::two_intervals
					::intersection(minmax_i_interval(),
						       norms_II()),
				    Einstein_grid_norms_log_,
				    Delta_i());
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object.  The result does NOT mention the name of this class
// and does NOT end in '\n'.
//
std::string Einstein::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("%s: %s")
	  % name()
	  % describe_me_bare();
return buffer.str();
}


//******************************************************************************

//
// This function dynamic-casts (or equivalent) /state/ and /dt_state/
// to the type /const slice_smp&/ (aborting with an error if they're not
// each IS-A /const slice_smp&/), then calls
// /compute_and_output_Einstein_smp()/;
// see comments in the .hh file for that function for more info.
//
void Einstein::
     compute_and_output_Einstein(const slice&    state,
				 const slice& dt_state,
				 const source_info* const SI_ptr,
				 const bool output_norms_flag,
				 const bool output_gridfn_flag,
				 const char* const object_name /* = nullptr */)
	const
{
const auto*    state_smp_ptr =    state.this_slice_smp();
const auto* dt_state_smp_ptr = dt_state.this_slice_smp();
if ((state_smp_ptr == nullptr) || (dt_state_smp_ptr == nullptr))
	{
	cerr << format(
"***** Einstein::compute_and_output_Einstein()\n"
"        got /state/ and/or /dt_state/ of wrong dynamic type\n"
"           state: %s\n"
"        dt_state: %s\n"
"        (wanted objects that are each IS-A /slice_smp/!)\n"
		      )
		%    state.describe_me()
		% dt_state.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

compute_and_output_Einstein_smp(*   state_smp_ptr,
				*dt_state_smp_ptr,
				SI_ptr,
				output_norms_flag, output_gridfn_flag,
				object_name);
}

//******************************************************************************

//
// This function computes and optionally outputs the Einstein tensor,
// and/or an angular norm of the Einstein tensor, at an arithmetic
// progression of (nominal) grid points specified by parameters,
// and optionally outputs a norm-over-grid-points of the angular normm.
//
// See the comments in the .hh file for details.
//
void Einstein::
     compute_and_output_Einstein_smp(const slice_smp&    state,
				     const slice_smp& dt_state,
				     const source_info* const SI_ptr,
				     const bool output_norms_flag,
				     const bool output_gridfn_flag,
				     const char* const object_name
							  /* = nullptr */)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format("computing %s at t=%g\n")
		% Einstein_tensor_name() % state.t();

//
// (optionally) open the gridfn output file and write a header to it
//
const std::string subdirectory_name = state.time_subdirectory_name(state.t());
const std::string file_name = state.IO_file_name(name(), object_name);
std::fstream os;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
if (output_gridfn_flag)
	{
	util::open_IO_file(output_directory_name(), subdirectory_name,
			   file_name,
			   std::ios_base::out, os);

	os << "# column 1 = rstar\n";
	os << "# column 2 = r\n";
	os << format("# column 3 = pointwise norm of %s\n")
	      % Einstein_tensor_name();
	if (output_entire_Einstein_tensor())
		{
		int column = 4;
			for (int posn = 0 ;
				 posn < sym2_tensor_at_point_mapping
					::N_components() ;
			       ++posn)
			{
			const int a
				= sym2_tensor_at_point_mapping::a_of_posn(posn);
			const int b
				= sym2_tensor_at_point_mapping::b_of_posn(posn);

			os << format("# column %d = Re[%d%d component of %s]\n")
			      % column++ % a % b % Einstein_tensor_name();
			os << format("# column %d = Im[%d%d component of %s]\n")
			      % column++ % a % b % Einstein_tensor_name();
			}
		}
	}

//
// the main computation
//
util::norm<fp> Einstein_grid_norms;
	for (int i = min_i() ; i <= max_i() ; i += Delta_i())
	{
	const fp rstar = state.rstar_of_i(i);
	const fp r     = state.    r_of_i(i);

	// compute the Einstein tensor at this grid point
	const sym2_tensor_at_point<field> G_dd(
		compute_Einstein_or_anorm_at_point(state, dt_state, SI_ptr, i)
					      );

	// compute norm-over-components of the Einstein tensor
	// and maybe include this in the norm-over-grid-points
	const fp sin_theta = 1.0;	// assume we're in the equatorial plane
	const fp G_dd_norm = sqrt(
			       G_dd.pointwise_tensor_norm_squared(BH(),
								  r, sin_theta)
				 );
	if (norms_II().contains_point(i))
		Einstein_grid_norms.record_point(G_dd_norm);

	if (output_gridfn_flag)
		{
		output_number(os, rstar);
		output_number(os, "\t", r);
		output_number(os, "\t", G_dd_norm);

		if (output_entire_Einstein_tensor())
			{
				for (int a  = tensor_indices::min_ab() ;
					 a <= tensor_indices::max_ab() ;
				       ++a)
				{
				for (int b  = a ;
     					 b <= tensor_indices::max_ab() ;
				       ++b)
				{
				output_number(os, "\t", G_dd(a,b));
				}
				}
			}
		os << "\n";
		}
	}

//
// (optionally) output the norms-over-grid-points
//
if (output_norms_flag)
	{
	output_number(Einstein_grid_norms_log_, state.t());
	output_number(Einstein_grid_norms_log_,
		      "\t", Einstein_grid_norms.RMS_norm());
	output_number( Einstein_grid_norms_log_,
		      "\t", Einstein_grid_norms.infinity_norm());
	Einstein_grid_norms_log_ << "\n";

	Einstein_grid_norms_log_ << std::flush;
	}
}

//******************************************************************************

//
// This function computes the radial dependence of the Einstein tensor, or
// an angular norm of the Einstein tensor for each tensor component, at the
// specified /i/.  The computation is done by finite-differencing /state/
// and /dt_state/ to compute the /hbar/ derivatives, then calling (the pure
// virtual fn) /compute_Einstein_or_anorm_at_point_with_derivs()/ to do the
// actual computation.
//
// If necessary, this function converts /hbar3/ and its derivatives 
// from Barack-Lousto to Barack-Sago semantics.
//
sym2_tensor_at_point<field>
  Einstein::compute_Einstein_or_anorm_at_point(const slice_smp&    state,
					       const slice_smp& dt_state,
					       const source_info* SI_ptr,
					       const int i)
	const
{
SH_tensor_at_point<field>     hbar =    state.   hbar().components_at_point(i);
SH_tensor_at_point<field>  dt_hbar =    state.dt_hbar().components_at_point(i);
SH_tensor_at_point<field> dtt_hbar = dt_state.dt_hbar().components_at_point(i);

// spatial derivatives
SH_tensor_at_point<field>       drstar_hbar;
SH_tensor_at_point<field> drstar_rstar_hbar;
SH_tensor_at_point<field>     dt_rstar_hbar;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const which_hbar which_hbarI   (gridfn_is_hbar   , I);
	const which_hbar which_dt_hbarI(gridfn_is_dt_hbar, I);

	drstar_hbar.X_generic(I)
	    = state.      partial_rstar_generic(SI_ptr, which_hbarI, i);
	drstar_rstar_hbar.X_generic(I)
	    = state.partial_rstar_rstar_generic(SI_ptr, which_hbarI, i);
	dt_rstar_hbar.X_generic(I)
	    = state.      partial_rstar_generic(SI_ptr, which_dt_hbarI, i);
	}

if (get_hbar_semantics().hbar3_is_Barack_Lousto())
	convert_hbar_from_Barack_Lousto_to_Barack_Sago
			(hbar, drstar_hbar, drstar_rstar_hbar,
			 dt_hbar, dtt_hbar,
			 dt_rstar_hbar,
			 state.f_inv_of_i(i), state.fprime_of_i(i),
					      state.fprime_prime_of_i(i));

return compute_Einstein_or_anorm_at_point_with_derivs
				(hbar, drstar_hbar, drstar_rstar_hbar,
				 dt_hbar, dtt_hbar, dt_rstar_hbar,
				 state.r_of_i(i));
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein_radial/ object.
// See the .hh file comments for more information.
//
Einstein_radial::
  Einstein_radial(const geometry& geom_in,
		  const hbar_semantics& hbar_semantics_in,
		  const util::two_intervals& norms_II_in,
		  const std::string& output_directory_name_in,
		  const std::string& name_in /* = "Einstein" */)
	: Einstein(geom_in,
		   hbar_semantics_in,
		   norms_II_in,
		   output_directory_name_in,
		   name_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein_radial::Einstein_radial(name=\"%s\", this=%p):\n"
"   ell=%d, emm=%d)\n"
		      )
		% name() % this
		% get_ell_emm().ell() % get_ell_emm().emm();
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein_radial_l1m1/ object.
// See the .hh file comments for more information.
//
Einstein_radial_l1m1::
  Einstein_radial_l1m1(const geometry& geom_in,
		       const hbar_semantics& hbar_semantics_in,
		       const util::two_intervals& norms_II_in,
		       const std::string& output_directory_name_in,
		       const std::string& name_in /* = "Einstein" */)
	: Einstein_radial(geom_in,
			  hbar_semantics_in,
			  norms_II_in,
			  output_directory_name_in,
			  name_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein_radial_l1m1::Einstein_radial_l1m1(this=%p, ell=%d, emm=%d)\n"
		      )
		% this % get_ell_emm().ell() % get_ell_emm().emm();
	}

// sanity checks
assert(get_ell() == 1);
assert(get_emm() == 1);
assert(get_hbar_semantics().hbar3_is_Barack_Sago());
}

//******************************************************************************

//
// This function calculates the radial part of the Einstein tensor at
// a single point.  At present only ell=1, emm=1 is supported.
//
// The calculation is done using Sage-generated code in
//   "../eqns/cg.Einstein-l1m1/".
//
// This computation assumes (requires) that the arguments have Barack-Sago
// /hbar3/ semantics.
//
//virtual
  sym2_tensor_at_point<field>
    Einstein_radial_l1m1::
    compute_Einstein_or_anorm_at_point_with_derivs
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r)
	const //override
{
Einstein_helpers::
  Einstein_eval_using_hbar1_to_6 EH(BH(),
				    hbar, drstar_hbar, drstar_rstar_hbar,
				    dt_hbar, dtt_hbar, dt_rstar_hbar);

return EH.compute_l1m1_Einstein_radial(*this, r);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein_generic/ object.
// See the .hh file comments for more information.
//
Einstein_generic::
  Einstein_generic(const geometry& geom_in,
		   const hbar_semantics& hbar_semantics_in,
		   const util::two_intervals& norms_II_in,
		   const std::string& output_directory_name_in,
		   const std::string& name_in /* = "Einstein" */)
	: Einstein(geom_in,
		   hbar_semantics_in,
		   norms_II_in,
		   output_directory_name_in,
		   name_in),

	  theta_over_pi_map_(make_theta_over_pi_map_from_parameters()),
	    phi_over_pi_map_(  make_phi_over_pi_map_from_parameters())
								    // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein_generic::Einstein_generic(this=%p, name=\"%s\")\n"
"   ell=%d, emm=%d)\n"
"   we will evaluate the Einstein tensor at the angular coordinates:\n"
"   N_theta=%d   theta: %s * pi\n"
"   N_phi  =%d     phi: %s * pi\n"
		      )
		% this % name()
		% get_ell_emm().ell() % get_ell_emm().emm()
		% get_theta_over_pi_map().N_points()
		% get_theta_over_pi_map().describe_me_fp()
		%   get_phi_over_pi_map().N_points()
		%   get_phi_over_pi_map().describe_me_fp();
	}
}

//******************************************************************************

//
// This is a helper function for the /Einstein_generic/ constructor:
// This function computes the  theta/pi  linear map from the parameters
//   Einstein::angular_norm.N_theta         # integer, default = 3
//   Einstein::angular_norm.theta_offset    # fp, default = -exp(-2.5)
//
//static
  linear_map<fp> Einstein_generic::
		 make_theta_over_pi_map_from_parameters()
{
const int N_theta
	= get_parameter<int>("Einstein::angular_norm.N_theta", 3);
const fp theta_offset
	= get_parameter<fp >("Einstein::angular_norm.theta_offset", -exp(-2.5));

const fp   min_theta_over_pi   = (        0.5+theta_offset)/N_theta;
const fp Delta_theta_over_pi =                          1.0/N_theta;
const fp   max_theta_over_pi   = (N_theta-0.5+theta_offset)/N_theta;

return linear_map<fp>(
	 0,				// min_int
	 min_theta_over_pi, Delta_theta_over_pi, max_theta_over_pi
		     );
}

//******************************************************************************

//
// This is a helper function for the /Einstein_generic/ constructor:
// This function computes the /phi/ linear map from the parameters
//   Einstein::angular_norm.N_phi           # integer, default = 4
//   Einstein::angular_norm.phi_offset      # fp, default = - exp(-2.0)
//
//static
  util::linear_map<fp> Einstein_generic::
		       make_phi_over_pi_map_from_parameters()
{
const int N_phi
	= get_parameter<int>("Einstein::angular_norm.N_phi", 4);
const fp phi_offset
	= get_parameter<fp >("Einstein::angular_norm.phi_offset", exp(-2.0));

const fp   min_phi_over_pi = (        0.5+  phi_offset)*2.0/N_phi;
const fp Delta_phi_over_pi =                            2.0/N_phi;
const fp   max_phi_over_pi = (N_phi  -0.5+  phi_offset)*2.0/N_phi;

return linear_map<fp>(
	 0,				// min_int
	 min_phi_over_pi, Delta_phi_over_pi, max_phi_over_pi
		     );
}

//******************************************************************************

//
// This function computes an angular norm of the Einstein tensor over the
// arithmetic-progression-in-theta-and-phi angular points specified by
// /get_theta_over_pi_map()/ and /get_phi_over_pi_map()/ at the specified
// /r/, calling /compute_Einstein_at_point()/ to compute the Einstein tensor
// at each /(r,theta,phi)/ point.  The angular norm is computed separately
// for the real and imaginary parts of the Einstein tensor.
//
// See the .hh file for further details.
//
//virtual
  sym2_tensor_at_point<field>
    Einstein_generic::
    compute_Einstein_or_anorm_at_point_with_derivs
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r)
	const //override
{
//
// KLUDGE:
// Ideally, we'd like a /sym2_tensor_at_point<util::norm<fp>>/ object
// to keep track of the angular norms of each tensor component.
// But, alas, our /sym2_tensor_at_point<T>/ template only supports
// /T/ being /fp/ or /field/.
// So, we fake the desired object with a vector of /util::norm<fp>/ objects,
// indexed by /sym2_tensor_at_point_mapping::posn_of_ab()/.
// Furthermore, we really one one of these for the real part and a
// separate one for the imaginary part.
//

std::vector<util::norm<fp>> angular_norms_vector_real(
				sym2_tensor_at_point_mapping::N_components()
						     );
std::vector<util::norm<fp>> angular_norms_vector_imag(
				sym2_tensor_at_point_mapping::N_components()
						     );

	for (int itheta  = get_theta_over_pi_map().min_int() ;
		 itheta <= get_theta_over_pi_map().max_int() ;
	       ++itheta)
	{
	for (int iphi  = get_phi_over_pi_map().min_int() ;
		 iphi <= get_phi_over_pi_map().max_int() ;
	       ++iphi)
	{
	const fp theta = times_pi(get_theta_over_pi_map().fp_of_int(itheta));
	const fp phi   = times_pi(  get_phi_over_pi_map().fp_of_int(itheta));

	const sym2_tensor_at_point<field> G_dd(
		compute_Einstein_at_point(hbar, drstar_hbar, drstar_rstar_hbar,
					  dt_hbar, dtt_hbar, dt_rstar_hbar,
					  r, theta, phi)
					      );

		for (int posn = 0 ;
			 posn < sym2_tensor_at_point_mapping::N_components() ;
		       ++posn)
		{
		const field G_ab = G_dd.component(posn);
		angular_norms_vector_real.at(posn).record_point(G_ab.real());
		angular_norms_vector_imag.at(posn).record_point(G_ab.imag());
		}
	}
	}

sym2_tensor_at_point<field> anorm_G_dd;		// this will be our result
	for (int posn = 0 ;
		 posn < sym2_tensor_at_point_mapping::N_components() ;
	       ++posn)
	{
	anorm_G_dd.component(posn)
		= std::complex<fp>(
			  angular_norms_vector_real.at(posn).RMS_norm(),
			  angular_norms_vector_imag.at(posn).RMS_norm()
				  );
	}
return anorm_G_dd;		// result has all tensor components purely real
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein_generic_even/ object.
// See the .hh file comments for more information.
//
Einstein_generic_even::
  Einstein_generic_even(const geometry& geom_in,
			const hbar_semantics& hbar_semantics_in,
			const util::two_intervals& norms_II_in,
			const std::string& output_directory_name_in,
			const std::string& name_in)
	: Einstein_generic(geom_in,
			   hbar_semantics_in,
			   norms_II_in,
			   output_directory_name_in,
			   name_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein_generic_even::Einstein_generic_even(this=%p, ell=%d, emm=%d)\n"
		      )
		% this % get_ell_emm().ell() % get_ell_emm().emm();
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object.
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//virtual
  std::string Einstein_generic_even::
	      describe_me_bare()
	const // override
{
std::stringstream buffer;
buffer << format(
"compute the ell=%d emm=%d generic even-parity Einstein tensor"
		)
	  % get_ell() % get_emm();
return buffer.str();
}

//******************************************************************************

//
// This function computes the Einstein tensor at the specified /(r,theta,phi)/,
// with /hbar/ and its derivatives specified explicitly.
//
//virtual
  sym2_tensor_at_point<field>
    Einstein_generic_even::
    compute_Einstein_at_point
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r, const fp theta, const fp phi)
	const // override
{
Einstein_helpers::
  Einstein_eval_using_hbar1_to_7 EH(BH(),
				    hbar, drstar_hbar, drstar_rstar_hbar,
				    dt_hbar, dtt_hbar, dt_rstar_hbar);

return EH.compute_generic_even_parity_Einstein(*this, r, theta, phi);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /Einstein_generic_odd/ object.
// See the .hh file comments for more information.
//
Einstein_generic_odd::
  Einstein_generic_odd(const geometry& geom_in,
		       const hbar_semantics& hbar_semantics_in,
		       const util::two_intervals& norms_II_in,
		       const std::string& output_directory_name_in,
		       const std::string& name_in)
	: Einstein_generic(geom_in,
			   hbar_semantics_in,
			   norms_II_in,
			   output_directory_name_in,
			   name_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"Einstein_generic_odd::Einstein_generic_odd(this=%p, ell=%d, emm=%d)\n"
		      )
		% this % get_ell_emm().ell() % get_ell_emm().emm();
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object.
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//virtual
  std::string Einstein_generic_odd::
	      describe_me_bare()
	const // override
{
std::stringstream buffer;
buffer << format("compute the ell=%d emm=%d generic odd-parity Einstein tensor")
	  % get_ell() % get_emm();
return buffer.str();
}

//******************************************************************************

//
// This function computes the Einstein tensor at the specified /(r,theta,phi)/,
// with /hbar/ and its derivatives specified explicitly.
//
//virtual
  sym2_tensor_at_point<field>
    Einstein_generic_odd::
    compute_Einstein_at_point
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r, const fp theta, const fp phi)
	const // override
{
Einstein_helpers::
  Einstein_eval_using_hbar8_to_10 EH(BH(),
				     hbar, drstar_hbar, drstar_rstar_hbar,
				     dt_hbar, dtt_hbar, dt_rstar_hbar);

return EH.compute_generic_odd_parity_Einstein(*this, r, theta, phi);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a
//   /Einstein_helpers::Einstein_eval_using_hbar1_to_6/
// object.  This calculates common quantities for the various Einstein
// evaluations implemented in this class.
//
namespace Einstein_helpers
	  {
Einstein_eval_using_hbar1_to_6::
  Einstein_eval_using_hbar1_to_6
	(const Schw::black_hole& BH,
	 const SH_tensor_at_point<field>&              hbar,
	 const SH_tensor_at_point<field>&       drstar_hbar,
	 const SH_tensor_at_point<field>& drstar_rstar_hbar,
	 const SH_tensor_at_point<field>&           dt_hbar,
	 const SH_tensor_at_point<field>&          dtt_hbar,
	 const SH_tensor_at_point<field>&     dt_rstar_hbar)
	: boost::noncopyable(),

	  I (0.0, 1.0),
	  pi(numeric_constants<fp>::pi()),
	  M (BH.mass()),
	  mu(1.0),

	  hbar1(hbar.X1()),
	  hbar2(hbar.X2()),
	  hbar3(hbar.X3()),
	  hbar4(hbar.X4()),
	  hbar5(hbar.X5()),
	  hbar6(hbar.X6()),

	  drstar_hbar1(drstar_hbar.X1()),
	  drstar_hbar2(drstar_hbar.X2()),
	  drstar_hbar3(drstar_hbar.X3()),
	  drstar_hbar4(drstar_hbar.X4()),
	  drstar_hbar5(drstar_hbar.X5()),
	  drstar_hbar6(drstar_hbar.X6()),

	  drstar_rstar_hbar1(drstar_rstar_hbar.X1()),
	  drstar_rstar_hbar2(drstar_rstar_hbar.X2()),
	  drstar_rstar_hbar3(drstar_rstar_hbar.X3()),
	  drstar_rstar_hbar4(drstar_rstar_hbar.X4()),
	  drstar_rstar_hbar5(drstar_rstar_hbar.X5()),
	  drstar_rstar_hbar6(drstar_rstar_hbar.X6()),

	  dt_hbar1(dt_hbar.X1()),
	  dt_hbar2(dt_hbar.X2()),
	  dt_hbar3(dt_hbar.X3()),
	  dt_hbar4(dt_hbar.X4()),
	  dt_hbar5(dt_hbar.X5()),
	  dt_hbar6(dt_hbar.X6()),

	  dtt_hbar1(dtt_hbar.X1()),
	  dtt_hbar2(dtt_hbar.X2()),
	  dtt_hbar3(dtt_hbar.X3()),
	  dtt_hbar4(dtt_hbar.X4()),
	  dtt_hbar5(dtt_hbar.X5()),
	  dtt_hbar6(dtt_hbar.X6()),

	  dt_rstar_hbar1(dt_rstar_hbar.X1()),
	  dt_rstar_hbar2(dt_rstar_hbar.X2()),
	  dt_rstar_hbar3(dt_rstar_hbar.X3()),
	  dt_rstar_hbar4(dt_rstar_hbar.X4()),
	  dt_rstar_hbar5(dt_rstar_hbar.X5()),
	  dt_rstar_hbar6(dt_rstar_hbar.X6()) // no comma
{
// empty constructor body
}
	  }	// namespace Einstein_helpers

//******************************************************************************

//
// This function does the actual evaluation of the radial dependence of
// the ell=1, emm=1 Einstein tensor at a single radial point (which need
// not be a grid point).
//
namespace Einstein_helpers
	  {
sym2_tensor_at_point<field>
  Einstein_eval_using_hbar1_to_6::
  compute_l1m1_Einstein_radial(const Einstein& E,
			       const fp r)
	const
{
// sanity checks
assert(E.get_ell() == 1);
assert(E.get_emm() == 1);
assert(E.get_hbar_semantics().hbar3_is_Barack_Sago());

if (E.rescale_Einstein_tensor_components())
	{
	sym2_tensor_at_point<field> l1m1_rescaled_tr_GL_dd;
      #include "../eqns/cg.Einstein-l1m1/l1m1_rescaled_tr_GL_dd.cc-fragment"

	sym2_tensor_at_point<field> rescaled_G_dd(l1m1_rescaled_tr_GL_dd);
	if (E.include_generic_gauge_correction())
		{
		sym2_tensor_at_point<field> l1m1_rescaled_tr_GG_dd;
	      #include "../eqns/cg.Einstein-l1m1/l1m1_rescaled_tr_GG_dd.cc-fragment"
		rescaled_G_dd += l1m1_rescaled_tr_GG_dd;
		}

	return rescaled_G_dd;					// normal return
	}
   else {
	sym2_tensor_at_point<field> l1m1_tr_GL_dd;
      #include "../eqns/cg.Einstein-l1m1/l1m1_tr_GL_dd.cc-fragment"

	sym2_tensor_at_point<field> G_dd(l1m1_tr_GL_dd);
	if (E.include_generic_gauge_correction())
		{
		sym2_tensor_at_point<field> l1m1_tr_GG_dd;
	      #include "../eqns/cg.Einstein-l1m1/l1m1_tr_GG_dd.cc-fragment"
		G_dd += l1m1_tr_GG_dd;
		}

	return G_dd;						// normal return
	}
}
	  }	// namespace Einstein_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a
//   /Einstein_helpers::Einstein_eval_using_hbar1_to_7/
// object.  This calculates common quantities for the various Einstein
// evaluations implemented in this class.
//
namespace Einstein_helpers
	  {
Einstein_eval_using_hbar1_to_7::
  Einstein_eval_using_hbar1_to_7
	(const Schw::black_hole& BH,
	 const SH_tensor_at_point<field>&              hbar,
	 const SH_tensor_at_point<field>&       drstar_hbar,
	 const SH_tensor_at_point<field>& drstar_rstar_hbar,
	 const SH_tensor_at_point<field>&           dt_hbar,
	 const SH_tensor_at_point<field>&          dtt_hbar,
	 const SH_tensor_at_point<field>&     dt_rstar_hbar)
	: Einstein_eval_using_hbar1_to_6(BH,
					 hbar, drstar_hbar, drstar_rstar_hbar,
					 dt_hbar, dtt_hbar,
					 dt_rstar_hbar),

		       hbar7(             hbar.X7()),
		drstar_hbar7(      drstar_hbar.X7()),
	  drstar_rstar_hbar7(drstar_rstar_hbar.X7()),
		    dt_hbar7(          dt_hbar.X7()),
		   dtt_hbar7(         dtt_hbar.X7()),
	      dt_rstar_hbar7(    dt_rstar_hbar.X7()) // no comma
{
// empty constructor body
}
	  }	// namespace Einstein_helpers

//******************************************************************************

//
// This function does the actual evaluation of the generic even-parity
// Einstein tensor at a the specified (r,theta,phi) (which need not be
// a grid point).
//
namespace Einstein_helpers
	  {
sym2_tensor_at_point<field>
  Einstein_eval_using_hbar1_to_7::
  compute_generic_even_parity_Einstein(const Einstein& E,
				       const fp r,
				       const fp theta, const fp phi)
	const
{
// sanity checks
assert(E.get_ell_emm().is_even_parity());
assert(E.get_hbar_semantics().hbar3_is_Barack_Sago());

const int int_ell = E.get_ell();
const int int_emm = E.get_emm();
const fp ell = E.get_ell_emm().fp_ell();
const fp emm = E.get_ell_emm().fp_emm();
const fp sin_theta = sin(theta);
const fp cos_theta = cos(theta);
const std::complex<fp> exp_iphi (cos(    phi), sin(    phi));
const std::complex<fp> exp_2iphi(cos(2.0*phi), sin(2.0*phi));
const std::complex<fp> exp_3iphi(cos(3.0*phi), sin(3.0*phi));
const std::complex<fp> exp_4iphi(cos(4.0*phi), sin(4.0*phi));
const std::complex<fp> exp_m2iphi(cos(-2.0*phi), sin(-2.0*phi));
const std::complex<fp> exp_m3iphi(cos(-3.0*phi), sin(-3.0*phi));
const std::complex<fp> exp_m4iphi(cos(-4.0*phi), sin(-4.0*phi));
const std::complex<fp>
  Ylm_ell_emm( spherical_harmonic(int_ell,int_emm, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp1( spherical_harmonic(int_ell,int_emm+1, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp2( spherical_harmonic(int_ell,int_emm+2, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp3( spherical_harmonic(int_ell,int_emm+3, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp4( spherical_harmonic(int_ell,int_emm+4, theta,phi) );
const fp sqrt_ell_minus_emm_minus_1 = (int_ell - int_emm - 1 > 0)
				      ? sqrt(ell - emm - 1.0)
				      : 0.0;
const fp sqrt_ell_minus_emm_minus_2 = (int_ell - int_emm - 2 > 0)
				      ? sqrt(ell - emm - 2.0)
				      : 0.0;
const fp sqrt_ell_minus_emm_minus_3 = (int_ell - int_emm - 3 > 0)
				      ? sqrt(ell - emm - 3.0)
				      : 0.0;

if (E.rescale_Einstein_tensor_components())
	{
	sym2_tensor_at_point<field> lm_generic_even_GL_dd;
      #include "../eqns/cg.Einstein-generic/lm_generic_even_GL_dd.cc-fragment"

	sym2_tensor_at_point<field> rescaled_G_dd(lm_generic_even_GL_dd);
	if (E.include_generic_gauge_correction())
		{
		sym2_tensor_at_point<field> lm_generic_even_GG_dd;
	      #include "../eqns/cg.Einstein-generic/lm_generic_even_GG_dd.cc-fragment"
		rescaled_G_dd += lm_generic_even_GG_dd;
		}

	return rescaled_G_dd;					// normal return
	}
   else {
	cerr <<
"***** Einstein_eval_using_hbar1_to_7::\n"
"      compute_generic_even_parity_Einstein():\n"
"        parameter /Einstein::rescale_Einstein_tensor_components/ = false\n"
"        is not supported!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}
	  }	// namespace Einstein_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a
//   /Einstein_helpers::Einstein_eval_using_hbar8_to_10/
// object.  This calculates common quantities for the various Einstein
// evaluations implemented in this class.
//
namespace Einstein_helpers
	  {
Einstein_eval_using_hbar8_to_10::
  Einstein_eval_using_hbar8_to_10
	(const Schw::black_hole& BH,
	 const SH_tensor_at_point<field>&              hbar,
	 const SH_tensor_at_point<field>&       drstar_hbar,
	 const SH_tensor_at_point<field>& drstar_rstar_hbar,
	 const SH_tensor_at_point<field>&           dt_hbar,
	 const SH_tensor_at_point<field>&          dtt_hbar,
	 const SH_tensor_at_point<field>&     dt_rstar_hbar)
	: boost::noncopyable(),

	  I (0.0, 1.0),
	  pi(numeric_constants<fp>::pi()),
	  M (BH.mass()),
	  mu(1.0),

	  hbar8(hbar.X8()),
	  hbar9(hbar.X9()),
	  hbar10(hbar.X10()),

	  drstar_hbar8(drstar_hbar.X8()),
	  drstar_hbar9(drstar_hbar.X9()),
	  drstar_hbar10(drstar_hbar.X10()),

	  drstar_rstar_hbar8(drstar_rstar_hbar.X8()),
	  drstar_rstar_hbar9(drstar_rstar_hbar.X9()),
	  drstar_rstar_hbar10(drstar_rstar_hbar.X10()),

	  dt_hbar8(dt_hbar.X8()),
	  dt_hbar9(dt_hbar.X9()),
	  dt_hbar10(dt_hbar.X10()),

	  dtt_hbar8(dtt_hbar.X8()),
	  dtt_hbar9(dtt_hbar.X9()),
	  dtt_hbar10(dtt_hbar.X10()),

	  dt_rstar_hbar8(dt_rstar_hbar.X8()),
	  dt_rstar_hbar9(dt_rstar_hbar.X9()),
	  dt_rstar_hbar10(dt_rstar_hbar.X10()) // no comma
{
// empty constructor body
}
	  }	// namespace Einstein_helpers

//******************************************************************************

//
// This function does the actual evaluation of the generic odd-parity
// Einstein tensor at a the specified (r,theta,phi) (which need not be
// a grid point).
//
namespace Einstein_helpers
	  {
sym2_tensor_at_point<field>
  Einstein_eval_using_hbar8_to_10::
  compute_generic_odd_parity_Einstein(const Einstein& E,
				      const fp r,
				      const fp theta, const fp phi)
	const
{
// sanity checks
assert(E.get_ell_emm().is_odd_parity());
assert(E.get_hbar_semantics().hbar3_is_Barack_Sago());

const int int_ell = E.get_ell();
const int int_emm = E.get_emm();
const fp ell = E.get_ell_emm().fp_ell();
const fp emm = E.get_ell_emm().fp_emm();
const fp sin_theta = sin(theta);
const fp cos_theta = cos(theta);
const std::complex<fp> exp_iphi (cos(    phi), sin(    phi));
const std::complex<fp> exp_2iphi(cos(2.0*phi), sin(2.0*phi));
const std::complex<fp> exp_3iphi(cos(3.0*phi), sin(3.0*phi));
const std::complex<fp> exp_4iphi(cos(4.0*phi), sin(4.0*phi));
const std::complex<fp> exp_m2iphi(cos(-2.0*phi), sin(-2.0*phi));
const std::complex<fp> exp_m3iphi(cos(-3.0*phi), sin(-3.0*phi));
const std::complex<fp> exp_m4iphi(cos(-4.0*phi), sin(-4.0*phi));
const std::complex<fp>
  Ylm_ell_emm( spherical_harmonic(int_ell,int_emm, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp1( spherical_harmonic(int_ell,int_emm+1, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp2( spherical_harmonic(int_ell,int_emm+2, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp3( spherical_harmonic(int_ell,int_emm+3, theta,phi) );
const std::complex<fp>
  Ylm_ell_emmp4( spherical_harmonic(int_ell,int_emm+4, theta,phi) );
const fp sqrt_ell_minus_emm_minus_1 = (int_ell - int_emm - 1 > 0)
				      ? sqrt(ell - emm - 1.0)
				      : 0.0;
const fp sqrt_ell_minus_emm_minus_2 = (int_ell - int_emm - 2 > 0)
				      ? sqrt(ell - emm - 2.0)
				      : 0.0;
const fp sqrt_ell_minus_emm_minus_3 = (int_ell - int_emm - 3 > 0)
				      ? sqrt(ell - emm - 3.0)
				      : 0.0;

if (E.rescale_Einstein_tensor_components())
	{
	sym2_tensor_at_point<field> lm_generic_odd_GL_dd;
      #include "../eqns/cg.Einstein-generic/lm_generic_odd_GL_dd.cc-fragment"

	sym2_tensor_at_point<field> rescaled_G_dd(lm_generic_odd_GL_dd);
	if (E.include_generic_gauge_correction())
		{
		sym2_tensor_at_point<field> lm_generic_odd_GG_dd;
	      #include "../eqns/cg.Einstein-generic/lm_generic_odd_GG_dd.cc-fragment"
		rescaled_G_dd += lm_generic_odd_GG_dd;
		}

	return rescaled_G_dd;					// normal return
	}
   else {
	cerr <<
"***** Einstein_eval_using_hbar8_to_10::\n"
"      compute_generic_odd_parity_Einstein():\n"
"        parameter /Einstein::rescale_Einstein_tensor_components/ = false\n"
"        is not supported!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}
	  }	// namespace Einstein_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create /Einstein/ objects.
// See the comments in the .hh file for details.
//
std::unique_ptr<Einstein>
  make_Einstein(const slice& state,
		const hbar_semantics& hbar_semantics_in,
		const util::two_intervals& norms_II_in,
		const std::string& output_directory_name_in,
		const std::string& name_in /* = "Einstein" */)
{
if (! state.is_slice_smp())
	return nullptr;					// *** early return ***

const auto& state_smp = state.self_slice_smp();
const ell_emm& lm = state_smp.get_ell_emm();
const int ell = lm.ell();
const int emm = lm.emm();

static const bool force_Einstein_generic
	= get_parameter<bool>("Einstein::force_Einstein_generic", false);
if	((ell == 1) && (emm == 1) && !force_Einstein_generic)
	return std::make_unique<Einstein_radial_l1m1>
			       (state_smp,
				hbar_semantics_in,
				norms_II_in,
				output_directory_name_in,
				name_in);
else if (lm.is_even_parity())
	return std::make_unique<Einstein_generic_even>
			       (state_smp,
				hbar_semantics_in,
				norms_II_in,
				output_directory_name_in,
				name_in);
else if (lm.is_odd_parity())
	return std::make_unique<Einstein_generic_odd>
			       (state_smp,
				hbar_semantics_in,
				norms_II_in,
				output_directory_name_in,
				name_in);
else	{
	cerr << format(
"--- make_Einstein(): don't know how to handle ell=%d, emm=%d\n"
"                     with force_Einstein_generic=%s\n"
"                     (this should never happen!)\n"
		      )
		% ell % emm
		% name_of_bool(force_Einstein_generic);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

/*NOTREACHED*/
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/Einstein.hh <==
// Einstein -- numerical computations of the Einstein tensor
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/Einstein.hh,v 1.79 2025/12/24 06:40:50 jonathan Exp $

//
// Einstein::
// Einstein_radial::
// Einstein_radial_l1m1::
// Einstein_generic::
// Einstein_generic_even::
// Einstein_generic_odd::
//
/// Einstein_helpers::Einstein_eval_using_hbar1_to_6
/// Einstein_helpers::Einstein_eval_using_hbar1_to_7
/// Einstein_helpers::Einstein_eval_using_hbar8_to_10
//
// make_Einstein
//

#ifndef EVOL__EINSTEIN_HH
#define EVOL__EINSTEIN_HH

#include <cmath>
#include <memory>			// std::unique_ptr
#include <string>
#include <complex>
#include <vector>
#include <fstream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "tensor_indices.hh"
#include "sym2_tensor_at_point.hh"
#include "geometry.hh"
#include "slice.hh"
#include "source_info.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// An /Einstein/ object computes and outputs the Einstein tensor or various
// norms of this, for the Schwarzschild-metric-perturbation physics system,
// with an optional further radial rescaling of each tensor component by
// a suitable power of $r - 2M$ so as to avoid blow-up at the horizon.
//
// We compute the Einstein tensor as the sum of a Lorenz-gauge part /GL_dd/,
// and optionally a generic-gauge correction /GG_dd/, so that their sum
// /G_dd := GL_dd + GG_dd/ is valid in an a generic gauge.
//
// The computations use the inputs:
//      state.   hbar()		# hbar, drstar_hbar, drstar_rstar_hbar
//   dt_state.   hbar()		# dt_hbar, dt_rstar_hbar
//   dt_state.dt_hbar()		# dtt_hbar
//
// An /Einstein/ object is specific to, and HAS-A, /geometry/.
// If we're doing mesh refinement, an /Einstein/ is specific to a single
// refinement level.
//
// An /Einstein/ object HAS-A /std::string/ name; this is used in
// naming output files.
//
// The class hierarchy is:
//	(Einstein)
//		(Einstein_radial)
//			Einstein_radial_l1m1
//		(Einstein_generic)
//			Einstein_generic_even
//			Einstein_generic_odd
//
// /Einstein/ does the overall computation, and outputs the results.
// The Einstein tensor is computed/output at a specified arithmetic
// progression of /rstar/ coordinates.  At each of these /rstar/ the
// Einstein tensor is computed, a pointwise norm over all the tensor
// components is computed and output, and then all the individual tensor
// components are optionally output.
//
// /Einstein_radial/ is an abstract base class for computation of the
// Einstein tensor for (ell,emm) where we have fully separated the
// radial and angular dependence, so the Einstein tensor effectively
// depends only on t and the radial coordinate /rstar/.  There are
// (concrete) derived classes for each such (ell,emm); at present
// ell=1,emm=1 is the only such case.
//
// /Einstein_generic/ is an abstract base class for computation of the
// Einstein tensor for (ell,emm) where we have NOT fully separated the
// radial and angular dependence, so the Einstein tensor depends on the
// generic spatial coordinates (rstar, theta, phi).  /Einstein_generic/
// computes an angular norm over various (theta,phi) at each /rstar/.
// There are derived classes /Einstein_generic_even/ and /Einstein_generic_odd/
// for the even-parity and odd-parity cases, respectively.
//
// The actual Einstein-tensor computations are all done with Sage-generated
// code from ../eqns/cg.Einstein*/.  To cleanly interface to that code (which
// requires a large number of specifically-named variables and functions to
// be defined), we use helper classes in the /Einstein_helpers::/ namespace.
// There is a separate helper class for each distinct set of the /hbar/ used
// in the computation:
//    Einstein_helpers::Einstein_eval_using_hbar1_to_6
//    Einstein_helpers::Einstein_eval_using_hbar1_to_7
//    Einstein_helpers::Einstein_eval_using_hbar8_to_10
// The actual Einstein tensor computations are done by member functions in
// those helper classes.
//
// At present all the Sage-generated code assumes (requires) the Barack-Sago
// /hbar3/ semantics; if the hbar semantics are Barack-Lousto then /Einstein/
// internally (transparently) converts (temporary copies of) hbar and its
// derivatives to Barack-Sago semantics.
//
// Parameters (read in constructor):
//   Einstein::output_entire_Einstein_tensor		# Boolean, default false
//   Einstein::include_generic_gauge_correction		# Boolean, default true
//   Einstein::rescale_Einstein_tensor_components	# Boolean, default true
//
// See also /make_Einstein()/ (below), which has a further parameter
// to optionally override which IS-A-/Einstein/ class is chosen.
//
class	Einstein
	: public boost::noncopyable
	{
public:
	// this object's name
	const std::string& name() const { return name_; }

	// return a 1-line human-readable description of this class/object
	// ... result includes /name()/ and /describe_me_bare()/
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const = 0;

public:
	// we compute with respect to this /geometry/
	const geometry& get_geometry() const { return geom_; }

	// we compute the Einstein tensor (only)
	// for this arithmetic progression of /i/
	//
	// this arithmetic progression of /i/ is set from the parameters
	//   Einstein::min_rstar	# fp, default -30.0
	//   Einstein::Delta_rstar	# fp, default   1.0
	//   Einstein::max_rstar	# fp, default +30.0
	// which must refer to grid points
	const util::interval& minmax_i_interval() const
		{ return minmax_i_interval_; }
	int   min_i() const { return minmax_i_interval().min_i(); }
	int Delta_i() const { return Delta_i_; }
	int   max_i() const { return minmax_i_interval().max_i(); }

	// when computing norms-over-grid-points of the Einstein tensor,
	// we only include points (where we've computed the Einstein tensor)
	// which are *also* members of this set of grid points
	const util::two_intervals& norms_II() const { return norms_II_; }

	const Schw::black_hole& BH() const { return get_geometry().BH(); }

	const ell_emm& get_ell_emm() const
		{ return get_geometry().get_ell_emm(); }
	int get_ell() const { return get_ell_emm().ell(); }
	int get_emm() const { return get_ell_emm().emm(); }

	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }


	//
	// options for the Einstein-tensor computation
	//
public:
	// should the generic-gauge correction be included?
	// ... if this parameter is false, then the Einstein tensor
	//     computation effectively assumes the Lorenz gauge
	// ... if this parameter is true, then the Einstein tensor
	//     computation is valid in a generic gauge
	bool include_generic_gauge_correction() const
		{ return include_generic_gauge_correction_; }

	// should we rescale various components of the Einstein tensor
	// by suitably-chosen powers of $f(r)$ so as to cancel out their
	// near-horizon blowups?
	bool rescale_Einstein_tensor_components() const
		{ return rescale_Einstein_tensor_components_; }

	// name of what we're computing
	std::string Einstein_tensor_name() const
		{
		return
		   include_generic_gauge_correction()
		   ? ( rescale_Einstein_tensor_components()
		       ? "G_dd radial dependence (rescaled by $f(r)$ powers)"
		       : "G_dd radial dependence" )
		   : ( rescale_Einstein_tensor_components()
		       ? "GL_dd radial dependence (rescaled by $f(r)$ powers)"
		       : "GL_dd radial dependence" );
		}


	//
	// options for the Einstein-tensor output
	//
public:
	// directory name to which we write output files
	const std::string& output_directory_name() const
		{ return output_directory_name_; }

	// should the entire Einstein tensor be output?
	// (alternative is to just output a pointwise norm)
	bool output_entire_Einstein_tensor() const
		{ return output_entire_Einstein_tensor_; }


	//
	// ***** compute/output the Einstein tensor *****
	//
public:
	//
	// dynamic-cast (or equivalent) /state/ and /dt_state/
	// to the type /const slice_smp&/ (aborting with an error
	// if they're not IS-A /const slice_smp&/), then calls
	// /compute_and_output_Einstein_smp()/;
	// see comments for that function for more info
	//
	void compute_and_output_Einstein(const slice&    state,
					 const slice& dt_state,
					 const source_info* SI_ptr,
					 bool output_norms_flag,
					 bool output_gridfns_flag,
					 const char* object_name = nullptr)
		const;

	//
	// For each grid point /rstar/ in the arithmetic progression
	// defined by /min_i()/, /Delta_i()/, /max_i()/, this function
	// * calls /compute_Einstein_or_anorm_at_point()/ to compute the
	//   Einstein tensor's radial dependence, or an angular norm of this,
	//   at the specified grid point;
	// * computes a pointwise norm of this at the specified grid point;
	// * accumulates these pointwise norms into norms-over-grid-points;
	//   and
	// * if /output_gridfns_flag/, outputs the pointwise norm at this
	//   grid point, and optionally also the entire Einstein tensor
	//   at this grid point
	// Finally, after doing the above for each specified /rstar/,
	// if /output_norms_flag/, this function writes (appends) the
	// norms-over-grid-points to a log file.
	//
	// This function assumes that /dt_hbar/ and /dtt_hbar/ are
	// up-to-date, and the /source_info/ object (if it exists)
	// is up-to-date.  These may all be ensured by, for example,
	// computing the RHS before calling this function.
	//
	// parameters (read when this object is constructed):
	//   Einstein::output_entire_Einstein_tensor	# Boolean, default false
	//	if this parameter is true, output all components of the
	//	Einstein tensor (in addition to its pointwise norm);
	//	otherwise, only output the pointwise norm
	//
	//   Einstein::rescale_Einstein_tensor_components # Boolean,default true
	//	if this parameter is true, rescale various components
	//	of the Einstein tensor by suitably-chosen radial factors
	//	so as to cancel out their near-horizon blowups
	//
	//   Einstein::output_min_rstar		# fp, default -20
	//   Einstein::output_Delta_rstar	# fp, default 1.0
	//   Einstein::output_max_rstar		# fp, default +30
	//
	void compute_and_output_Einstein_smp(const slice_smp&    state,
					     const slice_smp& dt_state,
					     const source_info* SI_ptr,
					     bool output_norms_flag,
					     bool output_gridfns_flag,
					     const char* object_name = nullptr)
		const;

	//
	// compute the radial dependence of the Einstein tensor, or an
	// angular norm of the Einstein tensor for each tensor component,
	// at the specified /i/, finite-differencing /state/ and /dt_state/
	// as necessary to compute the /hbar/ derivatives; if we don't know
	// how to do the computation for this (ell,emm) then this function is a
	// no-op
	//
	// ... if necessary, this function converts /hbar3/ and its derivatives
	//     from Barack-Lousto to Barack-Sago semantics
	//
	sym2_tensor_at_point<field>
	  compute_Einstein_or_anorm_at_point(const slice_smp&    state,
					     const slice_smp& dt_state,
					     const source_info* SI_ptr,
					     const int i)
		const;

	//
	// compute the radial dependence of the Einstein tensor
	// (for an IS-A-/Einstein_radial/ object), or an angular norm of
	// the Einstein tensor (for an IS-A-/Einstein_generic/ object)
	// at the specified /i/, with /hbar/ and its derivatives specified
	// explicitly
	//
	// ... computation assumes (requires) that the arguments have
	//     Barack-Sago /hbar3/ semantics
	//
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_or_anorm_at_point_with_derivs
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r)
		const = 0;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours; we copy the other referenced
	// objects so their lifetimes aren't a problem
	Einstein(const geometry& geom_in,
		 const hbar_semantics& hbar_semantics_in,
		 const util::two_intervals& norms_II_in,
		 const std::string& output_directory_name_in,
		 const std::string& name_in = "Einstein");
	virtual
	  ~Einstein() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;

	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	// we compute the Einstein tensor on this arithmetic progression of /i/
	util::interval minmax_i_interval_;
	const int Delta_i_;

	// when computing norms-over-grid-points of the Einstein tensor,
	// we only include points (where we've computed the Einstein tensor)
	// which are *also* members of this set of grid points
	const util::two_intervals norms_II_;

	const std::string output_directory_name_;
	const std::string name_;

	// this is /mutable/ to allow /const/ fns to write to the stream
	mutable
	  std::fstream Einstein_grid_norms_log_;

	// set from parameters in our constructor
	const bool include_generic_gauge_correction_;
	const bool rescale_Einstein_tensor_components_;
	const bool output_entire_Einstein_tensor_;
	};

//******************************************************************************

//
// An /Einstein_radial/ object computes the radial dependence of the
// Einstein tensor for cases where we have fully separated the radial
// and angular dependence, so the Einstein tensor effectively depends
// only on /r/.
//
class	Einstein_radial
	: public Einstein
	{
	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	Einstein_radial(const geometry& geom_in,
			const hbar_semantics& hbar_semantics_in,
			const util::two_intervals& norms_II_in,
			const std::string& output_directory_name_in,
			const std::string& name_in = "Einstein");
	virtual
	  ~Einstein_radial() = default;


	//
	// ***** data *****
	//
private:
	// this class does not contain any data of its own
	};

//******************************************************************************

//
// An /Einstein_radial_l1m1/ object computes the radial dependence of the
// Einstein tensor for ell=1, emm=1.
//
class	Einstein_radial_l1m1
	: public Einstein_radial
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const override
		{ return "compute the ell=1 emm=1 Einstein tensor"; }

public:
	//
	// compute the radial dependence of the ell=1, emm=1 Einstein tensor
	// at the specified /r/, with /hbar/ and its derivatives specified
	// explicitly
	//
	// ... computation assumes (requires) that the arguments have
	//     Barack-Sago /hbar3/ semantics
	//
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_or_anorm_at_point_with_derivs
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	Einstein_radial_l1m1(const geometry& geom_in,
			     const hbar_semantics& hbar_semantics_in,
			     const util::two_intervals& norms_II_in,
			     const std::string& output_directory_name_in,
			     const std::string& name_in = "Einstein");
	virtual
	  ~Einstein_radial_l1m1() = default;


	//
	// ***** data *****
	//
private:
	// this class does not contain any data of its own
	};

//******************************************************************************

//
// An /Einstein_generic/ object computes the radial dependence of an
// angular norm of the Einstein tensor for cases where we have NOT fully
// separated the radial and angular dependence, so the Einstein tensor
// effectively depends on /r/, /theta/, and /phi/.
//
class	Einstein_generic
	: public Einstein
	{
public:
	//
	// This function computes an angular norm of the Einstein tensor
	// over the arithmetic-progression-in-theta-and-phi angular points
	//   theta: min   = (        0.5+theta_offset)*    pi/N_theta
	//          delta =                                pi/N_theta
	//          max   = (N_theta-0.5+theta_offset)*    pi/N_theta
	//   phi:   min   = (        0.5+  phi_offset)*2.0*pi/N_phi
	//          delta =                            2.0*pi/N_phi
	//          max   = (N_phi  -0.5+  phi_offset)*2.0*pi/N_phi
	// at the specified /r/, using the parameters listed below.
	//
	// The computation calls /compute_Einstein_at_point()/ to
	// compute the Einstein tensor at each /(r,theta,phi)/ point.
	// The angular norm is computed separately for the real and imaginary
	// parts of the Einstein tensor.
	//
	// parameters (read when this object is constructed):
	//   Einstein::angular_norm.N_theta	    # integer, default = 3
	//   Einstein::angular_norm.N_phi	    # integer, default = 4
	//   Einstein::angular_norm.theta_offset    # fp, default = -exp(-2.5)
	//   Einstein::angular_norm.phi_offset	    # fp, default =  exp(-2.0)
	//
	// ... By having /theta_offset/ and /phi_offset/ be trancendental
	//     numbers, we make it very unlikely that we will accidentally
	//     sample zeros of the angular dependence of any nonzero
	//     Einstein tensor components.
	// ... To make printing of the theta/phi maps easier, we actually
	//     use  theta/pi  and  phi/pi  as the internal /fp/ variables
	// ... The computation assumes (requires) that the arguments have
	//     Barack-Sago /hbar3/ semantics
	//
	// Bugs: The computation is very slow if N_theta * N_phi is large.
	//
	// FIXME: maybe a space-filling curve on $S^2$ would be a better
	//        way to define the set of sampling points?
	//
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_or_anorm_at_point_with_derivs
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r)
		const override;

private:
	// the arithmetic progressions in  theta/pi  and  phi/pi
	// used to sample the angular dependence of the Einstein tensor
	const util::linear_map<fp>&
		get_theta_over_pi_map() const { return theta_over_pi_map_; }
	const util::linear_map<fp>&
		get_phi_over_pi_map() const { return phi_over_pi_map_; }

	// compute the Einstein tensor at the specified /(r,theta,phi)/,
	// with /hbar/ and its derivatives specified explicitly
public:
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_at_point
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r, const fp theta, const fp phi)
		const = 0;

	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	Einstein_generic(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in,
			 const util::two_intervals& norms_II_in,
			 const std::string& output_directory_name_in,
			 const std::string& name_in = "Einstein");
	virtual
	  ~Einstein_generic() = default;

private:
	// helper functions for constructor:
	// compute /theta_over_pi_map_/ and /phi_over_pi_map_/ from parameters
	// ... this computation is a bit messy to do in a constructor
	//     initialization list, so instead we do it in these static
	//     functions
	static
	  util::linear_map<fp> make_theta_over_pi_map_from_parameters();
	static
	  util::linear_map<fp> make_phi_over_pi_map_from_parameters();


	//
	// ***** data *****
	//
private:
	// these define the set of angular points where the Einstein
	// tensor is sampled to determine the angular norm
	const util::linear_map<fp> theta_over_pi_map_, phi_over_pi_map_;
	};

//******************************************************************************

//
// An /Einstein_generic_even/ object computes the Einstein tensor
// for a generic (ell >= 2) even-parity ell and emm.
//
class	Einstein_generic_even
	: public Einstein_generic
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const override;

public:
	// compute the Einstein tensor at the specified /(r,theta,phi)/,
	// with /hbar/ and its derivatives specified explicitly
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_at_point
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r, const fp theta, const fp phi)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	Einstein_generic_even(const geometry& geom_in,
			      const hbar_semantics& hbar_semantics_in,
			      const util::two_intervals& norms_II_in,
			      const std::string& output_directory_name_in,
			      const std::string& name_in = "Einstein");
	virtual
	  ~Einstein_generic_even() = default;


	//
	// ***** data *****
	//
private:
	// this class does not contain any data of its own
	};

//******************************************************************************

//
// An /Einstein_generic_odd/ object computes the Einstein tensor
// for a generic (ell >= 2) odd-parity ell and emm.
//
class	Einstein_generic_odd
	: public Einstein_generic
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const override;

public:
	// compute the Einstein tensor at the specified /(r,theta,phi)/,
	// with /hbar/ and its derivatives specified explicitly
	virtual
	  sym2_tensor_at_point<field>
	    compute_Einstein_at_point
		(const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp r, const fp theta, const fp phi)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	Einstein_generic_odd(const geometry& geom_in,
			     const hbar_semantics& hbar_semantics_in,
			     const util::two_intervals& norms_II_in,
			     const std::string& output_directory_name_in,
			     const std::string& name_in = "Einstein");
	virtual
	  ~Einstein_generic_odd() = default;


	//
	// ***** data *****
	//
private:
	// this class does not contain any data of its own
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// /Einstein_eval_using_hbar1_to_6/ is a helper class for the IS-A-/Einstein/
// classes.  /Einstein_eval_using_hbar1_to_6/ does the actual evaluation
// of the Einstein tensor for those cases using /hbar1/ through /hbar6/.
//
// The computations are done by Sage-generated code in
// "../eqns/cg.Einstein-*/".
//
// DESIGN NOTES:
// Splitting the evaluation out into this separate class allows us to have
// class variables with names used by the Sage-generated code, without these
// cluttering the main /Einstein/ classes.
//
// IMPORTANT:
// Contrary to our usual conventions, this class has member variables
// whose names do NOT end in an underscore (_).  These are used by the
// Sage-generated code and should not be renamed.
//
namespace Einstein_helpers
	  {
class	Einstein_eval_using_hbar1_to_6
	: public boost::noncopyable
	{
public:
	// compute the ell=1, emm=1 Einstein tensor's radial dependence
	// at the specified /r/, with /hbar/ and its derivatives specified
	// when this object was constructed.
	//
	// ... at present the computation assumes (requires) that /hbar/
	//     have Barack-Sago /hbar3/ semantics
	sym2_tensor_at_point<field>
	  compute_l1m1_Einstein_radial(const Einstein& E,
				       const fp r)
		const;


	//
	// ***** constructor, destructor *****
	//
public:
	Einstein_eval_using_hbar1_to_6
		(const Schw::black_hole& BH,
		 const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar);
	~Einstein_eval_using_hbar1_to_6() = default;


	//
	// ***** data *****
	//
protected:
	const std::complex<fp> I;
	const fp pi;
	const fp M;
	const fp mu;

	const field hbar1, hbar2, hbar3, hbar4, hbar5, hbar6;
	const field drstar_hbar1, drstar_hbar2, drstar_hbar3,
		    drstar_hbar4, drstar_hbar5, drstar_hbar6;
	const field drstar_rstar_hbar1, drstar_rstar_hbar2, drstar_rstar_hbar3,
		    drstar_rstar_hbar4, drstar_rstar_hbar5, drstar_rstar_hbar6;
	const field dt_hbar1, dt_hbar2, dt_hbar3, dt_hbar4, dt_hbar5, dt_hbar6;
	const field dtt_hbar1, dtt_hbar2, dtt_hbar3,
		    dtt_hbar4, dtt_hbar5, dtt_hbar6;
	const field dt_rstar_hbar1, dt_rstar_hbar2, dt_rstar_hbar3,
		    dt_rstar_hbar4, dt_rstar_hbar5, dt_rstar_hbar6;
	};
	  }	// namespace Einstein_helpers

//******************************************************************************

//
// /Einstein_eval_using_hbar1_to_7/ is a helper class for the IS-A-/Einstein/
// classes.  /Einstein_eval_using_hbar1_to_7/ does the actual evaluation
// of the Einstein tensor for those cases using /hbar1/ through /hbar7/.
// By splitting the evaluation out into this separate class, we can have
// extra state variables during the computation which aren't part of a
// IS-A-/Einstein/ object.
//
// The computations are done by Sage-generated code in
// "../eqns/cg.Einstein-*/".
//
// DESIGN NOTES:
// (see /Einstein_helpers::Einstein_eval_using_hbar1_to_6/ above)
//
// IMPORTANT:
// Contrary to our usual conventions, this class has member variables
// whose names do NOT end in an underscore (_).  These are used by the
// Sage-generated code and should not be renamed.
//
namespace Einstein_helpers
	  {
class	Einstein_eval_using_hbar1_to_7
	: public Einstein_eval_using_hbar1_to_6
	{
public:
	// compute the generic even-parity Einstein tensor at the
	// specified /r/, /theta/, and /phi/, with /hbar/ and its
	// derivatives specified when this object was constructed.
	//
	// ... at present the computation assumes (requires) that /hbar/
	//     have Barack-Sago /hbar3/ semantics
	sym2_tensor_at_point<field>
	  compute_generic_even_parity_Einstein(const Einstein& E,
					       const fp r,
					       const fp theta, const fp phi)
		const;


	//
	// ***** constructor, destructor *****
	//
	Einstein_eval_using_hbar1_to_7
		(const Schw::black_hole& BH,
		 const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar);
	~Einstein_eval_using_hbar1_to_7() = default;


	//
	// ***** data *****
	//
private:
	const field              hbar7;
	const field       drstar_hbar7;
	const field drstar_rstar_hbar7;
	const field           dt_hbar7;
	const field          dtt_hbar7;
	const field     dt_rstar_hbar7;
	};
	  }	// namespace Einstein_helpers

//******************************************************************************

//
// /Einstein_eval_using_hbar8_to_10/ is a helper class for the IS-A-/Einstein/
// classes.  /Einstein_eval_using_hbar8_to_10/ does the actual evaluation
// of the Einstein tensor for those cases using /hbar9/ through /hbar10/.
// By splitting the evaluation out into this separate class, we can have
// extra state variables during the computation which aren't part of a
// IS-A-/Einstein/ object.
//
// The computations are done by Sage-generated code in
// "../eqns/cg.Einstein-*/".
//
// Note that contrary to our usual conventions, this class has member
// variables whose names do NOT end in an underscore (_).  These are
// used by the Sage-generated code and should not be renamed.
//
namespace Einstein_helpers
	  {
class	Einstein_eval_using_hbar8_to_10
	: public boost::noncopyable
	{
public:
	// compute the generic odd-parity Einstein tensor
	// at the specified /r/, with /hbar/ and its 1st and 2nd
	// derivatives specified explicitly
	//
	// ... at present the computation assumes (requires) that /hbar/
	//     have Barack-Sago /hbar3/ semantics
	sym2_tensor_at_point<field>
	  compute_generic_odd_parity_Einstein(const Einstein& E,
					      const fp r,
					      const fp theta, const fp phi)
		const;


	//
	// ***** constructor, destructor *****
	//
	Einstein_eval_using_hbar8_to_10
		(const Schw::black_hole& BH,
		 const SH_tensor_at_point<field>&              hbar,
		 const SH_tensor_at_point<field>&       drstar_hbar,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const SH_tensor_at_point<field>&           dt_hbar,
		 const SH_tensor_at_point<field>&          dtt_hbar,
		 const SH_tensor_at_point<field>&     dt_rstar_hbar);
	~Einstein_eval_using_hbar8_to_10() = default;


	//
	// ***** data *****
	//
private:
	const std::complex<fp> I;
	const fp pi;
	const fp M;
	const fp mu;

	const field hbar8, hbar9, hbar10;
	const field drstar_hbar8, drstar_hbar9, drstar_hbar10;
	const field drstar_rstar_hbar8, drstar_rstar_hbar9, drstar_rstar_hbar10;
	const field dt_hbar8, dt_hbar9, dt_hbar10;
	const field dtt_hbar8, dtt_hbar9, dtt_hbar10;
	const field dt_rstar_hbar8, dt_rstar_hbar9, dt_rstar_hbar10;
	};
	  }	// namespace Einstein_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create optional objects of one
// of the IS-A-/Einstein/ derived classes.
//
// This function uses /is_slice_smp()/ to check the whether /state/ IS-A
// /slice_smp/ object.  If not, this function returns /nullptr/.
//
// If /state/ IS-A /slice_smp/, then this function chooses one of the
// IS-A-/Einstein/ derived classes, based on ell, emm, and the parameter
//   Einstein::force_Einstein_generic			# Boolean, default false
// (if this parameter is true, then this function chooses an
// IS-A-/Einstein_generic/ object).
//
// This function then constructs a new-allocated object of the IS-A-/Einstein/
// derived class.  This function returns a
//   std::unique_ptr<Einstein>
// pointing to the newly-allocated object.
//
// The newly-constructed IS-A-/Einstein/ object keeps a reference to the
// passed-in /hbar_semantics/ object, so so the /hbar_semantics/ object's
// lifetime must be >= that of the newly-constructed IS-A-/Einstein/ object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<Einstein>
  make_Einstein(const slice& state,
		const hbar_semantics& hbar_semantics_in,
		const util::two_intervals& norms_II_in,
		const std::string& output_directory_name_in,
		const std::string& name_in = "Einstein");

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__EINSTEIN_HH


==> anc/smp-v8.10.23/src/evol/GCD_smp.cc <==
// GCD_smp -- gauge-constraint damping for the /smp/ physics system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/GCD_smp.cc,v 1.23 2026/01/08 06:02:35 jonathan Exp $
//
// GCD_smp::GCD_smp
// GCD_smp::gauge_constraint_damping_at_point
//
// GCD_smp_BarackLousto_explicit::GCD_smp_BarackLousto_explicit
// GCD_smp_BarackLousto_explicit::gauge_constraint_damping_at_point
//
// GCD_smp_BarackLousto_tensor::GCD_smp_BarackLousto_tensor
// GCD_smp_BarackLousto_tensor::gauge_constraint_damping_at_point
//
// GCD_smp_DolanBarack_tensor::GCD_smp_DolanBarack_tensor
// GCD_smp_DolanBarack_tensor::gauge_constraint_damping_at_point
//
// make_GCD_smp

#include <cstdlib>			// std::exit
#include <cassert>

#include <tuple>
#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "constraints.hh"
#include "GCD_smp.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::print_number;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /GCD_smp/ object.
//
GCD_smp::GCD_smp(const geometry& geom_in,
		 const hbar_semantics& hbar_semantics_in)
	: geom_(geom_in),
	  hbar_semantics_(hbar_semantics_in),
	  GCD_coefficient_(
	    get_parameter<fp>("GCD_smp::GCD_coefficient", 1.0)
			  ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"GCD_smp::GCD_smp(this=%p, %s, GCD_coefficient=%g)\n"
		      )
		% this % get_hbar_semantics().describe_me() % GCD_coefficient();
	}
}

//******************************************************************************

//
// This function computes the gauge-constraint-damping terms to be added
// to /dtt_hbarI/ at a specified point (which need not be a grid point),
// including the /GCD_coefficient()/ factor.
//
// This is just a wrapper that sets up optional super-debug printing,
// calls /compute_GCD_at_point()/, and multiplies by /GCD_coefficient()/
//
SH_tensor_at_point<field>
  GCD_smp::
  gauge_constraint_damping_at_point
	(const SH_tensor_at_point<field>&        hbar,
	 const SH_tensor_at_point<field>& drstar_hbar,
	 const SH_tensor_at_point<field>&     dt_hbar,
	 const fp r, const fp f, const fp fprime,
	 const fp print_rl, const fp print_t, const fp print_rstar)
const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"GCD_smp_BarackLousto_explicit::\n"
"  gauge_constraint_damping_at_point(rl=%d, t=%g, rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

static const bool super_debug
	= get_parameter<bool>("GCD_smp::super_debug", false);
static const fp super_debug_rstar
	= super_debug
	  ? get_parameter<fp>("GCD_smp::super_debug.rstar")
	  : util::numeric_constants<fp>::sentinal_value();
const bool super_debug_here
	= super_debug && fuzzy<fp>::EQ(print_rstar, super_debug_rstar);

const SH_tensor_at_point<field>
  GCD_dd = GCD_coefficient()
	   * compute_GCD_at_point(hbar, drstar_hbar, dt_hbar,
				  r, f, fprime,
				  print_rl, print_t, print_rstar,
				  super_debug_here);

if (super_debug_here)
	{
	cout << format(
"### GCD_smp::gauge_constraint_damping_at_point(rl=%d, t=%g, rstar=%g):\n"
		      )
		% print_rl % print_t % print_rstar;
	GCD_dd.print_me("###    GCD_dd.");
	}

return GCD_dd;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /GCD_smp_BarackLousto_explicit/ object.
//
GCD_smp_BarackLousto_explicit::
  GCD_smp_BarackLousto_explicit(const geometry& geom_in,
				const hbar_semantics& hbar_semantics_in)
	: GCD_smp(geom_in, hbar_semantics_in),
          C_(geom_in, 0.0, hbar_semantics_in, nullptr) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"GCD_smp_BarackLousto_explicit::\n"
"  GCD_smp_BarackLousto_explicit(this=%p, %s, ell=%d, emm=%d)\n"
		      )
		% this
		% get_hbar_semantics().describe_me()
		% ell() % emm();
	}
}

//******************************************************************************

//
// This function computes the Barack-Lousto gauge-constraint-damping terms
// at a specified point (which need not be a grid point).
//
// The computation is done as per the paragraph spanning pages 6-7 of
// the PRD version of Barack & Lousto (2005), with an extra factor of 4
// as per p.117 of my smp notes.
//
//virtual
//protected
SH_tensor_at_point<field>
  GCD_smp_BarackLousto_explicit::
  compute_GCD_at_point
	(const SH_tensor_at_point<field>&        hbar,
	 const SH_tensor_at_point<field>& drstar_hbar,
	 const SH_tensor_at_point<field>&     dt_hbar,
	 const fp r, const fp f, const fp fprime,
	 const fp print_rl, const fp print_t, const fp print_rstar,
	 const bool super_debug_here)
const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"GCD_smp_BarackLousto_explicit::\n"
"  compute_GCD_at_point(rl=%d, t=%g, rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

field Y1,Y2,Y3,Y4;
std::tie(Y1,Y2,Y3,Y4)
	= C_.compute_constraints_at_point_with_derivs
				(hbar, drstar_hbar, dt_hbar,
				 r, f, fprime,
				 print_rl, print_t, print_rstar);
if (super_debug_here)
	{
	cout << "### GCD_smp_BarackLousto_explicit::compute_GCD_at_point()\n";
	cout << "###    Y1 = ";		print_number(Y1);	cout << "\n";
	cout << "###    Y2 = ";		print_number(Y2);	cout << "\n";
	cout << "###    Y3 = ";		print_number(Y3);	cout << "\n";
	cout << "###    Y4 = ";		print_number(Y4);	cout << "\n";
	}
				
return
  4.0 * SH_tensor_at_point<field>(0.5 *fprime*Y2, 0.5 *fprime*Y2,	// X1,X2
				  0.0,					// X3
				  0.25*fprime*Y3, 0.25*fprime*Y3,	// X4,X5
				  0.0, 0.0,				// X6,X7
				  0.25*fprime*Y4, 0.25*fprime*Y4,	// X8,X9
				  0.0);					// X10
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /GCD_smp_BarackLousto_tensor/ object.
//
GCD_smp_BarackLousto_tensor::
  GCD_smp_BarackLousto_tensor(const geometry& geom_in,
			      const hbar_semantics& hbar_semantics_in)
	: GCD_smp(geom_in, hbar_semantics_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if	((ell() == 1) && (emm() == 1))
	{ }	// all ok ==> nop here
else if ((ell() == 2) && (emm() == 2))
	{ }	// all ok ==> nop here
else	{
	cerr << format(
"***** GCD_smp_BarackLousto_tensor::GCD_smp_BarackLousto_tensor():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this GCD system only supports ell=1, emm=1 or ell=1, emm=2!\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (! get_hbar_semantics().hbar3_is_Barack_Sago())
	{
	cerr <<
"***** GCD_smp_BarackLousto_tensor::GCD_smp_BarackLousto_tensor():\n"
"        this computation only supports /hbar3_is_Barack_Sago/ semantics!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (verbose >= 4)
	{
	cout << format(
"GCD_smp_BarackLousto_tensor::\n"
"  GCD_smp_BarackLousto_tensor(this=%p, %s, ell=%d, emm=%d):\n"
		      )
		% this % get_hbar_semantics().describe_me() % ell() % emm();
	}
}

//******************************************************************************

//
// This function computes the Barack-Lousto gauge-constraint-damping terms
// at a specified point (which need not be a grid point).
//
// The computation is done as per the last full paragraph, right column,
// page 6, in the PRD version of Barack & Lousto (2005), using Sage-generated
// code in "../eqns/"
//
//virtual
//protected
SH_tensor_at_point<field>
  GCD_smp_BarackLousto_tensor::
  compute_GCD_at_point
	(const SH_tensor_at_point<field>&        hbar,
	 const SH_tensor_at_point<field>& drstar_hbar,
	 const SH_tensor_at_point<field>&     dt_hbar,
	 const fp r, const fp /* f */, const fp /* fprime */,
	 const fp print_rl, const fp print_t, const fp print_rstar,
	 const bool /* super_debug_here */)
const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"GCD_smp_BarackLousto_tensor::\n"
"  compute_GCD_at_point(rl=%d, t=%g, rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

const geometry& geom = get_geometry();
const fp M = geom.BH().mass();
const fp mu = 1.0;
const fp sin_theta = 1.0;		// FIXME: needing this means we didn't
					// properly separate the angular
					// dependence in the Sage equations

const field hbar1 = hbar.X1();
const field hbar3 = hbar.X3();
const field hbar5 = hbar.X5();
const field hbar6 = hbar.X6();
const field hbar7 = hbar.X7();

const field drstar_hbar1 = drstar_hbar.X1();
const field drstar_hbar3 = drstar_hbar.X3();
const field drstar_hbar5 = drstar_hbar.X5();

const field dt_hbar2 = dt_hbar.X2();
const field dt_hbar4 = dt_hbar.X4();

if ((ell() == 1) && (emm() == 1))
	{
	// compute invididual GCD components using Sage-generated code
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn1.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn2.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn3.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn4.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn5.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_BL_GCD_eqn6.cc-fragment"

	return
	  SH_tensor_at_point<field>
			    (l1m1_BL_GCD_eqn1, l1m1_BL_GCD_eqn2,
			     l1m1_BL_GCD_eqn3, l1m1_BL_GCD_eqn4,
			     l1m1_BL_GCD_eqn5, l1m1_BL_GCD_eqn6,
			     field(0.0), field(0.0), field(0.0), field(0.0));
	}
else if ((ell() == 2) && (emm() == 2))
	{
	// compute invididual GCD components using Sage-generated code
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn1.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn2.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn3.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn4.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn5.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn6.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_BL_GCD_eqn7.cc-fragment"

	return
	  SH_tensor_at_point<field>
			    (l2m2_BL_GCD_eqn1, l2m2_BL_GCD_eqn2,
			     l2m2_BL_GCD_eqn3, l2m2_BL_GCD_eqn4,
			     l2m2_BL_GCD_eqn5, l2m2_BL_GCD_eqn6,
			     l2m2_BL_GCD_eqn7,
			     field(0.0), field(0.0), field(0.0));
	}
else	{
	cerr << format(
"***** GCD_smp_BarackLousto_tensor::compute_GCD_at_point():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this should never happen!)\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /GCD_smp_DolanBarack_tensor/ object.
//
GCD_smp_DolanBarack_tensor::
  GCD_smp_DolanBarack_tensor(const geometry& geom_in,
			     const hbar_semantics& hbar_semantics_in)
	: GCD_smp(geom_in, hbar_semantics_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if	((ell() == 1) && (emm() == 1))
	{ }	// all ok ==> nop here
else if ((ell() == 2) && (emm() == 2))
	{ }	// all ok ==> nop here
else	{
	cerr << format(
"***** GCD_smp_DolanBarack_tensor::GCD_smp_DolanBarack_tensor():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this GCD system only supports ell=1, emm=1 or ell=1, emm=2!\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (! get_hbar_semantics().hbar3_is_Barack_Sago())
	{
	cerr <<
"***** GCD_smp_DolanBarack_tensor::GCD_smp_DolanBarack_tensor():\n"
"        this computation only supports /hbar3_is_Barack_Sago/ semantics!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (verbose >= 4)
	{
	cout << format(
"GCD_smp_DolanBarack_tensor::\n"
"  GCD_smp_DolanBarack_tensor(this=%p, %s, ell=%d, emm=%d):\n"
		      )
		% this % get_hbar_semantics().describe_me() % ell() % emm();
	}
}

//******************************************************************************

//
// This function computes the Dolan-Barack gauge-constraint-damping terms
// at a specified point (which need not be a grid point).
//
// The computation is done as per section III.B.1 equation (50) and the
// text paragraph immediately after that equation, in Dolan and Barack (2013).
//
//virtual
//protected
SH_tensor_at_point<field>
  GCD_smp_DolanBarack_tensor::
  compute_GCD_at_point
	(const SH_tensor_at_point<field>&        hbar,
	 const SH_tensor_at_point<field>& drstar_hbar,
	 const SH_tensor_at_point<field>&     dt_hbar,
	 const fp r, const fp /* f */, const fp /* fprime */,
	 const fp print_rl, const fp print_t, const fp print_rstar,
	 const bool /* super_debug_here */)
const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"GCD_smp_DolanBarack_tensor::\n"
"  compute_GCD_at_point(rl=%d, t=%g, rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

const geometry& geom = get_geometry();
const fp M = geom.BH().mass();
const fp mu = 1.0;
const fp sin_theta = 1.0;		// FIXME: needing this means we didn't
					// properly separate the angular
					// dependence in the Sage equations

const field hbar1 = hbar.X1();
const field hbar2 = hbar.X2();
const field hbar3 = hbar.X3();
const field hbar4 = hbar.X4();
const field hbar5 = hbar.X5();
const field hbar6 = hbar.X6();
const field hbar7 = hbar.X7();

const field drstar_hbar1 = drstar_hbar.X1();
const field drstar_hbar2 = drstar_hbar.X2();
const field drstar_hbar3 = drstar_hbar.X3();
const field drstar_hbar5 = drstar_hbar.X5();

const field dt_hbar1 = dt_hbar.X1();
const field dt_hbar2 = dt_hbar.X2();
const field dt_hbar3 = dt_hbar.X3();
const field dt_hbar4 = dt_hbar.X4();

if ((ell() == 1) && (emm() == 1))
	{
	// compute invididual GCD components using Sage-generated code
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn1.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn2.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn3.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn4.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn5.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l1m1/l1m1_DB_GCD_eqn6.cc-fragment"

	return
	  SH_tensor_at_point<field>
			    (l1m1_DB_GCD_eqn1, l1m1_DB_GCD_eqn2,
			     l1m1_DB_GCD_eqn3, l1m1_DB_GCD_eqn4,
			     l1m1_DB_GCD_eqn5, l1m1_DB_GCD_eqn6,
			     field(0.0), field(0.0), field(0.0), field(0.0));
	}
else if ((ell() == 2) && (emm() == 2))
	{
	// compute invididual GCD components using Sage-generated code
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn1.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn2.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn3.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn4.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn5.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn6.cc-fragment"
	const field
	  #include "../eqns/cg.GCD-l2m2/l2m2_DB_GCD_eqn7.cc-fragment"

	return
	  SH_tensor_at_point<field>
			    (l2m2_DB_GCD_eqn1, l2m2_DB_GCD_eqn2,
			     l2m2_DB_GCD_eqn3, l2m2_DB_GCD_eqn4,
			     l2m2_DB_GCD_eqn5, l2m2_DB_GCD_eqn6,
			     l2m2_DB_GCD_eqn7,
			     field(0.0), field(0.0), field(0.0));
	}
else	{
	cerr << format(
"***** GCD_smp_DolanBarack_tensor::compute_GCD_at_point():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this should never happen!)\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/GCD_smp/ classes.  See the .hh file for details.
//
std::unique_ptr<GCD_smp>
  make_GCD_smp(const geometry& geom_in,
	       const hbar_semantics& hbar_semantics_in)
{
const std::string GCD_system = get_parameter<std::string>("GCD_system");

if	(    (GCD_system == "Barack-Lousto [explicit]")
	  || (GCD_system == "Barack & Lousto (2005) [explicit]")
	  || (GCD_system == "Barack and Lousto (2005) [explicit]") )
	return std::make_unique<GCD_smp_BarackLousto_explicit>
			       (geom_in, hbar_semantics_in);	// normal return
else if (    (GCD_system == "Barack-Lousto [tensor]")
	  || (GCD_system == "Barack & Lousto (2005) [tensor]")
	  || (GCD_system == "Barack and Lousto (2005) [tensor]") )
	return std::make_unique<GCD_smp_BarackLousto_tensor>
			       (geom_in, hbar_semantics_in);	// normal return
else if (    (GCD_system == "Dolan-Barack [tensor]")
	  || (GCD_system == "Dolan & Barack (2013) [tensor]")
	  || (GCD_system == "Dolan and Barack (2013) [tensor]") )
	return std::make_unique<GCD_smp_DolanBarack_tensor>
			       (geom_in, hbar_semantics_in);	// normal return
else	{
	cerr << format(
"***** make_GCD_smp(): unknown GCD_system=\"%s\"!\n"
		      )
		% GCD_system;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/GCD_smp.hh <==
// GCD_smp -- gauge-constraint damping for the /smp/ physics system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/GCD_smp.hh,v 1.14 2024/06/22 06:59:03 jonathan Exp $
//
// GCD_smp::
// GCD_smp_BarackLousto_explicit::
// GCD_smp_BarackLousto_tensor::
// GCD_smp_DolanBarack_tensor::
//
// make_GCD_smp
//


#ifndef EVOL__GCD_SMP_HH
#define EVOL__GCD_SMP_HH

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "constraints.hh"

using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// The classes defined in this file compute the gauge-constraint damping
// terms for the /smp/ physics system.
//
// The class hierarchy is as follows:
//	(GCD_smp)
//		GCD_smp_BarackLousto_explicit
//		GCD_smp_BarackLousto_tensor
//		GCD_smp_DolanBarack_tensor
//

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /GCD_smp/ object computes the gauge-constraint-damping terms to be
// added to the /dtt_hbarI/ for the Schwarzschild-metric-perturbations
// physics system.
//
// /GCD_smp/ is an abstract base class; there are derived classes for several
// different gauge-constraint damping schemes.
//
// /GCD_smp/ supports any hbar semantics; a given /GCD_smp/ object is
// specific to (and holds a reference to) a /hbar_semantics/ object.
//
// A /GCD_smp/ object is specific to, and HAS-A, /geometry/.
//
class	GCD_smp
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const { return "GCD_smp"; }

	// geometry on which we're evaluating things
	const geometry& get_geometry() const { return geom_; }

	// hbar semantics
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	const ell_emm& get_ell_emm() const { return geom_.get_ell_emm(); }
	int ell() const { return get_ell_emm().ell(); }
	int emm() const { return get_ell_emm().emm(); }

	// numerical coefficient multiplying the
	// gauge-constraint-damping terms
	fp GCD_coefficient() const { return GCD_coefficient_; }

public:
	// compute the gauge-constraint-damping terms to be added to
	// /dtt_hbarI/ at a specified point (which need not be a grid point),
	// including the /GCD_coefficient()/ factor
	//
	// this function is a wrapper that calls /compute_GCD_at_point()/
	// to do the main GCD computation, multiplies the result by
	// /GCD_coefficient()/, and does optional super-debug printing
	SH_tensor_at_point<field>
	  gauge_constraint_damping_at_point
		  (const SH_tensor_at_point<field>&        hbar,
		   const SH_tensor_at_point<field>& drstar_hbar,
		   const SH_tensor_at_point<field>&     dt_hbar,
		   const fp r, const fp f, const fp fprime,
		   const fp print_rl, const fp print_t, const fp print_rstar)
		const;

protected:
	// compute the gauge-constraint-damping terms to be added to the
	// /dtt_hbarI/ at a specified point (which need not be a grid point),
	// NOT including the /GCD_coefficient()/ factor
	// ... each derived class's version of this function
	//     does the actual GCD computation for that derived class
	virtual
	  SH_tensor_at_point<field>
	    compute_GCD_at_point
		  (const SH_tensor_at_point<field>&        hbar,
		   const SH_tensor_at_point<field>& drstar_hbar,
		   const SH_tensor_at_point<field>&     dt_hbar,
		   const fp r, const fp f, const fp fprime,
		   const fp print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_here)
		const = 0;


	//
	// ***** constructor, destructor *****
	//

public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	explicit
	  GCD_smp(const geometry& geom_in,
		  const hbar_semantics& hbar_semantics_in);
	virtual ~GCD_smp() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;

	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	const fp GCD_coefficient_;
	};

//******************************************************************************

//
// A /GCD_smp_BarackLousto_explicit/ object computes the gauge-constraint
// damping terms given explicitly by Barack & Lousto (2005) in the paragraph
// spanning pages 6-7 of the PRD version of the paper.  As per p.117 of my
// glg/smp notes, we multiply the Barack-Lousto result by 4 to correct for
// their definition of the GCD term as being added to equations which have
// an overall factor of 1/4 relative to ours.
//
// This computation allows any valid ell and emm, and allows either the
// Barack-Lousto or the Barack-Sago /hbar/ semantics.
//
// These gauge-constraint damping terms are defined in terms of the
// constraints, so a /GCD_smp_BarackLousto_explicit/ object uses (HAS-A)
// /constraints/ subobject to compute the constraints.
//
class	GCD_smp_BarackLousto_explicit
	: public GCD_smp
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override
		{ return "GCD_smp_BarackLousto_explicit"; }

protected:
	// compute the gauge-constraint-damping terms to be added to the
	// /dtt_hbarI/ at a specified point (which need not be a grid point),
	// NOT including the /GCD_coefficient()/ factor
	// ... this function does the actual GCD computation
	virtual
	  SH_tensor_at_point<field>
	    compute_GCD_at_point
		  (const SH_tensor_at_point<field>&        hbar,
		   const SH_tensor_at_point<field>& drstar_hbar,
		   const SH_tensor_at_point<field>&     dt_hbar,
		   const fp r, const fp f, const fp fprime,
		   const fp print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_here)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  GCD_smp_BarackLousto_explicit
			(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in);
	virtual ~GCD_smp_BarackLousto_explicit() = default;


	//
	// ***** data *****
	//
private:
	mutable constraints C_;		// only changed to set the current time
	};

//******************************************************************************

//
// A /GCD_smp_BarackLousto_tensor/ object computes the gauge-constraint
// damping terms defined in tensor form by Barack and Lousto (2005)
// section II.C (PRD published paper: page 6, right column, last full
// paragraph).
//
// The computation is done using my Sage-generated code in "../eqns/".
//
// At present (only) the following (ell,emm) are supported:
//   (ell,emm) = (1,1)
//   (ell,emm) = (2,2)
// Any attempt to construct a /GCD_smp_BarackLousto_tensor/ object with
// an unsupported (ell,emm) results in a fatal error.
//
// This computation uses (requires) the Barack-Sago /hbar/ semantics.
//
class	GCD_smp_BarackLousto_tensor
	: public GCD_smp
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override
		{ return "GCD_smp_BarackLousto_tensor"; }

protected:
	// compute the gauge-constraint-damping terms to be added to the
	// /dtt_hbarI/ at a specified point (which need not be a grid point),
	// NOT including the /GCD_coefficient()/ factor
	// ... this function does the actual GCD computation
	virtual
	  SH_tensor_at_point<field>
	    compute_GCD_at_point
		  (const SH_tensor_at_point<field>&        hbar,
		   const SH_tensor_at_point<field>& drstar_hbar,
		   const SH_tensor_at_point<field>&     dt_hbar,
		   const fp r, const fp f, const fp fprime,
		   const fp print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_here)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  GCD_smp_BarackLousto_tensor(const geometry& geom_in,
				      const hbar_semantics& hbar_semantics_in);
	virtual ~GCD_smp_BarackLousto_tensor() = default;


	//
	// ***** data *****
	//
private:
	// this class has no member data of its own
	};

//******************************************************************************

//
// A /GCD_smp_DolanBarack_tensor/ object computes the gauge-constraint
// damping terms given in tensor form by Dolan and Barack (2013),
// section III.B.1 equation (50) and the text paragraph immediately after
// that equation.
//
// The computation is done using my Sage-generated code in "../eqns/",
// and assumes (requires) the Barack-Sago /hbar/ semantics.
//
// At present (only) the following (ell,emm) are supported:
//   (ell,emm) = (1,1)
//   (ell,emm) = (2,2)
// Any attempt to construct a /GCD_smp_DolanBarack_tensor/ object with
// an unsupported (ell,emm) results in a fatal error.
//
class	GCD_smp_DolanBarack_tensor
	: public GCD_smp
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override
		{ return "GCD_smp_DolanBarack_tensor"; }

protected:
	// compute the gauge-constraint-damping terms to be added to the
	// /dtt_hbarI/ at a specified point (which need not be a grid point),
	// NOT including the /GCD_coefficient()/ factor
	// ... this function does the actual GCD computation
	virtual
	  SH_tensor_at_point<field>
	    compute_GCD_at_point
		  (const SH_tensor_at_point<field>&        hbar,
		   const SH_tensor_at_point<field>& drstar_hbar,
		   const SH_tensor_at_point<field>&     dt_hbar,
		   const fp r, const fp f, const fp fprime,
		   const fp print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_here)
		const override;


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  GCD_smp_DolanBarack_tensor(const geometry& geom_in,
				     const hbar_semantics& hbar_semantics_in);
	virtual ~GCD_smp_DolanBarack_tensor() = default;


	//
	// ***** data *****
	//
private:
	// this class has no member data of its own
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the concrete IS-A-/GCD_smp/ classes.
//
// This function uses the parameter
//   GCD_system				# string, no default
// to choose one of the concrete IS-A-/GCD_smp/ classes, then constructs
// a new-allocated object of that class.  This function returns a
//   std::unique_ptr<GCD_smp>
// pointing to the newly-allocated object.
//
// The newly-allocated /GCD_smp/ object keeps a reference to the passed-in
// /hbar_semantics/ object, so the lifetime of the /hbar_semantics/ object
// must be >= that of the /GCD_smp/ object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<GCD_smp>
  make_GCD_smp(const geometry& geom_in,
	       const hbar_semantics& hbar_semantics_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__GCD_SMP_HH


==> anc/smp-v8.10.23/src/evol/Makefile <==
# Makefile for this directory
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/Makefile,v 1.130 2026/03/16 06:17:17 jonathan Exp $

#
# Targets:
# smp			the main code
# print_particle_info	auxiliary code
# test			all the test drivers
# test_*		individual test drivers
# clean			remove all object files, test binaries, and core files
# binclean		remove all code binaries
# echo-src-files	echo the names of all source files in this directory,
#			one per line (this is used in preparing release
#			tarballs)
# scan-build		run the LLVM-project static analyzer
#
# Bugs:
# * This Makefile views every *.cc file as depending on all *.hh files.
#   This is conservative, i.e. sometimes it will re-compile things
#   unnecessarily.
#

include		../Makefile.common

override \
  CXXFLAGS	+= -I../Schw -I../common -I../util -I.
VPATH		:=   ../Schw   ../common   ../util   .
override \
  CXXFLAGS	+= -g -W -Wall

CXXVERSION	:= $(shell $(CXX) --version | head -1)
COMPILE_HOST	:= $(shell hostname)
COMPILE_DATE	:= $(shell date)

TEST_SRC_FILES		:= $(wildcard test_*.cc)
PHYSICSCODE_SRC_FILES	:= smp.cc print_particle_info.cc
INDIVIDUAL_SRC_FILES	:= $(filter-out $(PHYSICSCODE_SRC_FILES) test_%.cc, $(wildcard *.cc))

TEST_SRC_STEMS		:= $(patsubst %.cc, %, $(TEST_SRC_FILES))
INDIVIDUAL_SRC_STEMS	:= $(patsubst %.cc, %, $(INDIVIDUAL_SRC_FILES))
PHYSICSCODE_SRC_FILES	:= $(patsubst %.cc, %, $(PHYSICSCODE_SRC_FILES))
TEST_BINS		:= $(TEST_SRC_STEMS)
CODE_BINS		:= smp print_particle_info

################################################################################

# try compiling a single file
define BUILD_TRY
$(CXX) $(CXXFLAGS) -c -o /dev/null $@.cc
endef

# compile & link a test driver
define BUILD_TEST
$(CXX) $(CXXFLAGS) -o $@ $(filter %.cc %.a, $^)
endef

# compile & link main program
# does NOT need Boost math libraries -- they are somehow header-only!!
define BUILD_MAIN
$(CXX) -DCXXVERSION='"$(CXXVERSION)"' \
       -DCXXFLAGS='"$(CXXFLAGS)"' \
       -DCOMPILE_HOST='"$(COMPILE_HOST)"' \
       -DCOMPILE_DATE='"$(COMPILE_DATE)"' \
       $(CXXFLAGS) \
       -o $@ \
       $(filter %.cc %.a, $^) \
       -lgsl -lcblas
endef

########################################

#
# top-level targets
#
.PHONY	: test
test	: $(TEST_SRC_STEMS)

########################################

#
# physics codes
#

print_particle_info	: \
		print_particle_info.cc \
                particle.cc \
                Schw.cc black_hole.cc \
                param.cc io.cc util.cc *.hh
	$(BUILD_TEST)

.PHONY		: smp
smp		: smp.cc \
                  initial_data.cc \
                  compare_RHS_vs_data.cc \
                  ortho.cc freq_filter.cc loaf.cc \
                  chunk.cc chunk_fns.cc sandwich.cc diagnostics.cc \
                  Einstein.cc constraints.cc self_force_modes.cc \
                  RHS.cc RHS_wavetoy.cc RHS_smp.cc \
                  RHS_smp_esrc.cc RHS_smp_ppart.cc \
                  RHS_smp_vacuum.cc \
                  RHS_smp_vacuum_Dolan_l1m1.cc \
                  RHS_smp_vacuum_BarackLousto.cc \
                  RHS_smp_vacuum_Sage_lm.cc GCD_smp.cc \
                  source_info.cc pfes.cc pfes_fns.cc \
                  ppart.cc jumps.cc \
                  worldtube.cc particle.cc \
                  slice.cc gwag.cc geometry.cc \
                  ell_emm.cc hbar_semantics.cc which_hbar.cc \
                  BC.cc ghost_zone.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  sym2_tensor_at_point.cc time_sequence.cc \
                  misc.cc pfes_fns.cc \
                  ../barry/work/barry.a \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc \
                  moving_integral_average.cc integral_weights.cc \
                  finite_diff.cc norm.cc \
                  linear_map.cc two_intervals.cc interval.cc \
                  io.cc param.cc util.cc
	$(BUILD_MAIN)

########################################

#
# test drivers
#
test_time_sequence : \
                  test_time_sequence.cc \
                  time_sequence.cc \
                  param.cc util.cc *.hh
	$(BUILD_TEST)
test_SH_tensor_at_point	: \
                  test_SH_tensor_at_point.cc \
                  SH_tensor_at_point.cc \
                  array.cc linear_map.cc two_intervals.cc interval.cc \
                  param.cc io.cc util.cc *.hh
	$(BUILD_TEST)
test_sym2_tensor_at_point	: \
                  test_sym2_tensor_at_point.cc \
                  sym2_tensor_at_point.cc \
                  black_hole.cc \
                  param.cc io.cc \
                  linear_map.cc two_intervals.cc interval.cc \
                  util.cc *.hh
	$(BUILD_TEST)
test_BL_BS_conversion	: \
                  test_BL_BS_conversion.cc \
                  source_info.cc pfes.cc ppart.cc jumps.cc particle.cc \
                  slice.cc gwag.cc geometry.cc ell_emm.cc which_hbar.cc \
                  hbar_semantics.cc \
                  worldtube.cc BC.cc ghost_zone.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  misc.cc \
                  Schw.cc black_hole.cc \
                  random_polynomial.cc linear_map.cc \
                  gridfn_fns.cc gridfn.cc array.cc norm.cc \
                  param.cc io.cc finite_diff.cc \
                  two_intervals.cc interval.cc \
                  util.cc *.hh
	$(BUILD_TEST) -DDEFINE_FAKE_PFES -DOMIT_ACTUAL_PUNCTURE_FN_CODE

test_SH_tensor_gridfn	: \
                  test_SH_tensor_gridfn.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  io.cc param.cc gridfn.cc array.cc \
                  linear_map.cc two_intervals.cc interval.cc \
                  util.cc *.hh
	$(BUILD_TEST)

test_ell_emm	: \
                  test_ell_emm.cc ell_emm.cc \
                  param.cc util.cc *.hh
	$(BUILD_TEST)

test_choose_time_step: \
                test_choose_time_step.cc \
                chunk_fns.cc \
                param.cc util.cc *.hh
	$(BUILD_TEST)

test_choose_time_spacing: \
                  test_choose_time_spacing.cc \
                  misc.cc \
                  gwag.cc geometry.cc ell_emm.cc \
                  ghost_zone.cc SH_tensor_at_point.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc linear_map.cc \
                  two_intervals.cc interval.cc \
                  io.cc norm.cc param.cc util.cc *.hh
	$(BUILD_TEST)

test_BC		: \
                  test_BC.cc \
                  gwag.cc geometry.cc ell_emm.cc \
                  BC.cc ghost_zone.cc \
                  SH_tensor_at_point.cc misc.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc linear_map.cc \
                  linear_map.cc two_intervals.cc interval.cc \
                  io.cc norm.cc param.cc util.cc *.hh
	$(BUILD_TEST)

test_geometry: test_geometry.cc \
                  geometry.cc ell_emm.cc \
                  ghost_zone.cc \
                  SH_tensor_at_point.cc SH_tensor_gridfn.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc \
                  finite_diff.cc \
                  linear_map.cc two_intervals.cc interval.cc \
                  random_polynomial.cc \
                  gridfn.cc norm.cc io.cc param.cc util.cc *.hh
	$(BUILD_TEST)

test_gwag_and_fns_and_ortho: test_gwag_and_fns_and_ortho.cc \
                  gwag.cc geometry.cc ell_emm.cc which_hbar.cc \
                  ghost_zone.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  misc.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc linear_map.cc \
                  finite_diff.cc interval.cc two_intervals.cc \
                  random_polynomial.cc \
                  gridfn.cc norm.cc io.cc param.cc util.cc *.hh
	$(BUILD_TEST) -DDEFINE_FAKE_PFES -DOMIT_ACTUAL_PUNCTURE_FN_CODE

test_slice	: test_slice.cc \
                  source_info.cc pfes.cc ppart.cc jumps.cc particle.cc \
                  slice.cc gwag.cc geometry.cc ell_emm.cc which_hbar.cc \
                  hbar_semantics.cc \
                  worldtube.cc BC.cc ghost_zone.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  misc.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc linear_map.cc \
                  finite_diff.cc two_intervals.cc interval.cc \
                  random_polynomial.cc \
                  gridfn.cc norm.cc io.cc param.cc util.cc *.hh
	$(BUILD_TEST) -DDEFINE_FAKE_PFES -DOMIT_ACTUAL_PUNCTURE_FN_CODE

test_loaf	: test_loaf.cc \
                  loaf.cc slice.cc gwag.cc geometry.cc ell_emm.cc \
                  hbar_semantics.cc \
                  worldtube.cc BC.cc ghost_zone.cc \
                  SH_tensor_gridfn.cc SH_tensor_at_point.cc \
                  misc.cc \
                  Schw.cc black_hole.cc \
                  gridfn_fns.cc gridfn.cc array.cc linear_map.cc \
                  finite_diff.cc two_intervals.cc interval.cc \
                  random_polynomial.cc \
                  gridfn.cc io.cc norm.cc param.cc util.cc *.hh
	$(BUILD_TEST)

########################################

#
# targets to try (only) compiling individual source files
#
$(INDIVIDUAL_SRC_STEMS):
	$(BUILD_TRY)

########################################

.PHONY	: clean
clean	:
	-rm -f *.o $(TEST_BINS) *core*

.PHONY	: binclean
binclean:
	-rm -f $(CODE_BINS)

########################################

.PHONY	: scan-build
scan-build	:
	scan-build -o /tmp/smp-scan-build \
                   gmake CXXFLAGS='--std=c++17 -isystem /usr/local/include -L/usr/local/lib -Wno-unused-command-line-argument -I../Schw -I../common -I../util -I. -g -W -Wall' smp


==> anc/smp-v8.10.23/src/evol/README <==
This directory contains the main time evolution code /smp/

To build:

cd ../barry/work
gmake clean
then either
  gmake						# non-optimized debug build
or
  gmake CXXFLAGS='-O3'				# optimized

cd ../../evol					# return to this directory
gmake clean
gmake test					# optional (test drivers)
then either
  gmake smp && mv smp smp-g			# non-optimized debug build
or
  gmake CXXFLAGS='-O3' smp && mv smp smp-O3	# optimized


==> anc/smp-v8.10.23/src/evol/RHS.cc <==
// RHS -- RHS function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS.cc,v 1.76 2025/12/28 06:48:00 jonathan Exp $
//
// RHS::RHS
// RHS::compute_RHS
//
// make_RHS
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "slice.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"
#include "source_info.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::describe_pointer;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /RHS/ object.
//
//explicit
RHS::RHS(const geometry& geom_in,
	 const bool enable_source_in)
	: boost::noncopyable(),

	  geom_(geom_in),
	  enable_source_(enable_source_in),
	  abort_if_infinite_or_NaN_(
	    get_parameter<bool>("RHS::abort_if_infinite_or_NaN", true)
				   ),

	  use_dissipation_(get_parameter<bool>("RHS::use_dissipation", true)),
	  dissipation_interval_(
	    util::interval(
	      geom_in.i_of_rstar(
		get_parameter<fp>("RHS::dissipation.min_rstar", 0.0),
		util::linear_map<fp>::nia_round
				),
	      geom_in.i_of_rstar(
		get_parameter<fp>("RHS::dissipation.max_rstar", 15.0),
		util::linear_map<fp>::nia_round
				)
			  )
			       ),
	  dissipation_coefficient_inside_(
            get_parameter<fp>("RHS::dissipation_coefficient_inside", 0.1)
					 ),
	  dissipation_coefficient_outside_(
	    get_parameter<fp>("RHS::dissipation_coefficient_outside", 0.0)
					  ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"RHS::RHS(this=%p)\n"
"   geometry: %s,\n"
"   enable_source=%s\n"
		      )
		% this
		% get_geometry().describe_me()
		% name_of_bool(enable_source());
	if (use_dissipation())
		{
		cout <<        "   RHS includes dissipation term\n";
		cout << format("   dissipation interval i=%s\n")
			% dissipation_interval()
			  .describe_me(get_geometry().rstar_coord_map());
		cout << format(
			"   dissipation_coefficient_inside/outside=%g/%g\n"
			      )
			% dissipation_coefficient_inside()
			% dissipation_coefficient_outside();
		}
	   else cout << "   --- RHS does NOT include dissipation term\n";
	}
}

//******************************************************************************

//
// This function evaluates a generic RHS function, including BCs.
// See the .hh file comments for details.
//
void RHS::compute_RHS(slice&    state,
		      slice& dt_state,
		      source_info* SI_ptr,
		      bool state_is_fully_accurate /* = false */)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"RHS::compute_RHS(SI_ptr=%s, rl=%d, t=%g, state_is_fully_accurate=%s)\n"
		      )
		% describe_pointer(SI_ptr) % state.rl()
		% state.t() % name_of_bool(state_is_fully_accurate);


const fp t = state.t();
dt_state.set_time(t);

//
// if source terms are present (which necessarily implies that /*this/
// is actually an /RHS_smp/ object), update the source terms and the
// /RHS_smp_vacuum/ object to the current time
//
if (enable_source())
	{
	assert(SI_ptr != nullptr);

	assert(is_RHS_smp());
	assert(this_RHS_smp() != nullptr);

	SI_ptr->update_for_time(t,
				true,	// yes, do the effective src
				& self_RHS_smp().get_RHS_smp_vacuum());
	}

//
// apply state-vector BCs
//
state.apply_state_vector_BCs();

static const bool output_SV_after_BCs
	= get_parameter<bool>("RHS::output_SV_after_BCs", false);
if (output_SV_after_BCs)
	{
	static const fp doit_interval
		= get_parameter<fp>("RHS::output_SV_after_BCs::doit_interval",
				    1.0);
	if (util::doit_at_time(t, doit_interval))
		state.output_state_vector("sv-after-bcs");
	}

//
// do main RHS evaluation (no BCs)
// using derived-class override of this virtual fn
//
compute_RHS_no_BCs(state, dt_state,
		   SI_ptr,
		   state_is_fully_accurate);

static const bool output_RHS_after_main_before_RHS_BCs
	= get_parameter<bool>("RHS::output_RHS_after_main_before_RHS_BCs",
			      false);
if (output_RHS_after_main_before_RHS_BCs)
	{
	static const fp doit_interval
	   = get_parameter<fp>
			 ("RHS::output_RHS_after_main_before_RHS_BCs::doit_interval",
			  1.0);
	if (util::doit_at_time(t, doit_interval))
		dt_state.output_state_vector("rhs-after-main-before-rhs-bcs");
	}

//
// apply RHS BCs
//
dt_state.apply_RHS_BCs(state);
static const bool output_RHS_after_main_after_RHS_BCs
	= get_parameter<bool>("RHS::output_RHS_after_main_after_RHS_BCs",
			      false);
if (output_RHS_after_main_after_RHS_BCs)
	{
	static const fp doit_interval
	   = get_parameter<fp>
			  ("RHS::output_RHS_after_main_after_RHS_BCs::doit_interval",
			  1.0);
	if (util::doit_at_time(t, doit_interval))
		dt_state.output_state_vector("rhs-after-main-after-rhs-bcs");
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/RHS/ classes.
//
// This function uses the parameters
//   physics_system		# string, no default
//   equation_system		# string, no default
// to choose one of the derived classes, new-allocates an object of that
// derived class, and returns a /std::unique_ptr<RHS>/ pointing to the
// newly-allocated object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object.
//
// The newly-allocated object keeps references to the passed-in objects,
// so the passed-in objects' lifetimes must be >= that of the IS-A-/RHS/
// object.
//
std::unique_ptr<RHS> make_RHS(const geometry& geom_in,
			      const hbar_semantics& hbar_semantics_in,
			      const bool enable_source_in)
{
const std::string physics_system = get_parameter<std::string>("physics_system");

if      (physics_system == "wavetoy")
	return std::make_unique<RHS_wavetoy>
			       (geom_in);			// normal return

else if	(physics_system == "smp")
	{
	const std::string source_scheme
		= get_parameter<std::string>("source_scheme");

	if	(source_scheme == "effective source")
		return std::make_unique<RHS_smp_esrc>
				       (geom_in,
					hbar_semantics_in,
					enable_source_in);	// normal return
	else if (source_scheme == "point particle")
		return std::make_unique<RHS_smp_ppart>
				       (geom_in,
					hbar_semantics_in,
					enable_source_in);	// normal return
	else	{
		cerr << format(
"***** make_RHS(): unknown source_scheme=\"%s\"\n"
"                  for physics_system=\"smp\"!\n"
			      )
			% source_scheme;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

else	{
	cerr << format(
"***** make_RHS(): unknown physics_system=\"%s\"!\n"
		      )
		% physics_system;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS.hh <==
// RHS -- RHS equations with source terms
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS.hh,v 1.106 2025/08/19 18:08:50 jonathan Exp $
//
// RHS::
// RHS_wavetoy::
// RHS_smp::
// RHS_smp_esrc::
// RHS_smp_ppart::
//
// make_RHS
//


#ifndef EVOL__RHS_HH
#define EVOL__RHS_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"

#include "interval.hh"
#include "molecule_inputs.hh"
#include "array.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "source_info.hh"
#include "slice.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// The classes defined in this file compute the RHS, focusing on the
// source terms.  There is a separate-but-closely-related set of classes
// for computing the vacuum RHS for the /smp/ physics system, defined
// in "RHS_smp_vacuum.hh".
//
// The class hierarchy is as follows:
//	(RHS)
//		RHS_wavetoy
//		(RHS_smp)	// HAS-A (pointer to an) RHS_smp_vacuum object
//			RHS_smp_esrc
//			RHS_smp_ppart
//

// forward declarations
class	RHS_smp;
class	RHS_smp_vacuum;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /RHS/ object computes RHS equations for a physics system, including
// (optionally) source terms.
//
// /RHS/ is an abstract base class.
//
// There are two types of RHS computation, distinguished by the value
// of /enable_source()/ (which is set from a constructor argument and
// is constant for the life of this /RHS/ object):
// * if /enable_source()/ is false then this is a vacuum computation;
//   in this case there is no /source_info/ object and the /SI_ptr/
//   arguments to various functions may be passed as /nullptr/.
//   for these computations 
// * if /enable_source()/ is true then this is a sourced computation;
//   in this case the physics system must support source terms, and
//   /SI_ptr/ must be non-null and point to an appropriate /source_info/
//   object.
//
// A /RHS/ object is specific to, and HAS-A, /geometry/.
//
class	RHS
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;

	// geometry etc on which we're evaluating things
	const geometry& get_geometry() const { return geom_; }
	const ell_emm& get_ell_emm() const
		{ return get_geometry().get_ell_emm(); }

	// are source (matter) terms enabled
	// ... if this is false then we do a pure vacuum evolution
	bool enable_source() const { return enable_source_; }

	// should we abort the computation if any infinite or NaN valuess
	// are detected in the state vector?
	bool abort_if_infinite_or_NaN() const
		{ return abort_if_infinite_or_NaN_; }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// is this object actually something that IS-A-/RHS_smp/?
	virtual
	  bool is_RHS_smp() const { return false; }

	// if this object actually IS-A-/RHS_smp/
	//    then return /this/ as a /RHS_smp*/
	//    else return /nullptr/
	virtual
	  const RHS_smp* this_RHS_smp() const { return nullptr; }
	virtual
	        RHS_smp* this_RHS_smp()       { return nullptr; }

	// if this object actually IS-A-/RHS_smp/,
	//    then return /*this/ as a /RHS_smp*/
	//    else die with an assertion failure
	const RHS_smp& self_RHS_smp() const
		{
		const RHS_smp* const RHS_smp_ptr = this_RHS_smp();
		assert(RHS_smp_ptr != nullptr);
		return *RHS_smp_ptr;
		}
	      RHS_smp& self_RHS_smp()
		{
		RHS_smp* const RHS_smp_ptr = this_RHS_smp();
		assert(RHS_smp_ptr != nullptr);
		return *RHS_smp_ptr;
		}


	//
	// ***** RHS & constraint computation *****
	//
public:
	// this function does the following things, in order:
	// * call /dt_state.set_time(state.t())/
	//   to set /dt_state/'s time to /state/'s time
	// * if enable_source(),
	//   	call /SI_ptr->update_for_time()/ to
	//           update the source info to the current time
	// * call /state.apply_state_vector_BCs()/ to apply state-vector BCs
	// * call /compute_RHS_no_BCs()/ to do the main RHS computation
	//   (see further comments for that function (below))
	// * call /state.apply_RHS_BCs()/ to apply RHS BCs
	//
	// ... /state/ is non-/const/ since the state-vector BCs
	//     will update the ghost zones
	// ... /*SI_ptr/ is non-/const/ to allow for /SI_ptr->update_for_time()/
	// ... if (enable_source())
	//     	/SI_ptr/ must be non-null
	// ... if (state_is_fully_accurate)
	//     	we are at a point in the time step where
	//             the state vector should be fully accurate;
	//             code may (but is not required to) use this condition
	//             to enable debugging output
	void compute_RHS(slice&    state,		// input except for BCs
			 slice& dt_state,		// output
			 source_info* SI_ptr,
			 bool state_is_fully_accurate = false)
		const;

protected:
	// do the main RHS computation (no BCs),
	// assuming that state-vector-BCs have already been done
	// and the /source_info/ is up-to-date (if it exists)
	//
	// in more detail, this function does the following things, in order:
	// * if (this physics system uses an effective-source scheme
	//       && enable_source())
	//   	we include effective-source (matter) terms
	//      else we do a vacuum computation (in this case
	//           /SI_ptr/ is unused and may be null)
	// * if this physics system does NOT use an effective-source scheme
	//   	/enable_source()/ must be false
	//      and /SI_ptr/ is unused and may be null
	// * verify that /state/ and /dt_state/ have the correct IS-A-/slice/
	//   dynamic types for this physics system
	// * call a physics-system-specific function or functions
	//   to do the actual RHS computation
	virtual
	  void compute_RHS_no_BCs(const slice&    state,
					slice& dt_state,
				  const source_info* SI_ptr,
				  bool state_is_fully_accurate = false)
		const = 0;


	//
	// ***** dissipation in the RHS function *****
	//
public:
	// should the RHS include a (Kreiss-Oliger) dissipation term?
	bool use_dissipation() const { return use_dissipation_; }

	// if we use dissipation, the dissipation coefficient may be
	// different inside vs outside a "dissipation region"
	// (in an effective-source scheme this may or may not
	// coincide with the worldtube)
	const util::interval & dissipation_interval() const
		{ return dissipation_interval_; }
	fp dissipation_coefficient_inside() const
		{ return dissipation_coefficient_inside_; }
	fp dissipation_coefficient_outside() const
		{ return dissipation_coefficient_outside_; }
	fp dissipation_coefficient_at_point(int i) const
		{
		return dissipation_interval().contains_point(i)
		       ? dissipation_coefficient_inside()
		       : dissipation_coefficient_outside();
		}


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  RHS(const geometry& geom_in,
	      bool enable_source_in);
	virtual ~RHS() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;
	const bool enable_source_;
	const bool abort_if_infinite_or_NaN_;

	const bool use_dissipation_;
	util::interval dissipation_interval_;
	const fp dissipation_coefficient_inside_;
	const fp dissipation_coefficient_outside_;
	};

//******************************************************************************

//
// A /RHS_wavetoy/ object computes the RHS equations for the wavetoy
// physics system.  This doesn't support source terms.
//
class	RHS_wavetoy
	: public RHS
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override
		{ return "RHS_wavetoy: RHS for wavetoy equations"; }


	//
	// ***** evaluate RHS *****
	//
protected:
	// do the main RHS computation (no BCs),
	// assuming that state-vector-BCs have already been done
	//
	// this physics system is vacuum-only, so
	// * /enable_source()/ should be false
	// * /SI_ptr/ should be null
	//
	// at present this physics system ignores dissipation,
	// so /use_dissipaiton()/ should be false
	//
	// see the RHS:: function comments for details
	virtual
	  void compute_RHS_no_BCs(const slice&    state,
					slice& dt_state,
				  const source_info* SI_ptr,
				  bool state_is_fully_accurate = false)
		const override;

private:
	// actual RHS computation, assuming state-vector BCs already applied
	// (this computation doesn't use the effective-src scheme)
	void compute_RHS_wavetoy_no_BCs(const slice_wavetoy&    state,
					      slice_wavetoy& dt_state,
					bool state_is_fully_accurate = false)
		const;


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  RHS_wavetoy(const geometry& geom_in);
	virtual ~RHS_wavetoy() = default;


	//
	// ***** data *****
	//
private:
	// this class has no member data of its own
	};

//******************************************************************************

//
// A /RHS_smp/ object computes the RHS equations for the
// Schwarzschild-metric-perturbations physics system.
//
// An /RHS_smp/ object is specific to an /hbar/ semantics
// (Barack-Lousto or Barack-Sago).
//
// There are a variety of debug flags controlling whether or not the
// computation uses various terms in the equations.
//
// The RHS computation is comprised of several parts
// * the vacuum RHS (with optional gauge-constraint damping);
//   a /RHS_smp/ HAS-A /RHS_smp_vacuum/ object to do this computation,
//   and that /RHS_smp_vacuum/ object is publicly exposed by /RHS_smp/
// * if /enable_source()/ is true,
//      a source-scheme-specific part computed by the virtual function
//        source_scheme_dtt_hbar_at_point()
//      [if we're using an effective-source scheme, this computes
//      the sum of the effective-source term and an optional term
//        d^2/dt^2(puncture function)
//      used for debugging purposes]
// * dissipation; the dissipation coefficient is given by
//     RHS::dissipation_coefficient_at_point()
//   but dissipation is disabled if either
//   (a) the dissipation molecule would cross the particle, or
//   (b) a scheme-specific (virtual) function it's not ok at this point
//       [if we're using an effective-source scheme, this is used to
//       disable dissipation if the dissipation molecule would cross
//       the worldtube boundary]
//
// /RHS_smp/ has derived classes corresponding to each "source scheme",
// i.e., each method of handling the source terms.
//
class	RHS_smp
	: public RHS
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// this object actually IS-A-/RHS_smp/
	virtual
	  bool is_RHS_smp() const override { return true; }
	virtual
	  const RHS_smp* this_RHS_smp() const override { return this; }
	virtual
	        RHS_smp* this_RHS_smp()       override { return this; }

	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	int ell() const { return get_ell_emm().ell(); }
	int emm() const { return get_ell_emm().emm(); }
	fp fp_ell() const { return get_ell_emm().fp_ell(); }
	fp fp_emm() const { return get_ell_emm().fp_emm(); }

	// are we treating some/all tensor-spherical-harmonic components
	// of the /hbar/ and of the RHS as zero?
	// ... constructor initializes the (I) flag to the logical OR of
	//       get_ell_emm().hbar_I_is_zero(I)
	//     and
	//       the parameter "RHS_smp::hbar_is_zero[%d]"
	// ... if set, each of these flags
	//     forces the corresponding RHS component to zero
	// ... normal "physics" computation
	//     might have some of these /true/, some /false/
	bool hbar_is_zero(const int I) const { return hbar_is_zero_(I) ; }


	//
	// ***** RHS computation *****
	//
public:
	// do the main RHS computation (no BCs),
	// assuming that state-vector-BCs have already been done and that
	// if /enable_source()/,
	//    then /SI_ptr/ is non-null and /*SI_ptr/ is up-to-date
	//    else /SI_ptr/ is not used (and may be null)
	virtual
	  void compute_RHS_no_BCs(const slice&    state,
					slice& dt_state,
				  const source_info* SI_ptr,
				  bool state_is_fully_accurate = false)
		const override;

	// same as /compute_RHS_no_BCs()/, but now with
	// /state/ and /dt_state/ as /slice_smp/ objects:
	//
	// do the main RHS computation (no BCs),
	// assuming that state-vector-BCs have already been done
	// and assuming that if /enable_source()/,
	//    then /SI_ptr/ is non-null and /*SI_ptr/ is up-to-date
	//    else /SI_ptr/ is not used (and may be null)
	//
	// ... this function actually *does* the RHS computation
	//     as described in the header comments for this class
	// ... if any of the /hbar_is_zero(I)/ flags are true,
	//     the corresponding RHS component(s) are set to zero
	// ... if /abort_if_infinite_or_NaN()/, this function checks
	//     /state/ for infinity or NaN values and aborts if any are found
	void compute_RHS_smp_no_BCs(const slice_smp&    state,
					  slice_smp& dt_state,
				    const source_info* SI_ptr,
				    bool state_is_fully_accurate = false)
		const;

	// get our /RHS_smp_vacuum/ object
	const RHS_smp_vacuum& get_RHS_smp_vacuum() const
		{ return *RHS_smp_vacuum_ptr_; }

protected:
	// source-scheme-specific part of RHS at a single grid point
	// ... only called if /enable_source()/
	virtual
	  SH_tensor_at_point<field>
	    source_scheme_dtt_hbar_at_point(const slice_smp& /* state */,
					    const source_info& /* SI */,
					    const int /* i */)
		const
		{ return SH_tensor_at_point<field>::zero(); }

	// assuming that /enable_source()/ is true,
	// does the dissipation molecule at a point cross the particle?
	// (if so, then we don't apply dissipation at that point)
	static
	  bool dissipation_crosses_particle(const geometry& geom,
					    const particle& P,
					   const int Diss_molecule_radius_minus,
					   const int Diss_molecule_radius_plus,
					    const int i)
		{
		const util::interval Diss_input_region(
			util::molecule_input_fns
			    ::molecule_input_region(Diss_molecule_radius_minus,
						    Diss_molecule_radius_plus,
						    i)
						      );
		return geom.region_crosses_rstar(Diss_input_region,
						 P.rstar());
		}

	// source-scheme-specific determination of whether or not
	// it's ok to apply dissipation at a grid point
	// ... this does NOT check for whether or not the
	//     dissipation molecule would cross the particle
	// ... for an effective-source scheme this checks that the
	//     dissipation molecule does NOT cross the worldtube boundary
	// ... returns true if dissipation is ok at point, false otherwise
	virtual
	  bool dissipation_is_ok_at_point
			(const geometry& /* geom */,
			 const source_info* /* SI_ptr */,
			 const int /* Diss_molecule_radius_minus */,
			 const int /* Diss_molecule_radius_plus */,
			 const int /* i */)
		const
		{ return true; }


	//
	// ***** constructor, destructor *****
	//

	//
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	//
	// parameters:
	//   (for %d from 1 to 10)
	//   RHS_smp::hbar_is_zero[%d]	# Boolean, default false
	//
public:
	explicit
	  RHS_smp(const geometry& geom_in,
		  const hbar_semantics& hbar_semantics_in,
		  const bool enable_source_in);
	virtual ~RHS_smp() = default;


	//
	// ***** data *****
	//
private:
	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	util::array_1D<bool> hbar_is_zero_;

	// vacuum RHS computation
	std::unique_ptr<RHS_smp_vacuum> RHS_smp_vacuum_ptr_;
	};

//******************************************************************************

//
// A /RHS_smp_esrc/ object computes the RHS equations for the
// Schwarzschild-metric-perturbations physics system,
// using an effective-source scheme.
//
class	RHS_smp_esrc
	: public RHS_smp
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;

	//
	// ***** main RHS computation *****
	//

protected:
	// source-scheme-specific part of RHS at a single grid point
	//
	// this returns the effective-source term (if enabled and if
	// we're in the worldtube), optionally + dtt(puncture fn) for
	// debugging
	//
	// if /enable_source() && /use_effective_src()/,
	//    then /SI_ptr/ must be non-null and point to an object
	//    which IS-A /source_info_esrc/.
	virtual
	  SH_tensor_at_point<field>
	    source_scheme_dtt_hbar_at_point(const slice_smp& state,
					    const source_info& SI,
					    const int i)
		const override;

	// source-scheme-specific determination of whether or not
	// it's ok to apply dissipation at a grid point
	// ... this does NOT check for whether or not the
	//     dissipation molecule would cross the particle
	// ... if there's no effective source, this returns true
	// ... if there is an effective source, then:
	//        returns true if the dissipation molecule does NOT
	//        cross the worldtube boundary, false if it crosses
	virtual
	  bool dissipation_is_ok_at_point(const geometry& /* geom */,
					  const source_info* SI_ptr,
					  const int Diss_molecule_radius_minus,
					  const int Diss_molecule_radius_plus,
					  const int i)
		const override;


	//
	// ***** flags to control what's in the RHS *****
	//
public:
	// should we include the effective source term?
	//
	// if (enable_source() && use_effective_src())
	// 	   we use an effective source
	//    else we do a vacuum evolution (no effective source)
	bool use_effective_src() const { return use_effective_src_; }

protected:
	// should we do a final RHS += d^2/dt^2(puncture fn) in the worldtube
	// (as per p.67 of my smp notes)
	// to help in checking the effective source?
	// ... normal "physics" computation is to have this flag /false/;
	//     setting it /true/ is for debugging only
	bool add_dtt_pfn_in_worldtube() const
		{ return add_dtt_pfn_in_worldtube_; }


	//
	// ***** constructor, destructor *****
	//

	//
	// parameters:
	//   RHS_smp_esrc::use_effective_src		# Boolean, default true
	//   RHS_smp_esrc::add_dtt_pfn_in_worldtube	# Boolean, default false
	//
public:
	explicit
	  RHS_smp_esrc(const geometry& geom_in,
		       const hbar_semantics& hbar_semantics_in,
		       const bool enable_source_in);
	virtual ~RHS_smp_esrc() = default;


	//
	// ***** data *****
	//
private:
	const bool use_effective_src_;
	const bool add_dtt_pfn_in_worldtube_;
	};

//******************************************************************************

//
// A /RHS_smp_ppart/ object computes the RHS equations for the
// Schwarzschild-metric-perturbations physics system, using a
// point-particle scheme.
//
class	RHS_smp_ppart
	: public RHS_smp
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;


	//
	// ***** main RHS computation *****
	//

	// the default virtual functions in /RHS_smp/ suffice for
	// this computation; we don't need to override any of them


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  RHS_smp_ppart(const geometry& geom_in,
			const hbar_semantics& hbar_semantics_in,
			const bool enable_source_in);
	virtual ~RHS_smp_ppart() = default;


	//
	// ***** data *****
	//
private:
	// this class has no data of its own
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the concrete IS-A-/RHS/ classes.
//
// This function uses the parameters
//   physics_system		# string, no default
//   source_scheme		# string, no default
// to choose one of the concrete IS-A-/RHS/ classes, then constructs a
// new-allocated object of that class.  This function returns a
//   std::unique_ptr<RHS>
// pointing to the newly-allocated object.
//
// The newly-created IS-A-/RHS/ object may keep a reference to the
// passed-in /hbar_semantics/ object, so the /hbar_semantics/ object's
// lifetime must be >= that of the IS-A-/RHS/ object
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<RHS>
  make_RHS(const geometry& geom_in,
	   const hbar_semantics& hbar_semantics_in,
	   const bool enable_source_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__RHS_HH


==> anc/smp-v8.10.23/src/evol/RHS_smp.cc <==
// RHS_smp -- evaluate Schwarzschild-metric-perturbations RHS function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp.cc,v 1.127 2025/08/08 00:21:57 jonathan Exp $
//
// RHS_smp::RHS_smp
// RHS_smp::describe_me
/// RHS_smp::compute_RHS_no_BCs
/// RHS_smp::compute_RHS_smp_no_BCs
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <optional>
#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "finite_diff_radius.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "slice.hh"
#include "particle.hh"
#include "source_info.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using param::sub_name;
using util::name_of_bool;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /RHS_smp/ object.
//
RHS_smp::RHS_smp(const geometry& geom_in,
		 const hbar_semantics& hbar_semantics_in,
		 const bool enable_source_in)
	: RHS(geom_in, enable_source_in),
	  hbar_semantics_(hbar_semantics_in),
	  hbar_is_zero_  (tensor_indices::min_I(), tensor_indices::max_I()),
	  RHS_smp_vacuum_ptr_(
	    make_RHS_smp_vacuum(geom_in, hbar_semantics_in)
			     )
								    // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"RHS_smp::RHS_smp(this=%p):\n"
"   geometry: %s"
"   %s\n"
"   enable_source=%s\n"
"   ell=%d, emm=%d\n"
		      )
		% this
		% get_geometry().describe_me()
		% get_hbar_semantics().describe_me()
		% name_of_bool(enable_source())
		% ell() % emm();
	}

// for which (if any) /I/ should we treat hbar(I) and the RHS as zero?
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	//
	// Note the order of arguments to the following '||' operator:
	// /get_parameter()/ is the first argument, so it's always evaluated.
	// This ensures that we won't get "unused parameter" warnings if
	// unnecessary /RHS_smp::hbar_is_zero[I]/ parameters are set
	// in parameter files.
	//
	hbar_is_zero_(I)
	  = get_parameter<bool>(sub_name("RHS_smp::hbar_is_zero", I), false)
	    || get_ell_emm().hbar_I_is_zero(I);
	}

if (verbose >= 4)
	{
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		if (hbar_is_zero(I))
			cout << format(
"   --- RHS will set hbar%d = 0 (implemented as RHS = 0)\n"
				      )
				% I;
		}
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp::describe_me()
        const
{
std::ostringstream buffer;
buffer << format("RHS_smp: %s, ell=%d, emm=%d")
          % get_hbar_semantics().describe_me() % ell() % emm();
return buffer.str();
}

//******************************************************************************

//
// This function does the main RHS computation (no BCs),
// assuming that state-vector-BCs have already been done and that
// if /enable_source()/,
//    then /SI_ptr/ is non-null and /*SI_ptr/ is up-to-date
//    else /SI_ptr/ is not used (and may be null)
//
// see the RHS:: function comments in the .hh file for details
//
//private
void RHS_smp::
     compute_RHS_no_BCs(const slice&    state,
			      slice& dt_state,
			const source_info* SI_ptr,
			bool state_is_fully_accurate /* = false */)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format("RHS_smp::compute_RHS_no_BCs(state: rl=%d t=%g)\n")
		% state.rl() % state.t();

const auto*     state_smp_ptr = dynamic_cast<const slice_smp*>(&    state);
      auto*  dt_state_smp_ptr = dynamic_cast<      slice_smp*>(& dt_state);
if ((state_smp_ptr == nullptr) || (dt_state_smp_ptr == nullptr))
	{
	cerr << format(
"***** RHS_smp::compute_RHS_no_BCs()\n"
"        got /state/ and/or /dt_state/ of wrong dynamic type!\n"
"        (this should never happen!)\n"
"            state: %s\n"
"         dt_state: %s\n"
"        (wanted objects that ARE-A /slice_smp/!)\n"
		      )
		%    state.describe_me()
		% dt_state.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

compute_RHS_smp_no_BCs(*   state_smp_ptr,
		       *dt_state_smp_ptr,
		       SI_ptr,
		       state_is_fully_accurate);
}

//******************************************************************************

//
// This function does the actual RHS evaluation,
// assuming that state-vector-BCs have already been done
// and assuming that if /enable_source()/,
//    then /SI_ptr/ is non-null and /*SI_ptr/ is up-to-date
//    else /SI_ptr/ is not used (and may be null)
//
// The computation is done as per p.15 of my smp notes,
// which is equivalent to Barack & Lousto's (17) and (18).
//
// ... if any of the /hbar_is_zero(I)/ flags are true,
//     the corresponding RHS component(s) are set to zero
// ... if /abort_if_infinite_or_NaN()/, this function checks
//     /state/ for infinity or NaN values and aborts if any are found
//
void RHS_smp::
     compute_RHS_smp_no_BCs(const slice_smp&    state,
				  slice_smp& dt_state,
			    const source_info *const SI_ptr,
			    bool /* state_is_fully_accurate */ /* = false */)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"RHS_smp::compute_RHS_smp_no_BCs(state: rl=%d t=%g)\n"
		      )
		% state.rl() % state.t();

if (enable_source())
	{ assert(SI_ptr != nullptr); }

const geometry& geom = get_geometry();
static const bool super_debug
	= get_parameter<bool>("RHS_smp::super_debug", false);
static const int super_debug_i
	= super_debug ? geom.i_of_rstar(
			  get_parameter<fp>("RHS_smp::super_debug.rstar")
				       )
		      : util::numeric_constants<int>::sentinal_value();

const particle* const P_ptr = enable_source() ? & SI_ptr->P() : nullptr;
dt_state.set_time(state.t());

	for (int i  = dt_state.nominal_min_i() ;
		 i <= dt_state.nominal_max_i() ;
	       ++i)
	{
	const bool super_debug_here = super_debug && (i == super_debug_i);

	const SH_tensor_at_point<field>    hbar = state.   hbar()
						       .components_at_point(i);
	const SH_tensor_at_point<field> dt_hbar = state.dt_hbar()
						       .components_at_point(i);

	if (abort_if_infinite_or_NaN())
		{
		if (hbar.is_infinite_or_NaN() || dt_hbar.is_infinite_or_NaN())
			{
			cerr << format(
"***** RHS_smp::compute_RHS_smp_no_BCs()\n"
"        hbar or dt_hbar contains infinity and/or NaN!\n"
"        rl=%d t=%g\n"
"        i=%d rstar=%g\n"
				      )
				% state.rl() % state.t()
				% i % state.rstar_of_i(i);
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		}

	// spatial derivatives & dissipation
	// (dissipation may or may not be used at this point; see below)
	SH_tensor_at_point<field>       drstar_hbar;
	SH_tensor_at_point<field> drstar_rstar_hbar;
	SH_tensor_at_point<field>         Diss_hbar;
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		const which_hbar which_hbarI(gridfn_is_hbar, I);

		drstar_hbar.X_generic(I)
		   = state.partial_rstar_generic(SI_ptr, which_hbarI, i);
		drstar_rstar_hbar.X_generic(I)
		   = state.partial_rstar_rstar_generic(SI_ptr, which_hbarI, i);
		Diss_hbar.X_generic(I)
		   = state.Kreiss_Oliger_dissipation_centered
					(state.hbar().gridfn_generic(I), i);
		}

	const int Diss_radius = Kreiss_Oliger_dissipation_centered_radius();
	
	// vacuum part of the RHS (with optional gauge-constraint damping)
	SH_tensor_at_point<field> dtt_hbar
	  = get_RHS_smp_vacuum()
	    .vacuum_dtt_hbar_at_point(hbar,
				      drstar_hbar, drstar_rstar_hbar,
				      dt_hbar,
				      geom.r_of_i(i),
				      geom.f_of_i(i), geom.fprime_of_i(i),
						      geom.fprime_prime_of_i(i),
				      geom.potential_of_i(i),
				      geom.rl(), state.t(), geom.rstar_of_i(i),
				      super_debug_here);

	// source-scheme-specific part of the RHS
	// = if we're using an effective-source scheme,
	//      this is the effective-source term,
	//      and optionally also a += dtt(puncture fn) in the worldtube
	//      for debugging purposes;
	//   if we're using a point-particle scheme,
	//      this is zero
	if (enable_source())
		dtt_hbar += source_scheme_dtt_hbar_at_point(state, *SI_ptr, i);

	// maybe apply dissipation
	if (
	   use_dissipation()
	   && !( (P_ptr != nullptr)
		 && dissipation_crosses_particle(state, *P_ptr,
						 Diss_radius, Diss_radius,
						 i) )
	   && dissipation_is_ok_at_point(state, SI_ptr,
					 Diss_radius, Diss_radius,
					 i)
	   )
		{
		const fp coeff = dissipation_coefficient_at_point(i);
		dtt_hbar += coeff * Diss_hbar;
		}

	// store d/dt(state vector)
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		dt_state.hbar().gridfn_generic_at_point(I, i)
			= hbar_is_zero(I)
			  ? 0.0
			  : state.dt_hbar().gridfn_generic_at_point(I, i);
		dt_state.dt_hbar().gridfn_generic_at_point(I, i)
			= hbar_is_zero(I)
			  ? 0.0
			  : dtt_hbar.X_generic(I);
		}
	}
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_esrc.cc <==
// RHS_smp_esrc -- compute RHS using an effective-source scheme
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_esrc.cc,v 1.21 2025/09/24 23:49:21 jonathan Exp $
//
// RHS_smp_esrc::RHS_smp_esrc
// RHS_smp_esrc::describe_me
/// RHS_smp_esrc::source_scheme_dtt_hbar_at_point
/// RHS_smp_esrc::dissipation_is_ok_at_point
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <optional>
#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"
#include "geometry.hh"
#include "slice.hh"
#include "particle.hh"
#include "worldtube.hh"
#include "pfes.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using param::sub_name;
using util::name_of_bool;
using util::print_number;
using util::fuzzy;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /RHS_smp_esrc/ object.
//
RHS_smp_esrc::RHS_smp_esrc(const geometry& geom_in,
			   const hbar_semantics& hbar_semantics_in,
			   const bool enable_source_in)
	: RHS_smp(geom_in, hbar_semantics_in, enable_source_in),

	  use_effective_src_(
	    get_parameter<bool>("RHS_smp_esrc::use_effective_src", true)
			    ),
	  add_dtt_pfn_in_worldtube_(
	    get_parameter<bool>("RHS_smp_esrc::add_dtt_pfn_in_worldtube", false)
				   ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"RHS_smp_esrc::RHS_smp_esrc(this=%p)\n"
"   geometry: %s"
"   %s, ell=%d, emm=%d\n"
"   enable_source=%s\n"
		      )
		% this
		% get_geometry().describe_me()
		% get_hbar_semantics().describe_me() % ell() % emm()
		% name_of_bool(enable_source());

if (verbose >= 4)
	{
	if (use_effective_src())
		cout << "   dtt(hbar) includes effective src term\n";
	   else cout << "   --- dtt(hbar) does NOT include effective src term\n";

	if (add_dtt_pfn_in_worldtube())
		cout << "   --- dtt(hbar) += dtt(puncture fn) in worldtube [for checking effective src]\n";
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp_esrc/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp_esrc::describe_me()
        const
{
std::ostringstream buffer;
buffer << format("RHS_smp_esrc: %s, ell=%d, emm=%d")
          % get_hbar_semantics().describe_me() % ell() % emm();
return buffer.str();
}

//******************************************************************************

//
// This function is the source-scheme-specific part of the RHS at a single
// grid point.  In particular, this function computes the effective-source
// term at a single grid point, optionally with dtt(puncture fn) added
// for debugging.
//
// This function is only called if /enable_source()/.
//
//virtual
  SH_tensor_at_point<field>
    RHS_smp_esrc::
    source_scheme_dtt_hbar_at_point(const slice_smp& state,
				    const source_info& SI,
				    const int i)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);

static const bool super_debug
	= get_parameter<bool>("RHS_smp_esrc::super_debug", false);
static const int super_debug_i
	= super_debug
	  ? state.i_of_rstar(
		    get_parameter<fp>("RHS_smp_esrc::super_debug.rstar")
			    )
	  : util::numeric_constants<int>::sentinal_value();
const bool super_debug_here = super_debug && (i == super_debug_i);

const geometry& geom = get_geometry();

// sanity check
assert(enable_source());

if (verbose >= 8)
	cout << format(
"RHS_smp_esrc::source_scheme_dtt_hbar_at_point(%s rl=%d i=%d rstar=%g)\n"
			      )
			% (use_effective_src() ? "[sourced]" : "[vacuum]")
			% geom.rl() % i % geom.rstar_of_i(i);

if (! use_effective_src())
	return SH_tensor_at_point<field>::zero();	// *** early return ***

const source_info_esrc& SI_esrc = SI.self_source_info_esrc();
const particle& P       = SI     .P();
const worldtube& WT     = SI_esrc.WT();
const pfes& pfes_object = SI_esrc.get_pfes();

assert(fuzzy<fp>::EQ(P.t(), pfes_object.t()));

SH_tensor_at_point<field> dtt_hbar(
	pfes_object.effective_src_region().contains_point(i)
	? pfes_object.effective_src_at_point(i)
	: SH_tensor_at_point<field>::zero()
				  );
if (super_debug_here)
	{
	cout << "### RHS_smp_esrc::source_scheme_dtt_hbar_at_point():\n";
	cout << format(
"###    super-debug [sourced] rl=%d t=%g i=%d rstar=%g r=%g\n"
		      )
		% geom.rl() % P.t()
		% i % geom.rstar_of_i(i) % geom.r_of_i(i);
	dtt_hbar.print_me("### dtt_hbar [esrc].");
	}

//
// maybe do a final RHS += d^2/dt^2(puncture fn) in the worldtube
// (as per p.67 of my smp notes) to help in checking the effective source
//
if (add_dtt_pfn_in_worldtube() && WT.contains_point(i))
	{
	if (super_debug_here)
		cout << format(
"### add_dtt_pfn_in_worldtube() && WT.contains_point(i=%d)\n"
			      )
			% i;
	const SH_tensor_at_point<field> dtt_pfn(
					  pfes_object
					  .dtt_hbar_puncture_at_point(i)
					       );
	if (super_debug_here)
		dtt_pfn.print_me("### adding: dtt_pfn.");
	dtt_hbar += dtt_pfn;
	if (super_debug_here)
		dtt_hbar.print_me("### final dtt_hbar.");
	}

return dtt_hbar;
}

//******************************************************************************

//
// This function does the source-scheme-specific determination of whether
// or not it's ok to apply dissipation at a grid point.
//
// ... this does NOT checking for whether or not the
//     dissipation molecule would cross the particle
// ... returns true if the dissipation molecule does NOT
//     cross the worldtube boundary, false if it crosses
//virtual
  bool RHS_smp_esrc::
       dissipation_is_ok_at_point(const geometry& /* geom */,
				  const source_info* SI_ptr,
				  const int Diss_molecule_radius_minus,
				  const int Diss_molecule_radius_plus,
				  const int i)
	const // override
{
if (enable_source() && use_effective_src())
	{
	assert(SI_ptr != nullptr);
	assert(SI_ptr->is_source_info_esrc());
	const source_info_esrc& SI_esrc = SI_ptr->self_source_info_esrc();
	const worldtube& WT = SI_esrc.WT();

	return
	  ! WT.molecule_input_crosses_worldtube_boundary
		(Diss_molecule_radius_minus, Diss_molecule_radius_plus, i);
	}
   else return true;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_ppart.cc <==
// RHS_smp_ppart -- compute RHS using a point-particle scheme
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_ppart.cc,v 1.20 2024/01/08 02:48:24 jonathan Exp $
//
// RHS_smp_ppart::RHS_smp_ppart
// RHS_smp_ppart::describe_me
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <optional>
#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "array.hh"
#include "io.hh"
#include "param.hh"

#include "common.hh"
#include "Schw.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"

#include "ell_emm.hh"
#include "geometry.hh"
#include "slice.hh"
#include "particle.hh"
#include "worldtube.hh"
#include "pfes.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /RHS_smp_ppart/ object.
//
RHS_smp_ppart::RHS_smp_ppart(const geometry& geom_in,
			     const hbar_semantics& hbar_semantics_in,
			     const bool enable_source_in)
	: RHS_smp(geom_in, hbar_semantics_in, enable_source_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"RHS_smp_ppart::RHS_smp_ppart(this=%p)\n"
"   geometry: %s"
"   %s, ell=%d, emm=%d\n"
"   enable_source=%s\n"
		      )
		% this
		% get_geometry().describe_me()
		% get_hbar_semantics().describe_me() % ell() % emm()
		% name_of_bool(enable_source());
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp_ppart/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp_ppart::describe_me()
        const
{
std::ostringstream buffer;
buffer << format("RHS_smp_ppart: %s, ell=%d, emm=%d")
          % get_hbar_semantics().describe_me() % ell() % emm();
return buffer.str();
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_vacuum.cc <==
// RHS_smp_vacuum -- generic vacuum RHS computation for /smp/ physics system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_vacuum.cc,v 1.14 2022/07/03 20:40:19 jonathan Exp $
//
// RHS_smp_vacuum::RHS_smp_vacuum
// RHS_smp_vacuum::describe_me
//
// make_RHS_smp_vacuum
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "geometry.hh"
#include "hbar_semantics.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /RHS_smp_vacuum/ object.
//
RHS_smp_vacuum::RHS_smp_vacuum(const geometry& geom_in,
			       const hbar_semantics& hbar_semantics_in)
	: boost::noncopyable(),

	  geom_(geom_in),
	  hbar_semantics_(hbar_semantics_in),

	  use_gauge_constraint_damping_(
	    get_parameter<bool>("RHS_smp_vacuum::use_gauge_constraint_damping",
				true)
				       ),
	  use_drstar_rstar_term_(
	    get_parameter<bool>("RHS_smp_vacuum::use_drstar_rstar_term", true)
				),
	  use_potential_term_(
	    get_parameter<bool>("RHS_smp_vacuum::use_potential_term", true)
			     ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format("RHS_smp_vacuum::RHS_smp_vacuum(this=%p):\n") % this;
	cout << format("   geometry: %s\n") % get_geometry().describe_me_bare();
	cout << format("   %s\n") % get_hbar_semantics().describe_me();

	if (use_gauge_constraint_damping())
		cout << "   dtt(hbar) includes gauge-constraint damping term\n";
	   else cout << "   --- dtt(hbar) does NOT include gauge-constraint damping term\n";

	if (use_drstar_rstar_term())
		cout << "   dtt(hbar) includes drstar_rstar term\n";
	   else cout << "   --- dtt_hbar does NOT include drstar_rstar term\n";
	if (use_potential_term())
		cout << "   dtt(hbar) includes potential term\n";
	   else cout << "   --- dtt_hbar does NOT include potential term\n";
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp_vacuum/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp_vacuum::describe_me()
        const
{
std::ostringstream buffer;
buffer << format("RHS_smp_vacuum: %s, ell=%d, emm=%d")
          % get_hbar_semantics().describe_me() % ell() % emm();
return buffer.str();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/RHS_smp_vacuum/ classes.
//
// This function uses the parameter
//   equation_system            # string, no default
// to choose one of the concrete IS-A-/RHS_smp_vacuum/ classes, new-allocates
// an object of that class, and returns a /std::unique_ptr<RHS_smp_vacuum>/
// pointing to the newly-allocated object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<RHS_smp_vacuum>
  make_RHS_smp_vacuum(const geometry& geom_in,
		      const hbar_semantics& hbar_semantics_in)
{
const std::string equation_system
	= get_parameter<std::string>("equation_system");

if	(equation_system == "Dolan (2014) (ell=1, emm=1)")
	{
	return std::make_unique<RHS_smp_vacuum_Dolan_l1m1>
			       (geom_in, hbar_semantics_in);	// normal return
	}
else if (    (equation_system == "Barack & Lousto (2005)")
	  || (equation_system == "Barack and Lousto (2005)") )
	{
	return std::make_unique<RHS_smp_vacuum_BarackLousto>
			       (geom_in, hbar_semantics_in);	// normal return
	}
else if (    (equation_system == "Sage (ell=1, emm=1)")
	  || (equation_system == "Sage (ell=2, emm=2)") )
	{
	return std::make_unique<RHS_smp_vacuum_Sage_lm>
			       (geom_in, hbar_semantics_in);	// normal return
	}
else	{
	cerr << format(
"***** make_RHS_smp_vacuum(): unknown equation_system=\"%s\"!\n"
		      )
		% equation_system;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namepsace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_vacuum.hh <==
// RHS_smp_vacuum -- the vacuum /smp/ RHS equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_vacuum.hh,v 1.35 2025/07/08 23:56:49 jonathan Exp $
//
// RHS_smp_vacuum
// RHS_smp_vacuum_Dolan_l1m1::
// RHS_smp_vacuum_BarackLousto::
// RHS_smp_vacuum_Sage_lm::
//
// make_RHS_smp_vacuum
//


#ifndef EVOL__RHS_SMP_VACUUM_HH
#define EVOL__RHS_SMP_VACUUM_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "source_info.hh"
#include "GCD_smp.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// The classes defined in this file compute the vacuum RHS for the
// /smp/ physics system.  See "RHS.hh" for various classes which compute
// the overall RHS for any physics system, including source terms.
//
// The class hierarchy is as follows:
//	(RHS_smp_vacuum)
//		RHS_smp_vacuum_Dolan_l1m1
//		RHS_smp_vacuum_BarackLousto
//		RHS_smp_vacuum_Sage_lm
//

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /RHS_smp_vacuum/ object computes the vacuum RHS equations for the
// Schwarzschild-metric-perturbations physics system.  There is no explicit
// time dependence in this computation.
//
// /RHS_smp_vacuum/ is an abstract base class; there are derived classes
// for several different implementations of the equations.
//
// A /RHS_smp_vacuum/ object may (should) implement optional gauge-constraint
// damping controlled by the Boolean parameter
//   RHS_smp_vacuum::use_gauge_constraint_damping	# default true
// The details of the gauge-constraint damping vary between different
// derived classes.
//
// An /RHS_smp_vacuum/ object is specific to an /hbar/ semantics
// (Barack-Lousto or Barack-Sago).
//
// There are a variety of debug flags controlling whether or not the
// computation uses various terms in the equations; any given derived
// class may pay attention to only a subset of these flags.
//
// A /RHS_smp_vacuum/ object is specific to, and HAS-A, /geometry/.
//
class	RHS_smp_vacuum
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const;

	// geometry & black hole with respect to which we're evaluating things
	const geometry& get_geometry() const { return geom_; }
	const Schw::black_hole& BH() const { return geom_.BH(); }

	// hbar semantics
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }
	bool hbar3_is_Barack_Lousto() const
		{ return get_hbar_semantics().hbar3_is_Barack_Lousto(); }
	bool hbar3_is_Barack_Sago() const
		{ return get_hbar_semantics().hbar3_is_Barack_Sago(); }

	// (ell,emm)
	const ell_emm& get_ell_emm() const { return geom_.get_ell_emm(); }
	int ell() const { return get_ell_emm().ell(); }
	int emm() const { return get_ell_emm().emm(); }

public:
	//
	// This function computes the vacuum RHS at a single grid point.
	// This typically includes gauge constraint damping, but does
	// not include dissipation.
	//
	// Note that this function is used in 3 different contexts:
	// * /RHS_smp::compute_RHS_smp_no_BCs()/ calls this function
	//   at each grid point to compute the vacuum RHS itself
	// * /circular_orbit_pfes::compute_for_time()/ calls this function
	//   at each grid point inside the worldtube as part of the
	//   effective-source computation
	// * /ppart_TXV_matrices::compute_TXV()/ calls this function
	//   multiple times at the particle position (which is *not*
	//   a grid point)
	//
	// The /print_*/ arguments are not used in the computation;
	// they are only used in printing log/debug messages (including
	// possibly enabling optional super-debug printing).
	//
	virtual
	  SH_tensor_at_point<field>
	    vacuum_dtt_hbar_at_point
		  (const SH_tensor_at_point<field>&              hbar,
		   const SH_tensor_at_point<field>&       drstar_hbar,
		   const SH_tensor_at_point<field>& drstar_rstar_hbar,
		   const SH_tensor_at_point<field>&           dt_hbar,
		   const fp r,
		   const fp f, const fp fprime, const fp fprime_prime,
		   const fp potential,
		   const int print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_print_flag)
		const = 0;

	// should we include gauge-constraint-damping (GCD) terms?
	// ... normal "physics" computation probably has this /true/;
	//     the precise nature of the GCD terms may depend on the
	//     equation system
	bool use_gauge_constraint_damping() const
		{ return use_gauge_constraint_damping_; }

        // should we include various terms in the RHS computation?
        // ... normal "physics" computation is to have all these flags /true/;
        //     setting any/all of them /false/ is for debugging only
        bool use_drstar_rstar_term() const { return use_drstar_rstar_term_; }
        bool use_potential_term() const { return use_potential_term_; }


	//
	// ***** constructor, destructor *****
	//

public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	explicit
	  RHS_smp_vacuum(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in);
	virtual ~RHS_smp_vacuum() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;

	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	const bool use_gauge_constraint_damping_;
	const bool use_drstar_rstar_term_;
	const bool use_potential_term_;
	};

//******************************************************************************

//
// A /RHS_smp_vacuum_Dolan_l1m1/ object computes the RHS equations for the
// ell = emm = 1 Schwarzschild-metric-perturbations physics system, with
// optional gauge-constraint damping, using the ell = emm = 1 equations
// Sam Dolan derived for me using /grtensor/ when I visited him in
// January 2014.  These are the exact same equations I implemented in
// my /glg/ code.
//
// These equations use (require) the Barack-Lousto (2005) /hbar/ semantics.
//
class	RHS_smp_vacuum_Dolan_l1m1
	: public RHS_smp_vacuum
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override
		{
		return "RHS_smp_vacuum_Dolan_l1m1: vacuum Dolan RHS: ell=emm=1";
		}

public:
	// actual vacuum RHS computation at a single non-boundary grid point:
	// compute vacuum /ell = emm = 1/ dtt_hbar at a single grid point
	// ... does not include dissipation
	// ... see comments in /RHS_smp_vacuum::/ for more info
	virtual
	  SH_tensor_at_point<field>
	    vacuum_dtt_hbar_at_point
		  (const SH_tensor_at_point<field>&              hbar,
		   const SH_tensor_at_point<field>&       drstar_hbar,
		   const SH_tensor_at_point<field>& drstar_rstar_hbar,
		   const SH_tensor_at_point<field>&           dt_hbar,
		   const fp r,
		   const fp f, const fp fprime, const fp fprime_prime,
		   const fp potential,
		   const int print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_print_flag)
		const override;
	

	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  RHS_smp_vacuum_Dolan_l1m1(const geometry& geom_in,
				    const hbar_semantics& hbar_semantics_in);
	virtual ~RHS_smp_vacuum_Dolan_l1m1() = default;


	//
	// ***** data *****
	//
private:
	// this class has no member data of its own
	};

//******************************************************************************

//
// A /RHS_smp_vacuum_BarackLousto/ object computes the vacuum RHS equations
// for the Schwarzschild-metric-perturbations physics system, including
// optional gauge-constraint damping, using my implementation of the
// Barack & Lousto (2005) equations.  (The gauge-constraint damping uses
// only the Barack & Lousto equations; it does NOT use /GCD_smp/ or any
// of its derived classes.)  This computation allows either the Barack-Lousto
// or the Barack-Sago /hbar/ semantics.
//
class	RHS_smp_vacuum_BarackLousto
	: public RHS_smp_vacuum
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;

public:
	// actual vacuum RHS computation at a single non-boundary grid point:
	// compute vacuum dtt_hbar at a single grid point
	// ... does not include dissipation
	// ... see comments in /RHS_smp_vacuum::/ for more info
	virtual
	  SH_tensor_at_point<field>
	    vacuum_dtt_hbar_at_point
		  (const SH_tensor_at_point<field>&              hbar,
		   const SH_tensor_at_point<field>&       drstar_hbar,
		   const SH_tensor_at_point<field>& drstar_rstar_hbar,
		   const SH_tensor_at_point<field>&           dt_hbar,
		   const fp r,
		   const fp f, const fp fprime, const fp fprime_prime,
		   const fp potential,
		   const int print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_print_flag)
		const override;

private:
	// compute M operator at a single grid point
	// WITHOUT gauge-constraint damping,
	// as per equation (C1) of Barack & Lousto (2005),
	// modified to support either Barack-Lousto or Barack-Sago
	// /hbar/ semantics
	SH_tensor_at_point<field>
	  M_at_point_no_GCD(const SH_tensor_at_point<field>&        hbar,
			    const SH_tensor_at_point<field>& drstar_hbar,
			    const SH_tensor_at_point<field>&     dt_hbar,
			    const fp r, const fp f, const fp fprime,
			    const int print_rl, const fp print_t,
						const fp print_rstar,
			    const bool super_debug_print_flag)
		const;

	// compute M operator at a single grid point
	// WITH gauge-constraint damping,
	// as per equation (18) of Barack & Lousto (2005),
	// modified to support either Barack-Lousto or Barack-Sago
	// /hbar/ semantics
	SH_tensor_at_point<field>
	  M_at_point_with_GCD(const SH_tensor_at_point<field>&        hbar,
			      const SH_tensor_at_point<field>& drstar_hbar,
			      const SH_tensor_at_point<field>&     dt_hbar,
			      const fp r, const fp f, const fp fprime,
			      const int print_rl, const fp print_t,
						  const fp print_rstar,
			      const bool super_debug_print_flag)
		const;


	//
	// ***** debug flags *****
	//
public:
	//
	// should we include various terms in the dtt_hbar (RHS) computation?
	// ... these are all set at constructor time from Boolean parameters;
	//     see the .cc file for details
	//

	// should we include various terms in the dtt_hbar (RHS) computation?
	// ... normal "physics" computation is to have all these flags /true/;
	//     setting any/all of them /false/ is for debugging only
	bool use_M_term() const { return use_M_term_; }


	//
	// ***** constructor, destructor *****
	//

public:
	explicit
	  RHS_smp_vacuum_BarackLousto(const geometry& geom_in,
				      const hbar_semantics& hbar_semantics_in);
	virtual ~RHS_smp_vacuum_BarackLousto() = default;


	//
	// ***** data *****
	//
private:
	const bool use_M_term_;
	};

//******************************************************************************

//
// A /RHS_smp_vacuum_Sage_lm/ object computes the RHS equations for certain
// (ell,emm) combinations for the Schwarzschild-metric-perturbations physics
// system, including optional gauge-constraint damping, using my Sage
// implementation of the Lorenz-gauge Einstein equations specialized to
// specific values of (ell,emm).
//
// Allthough the underlying Sage implementation assumes (requires) Barack-Sago
// /hbar/ semantics, this class may be used with either the Barack-Lousto
// or the Barack-Sago /hbar/ semantics; the code converts /hbar/ and its
// space and time derivatives as necessary.
//
// A /RHS_smp_vacuum_Sage_lm/ object owns (HAS-A) /GCD_smp/ object which
// implements the optional gauge-constraint damping.
//
// At present (only) the following (ell,emm) are supported:
//   (ell,emm) = (1,1)
//   (ell,emm) = (2,2)
// Any attempt to construct a /RHS_smp_vacuum_Sage_lm/ object with
// an unsupported (ell,emm) results in a fatal error.
//
class	RHS_smp_vacuum_Sage_lm
	: public RHS_smp_vacuum
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;

public:
	// actual vacuum RHS computation at a single non-boundary grid point,
	// optionally including gauge-constraint damping
	//
	// compute vacuum dtt_hbar at a single grid point
	// ... does not include dissipation
	// ... see comments in /RHS_smp_vacuum::/ for more info
	virtual
	  SH_tensor_at_point<field>
	    vacuum_dtt_hbar_at_point
		  (const SH_tensor_at_point<field>&              hbar,
		   const SH_tensor_at_point<field>&       drstar_hbar,
		   const SH_tensor_at_point<field>& drstar_rstar_hbar,
		   const SH_tensor_at_point<field>&           dt_hbar,
		   const fp r,
		   const fp f, const fp fprime, const fp fprime_prime,
		   const fp potential,
		   const int print_rl, const fp print_t, const fp print_rstar,
		   const bool super_debug_print_flag)
		const override;

private:
	// get our /GCD_smp/ subobject (for computing gauge constraint damping)
	// ... requires /use_gauge_constraint_damping()/ to be true
	const GCD_smp& get_GCD_smp_object() const
		{
		assert(GCD_smp_ptr_ != nullptr);
		return *GCD_smp_ptr_;
		}

	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  RHS_smp_vacuum_Sage_lm(const geometry& geom_in,
				 const hbar_semantics& hbar_semantics_in);
	virtual ~RHS_smp_vacuum_Sage_lm() = default;


	//
	// ***** data *****
	//
private:
	// if /use_gauge_constraint_damping()/, this is non-null
	// otherwise it's unused and set to /nullptr/
	std::unique_ptr<GCD_smp> GCD_smp_ptr_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the concrete IS-A-/RHS_smp_vacuum/ classes.
//
// This function uses the parameter
//   equation_system		# string, no default
// to choose one of the concrete IS-A-/RHS_smp_vacuum/ classes, then
// constructs a new-allocated object of that class.  This function returns a
//   std::unique_ptr<RHS_smp_vacuum>
// pointing to the newly-allocated object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<RHS_smp_vacuum>
  make_RHS_smp_vacuum(const geometry& geom_in,
		      const hbar_semantics& hbar_semantics_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__RHS_SMP_VACUUM_HH


==> anc/smp-v8.10.23/src/evol/RHS_smp_vacuum_BarackLousto.cc <==
// RHS_smp_vacuum_BarackLousto -- compute /smp/ RHS via Barack & Lousto (2005)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_vacuum_BarackLousto.cc,v 1.25 2022/05/30 22:26:43 jonathan Exp $
//
// RHS_smp_vacuum_BarackLousto::RHS_smp_vacuum_BarackLousto
// RHS_smp_vacuum_BarackLousto::describe_me
// RHS_smp_vacuum_BarackLousto::vacuum_dtt_hbar_at_point
// RHS_smp_vacuum_BarackLousto::M_at_point_with_GCD
// RHS_smp_vacuum_BarackLousto::M_at_point_no_GCD
//

#include <cassert>

#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "slice.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::pow2;
using util::pow3;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /RHS_smp_vacuum_BarackLousto/ object.
//
RHS_smp_vacuum_BarackLousto::
  RHS_smp_vacuum_BarackLousto(const geometry& geom_in,
			      const hbar_semantics& hbar_semantics_in)
	: RHS_smp_vacuum(geom_in, hbar_semantics_in),

	  use_M_term_(
	    get_parameter<bool>("RHS_smp_vacuum_BarackLousto::use_M_term", true)
		     ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"RHS_smp_vacuum_BarackLousto::\n"
"   RHS_smp_vacuum_BarackLousto(this=%p, %s):\n"
		      )
		% this % get_hbar_semantics().describe_me();

	if (use_M_term())
		{
		if (use_gauge_constraint_damping())
			cout << "   dtt(hbar) includes M term (with gauge constraint damping)\n";
		   else cout << "   --- dtt(hbar) includes M term (with NO gauge constraint damping)\n";
		}
	   else cout << "   --- dtt(hbar) does NOT include M term\n";
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp_vacuum_BarackLousto/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp_vacuum_BarackLousto::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("RHS_smp_vacuum_BarackLousto: %s, ell=%d emm=%d")
	  % get_hbar_semantics().describe_me() % ell() % emm();
return buffer.str();
}

//******************************************************************************

//
// This function computes dtt_hbar at a single grid point as per p.15
// of my smp notes, which is equivalent to Barack & Lousto's (17) and (18)
// if gauge-constraint-damping is enabled, or (17) and (C1) if gauge-constraint
// damping is NOT enabled.
//
// There is (may be) optional super-debug printing of intermediate results,
// controlled by the parameter "RHS_smp_vacuum_BarackLousto::super_debug".
//
// ... /get_geometry()/ and /i/ are used for the various functions-of-r,
//     while the /SH_tensor_at_point<field>/ arguments are used for
//     hbar and its derivatives
// ... for debugging purposes, we can turn on/off individual terms in dtt_hbar
//
SH_tensor_at_point<field>
  RHS_smp_vacuum_BarackLousto::
  vacuum_dtt_hbar_at_point(const SH_tensor_at_point<field>&              hbar,
			   const SH_tensor_at_point<field>&       drstar_hbar,
			   const SH_tensor_at_point<field>& drstar_rstar_hbar,
			   const SH_tensor_at_point<field>&           dt_hbar,
			   const fp r,
			   const fp f, const fp fprime,
				       const fp /* fprime_prime */,
			   const fp potential,
			   const int print_rl, const fp print_t,
					       const fp print_rstar,
			   const bool super_debug_print_flag)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"RHS_smp_vacuum_BarackLousto::vacuum_dtt_hbar_at_point(rl=%d t=%g rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

if (super_debug_print_flag)
	cout << format("### term flags: rstar_rstar=%s potential=%s M=%s\n")
		% name_of_bool(use_drstar_rstar_term())
		% name_of_bool(use_potential_term())
		% name_of_bool(use_M_term());

if (super_debug_print_flag)
	{
	             hbar .print_me("### hbar.");
	      drstar_hbar .print_me("### drstar_hbar.");
	drstar_rstar_hbar .print_me("### drstar_rstar_hbar.");
	}

const SH_tensor_at_point<field> M
	= use_gauge_constraint_damping()
	  ? M_at_point_with_GCD(hbar, drstar_hbar, dt_hbar,
				r, f, fprime,
				print_rl, print_t, print_rstar,
				super_debug_print_flag)
	  : M_at_point_no_GCD  (hbar, drstar_hbar, dt_hbar,
				r, f, fprime,
				print_rl, print_t, print_rstar,
				super_debug_print_flag);
if (super_debug_print_flag)
	{
	cout << format("### potential=%g\n") % potential;
	(potential * hbar).print_me("### potential*hbar.");
	       M .print_me("### M.");
	(4.0 * M).print_me("### 4.0*M.");
	}

const SH_tensor_at_point<field> zero;
const SH_tensor_at_point<field> dtt_hbar
   = + (use_drstar_rstar_term()  ?        drstar_rstar_hbar : zero)
     - (use_potential_term()     ?         potential * hbar : zero)
     - (use_M_term()             ?                  4.0 * M : zero);
if (super_debug_print_flag)
	dtt_hbar.print_me("### ==> dtt_hbar.");

return dtt_hbar;
}

//******************************************************************************

//
// This function computes the M operator at a single grid point WITH
// gauge-constraint damping, as per equation (18) of Barack & Lousto (2005),
// modified to use rstar derivatives as per page 15 of my smp notes.
// If we're using the Barack-Sago /hbar3/ semantics, then the equation
// is further modified as per pages 52-56, 64-64.3, and 105-113 of my
// smp notes.
//
// There is (may be) optional super-debug printing of intermediate results,
// controlled by the /super_debug_print_flag/ argument.
//
SH_tensor_at_point<field>
  RHS_smp_vacuum_BarackLousto::
  M_at_point_with_GCD(const SH_tensor_at_point<field>&        hbar,
		      const SH_tensor_at_point<field>& drstar_hbar,
		      const SH_tensor_at_point<field>&     dt_hbar,
		      const fp r, const fp f, const fp fprime,
		      const int print_rl, const fp print_t,
					  const fp print_rstar,
		      const bool super_debug_print_flag)
	const
{
if (super_debug_print_flag)
	cout << format(
"### RHS_smp_vacuum_BarackLousto::M_at_point_with_GCD(rl=%d t=%g rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

const fp M        = BH().mass();
const fp ell_ell1 = get_ell_emm().ell_ell1();
const fp lambda   = get_ell_emm().lambda();

const fp r_inv   = 1.0/r;
const fp r_inv2  = pow2(r_inv);
const fp f2      = pow2(f);
const fp fprime2 = pow2(fprime);
const fp fprime_prime = -4.0*M*pow3(r_inv);

const fp M_over_r   = M * r_inv;
const fp M2_over_r2 = pow2(M_over_r);
const fp factor_m3    = 1.0 - 3.0*M_over_r;
const fp factor_m4    = 1.0 - 4.0*M_over_r;
const fp factor_m4x5  = 1.0 - 4.5*M_over_r;
const fp factor_m6    = 1.0 - 6.0*M_over_r;
const fp factor_m6_12 = 1.0 - 6.0*M_over_r + 12.0*M2_over_r2;
const fp factor_m8_10 = 1.0 - 8.0*M_over_r + 10.0*M2_over_r2;

const field BS_f_hbar3 = hbar3_is_Barack_Sago() ? f*hbar.X3() : hbar.X3();

const SH_tensor_at_point<field> dv_hbar
	= slice::partial_v_of_drstar_dt(drstar_hbar, dt_hbar);
if (super_debug_print_flag)
	{
	drstar_hbar.print_me("### drstar_hbar = ");
	    dt_hbar.print_me("###     dt_hbar = ");
	    dv_hbar.print_me("### ==> dv_hbar = ");
	}

const field M1
   =   0.5 * fprime * ( hbar3_is_Barack_Sago()
			? f * (fprime*hbar.X3() + drstar_hbar.X3())
			: drstar_hbar.X3() )
     + 0.5 * f *r_inv2 * factor_m4    * (hbar.X1() - hbar.X5())
     - 0.5 *    r_inv2 * factor_m6_12 * BS_f_hbar3
     - 0.5 * f2*r_inv2 * factor_m6    * hbar.X6();

const field M2
   =   0.5 * fprime * ( hbar3_is_Barack_Sago()
			? f * (fprime*hbar.X3() + drstar_hbar.X3())
			: drstar_hbar.X3() )
     +       fprime * (dv_hbar.X2() - dv_hbar.X1())
     + 0.5 * f2*r_inv2 * (hbar.X2() - hbar.X4())
     + 0.5 * fprime*r_inv * ( factor_m4*BS_f_hbar3
			      - f*(hbar.X1() - hbar.X5() - 2.0*f*hbar.X6()) );

const field M3
   =  ( hbar3_is_Barack_Sago()
	? (0.25*fprime2 - 0.25*f*fprime_prime) * hbar.X3()
	: 0.5*fprime * drstar_hbar.X3() )
     + 0.5*r_inv2*factor_m8_10 * hbar.X3()
     - 0.5*r_inv2 * (hbar3_is_Barack_Sago() ? f : f2)
	  * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6());

const field M4
   =   0.5  * fprime * (dv_hbar.X4() - dv_hbar.X5())
     - 0.5  * f*r_inv2 * ell_ell1 * hbar.X2()
     - 0.25 * f*fprime*r_inv
            * (3.0*hbar.X4() + 2.0*hbar.X5() - hbar.X7() + ell_ell1*hbar.X6());

const field M5
   = f*r_inv2
     * (
	 factor_m4x5 * hbar.X5()
	 - 0.5 * ell_ell1 * (hbar.X1() - BS_f_hbar3)
	 + 0.5 * factor_m3 * (ell_ell1*hbar.X6() - hbar.X7())
       );

const field M6
   = - 0.5 * f*r_inv2
           * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6())
     + 0.5 * r_inv2 * factor_m4 * BS_f_hbar3;

const field M7
   = - 0.5 * f*r_inv2 * (hbar.X7() + lambda*hbar.X5());

const field M8
   =   0.5  * fprime         * (dv_hbar.X8() - dv_hbar.X9())
     - 0.25 * f*fprime*r_inv * (3.0*hbar.X8() + 2.0*hbar.X9() - hbar.X10());

const field M9
   =         f*r_inv2 * factor_m4x5 * hbar.X9()
     - 0.5 * f*r_inv2 * factor_m3   * hbar.X10();

const field M10
   = - 0.5 * f*r_inv2 * (hbar.X10() + lambda*hbar.X9());

return SH_tensor_at_point(M1, M2, M3, M4, M5,
			  M6, M7, M8, M9, M10);
}

//******************************************************************************

//
// This function computes the M operator at a single grid point WITHOUT
// gauge-constraint damping, as per equation (C1) of Barack & Lousto (2005),
// modified to use rstar derivatives as per page 15 of my smp notes.
// If we're using the Barack-Sago /hbar3/ semantics, then the equation
// is further modified as per pages 52-56, 64-64.3, and 105-113 of my
// smp notes.
//
// There is (may be) optional super-debug printing of intermediate results,
// controlled by the /super_debug_print_flag/ argument.
//
SH_tensor_at_point<field>
  RHS_smp_vacuum_BarackLousto::
  M_at_point_no_GCD(const SH_tensor_at_point<field>&              hbar,
		    const SH_tensor_at_point<field>&       drstar_hbar,
		    const SH_tensor_at_point<field>&           dt_hbar,
		    const fp r, const fp f, const fp fprime,
		    const int print_rl, const fp print_t, const fp print_rstar,
		    const bool super_debug_print_flag)
	const
{ 
if (super_debug_print_flag)
	cout << format(
"### RHS_smp_vacuum_BarackLousto::M_at_point_no_GCD(rl=%d t=%g rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

const fp M        = BH().mass();
const fp ell_ell1 = get_ell_emm().ell_ell1();
const fp lambda   = get_ell_emm().lambda();

const fp r_inv   = 1.0/r;
const fp r_inv2  = pow2(r_inv);
const fp f2      = pow2(f);
const fp fprime2 = pow2(fprime);
const fp fprime_prime = -4.0*M*pow3(r_inv);

const fp M_over_r   = M * r_inv;
const fp M2_over_r2 = pow2(M_over_r);
const fp factor_m3x5  = 1.0 - 3.5*M_over_r;
const fp factor_m4    = 1.0 - 4.0*M_over_r;
const fp factor_m8_10 = 1.0 - 8.0*M_over_r + 10.0*M2_over_r2;

const field BS_f_hbar3 = hbar3_is_Barack_Sago() ? f*hbar.X3() : hbar.X3();

const field M1
   =   0.5 * fprime    * drstar_hbar.X1()
     - 0.5 * fprime    * dt_hbar.X2()
     + 0.5 * f2*r_inv2 * (hbar.X1() - BS_f_hbar3 - hbar.X5() - f*hbar.X6());

const field M2
   =   0.5 * fprime    * drstar_hbar.X2()
     - 0.5 * fprime    * dt_hbar.X1()
     + 0.5 * f2*r_inv2 * (hbar.X2() - hbar.X4());

const field M3
   =  ( hbar3_is_Barack_Sago()
	? (0.25*fprime2 - 0.25*f*fprime_prime) * hbar.X3()
	: 0.5*fprime * drstar_hbar.X3() )
     + 0.5 * r_inv2 *factor_m8_10 * hbar.X3()
     - 0.5 * (hbar3_is_Barack_Sago() ? f : f2)
	   *r_inv2 * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6());

const field M4
   =   0.25 * fprime              * drstar_hbar.X4()
     - 0.25 * fprime              * dt_hbar.X5()
     - 0.75 * f*fprime*r_inv      * hbar.X4()
     - 0.5  * f*r_inv2 * ell_ell1 * hbar.X2();

const field M5
   =   0.25 * fprime                 * drstar_hbar.X5()
     - 0.25 * fprime                 * dt_hbar.X4()
     +        f*r_inv2 * factor_m3x5 * hbar.X5()
     - 0.5 * f*r_inv2 * ell_ell1     * (hbar.X1() - BS_f_hbar3 - f*hbar.X6())
     - 0.5 * f2*r_inv2               * hbar.X7();

const field M6
   = - 0.5 * f*r_inv2
           * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6())
     + 0.5 * r_inv2 * factor_m4 * BS_f_hbar3;

const field M7
   = - 0.5 * f*r_inv2 * (hbar.X7() + lambda*hbar.X5());

const field M8
   =   0.25 * fprime         * drstar_hbar.X8()
     - 0.25 * fprime         * dt_hbar.X9()
     - 0.75 * f*fprime*r_inv * hbar.X8();

const field M9
   =   0.25 * fprime   * (drstar_hbar.X9() - dt_hbar.X8())
     +        f*r_inv2 * (factor_m3x5*hbar.X9() - 0.5*f*hbar.X10());

const field M10
   = - 0.5 * f*r_inv2 * (hbar.X10() + lambda*hbar.X9());

return SH_tensor_at_point(M1, M2, M3, M4, M5,
			  M6, M7, M8, M9, M10);
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_vacuum_Dolan_l1m1.cc <==
// RHS_smp_vacuum_Dolan_l1m1 -- compute /smp/ RHS via Sam Dolan's ell=emm=1 eqns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_vacuum_Dolan_l1m1.cc,v 1.10 2022/07/03 20:40:19 jonathan Exp $
//
// RHS_smp_vacuum_Dolan_l1m1::RHS_smp_vacuum_Dolan_l1m1
// RHS_smp_vacuum_Dolan_l1m1::vacuum_dtt_hbar_at_point
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "RHS_smp_vacuum.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::print_number;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /RHS_smp_vacuum_Dolan_l1m1/ object.
//
RHS_smp_vacuum_Dolan_l1m1::
  RHS_smp_vacuum_Dolan_l1m1(const geometry& geom_in,
			    const hbar_semantics& hbar_semantics_in)
	: RHS_smp_vacuum(geom_in, hbar_semantics_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"RHS_smp_vacuum_Dolan_l1m1::RHS_smp_vacuum_Dolan_l1m1(this=%p):\n"
		      )
		% this;

if (! ((ell() == 1) && (emm() == 1)))
	{
	cerr <<
"***** RHS_smp_vacuum_Dolan_l1m1::RHS_smp_vacuum_Dolan_l1m1():\n"
"        this equation system only supports /ell = emm = 1/!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (! get_hbar_semantics().hbar3_is_Barack_Lousto())
	{
	cerr <<
"***** RHS_smp_vacuum_Dolan_l1m1::RHS_smp_vacuum_Dolan_l1m1():\n"
"        this equation system only supports /hbar3_is_Barack_Lousto/ semantics!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
// This function computes the vacuum RHS dtt(hbar) at a single grid point,
// based on Sam Dolan's grtensor-generated ell = emm = 1 equations.
//
// The code in this function is adapted from that in my /glg/ code,
// file "RHS_dipole.cc", function
//   RHS<dipole<fp>,fp>::evaluate_RHS_main_direct()
//
// ... /get_geometry()/ and /i/ are used for the various functions-of-r,
//     while the /SH_tensor_at_point<field>/ arguments are used for
//     hbar and its derivatives
//
//virtual
SH_tensor_at_point<field>
  RHS_smp_vacuum_Dolan_l1m1::
  vacuum_dtt_hbar_at_point(const SH_tensor_at_point<field>&              hbar,
			   const SH_tensor_at_point<field>&       drstar_hbar,
			   const SH_tensor_at_point<field>& drstar_rstar_hbar,
			   const SH_tensor_at_point<field>&           dt_hbar,
			   const fp r,
			   const fp /* f */, const fp /* fprime */,
					     const fp /* fprime_prime */,
			   const fp potential,
			   const int print_rl, const fp print_t,
					       const fp print_rstar,
			   const bool super_debug_print_flag)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"RHS_smp_vacuum_Dolan_l1m1::vacuum_dtt_hbar_at_point(rl=%d t=%g rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

const fp r2     = pow2(r);
const fp r3     = pow3(r);
const fp r_inv  = 1.0/r;
const fp r_inv4 = pow4(r_inv);
const fp r_inv5 = pow5(r_inv);

const field     hbar1 =              hbar.X1();
const field     hbar2 =              hbar.X2();
const field     hbar3 =              hbar.X3();
const field     hbar4 =              hbar.X4();
const field     hbar5 =              hbar.X5();
const field     hbar6 =              hbar.X6();

const field  dx_hbar1 =       drstar_hbar.X1();
const field  dx_hbar2 =       drstar_hbar.X2();
const field  dx_hbar3 =       drstar_hbar.X3();
const field  dx_hbar4 =       drstar_hbar.X4();
const field  dx_hbar5 =       drstar_hbar.X5();

const field dxx_hbar1 = drstar_rstar_hbar.X1();
const field dxx_hbar2 = drstar_rstar_hbar.X2();
const field dxx_hbar3 = drstar_rstar_hbar.X3();
const field dxx_hbar4 = drstar_rstar_hbar.X4();
const field dxx_hbar5 = drstar_rstar_hbar.X5();
const field dxx_hbar6 = drstar_rstar_hbar.X6();

const field  dt_hbar1 =           dt_hbar.X1();
const field  dt_hbar2 =           dt_hbar.X2();
const field  dt_hbar3 =           dt_hbar.X3();
const field  dt_hbar4 =           dt_hbar.X4();
const field  dt_hbar5 =           dt_hbar.X5();

// Sam's A terms
const field A_hbar1
  = 2.0*r_inv5*(  r3*(hbar1-hbar3-hbar5-hbar6-2.0*dt_hbar2+2.0*dx_hbar1)
		+ r2*(-4.0*hbar1+4.0*hbar3+4.0*hbar5+6.0*hbar6)
		+ r *(4.0*hbar1-4.0*hbar3-4.0*hbar5-12.0*hbar6)
		+     8.0*hbar6  );
const field A_hbar2
  = 2.0*r_inv4*(  r2*(hbar2-hbar4-2.0*dt_hbar1+2.0*dx_hbar2)
		+ r *(-4.0*hbar2+4.0*hbar4)
		+     4.0*hbar2-4.0*hbar4  );
const field A_hbar3
  = -2.0*r_inv5*(  r3*(hbar1-hbar3-hbar5-hbar6-2.0*dx_hbar3)
		 + r2*(-4.0*hbar1+8.0*hbar3+4.0*hbar5+8.0*hbar6)
		 + r *(4.0*hbar1-10.0*hbar3-4.0*hbar5-20.0*hbar6)
		 +    16.0*hbar6  );
const field A_hbar4
  = -2.0*r_inv4*(  r2*(2.0*hbar2+dt_hbar5-dx_hbar4)
		 + r *(-4.0*hbar2+3.0*hbar4)
		 -     6.0*hbar4  );
const field A_hbar5
  = -2.0*r_inv4*(  r2*(2.0*hbar1-2.0*hbar3-2.0*hbar5-2.0*hbar6
		       +dt_hbar4-dx_hbar5)
		 + r *(-4.0*hbar1+4.0*hbar3+11.0*hbar5+8.0*hbar6)
		 +     -14.0*hbar5-8.0*hbar6  );
const field A_hbar6
  = -2.0*r_inv4*(  r2*(hbar1-hbar3-hbar5-hbar6)
		 + r *(-2.0*hbar1+4.0*hbar3+2.0*hbar5+6.0*hbar6)
		 -      8.0*hbar6  );
if (super_debug_print_flag)
	{
	cout << "### A_hbar1 = "; print_number(A_hbar1); cout << "\n";
	cout << "### A_hbar2 = "; print_number(A_hbar2); cout << "\n";
	cout << "### A_hbar3 = "; print_number(A_hbar3); cout << "\n";
	cout << "### A_hbar4 = "; print_number(A_hbar4); cout << "\n";
	cout << "### A_hbar5 = "; print_number(A_hbar5); cout << "\n";
	cout << "### A_hbar6 = "; print_number(A_hbar6); cout << "\n";
	}

// $\partial_{xx} \bar{h}^{(i)} - V \bar{h}^{(i)}$
const field box_terms_hbar1 = dxx_hbar1 - potential*hbar1;
const field box_terms_hbar2 = dxx_hbar2 - potential*hbar2;
const field box_terms_hbar3 = dxx_hbar3 - potential*hbar3;
const field box_terms_hbar4 = dxx_hbar4 - potential*hbar4;
const field box_terms_hbar5 = dxx_hbar5 - potential*hbar5;
const field box_terms_hbar6 = dxx_hbar6 - potential*hbar6;
if (super_debug_print_flag)
	{
	cout << "### box_terms_hbar1 = "; print_number(box_terms_hbar1);
								cout << "\n";
	cout << "### box_terms_hbar2 = "; print_number(box_terms_hbar2);
								cout << "\n";
	cout << "### box_terms_hbar3 = "; print_number(box_terms_hbar3);
								cout << "\n";
	cout << "### box_terms_hbar4 = "; print_number(box_terms_hbar4);
								cout << "\n";
	cout << "### box_terms_hbar5 = "; print_number(box_terms_hbar5);
								cout << "\n";
	cout << "### box_terms_hbar6 = "; print_number(box_terms_hbar6);
								cout << "\n";
	}

// these variables will accumulate the RHS
field RHS_hbar1 = box_terms_hbar1 - A_hbar1;
field RHS_hbar2 = box_terms_hbar2 - A_hbar2;
field RHS_hbar3 = box_terms_hbar3 - A_hbar3;
field RHS_hbar4 = box_terms_hbar4 - A_hbar4;
field RHS_hbar5 = box_terms_hbar5 - A_hbar5;
field RHS_hbar6 = box_terms_hbar6 - A_hbar6;
if (super_debug_print_flag)
	{
	cout << "### --- before gauge constraint damping:\n";
	cout << "### RHS_hbar1 = "; print_number(RHS_hbar1); cout << "\n";
	cout << "### RHS_hbar2 = "; print_number(RHS_hbar2); cout << "\n";
	cout << "### RHS_hbar3 = "; print_number(RHS_hbar3); cout << "\n";
	cout << "### RHS_hbar4 = "; print_number(RHS_hbar4); cout << "\n";
	cout << "### RHS_hbar5 = "; print_number(RHS_hbar5); cout << "\n";
	cout << "### RHS_hbar6 = "; print_number(RHS_hbar6); cout << "\n";
	}

if (use_gauge_constraint_damping())
	{
	// Sam's C0 terms
	const field C0_hbar12
	  = 2.0*r_inv5*(  r3*( dt_hbar1+dt_hbar2+dt_hbar3
			      -dx_hbar1-dx_hbar2+dx_hbar3)
			+ r2*(-hbar1-hbar2+hbar3+hbar4+hbar5+2.0*hbar6)
			+ r *( 2.0*hbar1+2.0*hbar2-4.0*hbar3
			      -2.0*hbar4-2.0*hbar5-8.0*hbar6)
			+      8.0*hbar6  );
	const field C0_hbar3
	  = 2.0*r_inv5*(  r3*( dt_hbar1-dt_hbar2+dt_hbar3
			      +dx_hbar1-dx_hbar2-dx_hbar3)
			+ r2*(hbar1-hbar2-hbar3+hbar4-hbar5-2.0*hbar6)
			+ r *(-2.0*hbar1+2.0*hbar2+4.0*hbar3
			      -2.0*hbar4+2.0*hbar5+8.0*hbar6)
			-      8.0*hbar6  );
	const field C0_hbar45
	  = 2.0*r_inv4*(  r2*(dt_hbar4-dx_hbar5)
			- r *(2.0*hbar5+2.0*hbar6)
			+     4.0*hbar5+4.0*hbar6  );
	if (super_debug_print_flag)
		{
		cout << "### --- subtracting gauge constraint damping terms\n";
		cout << "### C0_hbar12 = "; print_number(C0_hbar12);
								cout << "\n";
		cout << "### C0_hbar3  = "; print_number(C0_hbar3 );
								cout << "\n";
		cout << "### C0_hbar45 = "; print_number(C0_hbar45);
								cout << "\n";
		}

	RHS_hbar1 -= C0_hbar12;
	RHS_hbar2 -= C0_hbar12;
	RHS_hbar3 -= C0_hbar3;
	RHS_hbar4 -= C0_hbar45;
	RHS_hbar5 -= C0_hbar45;
	// C0_hbar6 = 0
	}
if (super_debug_print_flag)
	{
	cout << "### --- final vacuum RHS:\n";
	cout << "### RHS_hbar1 = "; print_number(RHS_hbar1); cout << "\n";
	cout << "### RHS_hbar2 = "; print_number(RHS_hbar2); cout << "\n";
	cout << "### RHS_hbar3 = "; print_number(RHS_hbar3); cout << "\n";
	cout << "### RHS_hbar4 = "; print_number(RHS_hbar4); cout << "\n";
	cout << "### RHS_hbar5 = "; print_number(RHS_hbar5); cout << "\n";
	cout << "### RHS_hbar6 = "; print_number(RHS_hbar6); cout << "\n";
	}

return SH_tensor_at_point<field>
			 (RHS_hbar1, RHS_hbar2, RHS_hbar3,
			  RHS_hbar4, RHS_hbar5, RHS_hbar6,
			  field(0.0), field(0.0), field(0.0), field(0.0));
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_smp_vacuum_Sage_lm.cc <==
// RHS_smp_vacuum_Sage_lm -- compute /smp/ RHS via my Sage ell=emm=1 eqns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_smp_vacuum_Sage_lm.cc,v 1.27 2022/07/03 20:40:19 jonathan Exp $
//
// RHS_smp_vacuum_Sage_lm::RHS_smp_vacuum_Sage_lm
// RHS_smp_vacuum_Sage_lm::describe_me
// RHS_smp_vacuum_Sage_lm::vacuum_dtt_hbar_at_point
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "RHS_smp_vacuum.hh"
#include "GCD_smp.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::print_number;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /RHS_smp_vacuum_Sage_lm/ object.
//
RHS_smp_vacuum_Sage_lm::
  RHS_smp_vacuum_Sage_lm(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in)
	: RHS_smp_vacuum(geom_in, hbar_semantics_in),

	  GCD_smp_ptr_(
	    use_gauge_constraint_damping()
	    ? make_GCD_smp(geom_in, hbar_semantics_in)
	    : nullptr
		      ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"RHS_smp_vacuum_Sage_lm::\n"
"  RHS_smp_vacuum_Sage_lm(this=%p, %s,\n"
"                         ell=%d, emm=%d)\n"
		      )
		% this % get_hbar_semantics().describe_me()
		% ell() % emm();
	}

if	((ell() == 1) && (emm() == 1))
	{ }	// all ok ==> nop here
else if ((ell() == 2) && (emm() == 2))
	{ }	// all ok ==> nop here
else	{
	cerr << format(
"***** RHS_smp_vacuum_Sage_lm::RHS_smp_vacuum_Sage_lm():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this equation system only supports ell=1, emm=1 or ell=1, emm=2!\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of an /RHS_smp_vacuum_Sage_lm/ object.
// ... result is NOT terminated by '\n'
//
//virtual
  std::string RHS_smp_vacuum_Sage_lm::describe_me()
        const
{
std::ostringstream buffer;
buffer << format(
"RHS_smp_vacuum_Sage_lm: vacuum smp RHS: ell=%d emm=%d"
		)
          % ell() % emm();
return buffer.str();
}

//******************************************************************************

//
// This function computes the vacuum RHS dtt(hbar) at a single grid point,
// optionally including gauge-constraint damping, using my Sage-generated
// code from "../eqns/cg.RHS-{l1m1,l2m2}/".
//
// The Sage-generated code assumes (requires) the Barack-Sago /hbar/ semantics,
// so if /hbar/ is Barack-Lousto we convert it to Barack-Sago, compute the
// RHS, and convert the resulting dtt_hbar back to Barack-Lousto.
//
// There is (may be) optional super-debug printing of intermediate results,
// controlled by the parameter "RHS_smp_vacuum_Sage_lm::super_debug".
//
// ... /get_geometry()/ and /i/ are used for the various functions-of-r,
//     while the /SH_tensor_at_point<field>/ arguments are used for
//     hbar and its derivatives
//
//virtual
SH_tensor_at_point<field>
  RHS_smp_vacuum_Sage_lm::
  vacuum_dtt_hbar_at_point
		(const SH_tensor_at_point<field>&              hbar_in,
		 const SH_tensor_at_point<field>&       drstar_hbar_in,
		 const SH_tensor_at_point<field>& drstar_rstar_hbar_in,
		 const SH_tensor_at_point<field>&           dt_hbar_in,
		 const fp r,
		 const fp f, const fp fprime, const fp fprime_prime,
		 const fp /* potential */,
		 const int print_rl, const fp print_t, const fp print_rstar,
		 const bool super_debug_print_flag)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"RHS_smp_vacuum_Sage_lm::vacuum_dtt_hbar_at_point(ell=%d, emm=%d,\n"
"                                                 rl=%d, t=%g, rstar=%g)\n"
		      )
		% ell() % emm()
		% print_rl % print_t % print_rstar;

if (super_debug_print_flag)
	cout << format(
"### RHS_smp_vacuum_Sage_lm::vacuum_dtt_hbar_at_point():\n"
"###    rl=%d t=%g rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

//
// the Barack-Lousto <--> Barack-Sago conversion routines convert "in-place",
// so we need a writable temporary copy of our arguments
//
SH_tensor_at_point<field>              hbar(             hbar_in);
SH_tensor_at_point<field>       drstar_hbar(      drstar_hbar_in);
SH_tensor_at_point<field> drstar_rstar_hbar(drstar_rstar_hbar_in);
SH_tensor_at_point<field>           dt_hbar(          dt_hbar_in);
if (hbar3_is_Barack_Lousto())
	convert_hbar_from_Barack_Lousto_to_Barack_Sago
			(hbar, drstar_hbar, drstar_rstar_hbar, dt_hbar,
			 1.0/f, fprime, fprime_prime);

const field hbar1 = hbar.X1();
const field hbar2 = hbar.X2();
const field hbar3 = hbar.X3();
const field hbar4 = hbar.X4();
const field hbar5 = hbar.X5();
const field hbar6 = hbar.X6();
const field hbar7 = hbar.X7();

const field drstar_hbar1 = drstar_hbar.X1();
const field drstar_hbar2 = drstar_hbar.X2();
const field drstar_hbar4 = drstar_hbar.X4();
const field drstar_hbar5 = drstar_hbar.X5();

const field drstar_rstar_hbar1 = drstar_rstar_hbar.X1();
const field drstar_rstar_hbar2 = drstar_rstar_hbar.X2();
const field drstar_rstar_hbar3 = drstar_rstar_hbar.X3();
const field drstar_rstar_hbar4 = drstar_rstar_hbar.X4();
const field drstar_rstar_hbar5 = drstar_rstar_hbar.X5();
const field drstar_rstar_hbar6 = drstar_rstar_hbar.X6();
const field drstar_rstar_hbar7 = drstar_rstar_hbar.X7();

const field dt_hbar1 = dt_hbar.X1();
const field dt_hbar2 = dt_hbar.X2();
const field dt_hbar4 = dt_hbar.X4();
const field dt_hbar5 = dt_hbar.X5();

const fp M = BH().mass();

SH_tensor_at_point<field> dtt_hbar;

if ((ell() == 1) && (emm() == 1))
	{
	// compute individual RHS components using Sage-generated code
	// (which assumes Barack-Sago semantics)
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar1.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar2.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar3.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar4.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar5.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l1m1/l1m1_dtt_hbar6.cc-fragment"

	dtt_hbar.X1 () = l1m1_dtt_hbar1;
	dtt_hbar.X2 () = l1m1_dtt_hbar2;
	dtt_hbar.X3 () = l1m1_dtt_hbar3;
	dtt_hbar.X4 () = l1m1_dtt_hbar4;
	dtt_hbar.X5 () = l1m1_dtt_hbar5;
	dtt_hbar.X6 () = l1m1_dtt_hbar6;
	dtt_hbar.X7 () = field(0.0);
	dtt_hbar.X8 () = field(0.0);
	dtt_hbar.X9 () = field(0.0);
	dtt_hbar.X10() = field(0.0);
	}
else if ((ell() == 2) && (emm() == 2))
	{
	// compute individual RHS components using Sage-generated code
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar1.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar2.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar3.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar4.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar5.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar6.cc-fragment"
	const field
	  #include "../eqns/cg.RHS-l2m2/l2m2_dtt_hbar7.cc-fragment"

	dtt_hbar.X1 () = l2m2_dtt_hbar1;
	dtt_hbar.X2 () = l2m2_dtt_hbar2;
	dtt_hbar.X3 () = l2m2_dtt_hbar3;
	dtt_hbar.X4 () = l2m2_dtt_hbar4;
	dtt_hbar.X5 () = l2m2_dtt_hbar5;
	dtt_hbar.X6 () = l2m2_dtt_hbar6;
	dtt_hbar.X7 () = l2m2_dtt_hbar7;
	dtt_hbar.X8 () = field(0.0);
	dtt_hbar.X9 () = field(0.0);
	dtt_hbar.X10() = field(0.0);
	}
else	{
	cerr << format(
"***** RHS_smp_vacuum_Sage_lm::vacuum_dtt_hbar_at_point_Lorenz_gauge():\n"
"        ell=%d, emm=%d is not supported!\n"
"        (this should never happen!)\n"
		      )
		% ell() % emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

// at this point /dtt_hbar/ always has Barack-Sago semantics
// (since that's how the Sage-generated code computed it),
// regardless of the state of the global /hbar_semantics/ object
//
// ==> restore semantics-matching-global-/hbar_semantics/-object
if (hbar3_is_Barack_Lousto())
	convert_hbar_from_Barack_Sago_to_Barack_Lousto(dtt_hbar, f);

if (use_gauge_constraint_damping())
	{
	//
	// Since the constraint computation will query the global
	// /hbar_semantics/ object to determine the hbar semantics,
	// we must pass that computation our original function-argument
	// /hbar/ tensors (which have the global hbar semantics),
	// NOT our temporarily local copies which we may have converted
	// to Barack-Sago semantics (& not converted back).
	//
	dtt_hbar += get_GCD_smp_object()
		    .gauge_constraint_damping_at_point
				(hbar_in, drstar_hbar_in, dt_hbar_in,
				 r, f, fprime,
				 print_rl, print_t, print_rstar);
	}

return dtt_hbar;
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/RHS_wavetoy.cc <==
// RHS_wavetoy -- evaluate wavetoy RHS function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/RHS_wavetoy.cc,v 1.29 2022/07/03 20:40:19 jonathan Exp $
//
// RHS_wavetoy::RHS_wavetoy
// RHS_wavetoy::compute_RHS_no_BCs
// RHS_wavetoy::compute_constraints_wavetoy_no_BCs
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "slice.hh"
#include "source_info.hh"
#include "RHS.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /RHS_wavetoy/ object.
//
//explicit
RHS_wavetoy::RHS_wavetoy(const geometry& geom_in)
	: RHS(geom_in, false)		// never enable matter
{
static const int verbose = get_parameter("verbose", 0);

if (verbose >= 4)
	cout << format("RHS_wavetoy::RHS_wavetoy(this=%p)\n") % this;
}

//******************************************************************************

//
// This function does the main RHS computation (no BCs),
// assuming that state-vector-BCs have already been done.
//
// This physics system doesn't support source terms, so
// /enable_source()/ should be false and /SI_ptr/ should be null.
//
// see the RHS:: function comments in the .hh file for details
//
//private
void RHS_wavetoy::
     compute_RHS_no_BCs(const slice&    state,
			      slice& dt_state,
			const source_info* SI_ptr,
			bool state_is_fully_accurate /* = false */)
	const // override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format("RHS_wavetoy::compute_RHS_no_BCs(state: rl=%d t=%g)\n")
		% state.rl() % state.t();

// this physics system is vacuum-only & doesn't support dissipation
assert(! enable_source());
assert(SI_ptr == nullptr);
assert(! use_dissipation());

const auto*    state_wavetoy_ptr = dynamic_cast<const slice_wavetoy*>
					       (&    state);
      auto* dt_state_wavetoy_ptr = dynamic_cast<      slice_wavetoy*>
					       (& dt_state);
if ((state_wavetoy_ptr == nullptr) || (dt_state_wavetoy_ptr == nullptr))
	{
	cerr << format(
"***** RHS_wavetoy::compute_RHS_no_BCs()\n"
"        got /state/ and/or /dt_state/ of the wrong dynamic type!\n"
"        (this should never happen!)\n"
"            state: %s\n"
"         dt_state: %s\n"
"        (wanted object that IS-A /slice_wavetoy/!)\n"
		      )
		%            state.describe_me()
		%         dt_state.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

compute_RHS_wavetoy_no_BCs(*    state_wavetoy_ptr,
			   * dt_state_wavetoy_ptr,
			   state_is_fully_accurate);
}

//******************************************************************************

//
// This function does the actual RHS evaluation, assuming that the
// state-vector BCs have already been applied.  This computation doesn't
// use the effective-source scheme.
//
//private
void RHS_wavetoy::
     compute_RHS_wavetoy_no_BCs(const slice_wavetoy&    state,
				      slice_wavetoy& dt_state,
				bool /* state_is_fully_accurate */
							    /* = false */)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"RHS_wavetoy::compute_RHS_wavetoy_no_BCs(state: rl=%d t=%g)\n"
		      )
		% state.rl() % state.t();

assert(fuzzy<fp>::EQ(dt_state.t(), state.t()));

	for (int i = state.nominal_min_i() ; i <= state.nominal_max_i() ; ++i)
	{
	dt_state.   Phi(i) = state.dt_Phi(i);
	dt_state.dt_Phi(i)
		= state.partial_rstar_rstar_centered(state.gridfn_Phi(), i);
	}
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/SH_tensor_at_point.cc <==
// SH_tensor_at_point -- spherical-harmonic tensor components at a single point
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/SH_tensor_at_point.cc,v 1.25 2025/09/24 23:49:21 jonathan Exp $

//
// SH_tensor_at_point::SH_tensor_at_point()
// SH_tensor_at_point::SH_tensor_at_point(10 components given explicitly)
// SH_tensor_at_point::SH_tensor_at_point(const SH_tensor_at_point&)
// SH_tensor_at_point::SH_tensor_at_point(2-D boost::multi_array)
// SH_tensor_at_point::Kronecker_delta
// SH_tensor_at_point::is_infinite_or_NaN
// SH_tensor_at_point::operator=
// SH_tensor_at_point::operator+=
// SH_tensor_at_point::operator-=
// SH_tensor_at_point::print_me
// operator*(scalar, SH_tensor_at_point)
// operator+(SH_tensor_at_point, SH_tensor_at_point)
// fuzzy_EQSH_tensor_at_point, SH_tensor_at_point)
//
// *** template instantiations ***
//

#include <cassert>

#include <iostream>
#include <string>
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"
#include "io.hh"
#include "array.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::is_infinite_or_NaN;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /SH_tensor_at_point/ object,
// default-initializing all the components
//
template <typename T>
//explicit
  SH_tensor_at_point<T>::SH_tensor_at_point()
	: X_(tensor_indices::min_I(), tensor_indices::max_I()) // no comma
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	X_(I) = 0.0;
	}
}

//******************************************************************************

//
// This function constructs a /SH_tensor_at_point/ object,
// specifying all the components as constructor arguments.
//
template <typename T>
  SH_tensor_at_point<T>::SH_tensor_at_point(const T& X1_in, const T& X2_in,
					    const T& X3_in, const T& X4_in,
					    const T& X5_in, const T& X6_in,
					    const T& X7_in, const T& X8_in,
					    const T& X9_in, const T& X10_in)
	: X_(tensor_indices::min_I(), tensor_indices::max_I()) // no comma
{
X_( 1) = X1_in;
X_( 2) = X2_in;
X_( 3) = X3_in;
X_( 4) = X4_in;
X_( 5) = X5_in;
X_( 6) = X6_in;
X_( 7) = X7_in;
X_( 8) = X8_in;
X_( 9) = X9_in;
X_(10) = X10_in;
}

//******************************************************************************

//
// This function constructs a /SH_tensor_at_point/ object by copying the
// components from a 2-D boost::multi_array, where the /multi_array/'s
// 1st index is the tensor component and the 2nd index is indexed by
// the 0-origin /posn/.
//
template <typename T>
  SH_tensor_at_point<T>::SH_tensor_at_point(const boost::multi_array<T,2>& A,
					    const int posn)
	: X_(tensor_indices::min_I(), tensor_indices::max_I()) // no comma
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	X_(I) = A[I][posn];
	}
}

//******************************************************************************

//
// This function is a named constructor to consruct a Kronecker-delta:
// /SH_tensor_at_point/ object:
// * /II/ component = 1.0
// * all other components = 0.0
//
//static
template <typename T>
  SH_tensor_at_point<T> SH_tensor_at_point<T>::
			Kronecker_delta(const int II)
{
SH_tensor_at_point<T> delta;
delta.X_generic(II) = 1.0;
return delta;
}

//******************************************************************************

//
// This function determines whether there are any infinities or NaNs in
// this object.
//
template <typename T>
  bool SH_tensor_at_point<T>::is_infinite_or_NaN()
	const
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (util::is_infinite_or_NaN(X_generic(I)))
		return true;				// *** early return ***
	}

return false;
}

//******************************************************************************

//
// This function assigns an existing /SH_tensor_at_point/ object a new
// /SH_tensor_at_point/ value /rhs/.
//
template <typename T>
  SH_tensor_at_point<T>&
    SH_tensor_at_point<T>::operator=(const SH_tensor_at_point<T>& rhs)
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	X_(I) = rhs.X_generic(I);
	}
return *this;
}

//******************************************************************************

//
// This function assigns adds an /SH_tensor_at_point/ object to /*this/.
//
template <typename T>
  SH_tensor_at_point<T>&
    SH_tensor_at_point<T>::operator+=(const SH_tensor_at_point<T>& rhs)
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	X_(I) += rhs.X_generic(I);
	}
return *this;
}

//******************************************************************************

//
// This function assigns subtracts an /SH_tensor_at_point/ object from /*this/.
//
template <typename T>
  SH_tensor_at_point<T>&
    SH_tensor_at_point<T>::operator-=(const SH_tensor_at_point<T>& rhs)
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	X_(I) -= rhs.X_generic(I);
	}
return *this;
}

//******************************************************************************

//
// This function prints a /SH_tensor_at_point/ to /cout/.
//
// If /prefix != nullptr/ then each output line is prefixed with /prefix/.
//
template <typename T>
  void SH_tensor_at_point<T>::print_me(const char* const prefix /* = nullptr */)
	const
{
const char* const use_prefix = (prefix == nullptr) ? "" : prefix;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	cout << format("%sX%-2d = ") % use_prefix % I;
	util::print_number(X_generic(I));
	cout << "\n";
	}
}

//******************************************************************************

//
// This function multiplies a scalar and a /SH_tensor_at_point/, returning
// a new /SH_tensor_at_point/.
//
template <typename T, typename U>
  SH_tensor_at_point<T> operator*(U a, const SH_tensor_at_point<T>& rhs)
{
SH_tensor_at_point<T> result;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	result.X_generic(I) = a * rhs.X_generic(I);
	}

return result;
}

//******************************************************************************

//
// This function adds a pair of /SH_tensor_at_point/ objects, returning
// a new /SH_tensor_at_point/.
//
template <typename T>
  SH_tensor_at_point<T> operator+(const SH_tensor_at_point<T>& lhs,
				  const SH_tensor_at_point<T>& rhs)
{
SH_tensor_at_point<T> result;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	result.X_generic(I) = lhs.X_generic(I) + rhs.X_generic(I);
	}

return result;
}

//******************************************************************************

//
// This function fuzzily compares a pair of /SH_tensor_at_point/ objects.
//
template <typename T, typename U /* = fp */>
  bool fuzzy_EQ(const SH_tensor_at_point<T>& A,
		const SH_tensor_at_point<T>& B)
{
SH_tensor_at_point<T> result;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (! fuzzy<U>::EQ(A.X_generic(I), B.X_generic(I)))
		return false;				// *** early return ***
	}

return true;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//
template class SH_tensor_at_point<field>;

template
  SH_tensor_at_point<field> operator*(fp a,
				      const SH_tensor_at_point<field>& rhs);
template
  SH_tensor_at_point<field> operator*(std::complex<fp> a,
				      const SH_tensor_at_point<field>& rhs);

template
  SH_tensor_at_point<field> operator+(const SH_tensor_at_point<field>& lhs,
				      const SH_tensor_at_point<field>& rhs);

template
  SH_tensor_at_point<field> operator+(const SH_tensor_at_point<field>& lhs);
template
  SH_tensor_at_point<field> operator-(const SH_tensor_at_point<field>& lhs);

template
  bool fuzzy_EQ<field,fp>(const SH_tensor_at_point<field>& A,
			  const SH_tensor_at_point<field>& B);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/SH_tensor_at_point.hh <==
// SH_tensor_at_point -- spherical-harmonic tensor components at a single point
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/SH_tensor_at_point.hh,v 1.28 2022/07/01 02:09:57 jonathan Exp $
//
// SH_tensor_at_point
//
// operator*(scalar, SH_tensor_at_point)
// operator+(SH_tensor_at_point)
// operator-(SH_tensor_at_point)
// operator+(SH_tensor_at_point, SH_tensor_at_point)
// operator-(SH_tensor_at_point, SH_tensor_at_point)
//

#ifndef EVOL__SH_TENSOR_AT_POINT_HH
#define EVOL__SH_TENSOR_AT_POINT_HH

#include <iostream>

#include "boost/multi_array.hpp"

#include "util.hh"
#include "array.hh"

#include "common.hh"

#include "tensor_indices.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /SH_tensor_at_point<T>/ object is a collection of 10 /T/ values
// representing the tensor-spherical-harmonic components of a generic
// tensor-like object /X/ (which doesn't actually need to be a tensor).
// (The abbreviation is "Spherical-Harmonic tensor at point".)
//
// The components of a /SH_tensor_at_point<T>/ object are indexed with a
// single integer, conventionally called /I/, in the (closed) range
//   [tensor_indices::min_I(), tensor_indices::max_I()]
//
// A /SH_tensor_at_point<T>/ object may be copied/assigned with value semantics,
// and provides some arithmetic operations (scalar multiplication, addition,
// subtraction).  It also provides debug printing.
// 
template <class T>
class	SH_tensor_at_point
	{
	//
	// ***** tensor X *****
	//
public:
	const T& X1 () const { return X_(1); }
	      T& X1 ()       { return X_(1); }
	const T& X2 () const { return X_(2); }
	      T& X2 ()       { return X_(2); }
	const T& X3 () const { return X_(3); }
	      T& X3 ()       { return X_(3); }
	const T& X4 () const { return X_(4); }
	      T& X4 ()       { return X_(4); }
	const T& X5 () const { return X_(5); }
	      T& X5 ()       { return X_(5); }
	const T& X6 () const { return X_(6); }
	      T& X6 ()       { return X_(6); }
	const T& X7 () const { return X_(7); }
	      T& X7 ()       { return X_(7); }
	const T& X8 () const { return X_(8); }
	      T& X8 ()       { return X_(8); }
	const T& X9 () const { return X_(9); }
	      T& X9 ()       { return X_(9); }
	const T& X10() const { return X_(10); }
	      T& X10()       { return X_(10); }


	//
	// ***** generic access to tensor X *****
	//
public:
	// FIXME: maybe this should be called /operator()/ or /operator[]/
	const T& X_generic(int I) const { return X_(I); }
	      T& X_generic(int I)       { return X_(I); }

	// are there any infinities or NaNs in this object?
	// if so, return /true/, otherwise return /false/
	bool is_infinite_or_NaN() const;


	//
	// ***** debug printing *****
	//
public:
	// print all components to /cout/;
	// if /prefix != nullptr/ then prefix each line with /prefix/
	void print_me(const char* const prefix = nullptr) const;


	//
	// ***** constructors, destructor, assignent operator *****
	//
public:
	// initialize all components to 0.0
	explicit
	  SH_tensor_at_point();

	// specify all 10 components explicitly
	SH_tensor_at_point(const T& X1_in, const T& X2_in,
			   const T& X3_in, const T& X4_in,
			   const T& X5_in, const T& X6_in,
			   const T& X7_in, const T& X8_in,
			   const T& X9_in, const T& X10_in);

	// copy constructor
	SH_tensor_at_point(const SH_tensor_at_point<T>& rhs)
		: SH_tensor_at_point(rhs.X1(), rhs.X2(),
				     rhs.X3(), rhs.X4(),
				     rhs.X5(), rhs.X6(),
				     rhs.X7(), rhs.X8(),
				     rhs.X9(), rhs.X10())
		{ /* empty constructor body */ }

	// construct by copying from 2-D /boost::multi_array/
	// where 1st index is tensor component,
	//       2nd index is indexed by 0-origin /posn/
	SH_tensor_at_point(const boost::multi_array<T,2>& A,
			   const int posn);

	// named constructor to return a zero /SH_tensor_at_point<T>/ object
	static
	  const SH_tensor_at_point& zero()
		{
		static const SH_tensor_at_point zero_object;
		return zero_object;
		}

	// named constructor to return a Kronecker-delta
	// /SH_tensor_at_point<T>/ object
	// (/II/ component = 1.0, all other components = 0.0)
	static
	  SH_tensor_at_point Kronecker_delta(const int II);

	// assignment operator
	SH_tensor_at_point& operator=(const SH_tensor_at_point<T>& rhs);

	// add/subtract another SH_tensor_at_point<T> object
	SH_tensor_at_point& operator+=(const SH_tensor_at_point<T>& rhs);
	SH_tensor_at_point& operator-=(const SH_tensor_at_point<T>& rhs);

	// default compiler-generated destructor is ok

	//
	// ***** data *****
	//
private:
	util::array_1D<T> X_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

// allow simple arithmetic expressions on /SH_tensor_at_point/ objects
template <typename T, typename U>
  SH_tensor_at_point<T> operator*(U a, const SH_tensor_at_point<T>& rhs);

template <typename T>
  SH_tensor_at_point<T> operator+(const SH_tensor_at_point<T>& rhs)
	{ return rhs; }
template <typename T>
  SH_tensor_at_point<T> operator-(const SH_tensor_at_point<T>& rhs)
	{ return -1.0 * rhs; }

template <typename T>
  SH_tensor_at_point<T> operator+(const SH_tensor_at_point<T>& lhs,
				  const SH_tensor_at_point<T>& rhs);
template <typename T>
  SH_tensor_at_point<T> operator-(const SH_tensor_at_point<T>& lhs,
				  const SH_tensor_at_point<T>& rhs)
	{ return lhs + -rhs; }

// fuzzy comparison
// ... we default the 2nd template parameter /U/) because otherwise
//     both template parameters would have to be specified explicitly
//     for every call (the compiler can't infer /U/)
template <typename T, typename U = fp>
  bool fuzzy_EQ(const SH_tensor_at_point<T>& A,
		const SH_tensor_at_point<T>& B);
template <typename T, typename U = fp>
  bool fuzzy_NE(const SH_tensor_at_point<T>& A,
		const SH_tensor_at_point<T>& B)
	{ return !fuzzy_EQ<T,U>(A, B); }

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SH_TENSOR_AT_POINT_HH


==> anc/smp-v8.10.23/src/evol/SH_tensor_gridfn.cc <==
// SH_tensor_gridfn -- set of 10 tensor-spherical-harmonic-component gridfns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/SH_tensor_gridfn.cc,v 1.15 2024/09/11 07:21:20 jonathan Exp $

//
// SH_tensor_gridfn::SH_tensor_gridfn(const util::interval& i_interval_in)
// SH_tensor_gridfn::SH_tensor_gridfn(int min_i_in, int max_i_in)
// SH_tensor_gridfn::init_ptrs
// SH_tensor_gridfn::set_components_at_point
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>

#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "interval.hh"
#include "gridfn.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "SH_tensor_gridfn.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs a /SH_tensor_gridfn/ object, passing the gridfn
// index range as a /util::interval/.
//
template <typename T>
  SH_tensor_gridfn<T>::SH_tensor_gridfn(const util::interval& i_interval_in,
					const std::string& name_in)
	: boost::noncopyable(),

	  start_gfn_(-1),
	  name_    (name_in),

	  X1_ (i_interval_in, name_in+".X1" ),
	  X2_ (i_interval_in, name_in+".X2" ),
	  X3_ (i_interval_in, name_in+".X3" ),
	  X4_ (i_interval_in, name_in+".X4" ),
	  X5_ (i_interval_in, name_in+".X5" ),
	  X6_ (i_interval_in, name_in+".X6" ),
	  X7_ (i_interval_in, name_in+".X7" ),
	  X8_ (i_interval_in, name_in+".X8" ),
	  X9_ (i_interval_in, name_in+".X9" ),
	  X10_(i_interval_in, name_in+".X10"),
	  gridfn_ptrs_(tensor_indices::min_I(), tensor_indices::max_I())
								// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("SH_tensor_gridfn<T>::SH_tensor_gridfn(name=\"%s\")\n")
		% name();

init_ptrs();
}

//******************************************************************************

//
// This function constructs a /SH_tensor_gridfn/ object, passing the gridfn
// index range as a pair of integers.
//
template <typename T>
  SH_tensor_gridfn<T>::SH_tensor_gridfn(const int min_i_in, const int max_i_in,
					const std::string& name_in)
	: SH_tensor_gridfn<T>(util::interval(min_i_in, max_i_in),
			      name_in) // no comma
{
init_ptrs();
}

//******************************************************************************

//
// This function is a worker function for the constructors.
// This function initializes the /gridfn_ptrs_/ array with pointers
// to the individual /X/ gridfns.
//
template <typename T>
  void SH_tensor_gridfn<T>::init_ptrs()
{
gridfn_ptrs_(1 ) = & X1_ ;
gridfn_ptrs_(2 ) = & X2_ ;
gridfn_ptrs_(3 ) = & X3_ ;
gridfn_ptrs_(4 ) = & X4_ ;
gridfn_ptrs_(5 ) = & X5_ ;
gridfn_ptrs_(6 ) = & X6_ ;
gridfn_ptrs_(7 ) = & X7_ ;
gridfn_ptrs_(8 ) = & X8_ ;
gridfn_ptrs_(9 ) = & X9_ ;
gridfn_ptrs_(10) = & X10_;
}

//******************************************************************************

//
// This function sets all the components of a /SH_tensor_gridfn/ at a single
// grid point.
//
template <typename T>
  void SH_tensor_gridfn<T>::
       set_components_at_point(const SH_tensor_at_point<T>& tap, const int i)
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	gridfn_generic_at_point(I, i) = tap.X_generic(I);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//
template class SH_tensor_gridfn<field>;

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/SH_tensor_gridfn.hh <==
// SH_tensor_gridfn -- set of 10 gridfns for tensor-spherical-harmonic components
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/SH_tensor_gridfn.hh,v 1.28 2025/09/17 14:21:36 jonathan Exp $

#ifndef EVOL__SH_TENSOR_GRIDFN_HH
#define EVOL__SH_TENSOR_GRIDFN_HH

#include <cassert>

#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "array.hh"
#include "gridfn.hh"
#include "common.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /SH_tensor_gridfn<T>/ object is a collection of 10 gridfns of type /T/
// representing the tensor-spherical-harmonic components of a generic
// object /X/ (which doesn't actually need to be a tensor).  The gridfns
// are all defined on the same grid.
//
// An /SH_tensor_gridfn/ HAS-A /std::string/ name, used in naming the
// individual gridfns.
//
// A /SH_tensor_gridfn/ object may have an integer /start_gfn/; if so,
// each of the /SH_tensor_gridfn/ object's gridfns has a /gfn/ which is
// assigned sequentially starting at /start_gfn/.  When initially constructed
// a /SH_tensor_gridfn/ does not have a /start_gfn/ and its gridfns do
// not have /gfns/.  Clients should call /set_start_gfn()/ to set /start_gfn/
// and assign a /gfn/ to each gridfn.
//
// /start_gfn/ and the individual gridfns' /gfn/s are not considered
// part of the abstract state of an /SH_tensor_gridfn/ object; this allows
// /set_start_gfn()/ to be called on a /const/ /SH_tensor_gridfn/ object.
//
// In practice these /gfn/s have the semantics of /gfn/s in a /gwag/,
// but this class doesn't know/care about these semantics.
// 
template <class T>
class	SH_tensor_gridfn
	: public boost::noncopyable
	{
public:
	// starting /gfn/ used to assign /gfn/ to individual gridfns,
	// or -1 to indicate that /gfn/s aren't defined (yet)
	int start_gfn() const { return start_gfn_; }

	bool have_gfns() const { return start_gfn_ >= 0; }

	// name of tensor (used to name individual gridfns)
	const std::string& name() const { return name_; }

	//
	// ***** tensor components *****
	//
public:
	// gridfns
	const util::gridfn<T>& gridfn_X1 () const { return X1_ ; }
	      util::gridfn<T>& gridfn_X1 ()       { return X1_ ; }
	const util::gridfn<T>& gridfn_X2 () const { return X2_ ; }
	      util::gridfn<T>& gridfn_X2 ()       { return X2_ ; }
	const util::gridfn<T>& gridfn_X3 () const { return X3_ ; }
	      util::gridfn<T>& gridfn_X3 ()       { return X3_ ; }
	const util::gridfn<T>& gridfn_X4 () const { return X4_ ; }
	      util::gridfn<T>& gridfn_X4 ()       { return X4_ ; }
	const util::gridfn<T>& gridfn_X5 () const { return X5_ ; }
	      util::gridfn<T>& gridfn_X5 ()       { return X5_ ; }
	const util::gridfn<T>& gridfn_X6 () const { return X6_ ; }
	      util::gridfn<T>& gridfn_X6 ()       { return X6_ ; }
	const util::gridfn<T>& gridfn_X7 () const { return X7_ ; }
	      util::gridfn<T>& gridfn_X7 ()       { return X7_ ; }
	const util::gridfn<T>& gridfn_X8 () const { return X8_ ; }
	      util::gridfn<T>& gridfn_X8 ()       { return X8_ ; }
	const util::gridfn<T>& gridfn_X9 () const { return X9_ ; }
	      util::gridfn<T>& gridfn_X9 ()       { return X9_ ; }
	const util::gridfn<T>& gridfn_X10() const { return X10_; }
	      util::gridfn<T>& gridfn_X10()       { return X10_; }

	// gridfns evaluated at a specified grid point
	const T& X1 (int i) const { return X1_ (i); }
	      T& X1 (int i)       { return X1_ (i); }
	const T& X2 (int i) const { return X2_ (i); }
	      T& X2 (int i)       { return X2_ (i); }
	const T& X3 (int i) const { return X3_ (i); }
	      T& X3 (int i)       { return X3_ (i); }
	const T& X4 (int i) const { return X4_ (i); }
	      T& X4 (int i)       { return X4_ (i); }
	const T& X5 (int i) const { return X5_ (i); }
	      T& X5 (int i)       { return X5_ (i); }
	const T& X6 (int i) const { return X6_ (i); }
	      T& X6 (int i)       { return X6_ (i); }
	const T& X7 (int i) const { return X7_ (i); }
	      T& X7 (int i)       { return X7_ (i); }
	const T& X8 (int i) const { return X8_ (i); }
	      T& X8 (int i)       { return X8_ (i); }
	const T& X9 (int i) const { return X9_ (i); }
	      T& X9 (int i)       { return X9_ (i); }
	const T& X10(int i) const { return X10_(i); }
	      T& X10(int i)       { return X10_(i); }

	// gfns
	// ... valid only if /have_gfns()/
	int gfn_X1 () const { assert(have_gfns()); return start_gfn()  ; }
	int gfn_X2 () const { assert(have_gfns()); return start_gfn()+1; }
	int gfn_X3 () const { assert(have_gfns()); return start_gfn()+2; }
	int gfn_X4 () const { assert(have_gfns()); return start_gfn()+3; }
	int gfn_X5 () const { assert(have_gfns()); return start_gfn()+4; }
	int gfn_X6 () const { assert(have_gfns()); return start_gfn()+5; }
	int gfn_X7 () const { assert(have_gfns()); return start_gfn()+6; }
	int gfn_X8 () const { assert(have_gfns()); return start_gfn()+7; }
	int gfn_X9 () const { assert(have_gfns()); return start_gfn()+8; }
	int gfn_X10() const { assert(have_gfns()); return start_gfn()+9; }

	// ending gfn of the gridfns in this object
	// ... if /have_gfn()/, then the gridfns have the gfn range
	//     /begin_gfn() <= gfn <= end_gfn()/
	int end_gfn() const { return gfn_X10(); }


	//
	// ***** generic access to tensor components *****
	//
public:
	const util::gridfn<T>& gridfn_generic(int I) const
		{ return * gridfn_ptrs_(I); }
	      util::gridfn<T>& gridfn_generic(int I)
		{ return * gridfn_ptrs_(I); }

	const T& gridfn_generic_at_point(int I, int i) const
		{ return gridfn_generic(I)(i); }
	      T& gridfn_generic_at_point(int I, int i)
		{ return gridfn_generic(I)(i); }

	// ... valid only if /have_gfns()/
	int gfn_generic(int I) const
		{
		assert(have_gfns());
		return start_gfn() + (I - tensor_indices::min_I());
		}


	//
	// ***** all tensor components at a grid point *****
	//
public:
	const SH_tensor_at_point<T> components_at_point(int i) const
		{
		return SH_tensor_at_point<T>(
				X1(i), X2(i), X3(i), X4(i), X5(i),
				X6(i), X7(i), X8(i), X9(i), X10(i)
					    );
		}
	//
	// Design note:
	// It would be cleaner *for our clients* if we provided a
	// non-const version of the above fn, which would return an
	// lvalue object which clients could use to assign all the
	// tensor components at a point.  But implementing this would
	// be a bit tricky: the "lvalue object" would have to be
	// something like /SH_tensor_at_point<std::reference_wrapper<T>>/
	// referring to /X1(i)/, /X2(i)/, ..., /X10(i)/, and we'd have
	// to be very careful to get the correct reference semantics.
	// So overall, it seems easier to avoid this, and require our
	// clients do a bit of extra work by explicitly calling the
	// following function instead.
	//
	void set_components_at_point(const SH_tensor_at_point<T>& tap,
				     const int i);


	//
	// ***** set starting gfn for the gridfns *****
	//
public:
	// /start_gfn_in/ should be >= 0 for normal use,
	// or -1 to effectively erase all /gfn/s
	// ... see header comment for why this function is /const/
	void set_start_gfn(int start_gfn_in) const
		{ start_gfn_ = start_gfn_in; }


	//
	// ***** constructor, destructor *****
	//
public:
	// individual gridfns are named "%s.X%d"
	SH_tensor_gridfn(const util::interval& i_interval_in,
			 const std::string& name_in);
	SH_tensor_gridfn(int min_i_in, int max_i_in,
			 const std::string& name_in);
private:
	// worker function for constructors: initialize /gridfn_ptrs_/
	void init_ptrs();
public:
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	mutable
	  int start_gfn_;
	const std::string name_;

	util::gridfn<T> X1_;
	util::gridfn<T> X2_;
	util::gridfn<T> X3_;
	util::gridfn<T> X4_;
	util::gridfn<T> X5_;
	util::gridfn<T> X6_;
	util::gridfn<T> X7_;
	util::gridfn<T> X8_;
	util::gridfn<T> X9_;
	util::gridfn<T> X10_;

	// *** DECLARATION ORDER ***
	// this must be declared after all of /X1_/ through /X10_/
	// ... array[1,10] of pointers guaranteed to be non-nullptr
	util::array_1D< util::gridfn<T>* > gridfn_ptrs_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SH_TENSOR_GRIDFN_HH


==> anc/smp-v8.10.23/src/evol/chunk.cc <==
// chunk -- compute time evolution of a /sandwich/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/chunk.cc,v 1.105 2026/02/19 08:26:47 jonathan Exp $
//
// chunk::chunk
// chunk::time_step
// chunk::record_data_for_diagnostics
// chunk::maybe_do_diagnostics
//
// make_chunk_from_pattern_sandwich
// make_chunk_from_parameters
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free

#include <memory>			// std::unique_ptr, std::make_unique
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc.hh"
#include "finite_diff_radius.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "RHS.hh"
#include "source_info.hh"
#include "sandwich.hh"
#include "diagnostics.hh"
#include "chunk.hh"

using std::cout;
using std::cerr;
using std::free;

using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::fuzzy;
using util::output_number;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /chunk/ object, with argument specifying
// all the metadata.  See the comments in "chunk.hh" for details.
//
chunk::chunk(const geometry& geom_in,
	     const fp initial_t_in,
	     const fp trial_Delta_t,
	     const bool adjust_Delta_t_to_highly_divide_orbit_period,
	     const hbar_semantics& hbar_semantics_in,
	     const bool have_source_info_in, const bool enable_source_in,
	     const std::string& min_i_BC_type,
	     const std::string& max_i_BC_type,
	     const std::string& output_directory_name_in,
	     const std::string& name_in)
	: SW_(geom_in,
	     hbar_semantics_in,
	     initial_t_in,
	     have_source_info_in, enable_source_in,
	     min_i_BC_type, max_i_BC_type,
	     output_directory_name_in,
	     name_in),

	  Delta_t_(
	    chunk_fns::
	    choose_time_step(trial_Delta_t,
			     adjust_Delta_t_to_highly_divide_orbit_period,
			     SW_.particle_orbit_period_or_zero())
		  ),

	  temp_state_ptr_(
	    make_slice(geom_in,
		       initial_t_in,
		       slice::slice_semantics_t::state_vector,
		       hbar_semantics_in, enable_source_in,
		       min_i_BC_type, max_i_BC_type,
		       output_directory_name_in,
		       compound_name(name_in, "temp_state"))
			 ),
	  delta_state_ptr_(
	    make_slice(geom_in,
		       initial_t_in,
		       slice::slice_semantics_t::state_vector,
		       hbar_semantics_in, enable_source_in,
		       min_i_BC_type, max_i_BC_type,
		       output_directory_name_in,
		       compound_name(name_in, "delta_state"))
			  ),

	  diag_ptr_(
	    make_diagnostics(SW_,
			     Delta_t_)
		   ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"chunk::chunk(this=%p, name=\"%s\")\n"
"   have_source_info=%s, enable_source=%s\n"
"   %s\n"
"   /state/ slice is: %s\n"
"   Delta_t()=%.15g\n"
		      )
		% this % name_in
		% name_of_bool(have_source_info_in)
			% name_of_bool(enable_source_in)
		% hbar_semantics_in.describe_me()
		% state().describe_me()
		% Delta_t();
}

//******************************************************************************

//
// This function evolves the nominal grid one time step forward,
// using the classical 4th order Runge-Kutta integrator
//   k1 = RHS(t,          state            )
//   k2 = RHS(t + (dt/2), state + (dt/2)*k1)
//   k3 = RHS(t + (dt/2), state + (dt/2)*k2)
//   k4 = RHS(t +  dt   , state +  dt   *k3)
//   state += (dt/6)*k1 + (dt/3)*k2 + (dt/3)*k3 + (dt/6)*k4
// to compute the new state vector everywhere in the nominal region in
// terms of the previous state vector everywhere in the nominal region.
//
// In terms of our temporary slices, the algorithm is as follows:
//      dt_state  = RHS(state)               # k1
//   delta_state  = (dt/6) * dt_state        # (dt/6)*k1
//    temp_state  = state + (dt/2)*dt_state  # state + (dt/2)*k1
//      dt_state  = RHS(temp_state)          # k2
//   delta_state += (dt/3) * dt_state        # (dt/6)*k1 + (dt/3)*k2
//    temp_state  = state + (dt/2)*dt_state  # state + (dt/2)*k2
//      dt_state  = RHS(temp_state)          # k3
//   delta_state += (dt/3) * dt_state        # (dt/6)*k1 + (dt/3)*k2 + (dt/3)*k3
//    temp_state  = state + dt*dt_state      # state + dt*k3
//      dt_state  = RHS(temp_state)          # k4
//   delta_state += (dt/6)*dt_state          # (dt/6)*k1 + (dt/3)*k2
//                                           + (dt/3)*k3 + (dt/6)*k4
//         state += delta_state
//
// This method costs 4 RHS evaluations per time step.  When operated at
// the stability limit, this method should actually be cheaper than the
// classical Adams-Bashforth-Moulton 4th order predictor-corrector method
// (which only costs 2 RHS evaluations per time step), as RK4's larger
// stability region permits larger time steps to be taken.
//
// FIXME: Right now I use the naive RK4 implementation.  A low-storage
//        scheme [Blum (1962), Williamson (1980), Ketcheson (2010)]
//        would cut the memory usage a bit...
//
// Notice that while state's nominal grid is const, the BCs need to write
// into the ghost zones, so the overall  state  object must be non-const.
//
void chunk::time_step()
{
static const int verbose = get_parameter<int>("verbose", 0);

const fp t = state().t();
const fp dt = Delta_t();
const fp new_t = util::round<fp, long long>
		     ::to_integer_multiple_of(dt, t+dt);
if (verbose >= 6)
	cout << format(
"chunk::time_step(): name=\"%s\", enable_source=%s, t=%g -> %g)\n"
		      )
		% evolution_SW().name()
		% name_of_bool(evolution_SW().enable_source())
		% t % new_t;

const fp dt2 = (1.0/2.0) * dt;
const fp dt3 = (1.0/3.0) * dt;
const fp dt6 = (1.0/6.0) * dt;

// we only time-integrate the nominal grid
const util::interval I = state().nominal_interval();

// 1st RHS evaluation:
//   dt_state = RHS(t, state)			// k1
get_RHS().compute_RHS(state(), dt_state(), get_source_info_ptr(), true);

// delta_state = (dt/6) * dt_state		// (dt/6)*k1
gwag_fns::aX(I,
	     dt6, dt_state(),
	       delta_state());

// 2nd RHS evaluation:
// temp_state = state + (dt/2)*dt_state		// old_state + (dt/2)*k1
//   dt_state = RHS(t + dt/2, temp_state)	// k2
gwag_fns::aX_plus_bY(I,
		     1.0,    state(),
		     dt2, dt_state(),
			temp_state());
temp_state().set_time(t + dt2);
get_RHS().compute_RHS(temp_state(), dt_state(), get_source_info_ptr());

// delta_state += (dt/3) * dt_state		// (dt/6)*k1 + (dt/3)*k2
gwag_fns::aX_plus_bY(I,
		     1.0, delta_state(),
		     dt3,    dt_state(),
			  delta_state());

// 3rd RHS evaluation:
// temp_state = state() + (dt/2)*dt_state	// state() + (dt/2)*k2
//   dt_state = RHS(t + dt/2, temp_state)	// k3
gwag_fns::aX_plus_bY(I,
		     1.0,    state(),
		     dt2, dt_state(),
			temp_state());
temp_state().set_time(t + dt2);
get_RHS().compute_RHS(temp_state(), dt_state(), get_source_info_ptr());

// delta_state += (dt/3) * dt_state		// (dt/6)*k1 + (dt/3)*k2
						// + (dt/3)*k3
gwag_fns::aX_plus_bY(I,
		     1.0, delta_state(),
		     dt3,    dt_state(),
			  delta_state());

// 4th RHS evaluation:
// temp_state = state() + dt*dt_state		// state() + dt*k3
//   dt_state = RHS(t + dt, temp_state)		// k4
gwag_fns::aX_plus_bY(I,
		     1.0,   state(),
		     dt, dt_state(),
		       temp_state());
temp_state().set_time(new_t);
get_RHS().compute_RHS(temp_state(), dt_state(), get_source_info_ptr());

// delta_state += (dt/6)*dt_state	      //   (dt/6)*k1 + (dt/3)*k2
//					      // + (dt/3)*k3 + (dt/6)*k4
gwag_fns::aX_plus_bY(I,
		     1.0, delta_state(),
		     dt6,    dt_state(),
			  delta_state());

// state += delta_state
gwag_fns::aX_plus_bY(I,
		     1.0,       state(),
		     1.0, delta_state(),
				state());
state().set_time(new_t);

//
// record the newly-time-stepped /sandwich/ for future diagnostics
//
record_data_for_diagnostics();
}

//******************************************************************************

//
// This function records the /evolution_SW/ data for diagnostics.
// It's normally called automatically by /time_step()/, but may
// be called explicitly to record initial data before calling
// /maybe_do_diagnostics()/ to do initial-data diagnostics.
//
// Arguments:
// initial_data_flag = if this is true, this signals that we're
//                     recording initial data, and hence that we
//                     should skip any time stepping of our internal
//                     storage before copying the data
//
void chunk::record_data_for_diagnostics(bool initial_data_flag /* = false */)
{
get_diagnostics()
  .record_data(evolution_SW(), initial_data_flag);
}

//******************************************************************************

//
// This function optionally computes and outputs diagnostics
// of the /evolution_SW()/ time evolution.
//
// Client code should call this function once each time step,
// *after* calling /time_step()
//
void chunk::maybe_do_diagnostics(const bool dont_use_hbar_history /* = false */)
{
get_diagnostics()
  .maybe_do_diagnostics(evolution_SW(), dont_use_hbar_history);
} 

//******************************************************************************

//
// This function computes and outputs diagnostics
// of the /evolution_SW()/ time evolution.
//
void chunk::do_diagnostics(const bool dont_use_hbar_history /* = false */)
{
get_diagnostics()
  .do_diagnostics(evolution_SW(), dont_use_hbar_history);
} 

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function creates a new-allocated /chunk/ whose /sandwich/ part
// is mainly a copy of /pattern_SW/, and returns an /std::unique_ptr<chunk>/
// pointing to the newly-created chunk.
//
// See the .hh file for details.
//
std::unique_ptr<chunk>
  make_chunk_from_pattern_sandwich
	(const sandwich& pattern_SW,
	 const fp Delta_t,
	 const bool have_source_info, const bool enable_source,
	 const std::string& name)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"make_chunk_from_pattern_sandwich()\n"
"   pattern_SW.name()=\"%s\"\n"
"   have_source_info=%s enable_source=%s\n"
"   name_in=\"%s\"\n"
		      )
		% pattern_SW.name()
		% name_of_bool(have_source_info) % name_of_bool(enable_source)
		% name;

if (! pattern_SW.state().is_slice_smp())
	{
	cerr << "***** make_chunk_from_pattern_sandwich():\n"
		"        pattern /sandwich/ must have /slice_smp/ slices!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

return
  std::make_unique<chunk>
		  (pattern_SW.get_geometry(),
		   pattern_SW.t(),
		   Delta_t, false,	// no adjustment of Delta_t,
					// just use it unchanged
		   pattern_SW.state().self_slice_smp().get_hbar_semantics(),
		   have_source_info, enable_source,
		   pattern_SW.state().min_i_BC().BC_type(),
		   pattern_SW.state().max_i_BC().BC_type(),
		   pattern_SW.state().output_directory_name(),
		   name);
}

//******************************************************************************

// 
// This function creates a new-allocated chunk (based on parameters)
// and returns an std::unique_ptr<chunk> pointing to this chunk.
// See the .hh file for details.
//
std::unique_ptr<chunk>
  make_chunk_from_parameters(const Schw::black_hole& BH,
			     const ell_emm& ell_emm,
			     const hbar_semantics& hbar_semantics,
			     const std::string& output_directory_name,
			     const std::string& name)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"make_chunk_from_parameters(name=\"%s\", %s)\n"
		      )
		% name % ell_emm.describe_me();

const bool have_source_info
	= get_parameter<bool>("chunk::have_source_info", true);
const bool enable_source
	= get_parameter<bool>("chunk::enable_source"  , true);
if (enable_source && !have_source_info)
	{
	cerr <<
"***** make_chunk_from_parameters():\n"
"        can't specify parameters /chunk::enable_source = true/\n"
"        and /chunk::have_source_info = false/!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

// grid
const fp nominal_min_rstar = get_parameter<fp>("nominal_min_rstar");
const fp       Delta_rstar = get_parameter<fp>("Delta_rstar");
const fp nominal_max_rstar = get_parameter<fp>("nominal_max_rstar");
const int nominal_min_i = 0;
const util::linear_map<fp>
  nominal_rstar_coord_map(nominal_min_i,
			  nominal_min_rstar, Delta_rstar, nominal_max_rstar,
	"smp.cc:make_chunk_from_parameters() nominal_rstar_coord_map");
const int nominal_max_i = nominal_rstar_coord_map.max_int();
cout << format("nominal_rstar_coord_map: %s\n")
	% nominal_rstar_coord_map.describe_me();

// ghost zones
const int min_i_ghost_zone_width
   = get_parameter<int>("min_i_ghost_zone_width", max_finite_diff_radius());
const int max_i_ghost_zone_width
   = get_parameter<int>("max_i_ghost_zone_width", max_finite_diff_radius());
cout << format("min_i_ghost_zone_width=%d max_i_ghost_zone_width=%d\n")
	% min_i_ghost_zone_width % max_i_ghost_zone_width;
const ghost_zone min_i_ghost_zone(
			util::interval(nominal_min_i-min_i_ghost_zone_width,
				       nominal_min_i-1),
			false
				 );
const ghost_zone max_i_ghost_zone(
			util::interval(nominal_max_i+1,
				       nominal_max_i+max_i_ghost_zone_width),
			true
				 );
cout << format("min_i_ghost_zone: %s\n") % min_i_ghost_zone.describe_me();
cout << format("max_i_ghost_zone: %s\n") % max_i_ghost_zone.describe_me();

const bool is_mesh_refinement = false;		// FIXME: do mesh refinement
const int rl = 0;
const fp initial_t = get_parameter<fp>("initial_t", 0.0);

const geometry geom(BH, ell_emm,
		    nominal_rstar_coord_map,
		    min_i_ghost_zone, max_i_ghost_zone,
		    is_mesh_refinement, rl);

const std::string min_i_BC_type = get_parameter<std::string>("min_i_BC_type");
const std::string max_i_BC_type = get_parameter<std::string>("max_i_BC_type");
cout << format("min_i_BC: %s\n") % min_i_BC_type;
cout << format("max_i_BC: %s\n") % max_i_BC_type;

const fp Courant_factor = get_parameter<fp>("Courant_factor", 0.5);
const fp trial_Delta_t = Courant_factor * Delta_rstar;
cout << format("Courant_factor=%g ==> trial_Delta_t=%g\n")
	% Courant_factor % trial_Delta_t;
const bool adjust_Delta_t_to_highly_divide_orbit_period
   = get_parameter<bool>
		  ("chunk::adjust_Delta_t_to_highly_divide_orbit_period",
		   false);

bool adjust_output_time_spacings_to_multiple_of_Delta_t;
bool adjust_output_time_spacings_to_divide_orbit_period;
std::tie(adjust_output_time_spacings_to_multiple_of_Delta_t,
	 adjust_output_time_spacings_to_divide_orbit_period)
	= get_adjust_output_spacings_flags_parameters();
cout << format("adjust_output_time_spacings_to_multiple_of_Delta_t=%s\n")
	% name_of_bool(adjust_output_time_spacings_to_multiple_of_Delta_t);
cout << format("adjust_output_time_spacings_to_divide_orbit_period=%s\n")
	% name_of_bool(adjust_output_time_spacings_to_divide_orbit_period);

return std::make_unique<chunk>
		       (geom,
			initial_t,
			trial_Delta_t,
			adjust_Delta_t_to_highly_divide_orbit_period,
			hbar_semantics,
			have_source_info, enable_source,
			min_i_BC_type, max_i_BC_type,
			output_directory_name,
			name);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/chunk.hh <==
// chunk -- compute time evolution of a /sandwich/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/chunk.hh,v 1.77 2026/02/20 02:14:38 jonathan Exp $
//
// chunk::
//
// chunk_fns::choose_time_step
//
// make_chunk_from_pattern_sandwich
// make_chunk_from_parameters
//

#ifndef EVOL__CHUNK_HH
#define EVOL__CHUNK_HH

#include <cassert>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "slice.hh"
#include "RHS.hh"
#include "source_info.hh"
#include "sandwich.hh"
#include "diagnostics.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /chunk/ object owns (HAS-A) and computes the time evolution of a
// /sandwich/.  In addition to the /sandwich/, a /chunk/ also HAS-A set
// of (private) additional slices for temporary storage for the time
// stepping.
//
// A /chunk/ also owns (HAS-A) /diagnostics/ to compute diagnostics
// of the time evolution.
//
// At present the time integration uses a naive implementation of the
// classical RK4 integrator, with 2 additional temporary slices.  Although
// Runge-Kutta methods allow the time step to be changed at any step,
// our diagnostics logic requires a fixed time step.  See the comments
// on our constructor for how this is chosen.
//
class	chunk
	: public boost::noncopyable
	{
public:
	// evolution /sandwich/ and its slices
	const sandwich& evolution_SW() const { return SW_; }
	      sandwich& evolution_SW()       { return SW_; }
	const slice&       state() const { return evolution_SW().state(); }
	      slice&       state()       { return evolution_SW().state(); }
	const slice&    dt_state() const { return evolution_SW().dt_state(); }
	      slice&    dt_state()       { return evolution_SW().dt_state(); }

private:
	const slice&  temp_state() const { return * temp_state_ptr_; }
	      slice&  temp_state()       { return * temp_state_ptr_; }

	const slice& delta_state() const { return *delta_state_ptr_; }
	      slice& delta_state()       { return *delta_state_ptr_; }
public:

	fp t() const { return state().t(); }
	const std::string& name() const { return evolution_SW().name(); }


	//
	// ***** RHS computation *****
	//
public:
	// compute RHS(evolution sandwich)
	RHS& get_RHS() { return evolution_SW().get_RHS(); }
	source_info* get_source_info_ptr()
		{ return evolution_SW().get_source_info_ptr(); }


	//
	// ***** time integration *****
	//
public:
	// integrate the nominal-grid state one time step forward
	// and call /record_data_for_diagnostics()/ to record the
	// new data for future diagnostics
	// ... current implementation uses classical RK4,
	//     ==> calls get_RHS().evaluate_RHS() 4 times
	// ... at the end of each time step we explicitly round /t/ to
	//     the nearest multiple of /dt/; this helps prevent rounding
	//     errors in /t/ from accumulating over many time steps
	void time_step();

	// the time step
	fp Delta_t() const { return Delta_t_; }


	//
	// ***** diagnostics *****
	//
public:	const diagnostics& get_diagnostics() const { return *diag_ptr_; }
private:      diagnostics& get_diagnostics()       { return *diag_ptr_; }
public:
	//
	// This function records the /evolution_SW/ data for diagnostics.
	// It's normally called automatically by /time_step()/, but may
	// be called explicitly to record initial data before calling
	// /maybe_do_diagnostics()/ to do initial-data diagnostics.
	//
	// Arguments:
	// initial_data_flag = if this is true, this signals that we're
	//                     recording initial data, and hence that we
	//                     should skip any time stepping of our internal
	//                     storage before copying the data
	//
	void record_data_for_diagnostics(bool initial_data_flag = false);

	//
	// This function optionally computes and outputs diagnostics
	// of the /evolution_SW()/ time evolution.
	//
	// Client code should call this function once each time step,
	// *after* calling /time_step()/.
	//
	// This function has the same arguments as /do_diagnostics()/
	// (below).
	//
	void maybe_do_diagnostics(bool dont_use_hbar_history = false);

	//
	// This function computes and outputs diagnostics
	// of the /evolution_SW()/ time evolution.
	//
	// Arguments:
	// dont_use_hbar_history
	//	= This is passed to /diagnostics::do_diagnostics()/;
	//	  see the comments for that function for the semantics.
	//
	void do_diagnostics(bool dont_use_hbar_history = false);


	//
	// ***** constructor, destructor *****
	//
public:
	//
	// Many of our arguments are passed directly to the /sandwich/
	// constructor:
	//   geom
	//   initial_t_in
	//   hbar_semantics_in
	//   have_source_in, enable_source_in,
	//   min_i_BC_type, max_i_BC_type,
	//   output_directory_name_in
	//
	// Our slices keep references to the passed-in /hbar_semantics/
	// object, so the /hbar_semantics/ object's lifetime must be >= ours.
	//
	// We copy or use the other passed-by-reference-to-const and cstring
	// arguments so their lifetimes aren't a problem.
	//
	// The time step is chosen by the helper function
	//   chunk_fns::choose_time_step()
	// based on /trial_Delta_t/,
	// /adjust_Delta_t_to_highly_divide_orbit_period/, and
	// (if this is a non-vacuum evolution) the particle's orbit period.
	//
	chunk(const geometry& geom,
	      const fp initial_t_in,
	      const fp trial_Delta_t,
	      const bool adjust_Delta_t_to_highly_divide_orbit_period,
	      const hbar_semantics& hbar_semantics_in,
	      const bool have_source_info_in, const bool enable_source_in,
	      const std::string& min_i_BC_type,
	      const std::string& max_i_BC_type,
	      const std::string& output_directory_name_in,
	      const std::string& name_in);

	~chunk() = default;

	//
	// ***** data *****
	//
private:
	sandwich SW_;

	// *** DECLARATION ORDER ***
	// this must be declared after /SW_/
	const fp Delta_t_;

	// (non-null) --> objects we own
	std::unique_ptr<slice>  temp_state_ptr_;
	std::unique_ptr<slice> delta_state_ptr_;

	// *** DECLARATION ORDER ***
	// this must be declared after both /SW_/ and /Delta_t_/
	std::unique_ptr<diagnostics> diag_ptr_;
	};

//******************************************************************************

namespace chunk_fns
	  {
//
// This is a helper function for the /class/ constructor.
// It's placed here, in an auxiliary namespace, so test drivers can
// access it without being given access to the private /chunk/ members.
//
// This function chooses the time step for an evolution based on an
// initial "trial" value /trial_Delta_t/.
//
// If /adjust_Delta_t_to_highly_divide_orbit_period/ is false, then this
// function returns /trial_Delta_t/; in this case /orbit_period_or_zero/
// is unused.
//
// Otherwise, i.e., if /adjust_Delta_t_to_highly_divide_orbit_period/
// is true, then this function chooses /Delta_t/ to be the value of
// /trial_Delta_t/ (must be > 0.0) adjusted downward to "highly divide"
// /orbit_period_or_zero/ (must be > 0.0), as follows:
//
// Choose an integer /k/ as the value of the integer parameter
//   chunk::Delta_t_multiple_to_divide_orbit_period	# default 30
// that is "highly composite", i.e., that has many small factors
// (e.g., 30 = 2*3*5).  Then /Delta_t/ is chosen as /trial_Delta_t/,
// adjusted downward if necessary so that the adjusted /Delta_t/ divides
//   orbit_period/k
// i.e., so that /k*Delta_t/ divides /orbit_period/.  As explained in the
// comments for /choose_output_time_spacing()/ (in "misc.hh"), this "highly
// divisble" logic allows that function to choose output/update time spacings
// which are *both* an integer multiples of /Delta_t/ and integral divisors
// of /orbit_period/.
//
// Arguments:
// trial_Delta_t = a trial value for /Delta_t/
// adjust_Delta_t_to_highly_divide_orbit_period
//	= a Boolean flag:
//        false ==> this function returns /trial_Delta_t/ with no adjustment
//                  (in this case /orbit_period_or_zero/ is unused)
//        true ==> this function returns /trial_Delta_t/ adjusted downwards
//                 (if necessary) so as to highly divide /orbit_period_or_zero/
//                 (which must be > 0.0)
// orbit_period_or_zero = the particle orbit period if there's a particle,
//                        or 0.0 if there's no particle
//
// Results:
// This function returns the chosen /Delta_t/.
//
fp choose_time_step(fp trial_Delta_t,
		    bool adjust_Delta_t_to_highly_divide_orbit_period,
		    fp orbit_period_or_zero);
	  }	// namespace chunk_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create a new-allocated /chunk/
// whose evolution /sandwich/ is mostly a copy of /pattern_SW/.
//
// More precisely, this function returns the result of calling
// /std::make_unique<chunk>()/ with the following arguments:
// * geom			= pattern_SW.get_geometry()
// * initial_t			= pattern_SW.t()
// * adjust_Delta_t_to_highly_divide_orbit_period = false   // use /Delta_t/
							    // unchanged
// * trial_Delta_t		= Delta_t,
// * hbar_semantics_in		= pattern_SW.state().self_slice_smp()
//						    .hbar_semantics()
// * have_source_info_in	= this function's argument
// * enable_source_in		= this function's argument
// * min_i_BC_type_in		= pattern_SW.min_i_BC().BC_type()
// * max_i_BC_type_in		= pattern_SW.max_i_BC().BC_type()
// * output_directory_name_in	= pattern_SW.output_directory_name()
// * name_in			= this function's argument
// * adjust_output_time_spacings_to_multiple_of_Delta_t
//				= set from parameter
// * adjust_output_time_spacings_to_divide_orbit_period
//				= set from parameter
//
// This function requires that
//   pattern_SW.state().is_slice_smp()
// be /true/.
//
std::unique_ptr<chunk>
  make_chunk_from_pattern_sandwich(const sandwich& pattern_SW,
				   fp Delta_t,
				   bool have_source_info, bool enable_source,
				   const std::string& name);

//
// This function creates a new-allocated chunk (based on parameters)
// and returns an std::unique_ptr<chunk> pointing to this chunk.
//
// The caller is responsible for eventually deleting this chunk;
// in practice this will be done automagically by /std::unique_ptr/.
//
// The newly-constructed /chunk/ keeps references to the passed-in
// /Schw::black_hole/, /ell_emm/, and /hbar_semantics/ objects, so
// those objects' lifetimes must be >= that of the newly-constructed /chunk/.
//
// In practice, this function is only used from the main driver in "smp.cc".
//
std::unique_ptr<chunk>
  make_chunk_from_parameters(const Schw::black_hole& BH,
			     const ell_emm& ell_emm_in,
			     const hbar_semantics& hbar_semantics_in,
			     const std::string& output_directory_name,
			     const std::string& name);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__CHUNK_HH


==> anc/smp-v8.10.23/src/evol/chunk_fns.cc <==
// chunk_fns -- helper functions for /chunk/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/chunk_fns.cc,v 1.6 2025/09/28 14:07:37 jonathan Exp $
//
// chunk_fns::choose_time_step
//

#include <cassert>
#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc.hh"

using std::cout;
using std::cerr;
using std::free;

using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::fuzzy;
using util::largest_divisor_le;
using util::nearest_divisor_that_is_multiple;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This is a helper function for our constructor:
// This function chooses the time step for an evolution.
//
// See the comments in the .hh file for details.
//
// (This function is in a separate file so test drivers can access it
// without having to drag in all of /chunk/, /slice/, /pfes/, etc.)
//
namespace chunk_fns
	  {
double choose_time_step(const fp trial_Delta_t,
			const bool adjust_Delta_t_to_highly_divide_orbit_period,
			const fp orbit_period_or_zero)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"chunk_fns::choose_time_step():\n"
"   trial_Delta_t=%.15g\n"
"   adjust_Delta_t_to_highly_divide_orbit_period=%s\n"
"   orbit_period_or_zero_in=%.15g\n"
		      )
		% trial_Delta_t
		% name_of_bool(adjust_Delta_t_to_highly_divide_orbit_period)
		% orbit_period_or_zero;

if (adjust_Delta_t_to_highly_divide_orbit_period)
	{
	assert(orbit_period_or_zero > 0.0);
	const fp orbit_period = orbit_period_or_zero;

	const int k
	   = get_parameter<int>
			 ("chunk::Delta_t_multiple_to_divide_orbit_period", 30);
	assert(k > 0);			// sanity check

	if (verbose >= 6)
		cout << format(
"   ==> adjusting trial_Delta_t to highly divide particle orbit period,\n"
"       i.e., adjusting so that %d*Delta_t divides orbit period\n"
			      )
			% k;

	assert(trial_Delta_t > 0.0);
	const fp chosen_Delta_t = util::largest_divisor_le(trial_Delta_t,
							   orbit_period/k);
	if (verbose >= 6)
		cout << format(
"   ==> Delta_t=%.15g (= orbit period/%g)\n"
			      )
			% chosen_Delta_t % (orbit_period/chosen_Delta_t);

	return chosen_Delta_t;
	}
   else {
	if (verbose >= 6)
		cout << "   ==> not adjusting trial_Delta_t\n";
	return trial_Delta_t;
	}
}
	  }	// namespace chunk_fns

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/compare_RHS_vs_data.cc <==
// compare_RHS_vs_data -- test the RHS against read-in data
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/compare_RHS_vs_data.cc,v 1.54 2025/09/28 00:53:44 jonathan Exp $

//
// compare_RHS_vs_data
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <complex>
#include <string>
#include <vector>
#include <iostream>
#include <sstream>

#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"
#include "linear_map.hh"
#include "array.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "finite_diff_radius.hh"
#include "misc.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "sandwich.hh"
#include "loaf.hh"

#include "compare_RHS_vs_data.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::fuzzy;
using util::numeric_constants;
using param::get_parameter;
using param::set_parameter;
using param::sub_name;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function tests the RHS against read-in data for a set of
// adjacent slices.  In more detail, the test has the following steps:
// * construct a /loaf/
// * read in state-vector data for all the /hbar/ for the loaf's slices
// * compute dt(state vector) and dtt(state vector) on the current slice
//   via time finite-differencing
// * output dtt(state vector) on the current slice
// * compute the RHS function from the state vector and dt(state vector),
//   output the resulting dtt(state vector) on the current slice,
//   and compute and output the difference between the RHS function
//   and dtt(state vector) on the current slice
// * compute and output the constraints from the state vector and
//   dt(state vector)
// * compute and output a pointwise norm of the Einstein tensor
//
// This test is specific to the /smp/ physics system.
//
// *** IMPLEMENTATION NOTES ***
//
// We use the following already-existing /slice_smp/ objects
// (all of which the code assumes to have the same /gfn/ layouts):
// * the 5 anonymous slices in a /loaf/ object
// * input_state     = CH.   state()
// * output_dt_state = CH.dt_state()
//
// For the RHS computation, we setup
//   input_state.   hbar() = a copy of the current slice of the read-in data
//   input_state.dt_hbar() = a copy of dt(read-in data)
// then the RHS function computes
//   output_dt_state.   hbar() = a copy of input_state.dt_hbar()
//   output_dt_state.dt_hbar() = the computed dtt(hbar)
//                               (to be compared with that from
//                                time-finite-differencing of the read-in data)
//
// We also create 2 temporary /slice_smp/ objects:
// dt_and_dtt_of_data
//   dt_and_dtt_of_data.   hbar() stores  dt(read-in data) from time FD
//   dt_and_dtt_of_data.dt_hbar() stores dtt(read-in data) from teme FD
// delta_dtt_state = RHS(input_state) - dtt(read-in data)
//
// *** WARNING ***
// This is old code; I havdn't tested it for several years.
// It compiles, but it may or may not work correctly.
//
void compare_RHS_vs_data(sandwich& SW)
{
cout << "*** testing RHS against read-in data ***\n";

//
// is this a {generic, even-parity, odd-parity} metric perturbation?
//
// we encode these possibilities with two Boolean flags;
// each flag specifies whether or not that parity is present:
//
//				even_parity_flag	odd_parity_flag
// generic perturbation		true			true
// even-parity perturbation	true			false
// odd-parity perturbation	false			true
//
const bool even_parity_flag
   = get_parameter<bool>("compare_RHS_vs_data::even_parity", false);
const bool odd_parity_flag
   = get_parameter<bool>("compare_RHS_vs_data::odd_parity", false);
cout << format("even_parity_flag=%s odd_parity_flag=%s\n")
	% name_of_bool(even_parity_flag) % name_of_bool(odd_parity_flag);
if (!even_parity_flag && !odd_parity_flag)
	{
	cerr <<
"***** compare_RHS_vs_data():\n"
"        must set at least one of the parameters\n"
"          compare_RHS_vs_data::even_parity\n"
"          compare_RHS_vs_data::odd_parity\n"
"        to /true/!\n";
	std::exit(util::exit_error);				/*NOTREASWED*/
	}

const char* const parity_cstring
   =   ( even_parity_flag &&  odd_parity_flag) ? "generic"
     : ( even_parity_flag && !odd_parity_flag) ? "even"
     : (!even_parity_flag &&  odd_parity_flag) ? "odd"
     :                                           nullptr;
assert(parity_cstring != nullptr);

// I=[min,max] range of SH-tensor indices for this parity of metric perturbation
// FIXME: there should be a function or functions in /ell_emm/ to compute this
const auto parity_minmax_I
   =   ( even_parity_flag &&  odd_parity_flag) ? std::make_pair(1, 10)
     : ( even_parity_flag && !odd_parity_flag) ? std::make_pair(1,  7)
     : (!even_parity_flag &&  odd_parity_flag) ? std::make_pair(8, 10)
     :                                           std::make_pair(0,  0);
const int parity_min_I = parity_minmax_I.first;
const int parity_max_I = parity_minmax_I.second;

cout << format("ell=%d emm=%d: %s-parity perturbation, I=[%d,%d]\n")
	% SW.get_ell_emm().ell() % SW.get_ell_emm().emm()
	% parity_cstring % parity_min_I % parity_max_I;


//
// set up a /loaf/ for the read-in slices
//
const fp current_t = get_parameter<fp>("compare_RHS_vs_data::current_t");
const fp   Delta_t = get_parameter<fp>("compare_RHS_vs_data::Delta_t");

cout << "constructing /loaf/ object\n";
SW.state().set_time(current_t);
loaf L(SW.state(),
       SW.state().t(), Delta_t,
       SW.state().self_slice_smp().get_hbar_semantics(), 
       false,				// enable_source
       SW.state().min_i_BC().BC_type(), SW.state().max_i_BC().BC_type(),
       SW.state().output_directory_name(),
       true, "loaf.slice[%d]"); 

cout << "down-casting /loaf/'s current slice from /slice/ to /slice_smp/\n";
slice_smp& current_slice = L.current_slice().self_slice_smp();

std::vector<int> parity_all_hbar_gfns;
	for (int I = parity_min_I ; I <= parity_max_I ; ++I)
	{
	parity_all_hbar_gfns.push_back( current_slice.hbar().gfn_generic(I) );
	}

//
// set up the other slices
//

cout << "down-casting /sandwich/ slices from /slice/ to /slice_smp/\n";
slice_smp& input_state     = SW.   state().self_slice_smp();
slice_smp& output_dt_state = SW.dt_state().self_slice_smp();

cout << "creating temporary /slice_smp/ objects\n";
std::unique_ptr<slice> dt_and_dtt_of_data_ptr
	= make_slice_from_pattern_slice(input_state,
					"dt_and_dtt_of_data");
std::unique_ptr<slice> delta_dtt_state_ptr
	= make_slice_from_pattern_slice(input_state,
					"delta_dtt_state");
assert(dt_and_dtt_of_data_ptr != nullptr);
assert(delta_dtt_state_ptr    != nullptr);
slice_smp& dt_and_dtt_of_data = dt_and_dtt_of_data_ptr->self_slice_smp();
slice_smp& delta_dtt_state    =    delta_dtt_state_ptr->self_slice_smp();

cout << format("setting /slice_smp/ times to current_t=%.15g\n") % current_t;
dt_and_dtt_of_data.set_time(current_t);
input_state.set_time(current_t);
output_dt_state.set_time(current_t);
delta_dtt_state.set_time(current_t);


//
// read all the active gridfns on all the loaf's slices
//
const char* const hbar_directory = model_name_cstring();
const util::interval readin_data_interval
   = L.input_gridfns_on_all_slices(parity_all_hbar_gfns, hbar_directory);
cout << format("readin_data_interval i=%s\n")
	% readin_data_interval.describe_me();

//
// narrow the valid interval by a molecule radius at each end
// so we can safely do spatial finite differencing
//
const util::interval nominal_interval
   = readin_data_interval
     .widen_at_ends(-max_partial_derivative_centered_radius(),
		    -max_partial_derivative_centered_radius());
cout << format("nominal_interval i=%s\n") % nominal_interval.describe_me();


//
// maybe do super-debug printing with '###' tag @ start of each output line
//
static const bool super_debug_print
   = get_parameter<bool>("compare_RHS_vs_data::super_debug_print", false);
static const int super_debug_print_i
   = super_debug_print
     ? current_slice.i_of_rstar(
	 get_parameter<fp>("compare_RHS_vs_data::super_debug_print.rstar")
			       )
     : numeric_constants<int>::sentinal_value();


//
// time-differentiate the /loaf/ slices
// to compute dt and dtt of the state vector in the valid region
// of the current slice
//
	for (int I = parity_min_I ; I <= parity_max_I ; ++I)
	{
	const int hbar_gfn = current_slice.hbar().gfn_generic(I);
	util::gridfn<field>&  dt_gf = dt_and_dtt_of_data.   hbar()
						      .gridfn_generic(I);
	util::gridfn<field>& dtt_gf = dt_and_dtt_of_data.dt_hbar()
						      .gridfn_generic(I);
	cout << format("time-differentiating I=%d hbar_gfn=%d:\n")
		% I % hbar_gfn;
	cout << format("    dt_gf \"%s\"\n") %  dt_gf.name();
	cout << format("   dtt_gf \"%s\"\n") % dtt_gf.name();

		for (int i  = nominal_interval.min_i() ;
			 i <= nominal_interval.max_i() ;
		       ++i)
		{
		dt_gf(i)  = L.partial_t_gridfn <field>(hbar_gfn, i);
		dtt_gf(i) = L.partial_tt_gridfn<field>(hbar_gfn, i);
		if (super_debug_print && (i == super_debug_print_i))
			{
			cout << format(
"### compare_RHS_vs_data::super-debug print: I=%d i=%d rstar=%g\n"
				      )
				% I % super_debug_print_i
				% current_slice.rstar_of_i(super_debug_print_i);
			cout << "###     dt_gf(i) = ";
				util::print_number(dt_gf(i));
				cout << "\n";
			cout << "###    dtt_gf(i) = ";
				util::print_number(dtt_gf(i));
				cout << "\n";
			}
		}
	}


//
// set up output of the active gridfns,
// and output dtt of the state vector in (only) the valid region
// of the current slice
//
cout << "setting output [min,max] rstar parameters\n";
set_parameter<fp>("geometry::output_min_rstar",
		  dt_and_dtt_of_data.rstar_of_i(nominal_interval.min_i()));
set_parameter<fp>("geometry::output_max_rstar",
		  dt_and_dtt_of_data.rstar_of_i(nominal_interval.max_i()));
const gwag::gridfn_flags_t dtt_hbar_flag_bit
   = gwag::gridfn_next_unused_flag;	// KLUDGE: borrow (steal) the next
					//         unused gridfn-flags-word bit
					// FIXME: could we use the
					//        /gwag::gridfn_is_dtt_field/
					//        flags-word bit instead?
cout << format("setting gridfn flag-word 0x%x bit\n")
	% dtt_hbar_flag_bit;
cout <<        "        in /dt_and_dtt_of_data/ and /output_dt_state/\n";
cout <<        "        and /delta_dtt_state/\n";
	for (int I = parity_min_I ; I <= parity_max_I ; ++I)
	{
	const int gfn = dt_and_dtt_of_data.dt_hbar().gfn_generic(I);
	cout << format("   I=%d: setting 0x%x bit for gfn=%d gf \"%s\"\n")
		% I % dtt_hbar_flag_bit
		% gfn % dt_and_dtt_of_data.get_gridfn(gfn).name();
	          dt_and_dtt_of_data.gridfn_flags(gfn) |= dtt_hbar_flag_bit;
	   output_dt_state.gridfn_flags(gfn) |= dtt_hbar_flag_bit;
	delta_dtt_state.gridfn_flags(gfn) |= dtt_hbar_flag_bit;
	}
							// flags word:
dt_and_dtt_of_data
  .output_some_gridfns(dtt_hbar_flag_bit,		// must have this bit
		       gwag::gridfn_has_output_disabled,//must NOT have this bit
		       "dtt_hbar");


//
// copy the state vector and dt(state vector) back to the chunk
//
cout << format(
"copying i=%s of current slice and dt(read-in slices) --> RHS input slice\n"
	      )
	% nominal_interval.describe_me();

	for (int I = parity_min_I ; I <= parity_max_I ; ++I)
	{
	  {
	// current slice of read-in data
	const auto& src_gf =   current_slice.hbar().gridfn_generic(I);
	      auto& dst_gf = input_state.hbar().gridfn_generic(I);
	cout << format("   I=%d: copying src_gf \"%s\" --> dst_gf \"%s\"\n")
		% I % src_gf.name() % dst_gf.name();
	util::gridfn_fns
	    ::aX(nominal_interval, 1.0, src_gf, dst_gf);
	  }

	  {
	// dt(read-in data)
	const auto& src_gf =   dt_and_dtt_of_data.hbar().gridfn_generic(I);
	      auto& dst_gf = input_state.dt_hbar().gridfn_generic(I);
	cout << format("   I=%d: copying src_gf \"%s\" --> dst_gf \"%s\"\n")
		% I % src_gf.name() % dst_gf.name();
	util::gridfn_fns
	    ::aX(nominal_interval, 1.0, src_gf, dst_gf);
	  }
	}


//
// compute the RHS & output dtt(state vector)
//
cout << "--> computing RHS\n";
SW.get_RHS().compute_RHS(input_state,
			 output_dt_state,
			 SW.get_source_info_ptr());
cout << "<-- finished computing RHS\n";
output_dt_state						// flags word:
  .output_some_gridfns(dtt_hbar_flag_bit,		// must have this bit
		       gwag::gridfn_has_output_disabled,//must NOT have this bit
		       "RHS_dtt_hbar");

cout << "computing difference RHS dtt(state) - dtt(read-in data)\n";
	for (int I = parity_min_I ; I <= parity_max_I ; ++I)
	{
	util::gridfn_fns
	    ::aX_plus_bY(nominal_interval,
			 +1.0, output_dt_state.dt_hbar().gridfn_generic(I),
			 -1.0,    dt_and_dtt_of_data.dt_hbar().gridfn_generic(I),
			    delta_dtt_state.dt_hbar().gridfn_generic(I));
	}
delta_dtt_state						// flags word:
  .output_some_gridfns(dtt_hbar_flag_bit,		// must have this bit
		       gwag::gridfn_has_output_disabled,//must NOT have this bit
		       "delta_dtt_hbar");

//
// FIXME: should compute diagnostics
//
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/compare_RHS_vs_data.hh <==
// compare_RHS_vs_data -- test the RHS against read-in data
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/compare_RHS_vs_data.hh,v 1.7 2025/09/18 23:34:29 jonathan Exp $

#ifndef EVOL__COMPARE_RHS_VS_DATA_HH
#define EVOL__COMPARE_RHS_VS_DATA_HH

#include "common.hh"

#include "sandwich.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function compares the RHS against read-in data for a set of
// adjacent slices.  See the comments in the .cc file for details.
//
// *** WARNING ***
// This is old code; I havdn't tested it for several years.
// It compiles, but it may or may not work correctly.
//
void compare_RHS_vs_data(sandwich& SW);

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__COMPARE_RHS_VS_DATA_HH


==> anc/smp-v8.10.23/src/evol/constraints.cc <==
// constraints -- constraint gridfns & equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/constraints.cc,v 1.81 2026/04/22 22:23:52 jonathan Exp $

//
// constraints::constraints
// constraints::describe_me
// constraints::output_me
// constraints::compute_constraints
// constraints::compute_constraints_no_BCs
// constraints::compute_constraints_at_point
// constraints::compute_constraints_at_point_with_derivs
//
// make_constraints
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free
#include <cmath>

#include <tuple>
#include <memory>			// std::unique_ptr
#include <string>
#include <complex>
#include <vector>
#include <iostream>

#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "misc.hh"
#include "which_hbar.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "slice.hh"
#include "constraints.hh"

using std::cout;
using std::cerr;
using std::free;
using boost::format;
using util::name_of_bool;
using util::print_number;
using util::numeric_constants;
using util::fuzzy;
using util::interval;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /constraints/ object.
//
constraints::constraints(const geometry& geom_in,
			 const fp t_in,
			 const hbar_semantics& hbar_semantics_in,
			 const std::string& output_directory_name_in,
			 const std::string& name_in /* = "constraints" */)
	: gwag(geom_in,
	       t_in,
	       output_directory_name_in,
	       name_in),
	  hbar_semantics_(hbar_semantics_in),
	  all_constraints_gfn_range_(util::empty_interval()),	// updated in
								// ctor body
	  Y1_            (nominal_interval(), name_in+".Y1"),
	  Y2_            (nominal_interval(), name_in+".Y2"),
	  Y3_            (nominal_interval(), name_in+".Y3"),
	  Y4_            (nominal_interval(), name_in+".Y4"),
	  Ynorm_         (nominal_interval(), name_in+".Ynorm") // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"constraints::constraints(this=%p, name=\"%s\"):\n"
"   %s\n"
		      )
		% this % name_in
		% get_hbar_semantics().describe_me();

const int Y1_gfn = register_gridfn(Y1_, gridfn_is_constraint);
const int Y2_gfn = register_gridfn(Y2_, gridfn_is_constraint);
const int Y3_gfn = register_gridfn(Y3_, gridfn_is_constraint);
const int Y4_gfn = register_gridfn(Y4_, gridfn_is_constraint);

all_constraints_gfn_range_
	= interval::
	  widen_by_contiguous_point(all_constraints_gfn_range_, Y1_gfn);
all_constraints_gfn_range_
	= interval::
	  widen_by_contiguous_point(all_constraints_gfn_range_, Y2_gfn);
all_constraints_gfn_range_
	= interval::
	  widen_by_contiguous_point(all_constraints_gfn_range_, Y3_gfn);
all_constraints_gfn_range_
	= interval::
	  widen_by_contiguous_point(all_constraints_gfn_range_, Y4_gfn);

register_gridfn(Ynorm_, gridfn_is_constraint_pointwise_norm);
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object.  The result does NOT mention the name of this class
// and does NOT end in '\n'.
//
std::string constraints::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("%s: %s")
	  % name()
	  % get_hbar_semantics().describe_me();
return buffer.str();
}

//******************************************************************************

//
// This function outputs all the constraints to files in the specified
// directory.  See the comments in the .hh file for details.
//
void constraints::output_me(const char* const object_name /* = "" */)
	const
{
static const bool output_constraint_gridfns
  = get_parameter<bool>("constraints::output_constraint_gridfns", false);
static const bool output_constraints_pointwise_norm_gridfn
  = get_parameter<bool>("constraints::output_constraints_pointwise_norm_gridfn",
			true);

if (output_constraint_gridfns)
	{
	//						// flags word...
	output_some_gridfns(gridfn_is_constraint,	// must have this bit...
			    gridfn_has_output_disabled,	// ... but NOT this bit
			    object_name);
	}
if (output_constraints_pointwise_norm_gridfn)
	{
	//						// flags word...
	output_some_gridfns(gridfn_is_constraint_pointwise_norm,
							// must have this bit...
			    gridfn_has_output_disabled,	// ... but NOT this bit
			    object_name);
	}
}

//******************************************************************************

//
// This function computes the constraints by doing the following things,
// in order:
// * if /SI_ptr/ is non-null, call /SI_ptr->update_for_time()/
//   to update all the source_info sub-objects to the time /state.t()/
//   (in this case /RHS_smp_vacuum_ptr/ must also be non-null)
// * call /state.apply_state_vector_BCs()/ to apply state-vector BCs
// * verify that /state/ IS-A /slice_smp/
//   (and thus provides generic FD operations)
// * call /compute_constraints_no_BCs()/ to do the main
//   constraints computation
//
// ... /state/ is non-const since the state-vector BCs will update
//     the ghost zones
// ... /state/ must already be of dynamic type /slice_smp/
//
void constraints::compute_constraints(slice& state,
				      source_info* SI_ptr,
				      const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 6)
	cout << format("constraints::compute_constraints(state: rl=%d t=%g)\n")
                % state.rl() % state.t();

if (SI_ptr != nullptr)
	{
	assert(RHS_smp_vacuum_ptr != nullptr);
	SI_ptr->update_for_time(state.t(),
				false,	// we don't need the effective src
				RHS_smp_vacuum_ptr);
	}

set_time(state.t());
state.apply_state_vector_BCs();

auto* state_smp_ptr = dynamic_cast<const slice_smp*>(&state);
if (state_smp_ptr == nullptr)
	{
	cerr << format(
"***** constraints::compute_constraints()\n"
"        get /state/ of wrong dynamic type!\n"
"        (this should never happen!)\n"
"            state: %s\n"
"        (wanted object that IS-A /slice_smp/!)\n"
		      )
		% state.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

// the actual constraints computation
	for (int i = nominal_min_i() ; i <= nominal_max_i() ; ++i)
	{
	compute_constraints_at_point(*state_smp_ptr, SI_ptr, i);
	}
}

//******************************************************************************

//
// This function computes the Lorenz gauge constraints at the nominal
// grid point /i/, assuming that the state-vector BCs have already been
// applied, stores these constraints in our internal /Y1/-/Y4/ arrays,
// then computes the pointwise norm of these constraints and stores
// this norm in our internal /Ynorm/ array.
//
// The constraints computation is by setting up the various
// /SH_tensor_at_point<field>/ objects, then calling
// /compute_constraints_at_point_with_derivs()/ to do
// the actual constraint computation.
//
void constraints::
     compute_constraints_at_point(const slice_smp& state,
				  const source_info* SI_ptr,
				  const int i)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 10)
	cout << format(
"constraints::compute_constraints_no_BCs(state: rl=%d t=%g i=%d)\n"
		      )
		% state.rl() % state.t() % i;

const SH_tensor_at_point<field>    hbar
	= state.   hbar().components_at_point(i);
const SH_tensor_at_point<field> dt_hbar
	= state.dt_hbar().components_at_point(i);

// spatial derivatives
SH_tensor_at_point<field> drstar_hbar;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const which_hbar which_hbarI(gridfn_is_hbar, I);
	drstar_hbar.X_generic(I)
		= state.partial_rstar_generic(SI_ptr, which_hbarI, i);
	}

std::tie(Y1(i), Y2(i), Y3(i), Y4(i))
	= compute_constraints_at_point_with_derivs
		(hbar, drstar_hbar, dt_hbar,
		 state.r_of_i(i), state.f_of_i(i), state.fprime_of_i(i),
		 state.rl(), state.t(), state.rstar_of_i(i));

Ynorm(i) = gridfn_pointwise_norm(Y1(i), Y2(i), Y3(i), Y4(i));
}

//******************************************************************************

//
// This function computes and returns the Lorenz gauge constraints at a point.
//
// The computation is done as per Barack & Lousto (2005), equation (16),
// modified as per p.15 of my smp notes (convert f*d/dr --> d/drstar) and
// per p.64, 64.1, and 64.15 of my smp notes (convert hbar3 from Barack &
// Lousto (2005) to Barack and Sago (2007) convention, BL_hbar3 = f*BS_hbar3).
//
// Result:
// This function returns /std::make_tuple(Y1,Y2,Y3,Y4)/, where Y[1-4] are
// the four constraints.
//
std::tuple<field, field, field, field>
  constraints::
  compute_constraints_at_point_with_derivs
		(const SH_tensor_at_point<field>&        hbar,
		 const SH_tensor_at_point<field>& drstar_hbar,
		 const SH_tensor_at_point<field>&     dt_hbar,
		 const fp r, const fp f, const fp fprime,
		 const int print_rl, const fp print_t, const fp print_rstar)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 10)
	cout << format(
"constraints::\n"
"  compute_constraints_at_point_with_derivs(rl=%d, t=%g, rstar=%g)\n"
		      )
		% print_rl % print_t % print_rstar;

static const bool super_debug
	= get_parameter<bool>("GCD_smp::super_debug", false);
static const fp super_debug_rstar
	= super_debug
	  ? get_parameter<fp>("GCD_smp::super_debug.rstar")
	  : util::numeric_constants<fp>::sentinal_value();
const bool super_debug_here
	= super_debug && fuzzy<fp>::EQ(print_rstar, super_debug_rstar);

const fp M = BH().mass();
const fp ell_ell1 = get_ell_emm().ell_ell1();
const fp r_inv = 1.0/r;
const fp factor_m4 = 1.0 - 4.0*M*r_inv;

const field Y1
	= -     dt_hbar.X1()
	  - (hbar3_is_Barack_Sago() ? f * dt_hbar.X3() : dt_hbar.X3())
	  + drstar_hbar.X2()
	  + f*r_inv * (hbar.X2() - hbar.X4());
const field Y2
	=            dt_hbar.X2()
	  -      drstar_hbar.X1()
	  + ( hbar3_is_Barack_Sago()
	      ? f * (drstar_hbar.X3() + fprime*hbar.X3())
	      : drstar_hbar.X3() )
	  + r_inv * factor_m4
		  * (hbar3_is_Barack_Sago() ? f*hbar.X3() : hbar.X3())
	  - f*r_inv * (hbar.X1() - hbar.X5() - 2.0*f*hbar.X6());
const field Y3
	=       dt_hbar.X4()
	  - drstar_hbar.X5()
	  - f*r_inv * (2.0*hbar.X5() + ell_ell1*hbar.X6() - hbar.X7());
const field Y4
	=       dt_hbar.X8()
	  - drstar_hbar.X9()
	  - f*r_inv * (2.0*hbar.X9() - hbar.X10());

if (super_debug_here)
	{
	cout << format(
"### constraints::\n"
"###    compute_constraints_at_point_with_derivs(rl=%d, t=%g, rstar=%g):\n"
		      )
		% print_rl % print_t % print_rstar;
	cout << format("###    hbar_semantics: %s\n"
		       "###    hbar3_is_Barack_Sago=%s\n")
		% get_hbar_semantics().describe_me()
		% name_of_bool(hbar3_is_Barack_Sago());
	cout << format("###    r=%.15g f=%.15g fprime=%.15g\n")
		% r % f % fprime;
	cout << "###           hbar.X3() = ";
					print_number(       hbar.X3());
								cout << "\n";
	cout << "###    drstar_hbar.X3() = ";
					print_number(drstar_hbar.X3());
								cout << "\n";
	cout << "###        dt_hbar.X3() = ";
					print_number(    dt_hbar.X3());
								cout << "\n";
	cout << "###    Y1 = ";		print_number(Y1);	cout << "\n";
	cout << "###    Y2 = ";		print_number(Y2);	cout << "\n";
	cout << "###    Y3 = ";		print_number(Y3);	cout << "\n";
	cout << "###    Y4 = ";		print_number(Y4);	cout << "\n";
	}

return std::make_tuple(Y1, Y2, Y3, Y4);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create optional /constraints/ objects.
// See the .hh file for details.
//
std::unique_ptr<constraints>
  make_constraints(const slice& state,
		   const hbar_semantics& hbar_semantics_in,
		   const std::string& output_directory_name_in,
		   const std::string& name_in /* = "constraints" */)
{
if (! state.is_slice_smp())
	return nullptr;					// *** early return ***

return std::make_unique<constraints>
		       (state,
			state.t(),
			hbar_semantics_in,
			output_directory_name_in,
			name_in);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/constraints.hh <==
// constraints -- smp constraint gridfns & equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/constraints.hh,v 1.63 2026/04/22 22:23:52 jonathan Exp $

#ifndef EVOL__CONSTRAINTS_HH
#define EVOL__CONSTRAINTS_HH

#include <tuple>
#include <memory>			// std::unique_ptr
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "gridfn.hh"

#include "common.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "slice.hh"
#include "RHS.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /constraints/ object stores, computes, and outputs the
// Schwarzschild-metric-perturbation Lorenz-gauge constraint gridfns
// and/or their pointwise norm, on part or all of a  t=constant (spacelike)
// slice of spacetime.
//
// /constraints/ is specific to the /smp/ physics system, and allows
// hbar to have either the Barack-Lousto or the Barack-Sago semantics,
// specified by a constructor argument.
//
// Since a /constraints/ IS-A /gwag/, a /constraints/ is non-copyable.
//
// Since a /constraints/ IS-A /gwag/, a /constraints/ HAS-A name; this
// is used for naming our gridfns.
//
// If we're doing mesh refinement, a /constraints/ represents a single
// refinement level.
//
class	constraints
	: public gwag
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// hbar3 semantics
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }
	bool hbar3_is_Barack_Sago() const
		{ return get_hbar_semantics().hbar3_is_Barack_Sago(); }

public:
	//
	// ***** constraint gridfns *****
	//

	// gridfns are named "NAME-OF-CONSTRAINTS-OBJECT.Y1" etc
	const util::gridfn<field>& gridfn_Y1 () const { return Y1_; }
	      util::gridfn<field>& gridfn_Y1 ()       { return Y1_; }
	const util::gridfn<field>& gridfn_Y2 () const { return Y2_; }
	      util::gridfn<field>& gridfn_Y2 ()       { return Y2_; }
	const util::gridfn<field>& gridfn_Y3 () const { return Y3_; }
	      util::gridfn<field>& gridfn_Y3 ()       { return Y3_; }
	const util::gridfn<field>& gridfn_Y4 () const { return Y4_; }
	      util::gridfn<field>& gridfn_Y4 ()       { return Y4_; }

	const field& Y1 (int i) const { return Y1_(i); }
	      field& Y1 (int i)       { return Y1_(i); }
	const field& Y2 (int i) const { return Y2_(i); }
	      field& Y2 (int i)       { return Y2_(i); }
	const field& Y3 (int i) const { return Y3_(i); }
	      field& Y3 (int i)       { return Y3_(i); }
	const field& Y4 (int i) const { return Y4_(i); }
	      field& Y4 (int i)       { return Y4_(i); }

	const util::interval& all_constraints_gfn_range() const
		{ return all_constraints_gfn_range_; }


	//
	// ***** pointwise Euclidean norm of constraints *****
	//
	const util::gridfn<field>& gridfn_Ynorm () const { return Ynorm_; }
	      util::gridfn<field>& gridfn_Ynorm ()       { return Ynorm_; }

	const field& Ynorm (int i) const { return Ynorm_(i); }
	      field& Ynorm (int i)       { return Ynorm_(i); }


	//
	// ***** compute the constraints *****
	//
public:
	// this function does the following things, in order:
	// * if /SI_ptr/ is non-null, call
	//     /SI_ptr->update_for_time()/
	//   to update the /source_info/ object to the current time
	//   (in this case /RHS_smp_vacuum_ptr/ must also be non-null)
	// * call /state.apply_state_vector_BCs()/ to apply state-vector BCs
	// * verify that /state/ IS-A /slice_smp/
	//   (and thus provides generic FD operations)
	// * call /compute_constraints_at_point()/ at each nominal grid point
	//   to do the actual constraints computation
	// ... /state/ is non-const since the state-vector BCs will update
	//     the ghost zones
	void compute_constraints(slice& state,
				 source_info* SI_ptr,
				 const RHS_smp_vacuum* RHS_smp_vacuum_ptr);

	// compute constraints at nominal grid point /i/ and store in
	// our internal /Y1/-/Y4/ arrays, and store the pointwise norm
	// of these constraints in our internal /Ynorm/ array
	// ... this assumes that the state-vector BCs have already
	//     been applied and that the pfes is up-to-date for the
	//      current time
	// ... the constraints computation is done by setting up the
	//     various /SH_tensor_at_point<field>/ objects, then calling
	//     /compute_constraints_at_point_with_derivs()/ to do the
	//     actual constraint computation
	void compute_constraints_at_point(const slice_smp& state,
					  const source_info* SI_ptr,
					  const int i);

	// this is the actual constraints computation: this function
	// computes & return the constraints at a point
	// ... result is /std::make_tuple(Y1,Y2,Y3,Y4)/
	// ... this function supports either Barack-Lousto or Barack-Sago
	//     semantics of /hbar3/
	// ... note this is also used in /GCD_smp_BarackLousto_explicit/
	//     to compute the gauge-constraint-damping terms
	std::tuple<field, field, field, field>
	  compute_constraints_at_point_with_derivs
		(const SH_tensor_at_point<field>&        hbar,
		 const SH_tensor_at_point<field>& drstar_hbar,
		 const SH_tensor_at_point<field>&     dt_hbar,
		 const fp r, const fp f, const fp fprime,
		 const int print_rl, const fp print_t, const fp print_rstar)
		const;


	//
	// ***** output *****
	//
public:
	// use /gwag::output_some_gridfns()/ to output
	// all the constraints and/or their norms to files
	// ... /object_name/ semantics are those of
	//     /gwag::output_some_gridfns()/
	// ... constraints are only output if the parameter
	//       constraints::output_constraint_gridfns
	//     (default false) is true
	// ... constraints pointwise norm gridfn is only output if the parameter
	//       constraints::output_constraints_pointwise_norm_gridfn
	//     (default true) is true
	void output_me(const char* const object_name = "")
		const;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	//
	// the constructor uses or copies the passed-in /geometry/ object
	// and the /output_directory_name_in/ and /name_in/ cstrings,
	// so there are no lifetime constraints (no pun intended)
	constraints(const geometry& geom_in,
		    const fp t_in,
		    const hbar_semantics& hbar_semantics_in,
		    const std::string& output_directory_name_in,
		    const std::string& name_in = "constraints");
	~constraints() = default;


	//
	// ***** data *****
	//
private:
	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	util::interval all_constraints_gfn_range_;

	util::gridfn<field> Y1_;
	util::gridfn<field> Y2_;
	util::gridfn<field> Y3_;
	util::gridfn<field> Y4_;
	util::gridfn<field> Ynorm_;
	};

//******************************************************************************

//
// This function is an object factory to create /constraints/ objects.
//
// This function uses /is_slice_smp()/ to check the whether /state/ IS-A
// /slice_smp/ object.  If not, this function returns /nullptr/.
//
// If /state/ IS-A /slice_smp/, then this function constructs a
// new-allocated constraints/ object.  This function returns a
//    std::unique_ptr<constraints>
// pointing to the newly-allocated object.
//
// The /state/ object is used in three ways:
// * its dynamic type is used to check if /state/ IS-A /slice_smp/
// * its /geometry/ subobject is used to construct the /constraints/ object
// * its current time /t()/ sets the current time of the /constraints/ object
//
// The newly-constructed /constraints/ object keeps a reference to the
// passed-in /hbar_semantics/ object, so the /hbar_semantics/ object's
// lifetime must be >= the lifetime of the newly-constructed /source_info/
// object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<constraints>
  make_constraints(const slice& state,
		   const hbar_semantics& hbar_semantics_in,
		   const std::string& output_directory_name_in,
		   const std::string& name_in = "constraints");

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__CONSTRAINTS_HH


==> anc/smp-v8.10.23/src/evol/diagnostics.cc <==
// diagnostics -- compute diagnostics of time evolution or sequence
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/diagnostics.cc,v 1.45 2026/04/22 23:11:33 jonathan Exp $
//
// diagnostics::diagnostics
// diagnostics::record_data
// diagnostics::record_state_discontinuity
// diagnostics::maybe_do_diagnostics
// diagnostics::do_diagnostics
// diagnostics::compute_hbar_andor_dt_dtt_in_diagnostics_SW
// diagnostics::do_diagnostics_with_time_derivatives
//
// make_diagnostics
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free
#include <cmath>			// fmod

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr, std::make_unique
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "param.hh"
#include "io.hh"

#include "common.hh"

#include "hbar_semantics.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "loaf.hh"
#include "source_info.hh"
#include "sandwich.hh"
#include "constraints.hh"
#include "Einstein.hh"
#include "self_force_modes.hh"
#include "misc.hh"
#include "pfes_fns.hh"
#include "diagnostics.hh"

using std::cout;
using std::cerr;
using std::free;

using boost::format;
using param::get_parameter;
using param::sub_name;
using util::name_of_bool;
using util::fuzzy;
using util::interval;
using util::two_intervals;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /diagnostics/ object.
// See the comments in the .hh file for details.
//
diagnostics::
  diagnostics(const sandwich& main_SW,
	      const fp Delta_t_in,
	      const bool adjust_output_time_spacings_to_multiple_of_Delta_t,
	      const bool adjust_output_time_spacings_to_divide_orbit_period)
	: boost::noncopyable(),

	  Delta_t_(Delta_t_in),

	  norms_output_time_sequence_(
	    choose_time_spacing(
	      get_parameter<fp>("norms_output_time_spacing", 1.0),
	      "diagnostics::diagnostics(): norms output time spacing",
	      adjust_output_time_spacings_to_multiple_of_Delta_t,
	      Delta_t_in,
	      adjust_output_time_spacings_to_divide_orbit_period,
	      main_SW.particle_orbit_period_or_zero()
			       ),
	    "norms_output_"
				     ),
	  gridfn_output_time_sequence_(
	    choose_time_spacing(
	      get_parameter<fp>("gridfn_output_time_spacing", 10.0),
	      "diagnostics::diagnostics(): gridfn output time spacing",
	      adjust_output_time_spacings_to_multiple_of_Delta_t,
	      Delta_t_in,
	      adjust_output_time_spacings_to_divide_orbit_period,
	      main_SW.particle_orbit_period_or_zero()
			       ),
	    "gridfn_output_"
				      ),

	  do_Einstein_at_norms_output_times_(
	    get_parameter<bool>
			 ("diagnostics::do_Einstein_at_norms_output_times",
			  false)
					    ),

	  compute_dt_hbar_via_time_FD_(
	    get_parameter<bool>("diagnostics::compute_dt_hbar_via_time_FD",
				true)
				      ),
	  compute_dtt_hbar_via_time_FD_(
	    get_parameter<bool>("diagnostics::compute_dtt_hbar_via_time_FD",
				true)
				       ),

	  is_nops_mode_(
	    get_parameter<bool>("diagnostics::enable_nops_mode", false)
	    && main_SW.enable_source()
	    && main_SW.get_source_info().is_source_info_esrc()
		       ),

	  output_directory_name_(main_SW.output_directory_name()),
	  diagnostic_norms_region_(
	    compute_inner_product_and_norm_region(main_SW.state(),
						  main_SW.get_source_info_ptr())
				  ),

	  our_loaf_ptr_(
	    std::make_unique<loaf>
			    (main_SW.state(),
			     main_SW.t(), Delta_t_in,
			     main_SW.state().self_slice_smp()
					    .get_hbar_semantics(),
			     false,		// enable_source
			     main_SW.state().min_i_BC().BC_type(),
			     main_SW.state().max_i_BC().BC_type(),
			     main_SW.output_directory_name(),
			     true, compound_name(main_SW.name(),
						 "diagnostics.slice[%d]")
			    )
		       ),
	  diagnostics_SW_ptr_(
	    make_sandwich_from_pattern_sandwich(
			main_SW,
			(is_nops_mode_ ? false : main_SW.enable_source()),
			main_SW.name()	// the naming is a bit tricky:
					// if (e.g.) main_SW.name() == "ortho",
					// then we want
					// /diagnostics_SW().state().name()
					// to be "ortho-state"
					       )
			     ),

	  constraints_ptr_(
	    get_parameter<bool>("do_constraints", true)
	    ? make_constraints(main_SW.state(),
                               main_SW.state().self_slice_smp()
					      .get_hbar_semantics(),
                               main_SW.output_directory_name(),
                               compound_name(main_SW.name(), "constraints"))
	    : nullptr
			  ),
	  Einstein_ptr_(
	    get_parameter<bool>("do_Einstein", true)
	    ? make_Einstein(main_SW.state(),
                            main_SW.state().self_slice_smp()
					   .get_hbar_semantics(),
			    diagnostic_norms_region_,
                            main_SW.output_directory_name(),
                            compound_name(main_SW.name(), "Einstein"))
	    : nullptr
		       ),
	  self_force_modes_ptr_(
	    ( main_SW.have_source_info()
	      && get_parameter<bool>("do_self_force_modes", false) )
	    ? make_self_force_modes(main_SW.get_source_info(),
				    main_SW.output_directory_name(),
				    compound_name(main_SW.name(),
						  "self-force-modes"))
	    : nullptr
			       ),

	        state_norms_log_(),	// stream will be opened in ctor body
	  constraints_norms_log_()	// stream will be opened in ctor body
			    // no comma
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

// sanity check: make sure we have a /sandwich/ and a /loaf/
assert(diagnostics_SW_ptr_ != nullptr);
assert(      our_loaf_ptr_ != nullptr);

// sanith checks: output time spacings must be positive
assert( norms_output_time_spacing() > 0.0);
assert(gridfn_output_time_spacing() > 0.0);

const std::string& name = main_SW.name();
const slice& state = main_SW.state();

if (verbose >= 4)
	{
	cout << format(
"diagnostics::diagnostics(this=%p, main_SW_name=\"%s\")\n"
"   %s\n"
"   main_SW.state() is: %s\n"
"   main_SW.have_source_info()=%s .enable_source()=%s\n"
"   {min,max}_i_BC_type={\"%s\",\"%s\"}\n"
		      )
		% this % name
		% state.self_slice_smp().get_hbar_semantics().describe_me()
		% state.describe_me()
		% name_of_bool(main_SW.have_source_info())
			% name_of_bool(main_SW.enable_source())
		% state.min_i_BC().BC_type()
		% state.max_i_BC().BC_type();

	cout << format(
"   Delta_t=%g\n"
"   adjust_output_time_spacings_to_multiple_of_Delta_t=%s\n"
"   adjust_output_time_spacings_to_divide_orbit_period=%s\n"
		      )
		% Delta_t()
		% name_of_bool(
		    adjust_output_time_spacings_to_multiple_of_Delta_t
			      )
		% name_of_bool(
		    adjust_output_time_spacings_to_divide_orbit_period
			      );

	cout << "   norms output:\n";
	norms_output_time_sequence_.print_me("      ");

	cout << "   gridfn output:\n";
	gridfn_output_time_sequence_.print_me("      ");

	cout << format(
"   do_Einstein_at_norms_output_times=%s\n"
"   compute_{dt,dtt}_hbar_via_time_FD=%s,%s\n"
"   is_nops_mode=%s\n"
		      )
		% name_of_bool(do_Einstein_at_norms_output_times())
		% name_of_bool(compute_dt_hbar_via_time_FD())
			% name_of_bool(compute_dtt_hbar_via_time_FD())
		% name_of_bool(is_nops_mode());

	cout << format(
"   diagnostics norms computed on: %s\n"
		      )
		% diagnostic_norms_region()
		  .describe_me(state.rstar_coord_map());
	}



//
// open the log files
//
util::open_IO_file(output_directory_name(),
		   compound_name(name, "state-norms.log"),
		   std::ios_base::out, state_norms_log_);
if (have_constraints())
	util::open_IO_file(output_directory_name(),
			   compound_name(name, "constraints-norms.log"),
			   std::ios_base::out, constraints_norms_log_);


//
// write headers to the log files
//
write_header_for_grid_norms_logfile(state.rstar_coord_map(),
				    compound_name(name, "state"),
				    "inner-product norm",
				    diagnostic_norms_region(),
				    state_norms_log_);
if (have_constraints())
	write_header_for_grid_norms_logfile(state.rstar_coord_map(),
					    compound_name(name, "constraints"),
					    "inner-product norm",
					    diagnostic_norms_region(),
					    constraints_norms_log_);
}

//******************************************************************************

//
// Client code should call this function once each time step,
// *after* updating /main_SW/ for that time step.
//
// See the header comments in the .hh file for details.
//
void diagnostics::record_data(const sandwich& main_SW,
			      const bool initial_data_flag /* = false */)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

const fp t = main_SW.t();

if (verbose >= 8)
	cout << format(
"diagnostics::record_data(main_SW name=\"%s\" t=%g, initial_data_flag=%s)\n"
		      )
		% main_SW.name() % t % name_of_bool(initial_data_flag);

if (! initial_data_flag)
	our_loaf().rotate_slices();
assert(fuzzy<fp>::EQ(our_loaf().current_t(), t));

if (compute_dt_hbar_via_time_FD() || compute_dtt_hbar_via_time_FD())
	{
	// copy /hbar/ from /main_SW.state()/ to our internal /loaf/
	if (verbose >= 8)
		cout <<
		"   copying hbar: main_SW().state() --> internal loaf\n";
	gwag_fns::
	  copy(main_SW.state().nominal_interval(),
	       main_SW.state(),
	       main_SW.state().field_gridfns_gfn_range(),
	       our_loaf().current_slice(),
	       our_loaf().current_slice().field_gridfns_gfn_range());

	if (is_nops_mode())
		{
		// apply nops transformation to just-copied /hbar/
		// in our internal /loaf/
		if (verbose >= 8)
			cout <<
"   applying nops transformation to internal loaf hbar\n";
		const bool add_to_hbar_flag    = true;	// operate on /hbar/,
		const bool add_to_dt_hbar_flag = false;	// but not on /dt_hbar/

		// /src/ and /dst/ are the same slice,
		// so don't do anything outside the worldtube region
		const bool copy_outside_worldtube_flag = false;

		pfes_fns::
		  add_pfn_multiple_in_worldtube(
				our_loaf().current_slice(),
				add_to_hbar_flag, add_to_dt_hbar_flag,
				slice::slice_semantics_t::state_vector,
				copy_outside_worldtube_flag,
				+1.0, main_SW.get_source_info_ptr(),
				our_loaf().current_slice()
					       );
		}
	}

our_loaf().set_valid_data_flag();
}

//******************************************************************************

//
// If client code updates /main_SW.state()/ discontinuously
// (e.g., via changing /lambda/ discontinuously if we're
// orthogonalization), client code should call /record_data()/
// as usual with the post-discontinuity /main_SW/, ghen call
// this function (still at the discontinuity time, but *after*
// calling /record_data()/, to notify /diagnostics/ that
// /diagnostics/ shouldn't try to time-finite-difference
// /hbar/ across the discontinuity.
//
void diagnostics::record_state_discontinuity(fp t)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

if (verbose >= 8)
	cout << format(
"diagnostics::record_state_discontinuity(main_SW t=%g)\n"
		      )
		% t;

assert(fuzzy<fp>::EQ(t, our_loaf().current_t()));

//
// Since this time's /record_data()/ is (by assumption) post-discontinuity,
// and is now stored in /our_loaf().current_slice()/, all previous /loaf/
// slices are pre-discontinuity and thus should be marked as invalid.
//
our_loaf().clear_all_noncurrent_slices_valid_data_flags();
}

//******************************************************************************

//
// This function optionally computes and outputs diagnostics
// of the /main_SW()/ time evolution.
//
// See the .hh file for details.
//
void diagnostics::
     maybe_do_diagnostics(const sandwich& main_SW,
			  const bool dont_use_hbar_history /* = false */)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

const fp t = main_SW.t();
if (verbose > 6)
	cout << format(
"diagnostics::maybe_do_diagnostics(main_SW name=\"%s\" t=%g\n"
"                                  dont_use_hbar_history=%s)\n"
		      )
		% main_SW.name() % t
		% name_of_bool(dont_use_hbar_history);

const bool is_norms_time  = is_norms_output_time(t);
const bool is_gridfn_time = is_gridfn_output_time(t);
if (is_norms_time || is_gridfn_time)
	do_diagnostics(main_SW,
		       dont_use_hbar_history);
}

//******************************************************************************

//
// This function calls /compute_hbar_andor_dt_dtt_in_diagnostics_SW()/ to
// compute /hbar/, /dt_hbar/ and/or /dtt_hbar/ in /diagnostics_SW()/,
// then calls /do_diagnostics_with_time_derivatives()/ to compute and
// output the diagnostics using /diagnostics_SW()/.
//
// See the .hh file for details.
//
void diagnostics::
     do_diagnostics(const sandwich& main_SW,
		    const bool dont_use_hbar_history /* = false */)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));
if (verbose >= 8)
	cout << format(
"diagnostics::do_diagnostics(main_SW name=\"%s\" t=%g\n"
"                            dont_use_hbar_history=%s)\n"
		      )
		% main_SW.name() % main_SW.t()
		% name_of_bool(dont_use_hbar_history);

const bool is_norms_time  = is_norms_output_time (main_SW.t());
const bool is_gridfn_time = is_gridfn_output_time(main_SW.t());
if (verbose >= 8)
	cout << format("   is_norms_time=%s is_gridfn_time=%s\n")
		% name_of_bool(is_norms_time) % name_of_bool(is_gridfn_time);


//
// compute whichever are needed of {/hbar/, /dt_hbar/, /dtt_hbar/}
// in /diagnostics_SW()/, and update /diagnostics_SW()/ to /main_SW/'s time
//
const bool want_dt_hbar = have_constraints() || have_self_force_modes();
const bool want_dtt_hbar
   = have_Einstein()
     && (do_Einstein_at_norms_output_times() ? is_norms_time : is_gridfn_time);
if (verbose >= 8)
	cout << format("   want_{dt,dtt}_hbar=%s,%s\n")
		% name_of_bool(want_dt_hbar) % name_of_bool(want_dtt_hbar);

bool dt_hbar_is_ok, dtt_hbar_is_ok;
std::tie(dt_hbar_is_ok, dtt_hbar_is_ok)
   = compute_hbar_andor_dt_dtt_in_diagnostics_SW(main_SW,
					       dont_use_hbar_history,
					       want_dt_hbar, want_dtt_hbar);
if (verbose >= 8)
	cout << format("   {dt,dtt}_hbar_is_ok=%s,%s\n")
		% name_of_bool(dt_hbar_is_ok) % name_of_bool(dtt_hbar_is_ok);

// update /diagnostics_SW()/ to the current time
const bool set_time_in_state = true;
const bool set_time_in_dt_state = true;
diagnostics_SW().update_for_time(main_SW.t(),
				 set_time_in_state,
				 set_time_in_dt_state);


//
// now figure out which diagnostics we want to and can compute,
// and finally compute them
//
const bool do_constraints
	= have_constraints()
	  && is_gridfn_time
	  && dt_hbar_is_ok;		// constraints need /hbar/ and /dt_hbar/
const bool do_Einstein
	= have_Einstein()
	  && (do_Einstein_at_norms_output_times() ? is_norms_time
						  : is_gridfn_time)
	  && dt_hbar_is_ok && dtt_hbar_is_ok;	// Einstein needs /hbar/,
						// /dt_hbar/, and /dtt_hbar/
const bool do_self_force_modes
	= have_self_force_modes()
	  && is_norms_time
	  && dt_hbar_is_ok;			// self-force modes need
						// /hbar/ & /dt_hbar/
if (verbose >= 8)
	cout << format(
"   do_constraints=%s do_Einstein=%s do_self_force_modes=%s\n"
		      )
		% name_of_bool(do_constraints)
		% name_of_bool(do_Einstein)
		% name_of_bool(do_self_force_modes);

do_diagnostics_with_time_derivatives(diagnostics_SW(),
				     do_constraints, do_Einstein,
				     do_self_force_modes);
}

//******************************************************************************

//
// This function computes /hbar/, /dt_hbar/, and /dtt_hbar/ in
// /diagnostics_SW()/ by copying from /main_SW/ and/or time-differentiating
// the sequence of /hbar/ in /our_loaf()/.
//
// See the .hh file for details.
//
std::pair<bool, bool>
  diagnostics::
    compute_hbar_andor_dt_dtt_in_diagnostics_SW(const sandwich& main_SW,
						const bool
							dont_use_hbar_history,
						const bool want_dt_hbar,
						const bool want_dtt_hbar)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

const fp t = main_SW.t();
if (verbose >= 8)
	cout << format(
"diagnostics::\n"
"  compute_hbar_andor_dt_dtt_in_diagnostics_SW(main_SW name=\"%s\" t=%g\n"
"                                              dont_use_hbar_history=%s)\n"
"                                              want_{dt,dtt}_hbar=%s,%s)\n"
		      )
		% main_SW.name() % t
		% name_of_bool(dont_use_hbar_history)
		% name_of_bool(want_dt_hbar) % name_of_bool(want_dtt_hbar);


//
// we always want /hbar/ ==> compute it in /diagnostics_SW()/
//
if (compute_dt_hbar_via_time_FD() || compute_dtt_hbar_via_time_FD())
	{
	// copy /hbar/ from our internal /loaf/ into /diagnostics_SW()/
	// ... note that if we're in nops mode, /record_data()/ already
	//     applied the nops transformation to /hbar/ in our internal /loaf/
	if (verbose >= 8)
		cout << "   copying hbar: internal loaf --> diagnostics_SW()\n";
	assert(fuzzy<fp>::EQ(our_loaf().current_slice().t(), t));
	gwag_fns::
	  copy(main_SW.state().nominal_interval(),
	       our_loaf().current_slice(),
	       our_loaf().current_slice().field_gridfns_gfn_range(),
	       diagnostics_SW().state(),
	       diagnostics_SW().state().field_gridfns_gfn_range());
	}
   else {
	// copy /hbar/ from /main_SW/ to /diagnostics_SW()/
	if (verbose >= 8)
		cout << "   copying hbar: main_SW --> diagnostics_SW()\n";
	gwag_fns::
	  copy(main_SW.state().nominal_interval(),
	       main_SW.state(),
	       main_SW.state().field_gridfns_gfn_range(),
	       diagnostics_SW().state(),
	       diagnostics_SW().state().field_gridfns_gfn_range());

	// apply nops transformation to just-copied /hbar/ in /diagnostics_SW/
	if (verbose >= 8)
		cout <<
		"   applying nops transformation to diagnostics_SW() hbar\n";
	const bool add_to_hbar_flag    = true;	// operate on /hbar/,
	const bool add_to_dt_hbar_flag = false;	// but not on /dt_hbar/

	// /src/ and /dst/ are the same slice,
	// so don't do anything outside the worldtube region
	const bool copy_outside_worldtube_flag = false;

	pfes_fns::
	  add_pfn_multiple_in_worldtube(
			diagnostics_SW().state(),
			add_to_hbar_flag, add_to_dt_hbar_flag,
			slice::slice_semantics_t::state_vector,
			copy_outside_worldtube_flag,
			+1.0, main_SW.get_source_info_ptr(),
			diagnostics_SW().state()
				       );
	}


//
// if wanted, compute /dt_hbar/ in /diagnostics_SW()/
//
bool dt_hbar_is_ok = false;
if (want_dt_hbar)
	{
	if (compute_dt_hbar_via_time_FD() && !dont_use_hbar_history)
		{
		if (verbose >= 8)
			cout <<
"   computing dt(internal loaf hbar) --> diagnostics_SW().state() dt_hbar\n";
		dt_hbar_is_ok
		   = loaf_fns::
		     partial_t_or_tt_of_gridfn_range<field>(
			our_loaf(),
			our_loaf().current_slice().field_gridfns_gfn_range(),
			loaf_fns::loaf_op_partial_t,
			diagnostics_SW().state(),
			diagnostics_SW().state().dt_field_gridfns_gfn_range()
							   );
		if (verbose >= 8)
			cout << format("   ==> got dt_hbar_is_ok=%s\n")
				% name_of_bool(dt_hbar_is_ok);
		}
	   else {
		if (verbose >= 8)
			cout <<
"   copying /main_SW.state()/ dt_hbar --> diagnostics_SW().state() dt_hbar\n";
		gwag_fns::
		  copy(main_SW.state().nominal_interval(),
		       main_SW.state(),
		       main_SW.state().dt_field_gridfns_gfn_range(),
		       diagnostics_SW().state(),
		       diagnostics_SW().state().dt_field_gridfns_gfn_range());
		dt_hbar_is_ok = true;
		}

	// a /sandwich/ stores /dt_hbar/ *twice*,
	// once in /state.dt_hbar()/ (which we just computed)
	// and a second time in /dt_state.hbar()/
	// ==> copy the first copy into the second copy
		if (verbose >= 8)
			cout <<
"   copying /diagnostis_SW/ state() dt_hbar --> dt_state() hbar\n";
	gwag_fns::
	  copy(diagnostics_SW().state().nominal_interval(),
	       diagnostics_SW().state(),
	       diagnostics_SW().state().dt_field_gridfns_gfn_range(),
	       diagnostics_SW().dt_state(),
	       diagnostics_SW().dt_state().field_gridfns_gfn_range());
	}

//
// if wanted, compute /dtt_hbar/ in /diagnostics_SW()/
//
bool dtt_hbar_is_ok = false;
if (want_dtt_hbar)
	{
	if (compute_dtt_hbar_via_time_FD() && !dont_use_hbar_history)
		{
		dtt_hbar_is_ok
		   = loaf_fns::
		     partial_t_or_tt_of_gridfn_range<field>(
			our_loaf(),
			our_loaf().current_slice().field_gridfns_gfn_range(),
			loaf_fns::loaf_op_partial_tt,
			diagnostics_SW().dt_state(),
			diagnostics_SW().dt_state().dt_field_gridfns_gfn_range()
							   );
		if (verbose >= 8)
			cout << format("   ==> got dtt_hbar_is_ok=%s\n")
				% name_of_bool(dtt_hbar_is_ok);
		}
	   else {
		if (verbose >= 8)
			cout <<
"   copying /main_SW/ dtt_hbar --> diagnostics_SW() dtt_hbar\n";
		gwag_fns::
		  copy(main_SW.state().nominal_interval(),
		       main_SW.dt_state(),
		       main_SW.dt_state().dt_field_gridfns_gfn_range(),
		       diagnostics_SW().dt_state(),
		       diagnostics_SW().dt_state()
				       .dt_field_gridfns_gfn_range());
		dtt_hbar_is_ok = true;
		}
	}

if (verbose >= 8)
	cout << format(
"   compute_hbar_andor_dt_dtt_in_diagnostics_SW(): returning make_pair(%s,%s)\n"
		      )
		% name_of_bool(dt_hbar_is_ok) % name_of_bool(dtt_hbar_is_ok);
return std::make_pair(dt_hbar_is_ok, dtt_hbar_is_ok);
}

//******************************************************************************

//
// This function computes and outputs diagnostics for a /sandwich/,
// assuming that /SW.dt_hbar/ and /SW.dtt_hbar/ are up-to-date
// ... /SW/ is non-const to allow applying spatial BCs
//
// /SW/ is non-/const/ so that it can apply spatial BCs.
// This function is non-/const/ so that it can write to log files.
//
void diagnostics::
  do_diagnostics_with_time_derivatives(sandwich& SW,
				       const bool do_constraints,
				       const bool do_Einstein,
				       const bool do_self_force_modes)
{
static const int verbose = get_parameter<int>("diagnostics::verbose",
					      get_parameter<int>("verbose", 0));

static const bool output_state
	= get_parameter<bool>("output_state", false);
static const bool output_dt_state
	= get_parameter<bool>("output_dt_state", false);
static const bool output_dtt_state
	= get_parameter<bool>("output_dtt_state", false);

const fp t = SW.t();
const bool norms_output_flag  = is_norms_output_time(t);
const bool gridfn_output_flag = is_gridfn_output_time(t);

if (verbose > 6)
	cout << format(
"diagnostics::do_diagnostics_with_time_derivatives(this=%p)\n"
"   SW.name=\"%s\" t=%g\n"
"   norms_output_flag=%s gridfn_output_flag=%s\n"
"   output_state=%s output_dt_state=%s output_dtt_state=%s\n"
"   do_{constraints,Einstein,self_force_modes}=%s,%s,%s\n"
		      )
		% this % SW.name() % t
		% name_of_bool(norms_output_flag)
			% name_of_bool(gridfn_output_flag)
		% name_of_bool(output_state)
			% name_of_bool(output_dt_state)
			% name_of_bool(output_dtt_state)
		% name_of_bool(do_constraints)
			% name_of_bool(do_Einstein)
			% name_of_bool(do_self_force_modes);


//
// state vector & its time derivatives, and/or their norms
//
if (gridfn_output_flag)
	{
	if (output_state)
		SW.state().output_physics_fields();
	if (output_dt_state)
		SW.state().output_dt_physics_fields();
	if (output_dtt_state)
		SW.dt_state().output_dtt_physics_fields();
	}
if (norms_output_flag)
	compute_and_output_grid_norms(SW.state(),
				      diagnostic_norms_region(),
				      state_norms_log_);


//
// constraint gridfns and/or their norms
//
if (have_constraints() && do_constraints)
	{
	if (norms_output_flag || gridfn_output_flag)
		{
		if (verbose >= 8)
			cout << "   ==> doing constraints\n";
		const RHS_smp_vacuum& RHS_smp_vacuum_object
			= SW.get_RHS().self_RHS_smp().get_RHS_smp_vacuum();
		get_constraints().compute_constraints(SW.state(),
						      SW.get_source_info_ptr(),
						      & RHS_smp_vacuum_object);
		}
	if (norms_output_flag)
		compute_and_output_grid_norms(get_constraints(),
					      get_constraints()
						.all_constraints_gfn_range(),
					      diagnostic_norms_region(),
					      constraints_norms_log_);
	if (gridfn_output_flag)
		get_constraints().output_me();
	}


//
// Einstein tensor
//
if (have_Einstein() && do_Einstein)
	{
	const bool use_norms_output_flag
		= do_Einstein_at_norms_output_times()
		  ? norms_output_flag
		  : gridfn_output_flag;
	if (verbose >= 8)
		cout << "   ==> doing Einstein tensor and/or norms\n";
	get_Einstein().compute_and_output_Einstein(SW.state(),
						   SW.dt_state(),
						   SW.get_source_info_ptr(),
						   use_norms_output_flag,
						   gridfn_output_flag);
	}


//
// self-force modes
//
if (have_self_force_modes() && do_self_force_modes && norms_output_flag)
	{
	if (verbose >= 8)
		cout << "   ==> doing self-force modes\n";
	get_self_force_modes()
	  .compute_and_output_self_force_modes(
				SW.state().self_slice_smp().   hbar(),
				SW.state().self_slice_smp().dt_hbar()
					      );
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function creates a new-allocated /diagnostics/ object and
// returns an /std::unique_ptr<diagnostics>/ pointing to this object.
//
// The caller is responsible for eventually deleting this chunk;
// in practice this will be done automagically by /std::unique_ptr/.
//
// The flags
//   adjust_output_time_spacings_to_multiple_of_Delta_t 
//   adjust_output_time_spacings_to_divide_orbit_period  
// are set (via /get_adjust_output_spacing_flags_parameters()/) from
// parameters.
//
std::unique_ptr<diagnostics>
  make_diagnostics(const sandwich& main_SW,
                   fp Delta_t_in)
{
bool adjust_output_time_spacings_to_multiple_of_Delta_t;
bool adjust_output_time_spacings_to_divide_orbit_period;
std::tie(adjust_output_time_spacings_to_multiple_of_Delta_t,
         adjust_output_time_spacings_to_divide_orbit_period)
        = get_adjust_output_spacings_flags_parameters();

return std::make_unique<diagnostics>
		       (main_SW,
			Delta_t_in,
			adjust_output_time_spacings_to_multiple_of_Delta_t,
			adjust_output_time_spacings_to_divide_orbit_period);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/diagnostics.hh <==
// diagnostics -- compute diagnostics of time evolution or sequence
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/diagnostics.hh,v 1.28 2026/03/04 07:25:59 jonathan Exp $
//
// diagnostics::
//
// make_diagnostics
//

#ifndef EVOL__DIAGNOSTICS_HH
#define EVOL__DIAGNOSTICS_HH

#include <cassert>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include <fstream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"

#include "common.hh"
#include "black_hole.hh"

#include "time_sequence.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "loaf.hh"
#include "sandwich.hh"
#include "constraints.hh"
#include "Einstein.hh"
#include "self_force_modes.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// An /diagnostics/ object computes and outputs diagnostics of (the time
// evolution or time sequence of) a separate "main" /sandwich/ /main_SW/
// (which the /diagnostics/ object does NOT own).
//
// Diagnostics are done at an arithmetic progression of times, together
// with an (optional) set of "extra" times, as specified by a pair of
// /time_sequence/ objects, one for norms and one for gridfn output.
// The arithmetic progression of times is chosen by /choose_time_spacing()/),
// and is controlled by the constructor arguments
//   adjust_output_time_spacings_to_multiple_of_Delta_t
//   adjust_output_time_spacings_to_divide_orbit_period
// together with the following parameters:
//   norms_output_time_spacing			# fp, default 1.0,
//						# must be > 0.0
//   gridfn_output_time_spacing			# fp, default 10.0,
//						# must be > 0.0
// The extra output times are controlled by the following parameters,
// read by /time_sequence::time_sequence()/:
//   N_extra_norms_output_times			# int, default 0
//   N_extra_gridfn_output_times		# int, default 0
//   extra_norms_output_time_offset[%d]		# fp, no default
//   extra_gridfn_output_time_offset[%d]	# fp, no default
//
// The functions
//   is_norms_output_time()
//   is_gridfn_output_time()
// test whether a specified time is a {norms,gridfn} output time.
//
// For example, the parameters
//   gridfn_output_time_spacimg		= 50
//   extra_output_period		= 50
//   N_extra_gridfn_output_times	= 2
//   extra_gridfn_output_time_offset[0]	= 1.0
//   extra_gridfn_output_time_offset[1]	= 49.0
// specify gridfn output at the times
//   0, 1, 10, 20, 30, 40, 49, 50, 51, 60, 70, 80, 90, 99, 100, 101, 110, ...
//
// At every time step, client code (which is presumably evolving or
// calculating /main_SW/) should call
//   diagnostics::record_data(main_SW, initial_data_flag)
// If either of the Boolean flags /compute_dt_hbar_via_time_FD/ or
// /compute_dtt_hbar_via_time_FD/ are true (see below), this function
// copies /main_SW.state().hbar()/, optionally with the puncture function
// added (see below) to a private-to-this-class /loaf/.
//
// Then, to compute diagnostics, client code calls
//   diagnostics::maybe_do_diagnostics(main_SW)
// at each time step.  If this is a norms and/or gridfn output time,
// then /maybe_do_diagnostics()/ calls /do_diagnostics()/, which calls
// /compute_hbar_andor_dt_dtt_in_diagnostics_SW()/ to compute /hbar/,
// /dt_hbar/, and/or /dtt_hbar/ in a private-to-this-class /sandwich/,
// then finally calls /do_diagnostics_with_time_derivatives()/ to do
// the actual diagnostics computation and output using this /sandwich/.
//
// The Boolean parameters
//   diagnostics::compute_dt_hbar_via_time_FD		# default true
//   diagnostics::compute_dtt_hbar_via_time_FD		# default true
// controls how /dt_hbar/ and /dtt_hbar/ are computed for the diagnostics:
//   /true/ ==> the diagnostics computation uses /dt_hbar/ and/or /dtt_hbar/
//              computed using the /hbar/ history stored in our /loaf/
//   /false/ ==> the diagnostics computation uses /dt_hbar/ and/or /dtt_hbar/
//               from /main_SW/
// /maybe_do_diagnostics()/ also takes a Boolean flag argument which can
// override the above parameters for the current call, forcing the diagnostics
// computation (if any) to use the /hbar/, /dt_hbar/, and /dtt_hbar/ from
// /main_SW/.  We use this for computing diagnostics of initial data.
//
// [Note that /dt_hbar/ is stored twice in a /sandwich/: once as
// /.state().dt_hbar()/ and once as /.dt_state.hbar()/.]
//
// /diagnostics/ also supports an optional "no-puncture-subtracted"
// ("nops") mode.  If (and only if) the Boolean parameter
//    diagnostics::enable_nops_mode			# default false
// is true *and* /main_SW.enable_source()/ is true *and*
// /main_SW.get_source_info().is_source_info_esrc()/ is true,
// then /nops/ mode is enabled, in which case:
// * /diagnostcs::diagnostics()/ sets /enable_source/ to false for our
//   internal /loaf/ and our /diagnostics_SW()/, so neither of these do
//   adjusted finite differencing.
// * after /diagnostics::record_data()/ copies /hbar/ to our internal
//   /loaf/, it applies the "nops transformation" (add the puncture fn
//   inside the worldtube) to the just-copied /hbar/ in the /loaf/.
//
// Our internal /loaf/ tracks which of its slices have valid data.
// If /diagnostics::compute_diagnostics()/ is unable to compute some
// or all of the requested time derivative(s) because our internal /loaf/
// doesn't have enough valid time levels, then:
// * if the computation of /dt_hbar/ fails,
//   we don't compute the constraints or the Einstein tensor
// * if the computation of /dtt_hbar/ fails,
//   we don't compute the Einstein tensor or any of its norms
//
// /loaf/'s time-finite-differencing implicitly assumes that /hbar/
// and/or /dt_hbar/ change *continuously* with time, so any discontinuous
// change necessarily invalidates any past time levels in our internal
// /loaf/.  Therefore, if /hbar/ and/or /dt_hbar/ change discontinuously,
// client code should call /diagnostics::record_state_discontinuity()/
// to notify /diagnostics/ of this (so that we can invalidate any past
// time levels in our internal /loaf/).
//
// In practice, the valid-time-levels requirement means that we don't
// compute the constraints or the Einstein tensor on the initial slice,
// or on the 5 or 6 slices after orthogonalization updates its
// "occasionally-updated" lambda.
//
// A /diagnostics/ optionally owns (HAS-A) various auxiliary objects for
// the actual diagnostics computation:
// * a /constraints/ object		# if parameter /do_constraints/
// * an /Einstein/ object		# if parameter /do_Einstein/
// * a /self_force_modes/ object	# if /main_SW.have_source_info()/
//					# && parameter /do_self_force_modes/
//
// Note that the present implementation of /diagnostics/ is mildly
// inefficient, with a fair bit of redundant data copying.  In practice
// this isn't worth fixing.
//
class	diagnostics
	: public boost::noncopyable
	{
	//
	// time step for /main_SW/ (used by our internal /loaf/
	// and to adjust norms/output time spacings) to be integer multiples
	// of this time step
	//
public:
	fp Delta_t() const { return Delta_t_; }

	//
	// our internal sub-objects
	//
private:
	// we may use this loaf for time-differentiating /hbar/ and/or
	// /dt_hbar/, as described in this class's header comments
	const loaf& our_loaf() const { return *our_loaf_ptr_; }
	      loaf& our_loaf()       { return *our_loaf_ptr_; }

	// we use this sandwich as a spooling area for the
	// diagnostics computation; data is copied and/or computed
	// into this sandwich as described in this class's header comments
	const sandwich& diagnostics_SW() const { return *diagnostics_SW_ptr_; }
	      sandwich& diagnostics_SW()       { return *diagnostics_SW_ptr_; }


	//
	// ***** diagnostics metadata *****
	//
public:
	// arithmetic-progression time spacings at which we compute/output
	// {norms,gridfns}; see this class's header comments for details
	fp norms_output_time_spacing() const
		{ return norms_output_time_sequence_.delta_t(); }
	fp gridfn_output_time_spacing() const
		{ return gridfn_output_time_sequence_.delta_t(); }

	// extra output times; see this class's header comments for details
	int N_extra_norms_output_times() const
		{ return norms_output_time_sequence_.N_extra_times(); }
	int N_extra_gridfn_output_times() const
		{ return gridfn_output_time_sequence_.N_extra_times(); }
	fp extra_norms_output_time_offset(int k) const
		{ return norms_output_time_sequence_.extra_time_offset(k); }
	fp extra_gridfn_output_time_offset(int k) const
		{ return gridfn_output_time_sequence_.extra_time_offset(k); }

	// is /t/ a {norms,gridfn}-output time?
	bool is_norms_output_time(fp t) const
		{ return norms_output_time_sequence_.is_specified_time(t); }
	bool is_gridfn_output_time(fp t) const
		{ return gridfn_output_time_sequence_.is_specified_time(t); }

	// computing the Einstein diagnostics is moderately expensive,
	// so we have the option of omitting this at norms output times
	// (so it's only computed at gridfn output times); this flag is
	// set from the Boolean parameter
	//   diagnostics::do_Einstein_at_norms_output_times	# default false
	bool do_Einstein_at_norms_output_times() const
		{ return do_Einstein_at_norms_output_times_; }

	// see this file's header comments for semantics of these flags
	bool compute_dt_hbar_via_time_FD() const
		{ return compute_dt_hbar_via_time_FD_; }
	bool compute_dtt_hbar_via_time_FD() const
		{ return compute_dtt_hbar_via_time_FD_; }

	// are we in nops mode?
	bool is_nops_mode() const { return is_nops_mode_; }

	// when computing diagnostic norms-over-grid-points,
	// we compute them on this pair of intervals
	const util::two_intervals& diagnostic_norms_region() const
		{ return diagnostic_norms_region_; }

	// directory to which we write output files
	const std::string& output_directory_name() const
		{ return output_directory_name_; }


	//
	// ***** record data at each time step *****
	//
public:
	//
	// Client code should call this function once each time step,
	// *after* updating /main_SW/ for that time step.
	//
	// If we're going to be doing time--finite-differencing, this
	// function copies /main_SW.state().hbar()/ to our internal /loaf/,
	// and optionally applies the nops transformation to the just-copied
	// values.
	//
	// See this class's header comments for detail.
	//
	// Arguments:
	// initial_data_flag = if this flag is true, this signals that
	//                     /main_SW/ holds initial data, and hence this
	//                     function should inhibit the normal rotation
	//                     of our internal loaf's slices before recording
	//                     the data
	//
	void record_data(const sandwich& main_SW,
			 bool initial_data_flag = false);

	//
	// If client code updates /main_SW.state()/ discontinuously
	// (e.g., via changing /lambda/ discontinuously if we're
	// orthogonalization), client code should call /record_data()/
	// as usual with the post-discontinuity /main_SW/, then call
	// this function (still at the discontinuity time, but *after*
	// calling /record_data()/, to notify /diagnostics/ that
	// /diagnostics/ shouldn't try to time-finite-difference
	// /hbar/ across the discontinuity.
	//
	void record_state_discontinuity(fp t);


	//
	// ***** compute/output diagnostics *****
	//
public:
	//
	// If this is a norms and/or gridfn output time, this function
	// calls /do_diagnostics()/; otherwise this function is a no-op.
	//
	// Client code should call this function once each time step,
	// *after* updating /main_SW/ for this time step and *after*
	// calling /record_data() for this time step.
	//
	// This function has the same arguments as /do_diagnostics()/
	// (below).
	//
	void maybe_do_diagnostics(const sandwich& main_SW,
				  bool dont_use_hbar_history = false);

	//
	// This function computes and ouputs the diagnostics,
	// calling /compute_hbar_time_derivatives()/ to
	// compute any necessary /dt_hbar/ and/or /dtt_hbar/, then calls
	// /do_diagnostics_with_time_derivatives()/ to compute and output
	// the diagnostics.
	//
	// Arguments:
	// main_SW = the client-code /sandwich/ for which diagnostics
	//           are wanted
	// dont_use_hbar_history
	//	= if false (the default), the operation of this function
	//           is controlled by the parameters
	//             diagnostics::compute_dt_hbar_via_time_FD
	//             diagnostics::compute_dtt_hbar_via_time_FD
	//           as per this class's header comments;
	//        if true, we override the above parameters, effectively
	//           treat both of them as false for this call; this forces
	//           any diagnostics computation to *not* time-differentiate
	//           any /hbar/ history in /our_loaf()/, but instead use
	//           the /hbar/, /dt_hbar/ and /dtt_hbar/ in /main_SW/.
	//
	void do_diagnostics(const sandwich& main_SW,
			    bool dont_use_hbar_history = false);

	//
	// This function computes whichever will be needed of
	// {/hbar/, /dt_hbar/, /dtt_hbar/} in /diagnostics_SW()/ by copying
	// from /main_SW/ and/or time-differentiating the sequence of /hbar/
	// in /our_loaf()/.  This function also applies the nops transformation
	// if needed.
	//
	// Arguments:
	// main_SW,dont_use_hbar_history
	//	= same as for /do_diagnostics()/ (above)
	// want_{dt,dtt]_hbar = Boolean flags to specify which (if any)
	//                      time derivatives are wanted.
	//
	// Results:
	// This function returns
	//   std::make_pair(dt_hbar_is_ok, dtt_hbar_is_ok)
	// where /{dt,dtt}_hbar_is_ok/ are Boolean flags which are true
	// unless the requested computation required a time differentiation
	// which required time levels in /our_loaf()/ which aren't valid
	// (in which case the corresponding flag(s) are returned as false).
	//
	std::pair<bool, bool>
	  compute_hbar_andor_dt_dtt_in_diagnostics_SW(const sandwich& main_SW,
						      const bool
							 dont_use_hbar_history,
						      const bool want_dt_hbar,
						      const bool want_dtt_hbar);

	//
	// This function computes/outputs diagnostics for a /sandwich/,
	// assuming that /SW.dt_hbar/ and /SW.dtt_hbar/ are up-to-date.
	// /SW/ is non-const to allow applying spatial BCs.
	//
	// The Boolean flag arguments control which diagnostics to
	// compute/output:
	// if (parameter /output_state/)	# default false
	//    then we output /hbar/
	// if (parameter /output_dt_state/)	# default false
	//    then we output /dt_hbar/
	// if (parameter /output_dtt_state/)	# default false
	//    then we output /dtt_hbar/
	// if (do_constraints)
	//    then we compute and output the constraints,
	// if (do_Einstein)
	//    then compute and output the Einstein tensor and its norms
	// if (!maybe_do_self_force_modes)
	//    then compute and output the self-force modes
	//
	// /SW/ is non-/const/ so that it can apply spatial BCs.
	// This function is non-/const/ so that it can write to log files.
	//
	void do_diagnostics_with_time_derivatives(sandwich& SW,
						  bool do_constraints,
						  bool do_Einstein,
						  bool do_self_force_modes);


	//
	// constraints
	//
public:
	// do we have (own) a /constraints/ object?
	bool have_constraints() const { return constraints_ptr_ != nullptr; }

	// return pointer to /constraints/ object, or null if we don't have one
	constraints* get_constraints_ptr()
		{ return have_constraints() ? &*constraints_ptr_ : nullptr; }

	// valid only if /have_constraints()/
	const constraints& get_constraints() const
		{ assert(have_constraints());   return *constraints_ptr_; }
	      constraints& get_constraints()
		{ assert(have_constraints());   return *constraints_ptr_; }


	//
	// Einstein
	//

	// do we have (own) an /Einstein/ object?
	bool have_Einstein() const { return Einstein_ptr_ != nullptr; }

	// return pointer to /Einstein/ object, or null if we don't have one
	Einstein* get_Einstein_ptr()
		{ return have_Einstein() ? &*Einstein_ptr_ : nullptr; }

	// valid only if /have_Einstein()/
	const Einstein& get_Einstein() const
		{ assert(have_Einstein());   return *Einstein_ptr_; }
	      Einstein& get_Einstein()
		{ assert(have_Einstein());   return *Einstein_ptr_; }


	//
	// self-force modes
	//

	// do we have (own) a /self_force_modes/ object?
	bool have_self_force_modes() const
		{ return self_force_modes_ptr_ != nullptr; }

	// return pointer to /self_force_modes/ object,
	// or null if we don't have one
	self_force_modes* get_self_force_modes_ptr()
		{
		return have_self_force_modes() ? &*self_force_modes_ptr_
					       : nullptr;
		}

	// valid only if /have_self_force_modes()/
	const self_force_modes& get_self_force_modes() const
		{
		assert(have_self_force_modes());
		return *self_force_modes_ptr_;
		}
	      self_force_modes& get_self_force_modes()
		{
		assert(have_self_force_modes());
		return *self_force_modes_ptr_;
		}


	//
	// ***** constructor, destructor *****
	//
public:
	//
	// Our slices keep references to the passed-in /hbar_semantics/
	// object, so the /hbar_semantics/ object's lifetime must be >= ours.
	//
	// We copy or use the other passed-by-reference-to-const and cstring
	// arguments so their lifetimes aren't a problem.
	//
	// When naming our subobjects, we treat this object as "invisible",
	// so that if (for example) /main_SW.name() == "ortho"/, our subobjects
	// have names like "ortho-state" or "ortho-constraints".
	//
	// adjust_output_time_spacings_to_multiple_of_Delta_t
	// adjust_output_time_spacings_to_divide_orbit_period
	//	= The diagnostics {norms,gridfn} output time spacings are
	//	  set by taking initial "trial" values from the parameters
	//	    norms_output_time_spacing		# default 1.0
	//	    gridfn_output_time_spacing		# default 10.0
	//	  and then passing to /choose_time_spacing()/ (declared in
	//	  "misc.hh").  See the comments on that function for the
	//	  detailed semantics of these two arguments.
	//
	diagnostics(const sandwich& main_SW,
		    fp Delta_t_in,
		    bool adjust_output_time_spacings_to_multiple_of_Delta_t,
		    bool adjust_output_time_spacings_to_divide_orbit_period);

	~diagnostics() = default;


	//
	// ***** data *****
	//
private:
	const fp Delta_t_;

	const time_sequence  norms_output_time_sequence_;
	const time_sequence gridfn_output_time_sequence_;

	const bool do_Einstein_at_norms_output_times_;

	const bool compute_dt_hbar_via_time_FD_;
	const bool compute_dtt_hbar_via_time_FD_;

	const bool is_nops_mode_;

	const std::string output_directory_name_;
	const util::two_intervals diagnostic_norms_region_;

	// *** DECLARATION ORDER ***
	// /diagnostics_SW_ptr_/ must be declared after /is_nops_mode_/
	// ... each of these is a non-null --> object we own
	std::unique_ptr<loaf>     our_loaf_ptr_;
	std::unique_ptr<sandwich> diagnostics_SW_ptr_;

	// *** DECLARATION ORDER ***
	// /Einstein_ptr_ must be declared after
	// /diagnostic_norms_region_/
	// ... each of these is either /nullptr/ || --> object we own
	std::unique_ptr<     constraints>      constraints_ptr_;
	std::unique_ptr<        Einstein>         Einstein_ptr_;
	std::unique_ptr<self_force_modes> self_force_modes_ptr_;

	std::fstream       state_norms_log_;
	std::fstream constraints_norms_log_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function creates a new-allocated /diagnostics/ object and
// returns an /std::unique_ptr<diagnostics>/ pointing to this object.
//
// The caller is responsible for eventually deleting this chunk;
// in practice this will be done automagically by /std::unique_ptr/.
//
// The flags
//   adjust_output_time_spacings_to_multiple_of_Delta_t
//   adjust_output_time_spacings_to_divide_orbit_period
// are set (via /get_adjust_output_spacing_flags_parameters()/) from
// parameters.
//
std::unique_ptr<diagnostics>
  make_diagnostics(const sandwich& main_SW,
		   fp Delta_t_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__DIAGNOSTICS_HH


==> anc/smp-v8.10.23/src/evol/ell_emm.cc <==
// ell_emm -- $(\ell,m)$ and various functions of them
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ell_emm.cc,v 1.14 2022/08/17 00:17:12 jonathan Exp $
//
// ell_emm::ell_emm(ell,emm are explicit constructor arguments)
// ell_emm::ell_emm(ell,emm are parameters)
// ell_emm::describe_me
// ell_emm::hbar_I_is_nonzero
// ell_emm::{min,max}_I_for_nonzero
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <string>
#include <iostream>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /ell_emm/ object, with /ell/ and /emm/
// specified explicitly as constructor arguments.
//
ell_emm::ell_emm(const int ell_in, const int emm_in)
	: boost::noncopyable(),

	     ell_(ell_in),    emm_(emm_in),
	  fp_ell_(ell_in), fp_emm_(emm_in),
	  is_even_parity_((ell_in+emm_in) % 2 == 0) // no comma
{
assert(ell() >= 0);
assert(std::abs(emm()) <= ell());

cout << format("ell_emm::ell_emm(this=%p, ell=%d, emm=%d): %s parity\n")
	% this % ell() % emm() % parity_cstring();
}

//******************************************************************************

//
// This function constructs an /ell_emm/ object, with /ell/ and /emm/
// specified via the parameters
//	"ell"		# integer, no default
//	"emm"		# integer, no default
//
//explicit
  ell_emm::ell_emm()
	: ell_emm(
	    get_parameter<int>("ell"),
	    get_parameter<int>("emm")
		 ) // no comma
{
cout << 
  "ell_emm::ell_emm(construct via params, after forwarding to explicit-args ctor)\n";
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of an
// /ell_emm/ object.
// ... the result is NOT terminated by '\n'
//
std::string ell_emm::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("ell=%d, emm=%d, parity_cstring=\"%s\"")
	  % ell() % emm() % parity_cstring();
return buffer.str();
}

//******************************************************************************

//
// This function determines which tensor-spherical-harmonic metric
// perturbations are nonzero for this ell, as per Table 1 of Barack &
// Lousto (2005).
//
bool ell_emm::hbar_I_is_nonzero(const int I)
	const
{
switch	(ell())
	{
case 0:
	assert(is_even_parity());
	switch	(I)
		{
	case 1:
	case 2:
	case 3:
	case 6:
		return true;			// even parity
	default:
		return false;
		}
case 1:
	switch	(I)
		{
	case 1:
	case 2:
	case 3:
	case 4:
	case 5:
	case 6:
		return is_even_parity();
	case 8:
	case 9:
		return is_odd_parity();
	default:
		return false;
		}
default:
	switch	(I)
		{
	case 1:
	case 2:
	case 3:
	case 4:
	case 5:
	case 6:
	case 7:
		return is_even_parity();
	case 8:
	case 9:
	case 10:
		return is_odd_parity();
	default:
		cerr << format(
"***** hbar_I_is_nonzero():\n"
"        invalid I=%d!\n"
			      )
			% I;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}
}

//******************************************************************************

//
// These functions return the {minimum,maximum} /I/ for which
// /hbar_I_is_nonzero(I)/.
//

int ell_emm::min_I_for_nonzero()
	const
{
switch	(ell())
	{
case 0:
	assert(is_even_parity());
	return 1;
case 1:
	return is_even_parity() ? 1 : 8;
default:
	return is_even_parity() ? 1 : 8;
	}
}

//**************************************

int ell_emm::max_I_for_nonzero()
	const
{
switch	(ell())
	{
case 0:
	assert(is_even_parity());
	return 6;
case 1:
	return is_even_parity() ? 6 : 9;
default:
	return is_even_parity() ? 7 : 10;
	}
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/ell_emm.hh <==
// ell_emm -- $(\ell,m)$ and various functions of them
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ell_emm.hh,v 1.12 2022/08/17 00:09:45 jonathan Exp $

#ifndef EVOL__ELL_EMM_HH
#define EVOL__ELL_EMM_HH

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// /ell_emm/ is a small class to store $(\ell,m)$ and compute various
// function of them.  We'd like there to be only a single global /ell_emm/
// object, so we make /ell_emm/ noncopyable to enforce pass-by-reference.
//
// /ell_emm/ has only /const/ member functions, so a (the) /ell_emm/ object
// is effectively immutable once it's constructed.
//
// FIXME: should use singleton pattern to enforce that there's only one
//        object of this class
//
class	ell_emm
	: public boost::noncopyable
	{
public:
	// ell and emm
	int ell() const { return ell_; }
	int emm() const { return emm_; }

	// ell and emm as floating-point numbers
	fp fp_ell() const { return fp_ell_; }
	fp fp_emm() const { return fp_emm_; }

	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// what parity are we?
	bool is_even_parity() const { return is_even_parity_; }
	bool  is_odd_parity() const { return !is_even_parity(); }
	const char* parity_cstring() const
		{ return is_even_parity() ? "even" : "odd"; }

	// $\ell (\ell+1)$ and $\lambda := (\ell+2)(\ell-1)$
	fp ell_ell1() const { return fp_ell() * (fp_ell()+1); }
	fp lambda() const { return (fp_ell() + 2.0) * (fp_ell() - 1.0); }

	// which tensor-spherical-harmonic metric perturbations are always
	// zero/nonzero for this ell, as per Table 1 of Barack & Lousto (2005)
	bool hbar_I_is_nonzero(int I) const;
	bool hbar_I_is_zero(int I) const { return ! hbar_I_is_nonzero(I); }

	// what's the {minimum,maximum} /I/ for which /hbar_I_is_nonzero(I)/
	int min_I_for_nonzero() const;
	int max_I_for_nonzero() const;

	// is the set of /I/ for which /hbar_I_is_nonzero(I)/ contiguous?
	// i.e., is /hbar_I_is_nonzero(I)/ identical to
	// /(I >= min_I_for_nonzero()) && (I <= max_I_for_nonzero())/
	bool hbar_I_nonzero_is_contiguous() const { return ell() >= 1; }


	//
	// ***** constructor, destructor *****
	//
public:
	// (ell,emm) passed explicitly
	ell_emm(const int ell_in, const int emm_in);

	// (ell,emm) read from parameters
	//   "ell"	# integer, no default
	//   "emm"	# integer, no default
	explicit
	  ell_emm();

	~ell_emm() = default;


	//
	// ***** data *****
	//
private:
	const int    ell_,    emm_;
	const fp  fp_ell_, fp_emm_;
	const bool is_even_parity_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__ELL_EMM_HH


==> anc/smp-v8.10.23/src/evol/finite_diff_radius.hh <==
// finite_diff_radius -- radius of various finite difference operators
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/finite_diff_radius.hh,v 1.1 2024/09/01 08:53:24 jonathan Exp $

#ifndef EVOL__FINITE_DIFF_RADIUS_HH
#define EVOL__FINITE_DIFF_RADIUS_HH

#include <algorithm>			// std::max

#include "finite_diff.hh"

namespace smp
	  {

//******************************************************************************

//
// these function return the radius of the molecules used by various
// finite difference operations defined in /slice::/ and /slice_smp::/
//
// these functions are split out into this separate file so that
// /source_info.hh/ can #include these before /slice/ is fully defined
//

// radius of /slice::partial_rstar_centered()/
// and /slice::partial_rstar_rstar_centered()/
// and /slice::Kreiss_Oliger_dissipation_centered()/
static
  constexpr
  int partial_rstar_centered_radius() noexcept
	{ return util::partial_x_4th_order_centered_radius(); }
static
  constexpr
  int partial_rstar_rstar_centered_radius() noexcept
	{ return util::partial_xx_4th_order_centered_radius(); }
static
  constexpr
  int Kreiss_Oliger_dissipation_centered_radius() noexcept
	{
	return util::
	       Kreiss_Oliger_dissipation_6th_order_centered_radius();
	}

// maximum radius of any /slice::/ centered partial-derivative
// finite differencing operation (partial_rstar or partial_rstar_rstar)
static
  constexpr
  int max_partial_derivative_centered_radius() noexcept
	{
	return std::max(partial_rstar_centered_radius(),
			partial_rstar_rstar_centered_radius());
	}

// maximum radius of any finite differencing operation
// (partial-derivative or dissipation)
static
  constexpr
  int max_finite_diff_radius() noexcept
	{
	return std::max(max_partial_derivative_centered_radius(),
			Kreiss_Oliger_dissipation_centered_radius());
	}

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__FINITE_DIFF_RADIUS_HH


==> anc/smp-v8.10.23/src/evol/freq_filter.cc <==
// frequency_filter -- frequency-filtering of the state vector
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/freq_filter.cc,v 1.24 2026/03/16 06:10:28 jonathan Exp $

//
// freq_filter::freq_filter
// freq_filter::time_step
// freq_filter::record_data_for_diagnostics
// freq_filter::maybe_do_diagnostics
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <fstream>
#include "boost/format.hpp"

#include "param.hh"
#include "util.hh"
#include "io.hh"
#include "interval.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "misc.hh"
#include "particle.hh"
#include "source_info.hh"
#include "gwag.hh"
#include "slice.hh"
#include "sandwich.hh"
#include "diagnostics.hh"
#include "freq_filter.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::name_of_type;
using util::nearest_divisor;
using util::powm2;
using util::fuzzy;
using util::output_number;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs a /frequency_filter/ object.
//
freq_filter::
  freq_filter(const sandwich& main_SW,
	      const fp Delta_t)

	: loaf_ptr_(
	    std::make_unique<loaf>
			    (main_SW.get_geometry(),
			     main_SW.t(), Delta_t,
			     main_SW.state()
				    .self_slice_smp().get_hbar_semantics(),
			     main_SW.enable_source(),
			     main_SW.state().min_i_BC().BC_type(),
			     main_SW.state().max_i_BC().BC_type(),
			     main_SW.output_directory_name(),
			     true, "loaf_slice_%d")	// give each loaf slice
							// a unique name in case
							// we ever need debug
							// printing from slices
		   ),
	  FF_SW_ptr_(
	    make_sandwich_from_pattern_sandwich(main_SW,// pattern sandwich
						false,	// enable_source
						"freq-filter")// name
		    ),
	  FF_diag_ptr_(
	    make_diagnostics(main_SW,
			     Delta_t)
		      ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

// frequency filtering requires knowing the particle orbit frequency,
// which in turn requires that there be a particle :)
assert(main_SW.have_source_info());

if (verbose > 0)
	cout << "freq_filter::frequency_filter()\n";
}

//******************************************************************************

//
//
// This function "time steps" this object.  More pecisely, it
// * rotates the slices in our /loaf/ and copies the
//   main evolution's /hbar/ to the /loaf/'s current slice
// * if enough loaf slices have valid data,
//   computes the frequency-filtered /hbar/
//   by time-finite-differencing the /hbar/ in our internal /loaf/
//
// The main program should call this function once each time
// step, *after* taking a time step in the main evolution.
//
void freq_filter::time_step(const sandwich& main_SW)
{
static const int verbose = get_parameter<int>("verbose", 0);

const fp t = main_SW.t();
if (verbose > 6)
	cout << format("freq_filter::time_step(): stepping to t=%.15g\n") % t;

//
// * rotate the slices in our /loaf/ and copy the
//   main evolution's /hbar/ to the /loaf/'s current slice
//
our_loaf().rotate_slices();
assert(fuzzy<fp>::EQ(our_loaf().current_slice().t(), t));
gwag_fns::
  aX(main_SW.state().field_gridfns_gfn_range(),
     main_SW.state().nominal_interval(),
     static_cast<field>(1.0), main_SW.state(),
     our_loaf().current_slice());
our_loaf().set_valid_data_flag();

//
// * if enough loaf slices have valid data,
//   compute the frequency-filtered /hbar/
//   by time-finite-differencing the /hbar/ in our internal /loaf/
//
if (    our_loaf().all_inputs_valid_for_partial_t()
     && our_loaf().all_inputs_valid_for_partial_tt() )
	{
	const util::interval hbar_gfn_range
		= our_loaf().current_slice().field_gridfns_gfn_range();
	loaf_fns::partial_t_or_tt_of_gridfn_range
		<field>
		(our_loaf(), hbar_gfn_range,
		 loaf_fns::loaf_op_partial_tt,
		 freq_filter_SW().state(), hbar_gfn_range);

	const fp Omega = main_SW.get_source_info().P().Omega_phi();
	gwag_fns::aX(hbar_gfn_range,
		     freq_filter_SW().state().nominal_interval(),
		     -powm2(Omega), freq_filter_SW().state(),
		     freq_filter_SW().state());

	freq_filter_SW().update_for_time(t,
					 true,	  // we updated /state/
					 false);  // we didn't update /dt_state/

	record_data_for_diagnostics();
	}
}

//******************************************************************************

//
// This function records the frequency-filtered data for diagnostics.
// It's normally called automatically by /time_step()/, but may
// be called explicitly to record initial data before calling
// /maybe_do_diagnostics()/ to do initial-data diagnostics.
//
// Arguments:
// initial_data_flag = if this is true, this signals that we're
//                     recording initial data, and hence that we
//                     should skip any time stepping of our internal
//                     storage before copying the data
//
void freq_filter::
     record_data_for_diagnostics(bool initial_data_flag /* = false */)
{
FF_diagnostics().record_data(freq_filter_SW(), initial_data_flag);
}

//******************************************************************************

//
// This function optionally computes and/or outputs various
// diagnostics for this object.  This function is non-/const/
// but apart from boundary conditions it doesn't modify the
// frequency-filtered state vector.
//
// The main program should call this function once each time step.
//
// Arguments:
// dont_use_hbar_history
//      = This is passed to /diagnostics::do_diagnostics()/;
//        see the comments for that function for the semantics.
//
void freq_filter::
     maybe_do_diagnostics(const bool dont_use_hbar_history /* = false */)
{
if (    our_loaf().all_inputs_valid_for_partial_t()
     && our_loaf().all_inputs_valid_for_partial_tt() )
	{
	FF_diagnostics().maybe_do_diagnostics(freq_filter_SW(),
					      dont_use_hbar_history);
	}
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/freq_filter.hh <==
// freq_filter -- frequency-filtering of the state vector
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/freq_filter.hh,v 1.19 2025/12/31 05:48:41 jonathan Exp $

#ifndef EVOL__FREQ_FILTER_HH
#define EVOL__FREQ_FILTER_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <iostream>
#include <fstream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"

#include "misc.hh"
#include "slice.hh"
#include "sandwich.hh"
#include "diagnostics.hh"
#include "loaf.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /freq_filter/ object computes a "pseudo-evolution" /sandwich/ by
// applying the Dolan-Barack "frequency filter" to the main evolution.
// This is described in equation (139) of the Dolan-Barack paper
// [PRD 87,084066 = arXiv:1211.4586], which (changing notation slightly)
// can be written
//   $$
//   \hbar_\text{ff}
//       := - \frac{1}{\Omega^2}
//            \frac{\partial^2}{\partial t^2} \hbar_\text{main}
//   $$
// where $\Omega$ is the particle orbit ($\phi$) frequency, i.e., the
// result of /particle::Omega_phi()/.
//
// This class uses an internal /loaf/ object to do the time derivatives.
// At present the time derivatives are done "raw", *not* taking into
// account any worldtube.
//
// *** WARNING ***
// This code compiles, but I haven't tested it (yet).
//
class	freq_filter
	: public boost::noncopyable
	{
public:
	//
	// ***** the frequency-filtered pseudo-evolution *****
	//

	// the frequency-filtered pseudo-evolution
	// ... this is a vacuum sandwich, since all we're going to do with
	//     it is compute diagnostics, so we don't need any source info
public:
	const sandwich& freq_filter_SW() const { return *FF_SW_ptr_; }
private:      sandwich& freq_filter_SW()       { return *FF_SW_ptr_; }
public:


	//
	// ***** client API to update our state *****
	//
public:
	//
	// This function "time steps" this object.  More pecisely, it
	// * rotates the slices in our /loaf/ and copies the
	//   main evolution's /hbar/ to the /loaf/'s current slice
	// * if enough loaf slices have valid data,
	//   computes the frequency-filtered /hbar/
	//   by time-finite-differencing the /hbar/ in our internal /loaf/
	//   and records this for future diagnostics
	//
	// The main program should call this function once each time
	// step, *after* taking a time step in the main evolution.
	//
	void time_step(const sandwich& main_SW);


	//
	// *** our internal /loaf/ for computing time derivatives ***
	//
private:
	const loaf& our_loaf() const { return *loaf_ptr_; }
	      loaf& our_loaf()       { return *loaf_ptr_; }
public:


	//
	// ***** diagnostics *****
	//
public:
	//
	// This function records the frequency-filtered data for diagnostics.
	// It's normally called automatically by /time_step()/, but may
	// be called explicitly to record initial data before calling
	// /maybe_do_diagnostics()/ to do initial-data diagnostics.
	//
	// Arguments:
	// initial_data_flag = if this is true, this signals that we're
	//                     recording initial data, and hence that we
	//                     should skip any time stepping of our internal
	//                     storage before copying the data
	//
	void record_data_for_diagnostics(bool initial_data_flag = false);

	//
	// This function optionally computes and outputs various
	// diagnostics for the frequency-filtered pseudo-evolution's .
	// This function is non-/const/ but apart from boundary conditions
	// it doesn't modify the frequency-filtered state vector.
	//
	// The main program should call this function once each time step.
	//
	// Arguments:
	// dont_use_hbar_history
	//      = This is passed to /diagnostics::do_diagnostics()/;
	//        see the comments for that function for the semantics.
	//
	// FIXME:
	// I'm not sure if we can actually provide the
	// /dont_use_hbar_history = true/ semantics.
	//
	void maybe_do_diagnostics(bool dont_use_hbar_history = false);

private:
	const diagnostics& FF_diagnostics() const { return *FF_diag_ptr_; }
	      diagnostics& FF_diagnostics()       { return *FF_diag_ptr_; }


	//
	// *** constructor, destructor ***
	//
public:
	//
	// Arguments:
	// main_SW = the main evolution's /sandwich/, which must have
	//           /enable_source()/ true; we don't use the gridfns
	//           at this time, just the metadata
	// Delta_t = the main evolution's time step
	//
	freq_filter(const sandwich& main_SW,
		    const fp Delta_t);

	~freq_filter() = default;


	//
	// *** data ***
	//
private:
	// --> non-const objects we own (allocated in constructor)
	const std::unique_ptr<loaf       > loaf_ptr_;
	const std::unique_ptr<sandwich   > FF_SW_ptr_;
	const std::unique_ptr<diagnostics> FF_diag_ptr_;

	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__FREQ_FILTER_HH


==> anc/smp-v8.10.23/src/evol/geometry.cc <==
// geometry -- geometry of part or all of a t=constant slice of spacetime
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/geometry.cc,v 1.51 2026/02/24 18:47:43 jonathan Exp $

//
// geometry[constructor]
// geometry[copy constructor]
// describe_me
/// describe_me_bare
//
// rstar_position_wrt_grid
// region_crosses_rstar
//
// multiply_gridfn_by_f_of_r
// divide_gridfn_by_f_of_r
//
// time_subdirectory_name
// IO_file_name
// output_SH_tensor_gridfn(directory/subdirectory)
// output_SH_tensor_gridfn(directory)
// output_gridfn(directory/subdirectory)
// output_gridfn(directory)
// output_gridfn(already-open /fstream/)
// input_gridfn(directory/subdirectory)
// input_gridfn(directory)
// input_gridfn(already-open /fstream/)
//
// partial_r_of_partial_rstar(const SH_tensor_at_point<field>&)
// partial_rr_of_partial_rstar_rstar(const SH_tensor_at_point<field>&)
// partial_v_of_drstar_dt(const SH_tensor_at_point<field>&)
//
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <limits>
#include <utility>			// std::pair
#include <tuple>
#include <algorithm>			// std::min, std::max
#include <optional>
#include <functional>			// std::reference_wrapper
#include <iostream>
#include <fstream>
#include <sstream>
#include <string>
#include "boost/format.hpp"
#include "boost/type_index.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "gridfn.hh"
#include "linear_map.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "ell_emm.hh"
#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"
#include "ghost_zone.hh"
#include "geometry.hh"
#include "misc.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_type;
using util::name_of_bool;
using util::print_number;
using util::fuzzy;
using param::get_parameter;

// #define this symbol for super-verbose debug printing in /input_gridfn()/
#undef	INPUT_GRIDFN_SUPER_DEBUG

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /geometry/ object.
//
geometry::geometry
	(const Schw::black_hole& BH_in,
	 const ell_emm& ell_emm_in,
	 const util::linear_map<fp>& nominal_rstar_coord_map_in,
	 const ghost_zone& min_i_ghost_zone_in,
	 const ghost_zone& max_i_ghost_zone_in,
	 bool is_mesh_refinement_in, int rl_in)
	: BH_                (BH_in),
	  ell_emm_           (ell_emm_in),
	  nominal_interval_  (nominal_rstar_coord_map_in.int_interval()),
	  ghosted_interval_  (min_i_ghost_zone_in.min_i(),
			      max_i_ghost_zone_in.max_i()),
	  min_i_ghost_zone_  (min_i_ghost_zone_in),	// copy passed-in object
	  max_i_ghost_zone_  (max_i_ghost_zone_in),	// ditto

	  rstar_coord_map_   (nominal_rstar_coord_map_in, ghosted_interval_),

	  output_min_rstar_(
	    nominal_rstar_coord_map_in.clamp(
	      get_parameter<fp>("geometry::output_min_rstar",
				nominal_rstar_coord_map_in.min_fp())
					    )
			    ),
	  output_max_rstar_(
	    nominal_rstar_coord_map_in.clamp(
	      get_parameter<fp>("geometry::output_max_rstar",
				nominal_rstar_coord_map_in.max_fp())
					    )
			   ),

	  is_mesh_refinement_(is_mesh_refinement_in),
	  rl_                (rl_in),

	             r_of_i_ (ghosted_interval_, "r"           ),
	         r_inv_of_i_ (ghosted_interval_, "r_inv"       ),
	             f_of_i_ (ghosted_interval_, "f"           ),
	        fprime_of_i_ (ghosted_interval_, "fprime"      ),
	  fprime_prime_of_i_ (ghosted_interval_, "fprime_prime"),
	         f_inv_of_i_ (ghosted_interval_, "f_inv"       ),
	     potential_of_i_ (ghosted_interval_, "potential"   ) // no comma
{
// verify that ghost zones are immediately adjacent to nominal grid
assert(min_i_ghost_zone().max_i() == nominal_min_i() - 1);
assert(max_i_ghost_zone().min_i() == nominal_max_i() + 1);

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"geometry::geometry(this=%p) [constructor]\n"
"   (BH: %s,\n"
"    rstar_coord_map: %s,\n"
"    min_i_ghost_zone: %s,\n"
"    max_i_ghost_zone: %s,\n"
"    is_mesh_refinement=%s rl=%d)\n"
		      )
		% this
		% BH().describe_me()
		% rstar_coord_map().describe_me()
		% min_i_ghost_zone().describe_me()
		% max_i_ghost_zone().describe_me()
		% name_of_bool(is_mesh_refinement()) % rl();

// initializze the fns-of-i caches
const fp fp_ell = get_ell_emm().fp_ell();
	for (int i = ghosted_min_i() ; i <= ghosted_max_i() ; ++i)
	{
	const fp rstar = rstar_of_i(i);
	const fp r     = Schw::r_of_rstar(BH(), rstar);
	           r_of_i_(i) =     r;
	       r_inv_of_i_(i) = 1.0/r;
	           f_of_i_(i) = Schw::           f_of_r(BH(), r);
	      fprime_of_i_(i) = Schw::      fprime_of_r(BH(), r);
	fprime_prime_of_i_(i) = Schw::fprime_prime_of_r(BH(), r);
	       f_inv_of_i_(i) = (f_of_i_(i) == 0.0) ? 0.0 : 1.0/f_of_i_(i);
	   potential_of_i_(i) = Schw::potential_of_ell_r(BH(), fp_ell, r);
	}
}

//******************************************************************************

//
// This function copies a /geometry/ object.
//
//explicit
  geometry::geometry(const geometry& geom_in)
	: geometry(geom_in.BH(), geom_in.get_ell_emm(),
		   util::linear_map<fp>(geom_in.rstar_coord_map(),
					geom_in.nominal_interval()),
		   geom_in.min_i_ghost_zone(),
		   geom_in.max_i_ghost_zone(),
		   geom_in.is_mesh_refinement(),
		   geom_in.rl()) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"geometry::geometry(this=%p) [copy constructor after delegation]\n"
		      )
		% this;
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object.
// ... result includes the run-time-class name and the string
//     returned by the run-time-class's /describe_me_bare()/
// ... result does NOT end in '\n'
//
std::string geometry::describe_me()
	const
{
std::ostringstream buffer;
buffer << boost::typeindex::type_id_runtime(*this).pretty_name()
       << ": " << describe_me_bare();
return buffer.str();
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//
//protected
//virtual
  std::string geometry::describe_me_bare()
	const
{
std::ostringstream buffer;
buffer << format("rl=%d, nominal rstar_coord_map: %s")
	  % rl()
	  % util::linear_map<fp>(rstar_coord_map(), nominal_interval())
	    .describe_me();
return buffer.str();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function determines where a given /rstar/ is with respect to the grid.
//
// More precisely, this function returns
//   std::make_tuple(im,xm, ip,xp)
// where
// * /im/ and /ip/ are valid grid-point indices
// * /ip = im + 1/
// * /rstar/ is (fuzzily) between grid points /im/ and /ip/
// * /xm/ is fuzzily in the interval [0,1)
// * /xp/ is fuzzily in the interval [-1,0)
// * both /rstar_of_i(im) + xm*Delta_rstar()/
//   and  /rstar_of_i(ip) + xp*Delta_rstar()/
//   are fuzzily equal to /rstar/
//
std::tuple<int,fp, int,fp> geometry::rstar_position_wrt_grid(const fp rstar)
	const
{
const std::pair<int,fp> posn = rstar_coord_map()
			       .floor_int_and_fraction_of_fp(rstar);
const int im = posn.first;	// i coordinate of grid point just inside rstar
const int ip = im + 1;		// i coordinate of grid point just outside rstar
const fp xm = posn.second;	// (P.rstar() - rstar_of_im)/Delta_rstar
const fp xp = xm - 1.0;		// (P.rstar() - rstar_of_ip)/Delta_rstar

// sanity checks on (im,xm)
assert(fuzzy<fp>::GE(xm, 0.0));
assert(fuzzy<fp>::LT(xm, 1.0));
assert( fuzzy<fp>::EQ(rstar, rstar_of_i(im) + xm*Delta_rstar()) );

// sanity checks on (ip,xp)
assert(fuzzy<fp>::GE(xp, -1.0));
assert(fuzzy<fp>::LT(xp,  0.0));
assert( fuzzy<fp>::EQ(rstar, rstar_of_i(ip) + xp*Delta_rstar()) );

return std::make_tuple(im,xm, ip,xp);
}

//******************************************************************************

//
// This function determines whether a given region "crosses" a given /rstar/,
// i.e., whether a given region contains both one or more points < rstar,
// and one or more points > rstar.
//
bool geometry::region_crosses_rstar(const util::interval& I,
				    const fp rstar)
	const
{
// /rstar/ position in the grid is between these two grid points
const int i_minus = i_of_rstar_unchecked(rstar,
					 util::linear_map<fp>::nia_floor);
const int i_plus  = i_of_rstar_unchecked(rstar,
					 util::linear_map<fp>::nia_ceiling);

return I.contains_point(i_minus) && I.contains_point(i_plus);
}

//******************************************************************************

//
// This function determines the set of molecule-evaluation points where
// a given molecule crosses /rstar/, i.e., the set of points /eval_i/ where
//   region_crosses_rstar(
//      util::molecule_input_fns
//          ::molecule_input_region(r_minus, r_plus, eval_i),
//      rstar
//                       )
// returns true
//
util::interval
  geometry::molecule_eval_region_to_cross_rstar(const int radius_minus,
						const int radius_plus,
						const fp rstar)
	const
{
// /rstar/ position in the grid is between these two grid points
const int i_minus = i_of_rstar_unchecked(rstar,
					 util::linear_map<fp>::nia_floor);
const int i_plus  = i_of_rstar_unchecked(rstar,
					 util::linear_map<fp>::nia_ceiling);

return util::interval(i_plus-radius_plus, i_minus+radius_minus);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function multiplies a gridfn by $f(r)$ in the nominal grid
//
template <typename T>
  void geometry::multiply_gridfn_by_f_of_r(util::gridfn<T>& gf)
	const
{
	for (int i = nominal_min_i() ; i <= nominal_max_i() ; ++i)
	{
	gf(i) *= f_of_i(i);
	}
}

//******************************************************************************

//
// This function divides a gridfn by $f(r)$ in the nominal grid.
// This may produce divide-by-zero NaN for rstar << 0.
//
template <typename T>
  void geometry::divide_gridfn_by_f_of_r(util::gridfn<T>& gf)
	const
{
	for (int i = nominal_min_i() ; i <= nominal_max_i() ; ++i)
	{
	gf(i) /= f_of_i(i);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function chooses the subdirectory name in which to write files
// specific to a single time step.
// See the .hh file comments for more details.
//
//static
  std::string geometry::
	      time_subdirectory_name(const fp t)
{
static const std::string time_format
   = get_parameter<std::string>("geometry::IO_file_name.time_format", "t=%g");

std::ostringstream directory_name_buffer;
directory_name_buffer << boost::format(time_format) % t;
return directory_name_buffer.str();
}

//******************************************************************************

//
// This function chooses the file name to use for gridfn I/O.
// See the .hh file comments for more details.
//
std::string geometry::
	    IO_file_name(const std::string& gf_name,
			 const char* const object_name /* = nullptr */)
	const
{
const char* const use_object_name = (object_name == nullptr) ? "" : object_name;
const std::string object_compound_name
	= compound_name(use_object_name, gf_name);

if (is_mesh_refinement())
	{
	std::ostringstream file_name_buffer;
	file_name_buffer << boost::format("rl=%d.%s")
			    % rl() % object_compound_name;
	return file_name_buffer.str();
	}
   else return object_compound_name;
}

//******************************************************************************

//
// These functions use /output_gridfn()/ to ASCII-output each
// tensor-component gridfn of a /SH_tensor_gridfn<T>/ object
// to a file in a specified directory/subdirectory or directory;
// each output file is named via /IO_file_name()/
//

template <typename T>
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<T>& X,
			       const std::string& directory_name,
			       const std::string& subdirectory_name,
			       const char* const object_name /* = nullptr */)
	const
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const util::gridfn<T>& gf = X.gridfn_generic(I);
	const std::string file_name = IO_file_name(gf.name(), object_name);
	output_gridfn(gf,
		      directory_name, subdirectory_name,
		      file_name);
	}
}

//**************************************

template <typename T>
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<T>& X,
			       const std::string& directory_name,
			       const char* const object_name /* = nullptr */)
	const
{
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const util::gridfn<T>& gf = X.gridfn_generic(I);
	const std::string file_name = IO_file_name(gf.name(), object_name);
	output_gridfn(gf,
		      directory_name,
		      file_name);
	}
}

//******************************************************************************

//
// These functions ASCII-output a gridfn to a file.
// See the .hh file comments for more details.
//

template <typename T>
  void geometry::
       output_gridfn(const util::gridfn<T>& gf,
		     const std::string& directory_name,
		     const std::string& subdirectory_name,
		     const std::string& file_name)
	const
{
std::fstream os;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
util::open_IO_file(directory_name, subdirectory_name, file_name,
		   std::ios_base::out, os);
output_gridfn(gf, os);
}

//**************************************

template <typename T>
  void geometry::
       output_gridfn(const util::gridfn<T>& gf,
		     const std::string& directory_name,
		     const std::string& file_name)
	const
{
std::fstream os;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
util::open_IO_file(directory_name, file_name,
		   std::ios_base::out, os);
output_gridfn(gf, os);
}

//******************************************************************************

//
// This function ASCII-outputs a gridfn to an already-open stream.
// This function does NOT close the stream after doing the output.
// See the .hh file comments for more details.
//
template <typename T>
  void geometry::
       output_gridfn(const util::gridfn<T>& gf,
		     std::fstream& os)
	const
{
static const bool output_ghost_zones
	= get_parameter<bool>("geometry::output_ghost_zones", false);

const util::interval grid_interval = output_ghost_zones ? ghosted_interval()
							: nominal_interval();
const util::interval output_interval
	= util::interval::intersection(grid_interval, gf.i_interval());

os << "# column 1 = rstar\n";
os << "# column 2 = r\n";
const int next_column = 3;
util::output_number_header_comment<T>(os, gf.name(), next_column);

	for (int i  = output_interval.min_i() ;
		 i <= output_interval.max_i() ;
	       ++i)
	{
	const fp rstar = rstar_of_i(i);
	if (fuzzy<fp>::LT(rstar, output_min_rstar()))
		continue;				// *** loop control ***
	if (fuzzy<fp>::GT(rstar, output_max_rstar()))
		continue;				// *** loop control ***

	const fp r     =     r_of_i(i);
	util::output_number(os, rstar);
	util::output_number(os, "\t", r);
	util::output_number(os, "\t", gf(i));
	os << "\n";
	}
}

//******************************************************************************

//
// This function ASCII-inputs a gridfn from a file.
// See the .hh file comments for more details.
//
template <typename T>
  std::pair<int, util::interval>
	 geometry::
	 input_gridfn(util::gridfn<T>& gf,
		      const std::string& directory_name,
		      const std::string& subdirectory_name,
		      const std::string& file_name,
		      std::optional<
			std::reference_wrapper<util::array_1D<bool>>
				   > opt_which_points /* = std::nullopt */)
	const
{
std::fstream is;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
util::open_IO_file(directory_name, subdirectory_name, file_name,
		   std::ios_base::in, is);

return input_gridfn(gf,
		    is,
		    directory_name + "/" + subdirectory_name + "/" + file_name,
		    opt_which_points);
}

//******************************************************************************

//
// This function ASCII-inputs a gridfn from a file.
// See the .hh file comments for more details.
//
template <typename T>
  std::pair<int, util::interval>
	 geometry::
	 input_gridfn(util::gridfn<T>& gf,
		      const std::string& directory_name,
		      const std::string& file_name,
		      std::optional<
			std::reference_wrapper<util::array_1D<bool>>
				   > opt_which_points /* = std::nullopt */)
	const
{
std::fstream is;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
util::open_IO_file(directory_name, file_name,
		   std::ios_base::in, is);

return input_gridfn(gf,
		    is,
		    directory_name + "/" + file_name,
		    opt_which_points);
}

//******************************************************************************

//
// This function ASCII-inputs a gridfn from an already-open /fstream/.
// See the .hh file comments for more details.
//
template <typename T>
  std::pair<int, util::interval>
	 geometry::
	 input_gridfn(util::gridfn<T>& gf,
		      std::fstream& is,
		      const std::string& input_file_name,
		      std::optional<
			std::reference_wrapper<util::array_1D<bool>>
				   > opt_which_points /* = std::nullopt */)
	const
{
static const bool input_ghost_zones
	= get_parameter<bool>("geometry::input_ghost_zones", false);

// maybe restrict input to a specified /rstar/ range?
// ... note these variables can't be /static/ since different
//     /geometry/ objects may have different
//     /{ghosted,nominal}_{min,max}_rstar()/
const fp input_min_rstar
	= get_parameter<fp>("geometry::input_min_rstar",
			    input_ghost_zones ? ghosted_min_rstar()
					      : nominal_min_rstar());
const fp input_max_rstar
	= get_parameter<fp>("geometry::input_max_rstar",
			    input_ghost_zones ? ghosted_max_rstar()
					      : nominal_max_rstar());

// if we're going to record which points were read-in,
// first reset the output array
if (opt_which_points.has_value())
	{
	util::array_1D<bool>& which_points = opt_which_points.value().get();
		for (int i  = which_points.min_i() ;
			 i <= which_points.max_i() ;
		       ++i)
		{
		which_points(i) = false;
		}
	}

// summary info on read-in points
int readin_N_points = 0;
int readin_min_i = std::numeric_limits<int>::max();
int readin_max_i = std::numeric_limits<int>::min();

int line_number = 0;
	while (true)
	{
	std::string line;
	std::getline(is, line);
	if (is.eof() || is.fail())
		break;					// *** LOOP EXIT ***
	++line_number;
      #ifdef INPUT_GRIDFN_SUPER_DEBUG
	cout << format("### input line %d :%s:\n") % line_number % line;
      #endif

	// skip blank lines
	// FIXME: should also skip all-whitespace lines
	if (line.length() == 0)
		continue;				// *** loop control ***

	// skip comments
	if ((line.length() > 0) && (line.at(0) == '#'))
		continue;				// *** loop control ***

	std::stringstream line_stream(line);

	// get /rstar/
	const std::optional<fp> optional_rstar
		= util::input_number<fp>(line_stream);
	if (! optional_rstar.has_value())
		{
		cerr << format(
"***** geometry::input_gridfn(gf \"%s\")\n"
"        unable to get /rstar/ from\n"
"        input file \"%s\"\n"
"        input line %d\n"
			      )
			% gf.name()
			% input_file_name
			% line_number;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	const fp rstar = optional_rstar.value();
      #ifdef INPUT_GRIDFN_SUPER_DEBUG
	cout << format("###    got rstar=%.15g\n") % rstar;
      #endif

	// is /rstar/ valid and within the part of the grid we want to input?
	const fp old_fuzz = fuzzy<fp>::tolerance();
	fuzzy<fp>::set_tolerance(
	  get_parameter<fp>("geometry::input_gridfn::rstar_tolerance",
			    1.0e-4)	// relatively large tolerance to allow
					// for default-format 5-6 digit
					// printing/rounding of /rstar/
				);
	if (! rstar_coord_map().is_grid_point_unchecked(rstar))
		{
		cerr << format(
"***** geometry::input_gridfn(gf \"%s\")\n"
"        read-in rstar=%.16g isn't a valid grid point!\n"
"        rstar ghosted grid: %s\n"
"        input file \"%s\"\n"
"        input line %d\n"
			      )
			% gf.name()
			% rstar
			% rstar_coord_map().describe_me()
			% input_file_name
			% line_number;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	fuzzy<fp>::set_tolerance(old_fuzz);
	if (fuzzy<fp>::LT(rstar, input_min_rstar))
		continue;				// *** loop control ***
	if (fuzzy<fp>::GT(rstar, input_max_rstar))
		continue;				// *** loop control ***

	// parse the rest of the line & store the read-in number
	const int i = i_of_rstar(rstar, util::linear_map<fp>::nia_error);
	assert(rstar_coord_map().in_range(i));

	const std::optional<fp> optional_r
		= util::input_number<fp>(line_stream);
	const std::optional<T> optional_number
		= util::input_number<T>(line_stream);
	if (optional_r.has_value() && optional_number.has_value())
		{ /* all ok ==> no-op here */ }
	   else {
		cerr << format(
"***** geometry::input_gridfn(gf \"%s\")\n"
"        unable to parse rest-of-line-after-/rstar/\n"
"           into /fp/ number (/r/)\n"
"           followed by /%s/ number (gridfn)!\n"
"        input file \"%s\"\n"
"        input line %d\n"
			      )
			% gf.name()
			% util::name_of_type<T>()
			% input_file_name
			% line_number;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	const T number = optional_number.value();
      #ifdef INPUT_GRIDFN_SUPER_DEBUG
	cout << format("###    got i=%d number=") % i;
	print_number(number);
	cout << "\n";
      #endif

	gf(i) = number;
	++readin_N_points;
	readin_min_i = std::min(readin_min_i, i);
	readin_max_i = std::max(readin_max_i, i);
	if (opt_which_points.has_value())
		{
		util::array_1D<bool>& which_points
			= opt_which_points.value().get();
		if (which_points.is_valid_i(i))
			which_points(i) = true;
		}
	}

return std::make_pair(readin_N_points,
		      util::interval(readin_min_i, readin_max_i));
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes $\partial_r$ of a /SH_tensor_at_point<field>/
// in terms of $\partial_{r_*}$ of the same object.
//
SH_tensor_at_point<field>
  geometry::
  partial_r_of_partial_rstar(const SH_tensor_at_point<field>& drstar_X,
			     const int i)
	const
{
SH_tensor_at_point<field> dr_X;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	dr_X.X_generic(I) = partial_r_of_partial_rstar(drstar_X.X_generic(I),i);
	}

return dr_X;
}

//******************************************************************************

//
// This function computes $\partial_{rr}$ of a /SH_tensor_at_point<field>/
// in terms of $\partial_{r_*r_*}$ and $\partial_{r_*}$ of the same object.
//
SH_tensor_at_point<field>
  geometry::
  partial_rr_of_partial_rstar_rstar
		(const SH_tensor_at_point<field>& drstar_rstar_X,
		 const SH_tensor_at_point<field>&       drstar_X,
		 const int i)
	const
{
SH_tensor_at_point<field> drr_X;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	drr_X.X_generic(I)
		= partial_rr_of_partial_rstar_rstar(drstar_rstar_X.X_generic(I),
							  drstar_X.X_generic(I),
						    i);
	}

return drr_X;
}

//******************************************************************************

//
// This function computes $\partial_{r_*}$ of a /SH_tensor_at_point<field>/
// in terms of $\partial_r}$ of the same object.
//
SH_tensor_at_point<field>
  geometry::
  partial_rstar_of_partial_r(const SH_tensor_at_point<field>& dr_X,
			     const int i)
	const
{
SH_tensor_at_point<field> drstar_X;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	drstar_X.X_generic(I) = partial_rstar_of_partial_r(dr_X.X_generic(I),i);
	}

return drstar_X;
}

//******************************************************************************

//
// This function computes $\partial_{r_*r_*}$ of a /SH_tensor_at_point<field>/
// in terms of $\partial_rr}$ and $\partial_r$ of the same object.
//
SH_tensor_at_point<field>
  geometry::
  partial_rstar_rstar_of_partial_rr(const SH_tensor_at_point<field>& drr_X,
				    const SH_tensor_at_point<field>&  dr_X,
				    const int i)
	const
{
SH_tensor_at_point<field> drstar_rstar_X;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	drstar_rstar_X.X_generic(I)
		= partial_rstar_rstar_of_partial_rr(drr_X.X_generic(I),
						     dr_X.X_generic(I),
						    i);
	}

return drstar_rstar_X;
}

//******************************************************************************

//
// This function computes $\partial_v$ of a /SH_tensor_at_point<field>/
// in terms of $\partial_{r_*}$ and $\partial_t$ of the same object.
//
//static
  SH_tensor_at_point<field>
    geometry::partial_v_of_drstar_dt(const SH_tensor_at_point<field>& drstar_X,
				     const SH_tensor_at_point<field>&     dt_X)
{
SH_tensor_at_point<field> dv_X;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	dv_X.X_generic(I) = partial_v_of_drstar_dt(drstar_X.X_generic(I),
						       dt_X.X_generic(I));
	}

return dv_X;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

template
  void geometry::
       multiply_gridfn_by_f_of_r(util::gridfn<double>& gf)
	const;
template
  void geometry::
       multiply_gridfn_by_f_of_r(util::gridfn<field>& gf)
	const;

template
  void geometry::
       divide_gridfn_by_f_of_r(util::gridfn<double>& gf)
	const;
template
  void geometry::
       divide_gridfn_by_f_of_r(util::gridfn<field>& gf)
	const;

//**************************************

template
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<fp>& X,
			       const std::string& directory_name,
			       const std::string& subdirectory_name,
			       const char* const object_name /* = nullptr */)
	const;
template
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<field>& X,
			       const std::string& directory_name,
			       const std::string& subdirectory_name,
			       const char* const object_name /* = nullptr */)
	const;

template
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<fp>& X,
			       const std::string& directory_name,
			       const char* const object_name /* = nullptr */)
	const;
template
  void geometry::
       output_SH_tensor_gridfn(const SH_tensor_gridfn<field>& X,
			       const std::string& directory_name,
			       const char* const object_name /* = nullptr */)
	const;

//
// These variants of /output_gridfn()/ are auotmagically
// instantiated by virtue of being called by /output_SH_tensor_gridfn()/
// so we don't want (and C++ doesn't allow) explicit template instantiations
// here.  The explicit instantations are left here inside /#ifdef NOT_USED/
// both as documentation, and because they would be needed if we ever
// moved the /output_SH_tensor_gridfn()/ instantiations to a different
// file in the future.
//
#ifdef NOT_USED
template
  void geometry::
       output_gridfn(const util::gridfn<fp>& gf,
		     const std::string& directory_name,
		     const std::string& subdirectory_name,
		     const std::string& file_name)
	const;
template
  void geometry::
       output_gridfn(const util::gridfn<field>& gf,
		     const std::string& directory_name,
		     const std::string& file_name)
	const;
#endif	// NOT_USED

//**************************************

template
  void geometry::
       output_gridfn(const util::gridfn<field>& gf,
		     const std::string& subdirectory_name,
		     const std::string& file_name)
	const;

template
  void geometry::
       output_gridfn(const util::gridfn<fp>& gf,
		     const std::string& directory_name,
		     const std::string& file_name)
	const;

template
  void geometry::
       output_gridfn(const util::gridfn<fp>& gf,
		     std::fstream& os)
	const;
template
  void geometry::
       output_gridfn(const util::gridfn<field>& gf,
		     std::fstream& os)
	const;

//**************************************

template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<fp>& gf,
		     const std::string& directory_name,
		     const std::string& subdirectory_name,
		     const std::string& file_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;
template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<field>& gf,
		     const std::string& directory_name,
		     const std::string& subdirectory_name,
		     const std::string& file_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;

template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<fp>& gf,
		     const std::string& directory_name,
		     const std::string& file_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;
template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<field>& gf,
		     const std::string& directory_name,
		     const std::string& file_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;

template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<fp>& gf,
		     std::fstream& is,
		     const std::string& inputfile_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;
template
  std::pair<int, util::interval>
	geometry::
	input_gridfn(util::gridfn<field>& gf,
		     std::fstream& is,
		     const std::string& inputfile_name,
		     std::optional<
		       std::reference_wrapper<util::array_1D<bool>>
				  > opt_which_points /* = std::nullopt */)
	const;

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/geometry.hh <==
// geometry -- geometry of part or all of a t=constant slice of spacetime
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/geometry.hh,v 1.56 2026/02/24 18:47:43 jonathan Exp $

#ifndef EVOL__GEOMETRY_HH
#define EVOL__GEOMETRY_HH

#include <utility>			// std::pair
#include <tuple>
#include <optional>
#include <functional>			// std::reference_wrapper
#include <string>

#include "util.hh"
#include "interval.hh"
#include "array.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "black_hole.hh"

#include "ell_emm.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"
#include "ghost_zone.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

// A /geometry/ object represents the coordinate geometry of part or
// all of a  t=constant  (spacelike) slice.  If we're doing mesh refinement,
// a /geometry/ represents a single refinement level.  A /geometry/ is
// specific to, and holds non-owning references to, a /black_hole/ and
// an /ell_emm/.
//
// A /geometry/ does not itself have any grid functions.
//
// /geometry/ is designed to be derived-from by various derived classes.
// See /CLASS.VTOC/ for details.
//
// A /geometry/ object may be copied, but not assigned.
//
// A /geometry/'s internal coordinates are
//   i [integer] <--> rstar [fp] = tortise radial coordinate
// The /rstar(i)/ mapping (NOT counting bounds checking) is specified when
// the slice is constructed, and is immutable thereafter.  By convention
// /rstar/ increases as /i/ increases.  However, a /geometry/ may be
// moved to a new location (changing the index & coordinate bounds),
// optionally copying data around to preserve the data(i) mapping.
//
// We view the set of all grid points in the slice as consisting of a
// "nominal" grid together with ghost zones located just beyond each end
// of the nominal grid.  We refer to the combined nominal-and-ghost-zones
// set of grid points as the "ghosted" grid.
//
// A /geometry/ HAS-A /ghost_zone/ object for each end of the grid.
// However, a /geometry/ has doesn't itself provide any finite differencing
// operations (these live in /slice/ and its derived classes).
//
// A /geometry/ does NOT have a time coordinate (see the derived class
// /gwag/ for that).
//
// A /geometry/ caches /r/, /f(r)/, and various other related functions-of-r
// at all the ghosted grid points.
//
// A /geometry/ provides low-level I/O operations for gridfns and generic
// I/O files.
//
class	geometry
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result includes the run-time-class name and the string
	//     returned by the run-time-class's /describe_me_bare()/
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const;
public:


	//
	// ***** black hole and ell,emm *****
	//
public:
	const Schw::black_hole& BH() const { return BH_; }
	const ell_emm& get_ell_emm() const { return ell_emm_; }


	//
	// ***** integer spatial coordinates *****
	//
public:
	// nominal grid extents
	const util::interval& nominal_interval() const
		{ return nominal_interval_; }
	int nominal_min_i() const { return nominal_interval().min_i(); }
	int nominal_max_i() const { return nominal_interval().max_i(); }

	// ghosted grid extents
	const util::interval& ghosted_interval() const
		{ return ghosted_interval_; }
	int ghosted_min_i() const { return ghosted_interval().min_i(); }
	int ghosted_max_i() const { return ghosted_interval().max_i(); }

	// ghost zones
	const ghost_zone& min_i_ghost_zone() const { return min_i_ghost_zone_; }
	const ghost_zone& max_i_ghost_zone() const { return max_i_ghost_zone_; }


	//
	// ***** rstar coordinates *****
	//
public:
	// coordinate map covers the ghosted grid
	const util::linear_map<fp>& rstar_coord_map() const
		{ return rstar_coord_map_; }

	fp nominal_min_rstar() const
 		{ return rstar_coord_map().fp_of_int(nominal_min_i()); }
	fp nominal_max_rstar() const
		{ return rstar_coord_map().fp_of_int(nominal_max_i()); }
	fp ghosted_min_rstar() const
 		{ return rstar_coord_map().fp_of_int(ghosted_min_i()); }
	fp ghosted_max_rstar() const
 		{ return rstar_coord_map().fp_of_int(ghosted_max_i()); }

	// region of the grid used for gridfn ouput
	// set from parameters
	//   geometry::output_min_rstar		# default: nominal_min_rstar
	//   geometry::output_max_rstar		# default: nominal_max_rstar
	// clamped to nominal grid
	fp output_min_rstar() const { return output_min_rstar_; }
	fp output_max_rstar() const { return output_max_rstar_; }

	// grid spacing & its inverse
	fp Delta_rstar() const { return rstar_coord_map().Delta_fp(); }
	fp inverse_Delta_rstar() const
		{ return rstar_coord_map().inverse_Delta_fp(); }

	// i <--> rstar
	//
	// for /i_of_rstar()/ and /i_of_rstar_unchecked()/,
	//   if /rstar/ isn't a grid point && /context/ is not a nullptr
	//      && /nia/ is /nia_error/ or /nia_warning/,
	//   then /context/ should point to a cstring not ending in '\n',
	//        which will be included in the {error,warning} message
	fp rstar_of_i(int i) const { return rstar_coord_map().fp_of_int(i); }
	fp i_of_rstar(fp rstar,
		      typename
			util::linear_map<fp>::noninteger_action
			  nia = util::linear_map<fp>::nia_error,
		      const char* const context = nullptr)
		const
		{ return rstar_coord_map().int_of_fp(rstar, nia, context); }
	// ... these do NOT check for out-of-range
	fp rstar_of_i_unchecked(int i) const
		{ return rstar_coord_map().fp_of_int_unchecked(i); }
	fp i_of_rstar_unchecked(fp rstar,
				typename
				  util::linear_map<fp>::noninteger_action
				    nia = util::linear_map<fp>::nia_error,
				const char* const context = nullptr)
		const
		{
		return rstar_coord_map()
		       .int_of_fp_unchecked(rstar, nia, context);
		}

	// convert rstar to closest-grid-point and
	// fraction-of-grid-spacing relative to that grid point
	// ... returns std::make_pair(
	//               /i/ of closest grid point to /rstar/,
	//               (rstar - rstar_of_i(that /i/) / Delta_rstar()
	//                           )
	std::pair<int,fp> nearest_i_and_fraction(fp rstar)
		const
		{
		return rstar_coord_map().nearest_int_and_fraction_of_fp(rstar);
		}

	// where is a given /rstar/ with respect to the grid?
	//
	// This function returns /std::make_tuple(im,xm, ip,xp)/ where
	// * /im/ and /ip/ are valid grid-point indices
	// * /ip = im + 1/
	// * /rstar/ is (fuzzily) between grid points /im/ and /ip/
	// * /xm/ is fuzzily in the interval [0,1)
	// * /xp/ is fuzzily in the interval [-1,0)
	// * both /rstar_of_i(im) + xm*Delta_rstar()/
	//   and  /rstar_of_i(ip) + xp*Delta_rstar()/
	//   are fuzzily equal to /rstar/
	std::tuple<int,fp, int,fp> rstar_position_wrt_grid(fp rstar) const;


	//
	// ***** do/how regions/molecules cross rstar? *****
	//

	// does a region cross a given /rstar/,
	// i.e., does a region include both points < rstar and points > rstar?
	// ... note that there is no range checking,
	//     i.e., neither the region nor /rstar/ need to be
	//     within the /geometry/'s nominal or ghosted grid
	bool region_crosses_rstar(const util::interval& I,
				  const fp rstar)
		const;

	// set of molecule-evaluation points where a given molecule
	// crosses /rstar/, i.e., the set of points /eval_i/ where
	//   region_crosses_rstar(
	//      util::molecule_input_fns
	//          ::molecule_input_region(r_minus, r_plus, eval_i),
	//	rstar
	//			 )
	// returns true
	util::interval
	  molecule_eval_region_to_cross_rstar(const int radius_minus,
					      const int radius_plus,
					      const fp rstar)
		const;


	//
	// ***** r and functions of r *****
	//
public:
	// $r$ and powers of $r$
	fp      r_of_i(int i) const { return     r_of_i_(i); }
	fp  r_inv_of_i(int i) const { return r_inv_of_i_(i); }
	fp     r2_of_i(int i) const { return util::pow2(    r_of_i(i)); }
	fp r_inv2_of_i(int i) const { return util::pow2(r_inv_of_i(i)); }

	// $f$ and $f'$
	fp            f_of_i(int i) const { return            f_of_i_(i); }
	fp       fprime_of_i(int i) const { return       fprime_of_i_(i); }
	fp fprime_prime_of_i(int i) const { return fprime_prime_of_i_(i); }
	fp           f2_of_i(int i) const { return util::pow2(f_of_i(i)); }

	// multiply/divide a gridfn by $f(r)$
	template <typename T>
	  void multiply_gridfn_by_f_of_r(util::gridfn<T>& gf) const;
	template <typename T>
	  void divide_gridfn_by_f_of_r(util::gridfn<T>& gf) const;

	// potential
	//   $V = f \left[ \frac{f'}{r} + \frac{\ell(\ell+1)}{r^2} \right]
	// ... our sign convention is that this is positive
	fp potential_of_i(int i) const { return potential_of_i_(i); } 

	// inverse powers of $f$
	// WARNING: near the horizon these both blow up
	// AND are numerically ill-conditioned
	// ... these functions each return 0.0 if /f_of_i(i) == 0.0/
	fp  f_inv_of_i(int i) const { return            f_inv_of_i_(i) ; }
	fp f_inv2_of_i(int i) const { return util::pow2(f_inv_of_i_(i)); }

	// $M/r$
	fp   M_over_r_of_i(int i) const { return BH().mass() * r_inv_of_i(i); }
	fp M2_over_r2_of_i(int i) const { return util::pow2(M_over_r_of_i(i)); }


	//
	// ***** relationships between derivatives *****
	//

	// as per p. 9.8 of my smp notes
	// WARNING: near the horizon these are numerically ill-conditioned
	//          and will try to compute 0/0
	template <typename T>
	  T partial_r_of_partial_rstar(const T drstar_X, const int i)
		const
		{ return f_inv_of_i(i)*drstar_X; }
	template <typename T>
	  T partial_rr_of_partial_rstar_rstar(const T drstar_rstar_X,
					      const T       drstar_X,
					      const int i)
		const
		{
		return f_inv2_of_i(i)
		       * (drstar_rstar_X - fprime_of_i(i)*drstar_X);
		}

	// as per p. 9.9 of my smp notes
	template <typename T>
	  T partial_rstar_of_partial_r(const T dr_X, const int i)
		const
		{ return f_of_i(i) * dr_X; }
	template <typename T>
	  T partial_rstar_rstar_of_partial_rr(const T drr_X,
					      const T  dr_X,
					      const int i)
		const
		{ return f2_of_i(i)*drr_X + f_of_i(i)*fprime_of_i(i)*dr_X; }

	// as per p.11.5 of my smp notes
	template <typename T>
	  static
	  T partial_v_of_drstar_dt(const T drstar_X, const T dt_X)
		{ return 0.5*drstar_X + 0.5*dt_X; }

	// special-case fns for /SH_tensor_at_point<field>/
	// (which have much less data copying than the above templates)
	SH_tensor_at_point<field>
	  partial_r_of_partial_rstar(const SH_tensor_at_point<field>& drstar_X,
				     const int i)
		const;
	SH_tensor_at_point<field>
	  partial_rr_of_partial_rstar_rstar
		(const SH_tensor_at_point<field>& drstar_rstar_X,
		 const SH_tensor_at_point<field>& drstar_X,
		 const int i)
		const;
	SH_tensor_at_point<field>
	  partial_rstar_of_partial_r(const SH_tensor_at_point<field>& dr_X,
				     const int i)
		const;
	SH_tensor_at_point<field>
	  partial_rstar_rstar_of_partial_rr
		(const SH_tensor_at_point<field>& drr_X,
		 const SH_tensor_at_point<field>&  dr_X,
		 const int i)
		const;
	static
	  SH_tensor_at_point<field>
	    partial_v_of_drstar_dt(const SH_tensor_at_point<field>& drstar_X,
				   const SH_tensor_at_point<field>&     dt_X);


	//
	// ***** refinement level *****
	//
public:
	// are we doing mesh refinement?
	bool is_mesh_refinement() const { return is_mesh_refinement_; }

	// refinement level if we're doing mesh-refinement,
	// or 0 if we're unigrid
	int rl() const { return rl_; }


	//
	// ***** I/O *****
	//
public:
	//
	// We do all our I/O within a "model directry" whose name
	// is ultimately a command-line argument to /main()/.
	// Within that directory there are various files, and for
	// an evolution there is also a separate subdirectory for
	// each output/input time.
	//
	// For example, we might write the files (among others)
	//    model_name/state-norms.log
	//    model_name/instantaneous-lambda.log
	//    model_name/ortho-state-norms.log
	//    model_name/t=0/Einstein
	//    model_name/t=0/constraints.Y1
	//    model_name/t=0/constraints.Y2
	//    model_name/t=0.125/constraints.Y1
	//    model_name/t=0.125/constraints.Y2
	//
	// Most of our /output_*()/ functions have two variants, one
	// for writing to the top-level /model_name/ directory and another
	// for writing to a subdirectory.
	//

	//
	// This function computes the subdirectory name to use for
	// files specific to a particular time (e.g., "t=0" or "t=0.125"
	// in the above example).
	//
	// The time is formatted based on the string parameter
	//   geometry::IO_file_name.time_format		# default "t=%g"
	//
	static
	  std::string time_subdirectory_name(const fp t);

	//
	// This function computes an IO file name as follows:
	//
	//   using boost::format;
	//   const char* const use_object_name = (object_name == nullptr)
	//                                       ? ""
	//                                       : object_name;
	//   const std::string object_compound_name
	//           = compound_name(use_object_name, gf_name);
	//   if (is_mesh_refinement())
	//           return boost::format("rl=%d.%s")
	//                  % rl() % compound_object_name
	//                  as a /std::string/
	//      else return compound_object_name;
	//
	std::string IO_file_name(const std::string& gf_name,
				 const char* const object_name = nullptr)
                const;

	// /output_gridfn()/ each tensor-component gridfn of /X/ to file
	// in specified directory or directory/subdirectory
	//
	// FIXME: should the /const char*/ argument be /std::string/?
	template <typename T>
	  void output_SH_tensor_gridfn(const SH_tensor_gridfn<T>& X,
				       const std::string& directory_name,
				       const std::string& subdirectory_name,
				       const char* const object_name = nullptr)
		const;
	template <typename T>
	  void output_SH_tensor_gridfn(const SH_tensor_gridfn<T>& X,
				       const std::string& directory_name,
				       const char* const object_name = nullptr)
		const;

	//
	// ASCII-output gridfn to specified directory/subdirectory/file,
	// directory/file, or already-open stream
	//
	// ... note that /gf.name()/ is ignored
	//
	// output format is
	//   column 1 = rstar
	//   column 2 = r
	//   column 3 = gridfn or gridfn.real
	//   column 4 =           gridfn.imag   (if T is complex)
	//
	// parameters:
	//   output_number::use_max_precision_format	bool, default false
	//   geometry::output_ghost_zones		bool, default false
	//   geometry::output_min_rstar		# fp, default: nominal_min_rstar
	//   geometry::output_max_rstar		# fp, default: nominal_max_rstar
	//
	template <typename T>		// T is typically /fp/ or /field/
	  void output_gridfn(const util::gridfn<T>& gf,
			     const std::string& directory_name,
			     const std::string& subdirectory_name,
			     const std::string& file_name)
		const;
	template <typename T>		// T is typically /fp/ or /field/
	  void output_gridfn(const util::gridfn<T>& gf,
			     const std::string& directory_name,
			     const std::string& file_name)
		const;
	// note this variant does NOT close the stream afer doing the output
	template <typename T>		// T is typically /fp/ or /field/
	  void output_gridfn(const util::gridfn<T>& gf,
			     std::fstream& os)
		const;


	//
	// *** ASCII-input gridfn from specified directory/file ***
	//
	// This function ASCII-inputs a gridfn from the data file
	// specified by the /directory_name/ and /file_name/ arguments
	// (/gf.name()/ is ignored).
	//
	// The file format is compatible with output from /output_gridfn()/.
	// In more detail:
	// * input lines which are blank or comment ('#' in column 1)
	//   are ignored; otherwise, each input line is parsed into
	//   whitespace-delimited fields
	// * input field 1 (rstar) is used (via /rstar_coord_map()/)
	//   to determine the grid point at which to store the real
	//   or complex number in columns 3 and possibly 4; if this
	//   falls outside the interval implied by the parameters then
	//   the line is ignored
	// * input field 2 (r) must be a valid number, but the value is ignored
	// * input fields 3 (for a real gridfn) or 3 and 4 (real and imaginary
	//   parts for a complex gridfn) must be valid numbers, and the
	//   resulting real or complex number is stored in the gridfn at
	//   the grid point determined by input field 1 (rstar)
	//
	// There is no restriction on the order in which grid points appear
	// in the input file, and only the grid points in the input file
	// (and within the interval implied by the parameters) are modified.
	// If a grid point (rstar value) appears multiple times in the
	// input, the later such input lines overwrite earlier ones.
	//
	// If /opt_which_points.has_value()/, then for any read-in point /i/
	// for which /i/ is a valid index for the /util::array_1D/, that
	// /array_1D/ element will be set to /true/ if data for that point
	// was (read-in and) assigned in the gridfn, and /false/ if not.
	//
	// Parameters:
	//   "geometry::input_ghost_zones"	bool, default false
	//   "geometry::input_min_rstar"	fp, default ghosted_min_rstar()
	//   "geometry::input_max_rstar"	fp, default ghosted_max_rstar()
	//
	// Results:
	// This function returns
	//   std::pair(N_points, read_in_i_interval)
	// where /N_points/ is the number of grid points read-in and assigned,
	// and /read_in_i_interval/ is the smallest interval containing the /i/
	// of all these points.  (If there are duplicate input lines with the
	// same /i/, they all count in /N_points/.)
	//
	// If there are no duplicate input lines with the same /i/, then
	//   N_points == read_in_i_interval.N_points()
	// if and only if the read-in data are precisely the (contiguous set)
	// /read_in_i_interval/.
	//
	// FIXME:
	// If duplicate input lines with the same /i/ are possible,
	//  the only way for client code to be sure that all the grid points
	// in the returned interval were read in is to use /opt_which_points/.
	// This is a kludge.
	//

	template <typename T>		// T is typically /fp/ or /field/
	  std::pair<int, util::interval>
		 input_gridfn(util::gridfn<T>& gf,
			      const std::string& directory_name,
			      const std::string& subdirectory_name,
			      const std::string& file_name,
			      std::optional<
				std::reference_wrapper<util::array_1D<bool>>
					   > opt_which_points = std::nullopt)
		const;

	template <typename T>		// T is typically /fp/ or /field/
	  std::pair<int, util::interval>
		 input_gridfn(util::gridfn<T>& gf,
			      const std::string& directory_name,
			      const std::string& file_name,
			      std::optional<
				std::reference_wrapper<util::array_1D<bool>>
					   > opt_which_points = std::nullopt)
		const;

	// input from already-open stream /os/
	// ... /input_file_name/ is used only for error messages,
	//     and should be the full pathname of the file
	template <typename T>		// T is typically /fp/ or /field/
	  std::pair<int, util::interval>
		 input_gridfn(util::gridfn<T>& gf,
			      std::fstream& is,
			      const std::string& input_file_name,
			      std::optional<
				std::reference_wrapper<util::array_1D<bool>>
					   > opt_which_points = std::nullopt)
		const;


	//
	// ***** constructors, destructor *****
	//
public:
	// we keep references to the passed-in
	// /Schw::black_hole/ and /ell_emm/ objects,
	// so those object's life time must be >= ours;
	//
	// we do NOT keep references to the passed-in
	// /util::linear_map/ or /ghost_zone/ objects
	geometry(const Schw::black_hole& BH_in,
		 const ell_emm& ell_emm_in,
		 const util::linear_map<fp>& nominal_rstar_coord_map_in,
		 const ghost_zone& min_i_ghost_zone_in,
		 const ghost_zone& max_i_ghost_zone_in,
		 bool is_mesh_refinement_in, int rl_in);

	// copy constructor
	explicit
	  geometry(const geometry& geom_in);

	// we don't allow assignment
	geometry& operator=(const geometry& rhs) = delete;

	virtual
	  ~geometry() = default;


	//
	// ***** data *****
	//
private:
	// references to objects we do NOT own
	const Schw::black_hole& BH_;
	const ell_emm& ell_emm_;

	const util::interval nominal_interval_;
	const util::interval ghosted_interval_;

	const ghost_zone min_i_ghost_zone_;
	const ghost_zone max_i_ghost_zone_;

	// coordinate map covers the ghosted interval
	// *** DECLARATION ORDER ***
	// this must be declared after /ghosted_interval_/
	util::linear_map<fp> rstar_coord_map_;

	const fp output_min_rstar_;
	const fp output_max_rstar_;

	bool is_mesh_refinement_;
	int rl_;

	// *** DECLARATION ORDER ***
	// these must be declared after /ghosted_interval_/
	util::gridfn<fp>            r_of_i_;
	util::gridfn<fp>        r_inv_of_i_;
	util::gridfn<fp>            f_of_i_;
	util::gridfn<fp>       fprime_of_i_;
	util::gridfn<fp> fprime_prime_of_i_;
	util::gridfn<fp>        f_inv_of_i_;
	util::gridfn<fp>    potential_of_i_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__GEOMETRY_HH


==> anc/smp-v8.10.23/src/evol/ghost_zone.cc <==
// ghost_zone -- a ghost zone at one end of a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ghost_zone.cc,v 1.13 2021/12/04 06:10:58 jonathan Exp $

//
// ghost_zone::ghost_zone
// ghost_zone::describe_me
// ghost_zone::extrapolate_gridfn_into_ghost_zone
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>

#include <iostream>
#include <string>
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "interval.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "ghost_zone.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs a /ghost_zone/ object.
//
ghost_zone::ghost_zone(const util::interval& i_interval_in,
		       bool is_max_in)
	: i_interval_(i_interval_in),
	  is_max_(is_max_in),
	  outermost_nominal_i_(
		is_max_in ? i_interval_in.min_i() - 1
			  : i_interval_in.max_i() + 1
			      ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"ghost_zone::ghost_zone(this=%p, i_interval=%s, is_max=%s)\n"
		      )
		% this % i_interval().describe_me() % name_of_bool(is_max());
	cout << format("   outermost_nominal_i=%d\n") % outermost_nominal_i();
	}
}

//******************************************************************************

//
// This function returns a 1-line human-readable description
// of the ghost-zone geometry.
// ... result is NOT terminated by '\n'
//
std::string ghost_zone::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("i=%s is_max()=%s")
	  % i_interval().describe_me() % util::name_of_bool(is_max());
return buffer.str();
}

//******************************************************************************

//
// This function extrapolates a gridfn into the ghost zone using
// nominal-grid data.
//
// Arguments:
// order = the order of the extrapolating polynomial
//
template <typename T>
  void ghost_zone::extrapolate_gridfn_into_ghost_zone(int order,
						      util::gridfn<T>& gf)
	const
{
util::gridfn_fns::extrapolate_gridfn(order, width(),
				     gf,
				     outermost_nominal_i(), minmax_sign());
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  void ghost_zone::extrapolate_gridfn_into_ghost_zone(int order,
						      util::gridfn<fp>& gf)
	const;
template
  void ghost_zone::extrapolate_gridfn_into_ghost_zone(int order,
						      util::gridfn<field>& gf)
	const;

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/ghost_zone.hh <==
// ghost_zone -- a ghost zone at one end of a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ghost_zone.hh,v 1.12 2024/09/01 21:11:57 jonathan Exp $

//
// ghost_zone
//

#ifndef EVOL__GHOST_ZONE_HH
#define EVOL__GHOST_ZONE_HH

#include <string>

#include "util.hh"
#include "interval.hh"
#include "gridfn.hh"

#include "common.hh"

namespace smp
	  {

// forward declaration
class slice;

//******************************************************************************

//
// A /ghost_zone/ object represents (describes) a ghost zone at one end
// of a slice.
//
// A /ghost_zone/ is a lightweight object with value semantics.
//
// At present /ghost_zone/ has only /const/ member functions, so a
// /ghost_zone/ object is effectively immutable once it's constructed.
// This might change in the future.
//
class	ghost_zone
	{
public:
	// returns a 1-line human-readable description of the
	// ghost-zone geometry
	// ... the result is NOT terminated by '\n'
	std::string describe_me() const;

	// the i interval of the ghost zone points
	const util::interval& i_interval() const { return i_interval_; }
	int width() const { return i_interval().N_points(); }
	int min_i() const { return i_interval().min_i(); }
	int max_i() const { return i_interval().max_i(); }

	// which end of the grid is this?
	bool is_max() const { return is_max_; }
	bool is_min() const { return !is_max(); }
	int minmax_sign() const { return is_max() ? +1 : -1; }
	const char* minmax_cstring() const { return is_max() ? "max" : "min"; }

	// outermost nominal-grid point
	// (i.e., nominal-grid point closest to ghost zone)
	int outermost_nominal_i() const { return outermost_nominal_i_; }


	//
	// extrapolate a gridfn into the ghost zone using nominal-grid data
	// order = the order of the extrapolating polynomial
	//
	template <typename T>
	  void extrapolate_gridfn_into_ghost_zone(int order,
						  util::gridfn<T>& gf)
		const;


	//
	// ***** constructors, destructor *****
	//
	ghost_zone(const util::interval& i_interval_in,
		   bool is_max_in);
	// default compiler-generated copy constructor is ok
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	// the set (interval) of ghost-zone grid points
	const util::interval i_interval_;

	// true for max- end of the grid, false for min- end of the grid
	const bool is_max_;

	// outermost nominal-grid point
	// (i.e., nominal-grid point closest to ghost zone)
	int outermost_nominal_i_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__GHOST_ZONE_HH


==> anc/smp-v8.10.23/src/evol/gwag.cc <==
// gwag -- /geometry/ with abstract gridfns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/gwag.cc,v 1.89 2026/03/16 06:17:17 jonathan Exp $

//
// gwag::gwag
/// gwag::describe_me_bare
// gwag::get_gridfn
// gwag::describe_gfn_range
// gwag::gfn_of_gridfn_name
// gwag::register_gridfn
// gwag::register_SH_tensor_gridfn
// gwag::output_some_gridfns
//
// gwag_fns::orthogonalize_gridfns
// gwag_fns::lambda_to_orthogonalize
//
// gwag_fns::unit_vector_inner_product
// gwag_fns::inner_product_norm
// gwag_fns::inner_product
// gwag_fns::pointwise_inner_product
//
// gwag_fns::RMS_norm
// gwag_fns::infinity_norm
//
// gwag_fns::copy
// gwag_fns::aX
// gwag_fns::aX_plus_bY
// *** template instantiations ***
//

#include <cassert>
#include <cstring>
#include <cmath>

#include <tuple>
#include <complex>
#include <memory>			// std::unique_ptr
#include <iostream>
#include <fstream>
#include <sstream>
#include <string>
#include <map>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "norm.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "integral_weights.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "misc.hh"
#include "SH_tensor_gridfn.hh"
#include "ghost_zone.hh"
#include "geometry.hh"
#include "gwag.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_type;
using util::name_of_bool;
using util::print_number;
using util::make_real;
using util::fuzzy;
using param::get_parameter;
using param::sub_name;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /gwag/ object.
//
gwag::gwag(const geometry& geom,
	   const fp t_in,
	   const std::string& output_directory_name_in,
	   const std::string& name_in)
	: boost::noncopyable(),
	  geometry(geom),		// copy the passed-in /geometry/ object

	  name_                 (name_in),
	  output_directory_name_(output_directory_name_in),
	  t_           (t_in),

	  N_gridfns_   (0),
	  gridfn_ptrs_ (),
	  gridfn_names_(),
	  gridfn_flags_() // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"gwag::gwag(this=%p)\n"
"   %s\n"
		      )
		% this
		% describe_me();
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//
//protected
//virtual
  std::string gwag::describe_me_bare()
	// override
	const
{
std::ostringstream buffer;
buffer << format("t=%g, N_gridfns=%d: %s")
	  % t() % N_gridfns() % geometry::describe_me_bare();
return buffer.str();
}

//******************************************************************************

//
// This function gets a /const/ gridfn which is identified by its /gfn/.
// See the .hh file for the non-/const/ version.
//
const util::gridfn<field>&
  gwag::get_gridfn(int gfn)
	const
{
assert(gfn >= 0);
assert(gfn < N_gridfns());
const auto* pgf = gridfn_ptrs_.at(gfn);
assert(pgf != nullptr);			// sanity check
return *pgf;
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of a gfn range.
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
std::string gwag::describe_gfn_range(const util::interval& gfn_range)

	const
{
const int lo_gfn = gfn_range.min_i();
const int hi_gfn = gfn_range.max_i();
std::ostringstream buffer;
buffer << format("[gfn=%d (\"%s\"), gfn=%d (\"%s\")]")
	  % lo_gfn % get_gridfn(lo_gfn).name()
	  % hi_gfn % get_gridfn(hi_gfn).name();
return buffer.str();
}

//******************************************************************************

//
// This function finds gfn of the gridfn with the given /gf.name()/
// ... returns -1 if no gridfn has the specified name
//
int gwag::gfn_of_gridfn_name(const std::string& gf_name_to_find)
	const
{
const string_to_int_map_t::const_iterator it
	= gridfn_names_.find(gf_name_to_find);

return (it == gridfn_names_.end()) ? -1 : it->second;
}

//******************************************************************************

//
// This function is called from our derived-class constructors to record
// (append) a single gridfn into our internal abstract-vector-of-gridfns.
//
// See the .hh file for further information.
//
int gwag::register_gridfn(util::gridfn<field>& gf,
			  gridfn_flags_t gf_flags)
{
static const int verbose = get_parameter<int>("verbose", 0);

const int gfn_of_existing_gridfn = gfn_of_gridfn_name(gf.name());
if (gfn_of_existing_gridfn >= 0)
	{
	cerr << format(
"***** gwag::register_gridfns(gf \"%s\", flags=0x%x):\n"
"        this gridfn name already exists (gfn=%d)!\n"
		      )
		% gf.name() % gf_flags
		% gfn_of_existing_gridfn;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

const int gfn = N_gridfns();

if (verbose >= 4)
	cout << format("gwag::register_gridfn(gf \"%s\", flags=0x%x): gfn=%d\n")
		% gf.name() % gf_flags % gfn;

gridfn_ptrs_ .push_back(&gf     );
gridfn_names_[gf.name()] = gfn;
gridfn_flags_.push_back(gf_flags);
++N_gridfns_;

// sanity checks
assert(static_cast<int>(gridfn_ptrs_ .size()) == N_gridfns_);
assert(static_cast<int>(gridfn_flags_.size()) == N_gridfns_);

return gfn;
}

//******************************************************************************

//
// This function is called from our derived-class constructors to record
// (append) all the gridfns in a /SH_tensor_gridfn/ into our internal
// abstract-vector-of-gridfns.
//
// See the .hh file for further information.
//
util::interval
  gwag::register_SH_tensor_gridfn(SH_tensor_gridfn<field>& T,
				  gridfn_flags_t gf_flags)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 8)
	cout << format(
"gwag::register_SH_tensor_gridfn(SH_tensor_gridfn \"%s\", flags=0x%x)\n"
		      )
		% T.name() % gf_flags;

int min_gfn = -1;
int max_gfn = -1;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const gridfn_flags_t gf_flags_for_this_I
		= get_ell_emm().hbar_I_is_zero(I)
		  ? gf_flags | gridfn_has_output_disabled
		  : gf_flags;
	const int gfn = register_gridfn(T.gridfn_generic(I),
					gf_flags_for_this_I);
	if (I == tensor_indices::min_I())
		{ min_gfn = gfn; }
	if (I == tensor_indices::max_I())
		{ max_gfn = gfn; }
	}

// sanity checks
assert(static_cast<int>(gridfn_ptrs_ .size()) == N_gridfns_);
assert(static_cast<int>(gridfn_flags_.size()) == N_gridfns_);

assert(min_gfn != -1);
assert(max_gfn != -1);
return util::interval(min_gfn, max_gfn);
}

//******************************************************************************

//
// ASCII-output all gridfns with specified flags-words bits set.
// See the .hh file for details.
//
void gwag::output_some_gridfns(gridfn_flags_t  all_mask,
			       gridfn_flags_t none_mask,
			       const char* const object_name /* = nullptr */)
	const
{
	for (int gfn = 0 ; gfn < N_gridfns() ; ++gfn)
	{
	if (    ((gridfn_flags(gfn) &  all_mask) == all_mask)
	     && ((gridfn_flags(gfn) & none_mask) == gridfn_flags_none) )
		{
		const util::gridfn<field>& gf = get_gridfn(gfn);
		const std::string use_object_name = (object_name == nullptr)
						    ? name()
						    : object_name;
		const std::string file_name
			= IO_file_name(gf.name(), use_object_name.c_str());
		output_gridfn(gf,
			      output_directory_name(),
			      time_subdirectory_name(t()),
			      file_name);
		}
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function Gram-Schmidt orthogonalizes
//   Z := X + lambda*Q
// with respect to /Q/, i.e., it computes
//   std::tie(lambda, Q_dot_X, norm2_Q)
//              := lambda_to_orthogonalize_gridfns(gfn_range, I,J, X,Q)
//   Z := X + lambda*Q
//
// This function returns the result of /lambda_to_orthogonalize_gridfns()/.
//
// See the .hh file for further information.
//
// FIXME: Gram-Schmidt orthogonalization can be numerically unstable.
//        Maybe switch to a more stable algorithm?  See, e.g.,
//        https://en.wikipedia.org/wiki/Gram%E2%80%93Schmidt_process
//
namespace gwag_fns
	  {
std::tuple<orthogonalize_lambda_t, inner_product_t, fp>
  orthogonalize_gridfns(const util::interval& gfn_range,
			const util::two_intervals& II,
			const gwag& X, const gwag& Q,
			gwag& Z)
{
assert(Z.N_gridfns() == X.N_gridfns());
assert(Z.N_gridfns() > 0);
assert(
  Z.get_gridfn(gfn_range.min_i()).i_interval()
  ==
  X.get_gridfn(gfn_range.min_i()).i_interval()
      );
const util::interval all_i_interval = Z.get_gridfn(0).i_interval();

orthogonalize_lambda_t lambda;
inner_product_t        Q_dot_X;
fp                     norm2_Q;
std::tie(lambda, Q_dot_X, norm2_Q)
	= lambda_to_orthogonalize_gridfns(gfn_range, II, X,Q);
aX_plus_bY(all_i_interval,
	   static_cast<orthogonalize_lambda_t>(1.0), X,
	   lambda,                                   Q,
	   Z);
return std::make_tuple(lambda, Q_dot_X, norm2_Q);
}
	  }	// namespace gwag_fns

//******************************************************************************

//
// This function computes the lambda which Gram-Schmidt orthogonalizes
//   Z := X + lambda*Q
// with respect to /Q/, as well as some other related infrmation.
//
// That is, as per p.23.35 of my glg/smp notes, this function computes
// /lambda/ such that
//   inner_product(X + lambda*Q, Q) == 0    # calculated on the interval /I/
//
// This should be equivalent to choosing /lambda/ to minimize
//   ||X + lambda*Q||
//
// The inner product is computed for the gridfns with /gfn/ in /gfn_range/,
// over the set of grid points /II/.
//
// This function requires that
// * X and Q must have the same number of gridfns 
// * that number must be > 
// * ||Q|| != 0.0
//
// Results:
// This function returns
//   std::make_tuple(lambda, Q_dot_X, norm2_Q)
//
namespace gwag_fns
	  {
std::tuple<orthogonalize_lambda_t, inner_product_t, fp>
  lambda_to_orthogonalize_gridfns(const util::interval& gfn_range,
				  const util::two_intervals& II,
				  const gwag& X, const gwag& Q)
{
static const int verbose = get_parameter<int>("verbose", 0);

assert(X.N_gridfns() == Q.N_gridfns());
assert(X.N_gridfns() > 0);

if (verbose >= 8)
	cout << format(
"gwag_fns::\n"
"  lambda_to_orthogonalize_gridfns(gfn_range=%s,\n"
"                                  II=%s,\n"
"                                  X [gf(0)=\"%s\"],\n"
"                                  Q [gf(0)=\"%s\"])\n"
		      )
		% gfn_range.describe_me()
		% II.describe_me(X.rstar_coord_map())
		% X.get_gridfn(gfn_range.min_i()).name()
		% Q.get_gridfn(gfn_range.min_i()).name();

const inner_product_t Q_dot_X = inner_product      (gfn_range, II, Q,X);
const fp              norm2_Q = inner_product_norm2(gfn_range, II, Q);
assert(norm2_Q != 0.0);
const orthogonalize_lambda_t lambda = - Q_dot_X / norm2_Q;
if (verbose > 8)
	{
	cout << "   Q_dot_X = "; print_number(Q_dot_X); cout << "\n";
	cout << "   norm2_Q = "; print_number(norm2_Q); cout << "\n";
	cout << "   lambda  = "; print_number(lambda ); cout << "\n";
	}

return std::make_tuple(lambda, Q_dot_X, norm2_Q);
}
	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes the inner product of two unit vectors,
//                   X      Y
//   inner_product(-----, -----)
//                 ||X||  ||Y||
// over the set of grid points /II/, where || . || is defined by
// the inner product.
//
// /X/ and /Y/ must have the same number of gridfns.
// and the same /rstar_coord_map()/ mappings.
//
// Results:
// This function returns
//   std::make_tuple(IP, ||X||, ||Y||)
// where /IP/ is the above unit-vector inner product,
// or 0.0 if either ||X|| or ||Y|| is 0
//
namespace gwag_fns
	  {
std::tuple<inner_product_t, fp, fp>
  unit_vector_inner_product(const util::interval& gfn_range,
			    const util::two_intervals& II,
			    const gwag& X, const gwag& Y)
{
const inner_product_t X_dot_Y = inner_product     (gfn_range, II, X, Y);
const fp              X_norm  = inner_product_norm(gfn_range, II, X);
const fp              Y_norm  = inner_product_norm(gfn_range, II, Y);

const inner_product_t uvX_dot_uvY = ((X_norm != 0.0) && (Y_norm != 0.0))
				    ? X_dot_Y / (X_norm * Y_norm)
				    : 0.0;

return std::make_tuple(uvX_dot_uvY, X_norm, Y_norm);
}
	  }	// namespace gwag_fns

//******************************************************************************

//
//
// These functions compute the inner-product norm^2 or norm 
// of a specified set of gridfns in the gwag /X/
// over the set of grid points /II/.
//

namespace gwag_fns
	  {
fp inner_product_norm(const util::interval& gfn_range,
                      const util::two_intervals& II,
                      const gwag& X)

{
const fp norm2 = inner_product_norm2(gfn_range, II, X);
assert(norm2 >= 0.0);			// sanity check
return std::sqrt(norm2);
}
	  }	// namespace gwag_fns

namespace gwag_fns
	  {
// inner-product norm^2
fp inner_product_norm2(const util::interval& gfn_range,
                       const util::two_intervals& II,
                       const gwag& X)
{
const inner_product_t X_dot_X = inner_product(gfn_range, II, X, X);
return util::make_real(X_dot_X, "gwag_fns::inner_product_norm()");
}
	  }	// namespace gwag_fns

//******************************************************************************

//
// This function computes (defines!) the inner product of /X/ and /Y/,
// defined as an the sum of
//   inner_product(gfn_range, I, X,Y)
// over each interval /I/ in /II/.
//
namespace gwag_fns
	  {
inner_product_t
  inner_product(const util::interval& gfn_range,
		const util::two_intervals& II,
		const gwag& X, const gwag& Y)
{
return   inner_product(gfn_range, II.part_1(), X, Y)
       + inner_product(gfn_range, II.part_2(), X, Y);
}
	  }	// namespace gwag_fns

//******************************************************************************

//
// This function computes (defines) the inner product of /X/ and /Y/
// over the interval /I/.  This is an approximation (e.g., Simpson's rule)
// to the integral over /I/ of /pointwise_inner_product(gfn_range, X, Y, i)/.
//
namespace gwag_fns
	  {
inner_product_t inner_product(const util::interval& gfn_range,
			      const util::interval& I,
			      const gwag& X, const gwag& Y)
{
assert(X.N_gridfns() == Y.N_gridfns());
assert(X.ghosted_interval() == Y.ghosted_interval());
assert(fuzzy<fp>::EQ(X.ghosted_min_rstar(), Y.ghosted_min_rstar()));
assert(fuzzy<fp>::EQ(X.      Delta_rstar(), Y.      Delta_rstar()));
assert(fuzzy<fp>::EQ(X.ghosted_max_rstar(), Y.ghosted_max_rstar()));

if (I.is_empty())
	return 0.0;

if (I.N_points() == 1)
	return pointwise_inner_product(gfn_range, X, Y, I.min_i());

// main computation
util::integral_weights<fp> weights(X.Delta_rstar(), I.N_zones());
assert(weights.N_points() == I.N_points());	// sanity check
inner_product_t numerical_integral = 0.0;
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	const int i0 = i - I.min_i();
	const fp w = weights.weight(i0);
	numerical_integral += w * pointwise_inner_product(gfn_range, X, Y, i);
	}
return numerical_integral;
}
	  }	// namespace gwag_fns

//******************************************************************************

//
// This function computes the pointwise 2-norm of a specified set of gridfns
// in the gwag /X/ at the grid point /i/.  This is used by /inner_product()/.
//
// /X/ and /Y/ must have the same number of gridfns.
//
namespace gwag_fns
	  {
inner_product_t pointwise_inner_product(const util::interval& gfn_range,
					const gwag& X, const gwag& Y,
					int i)
{
inner_product_t sum(0.0);
	for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
	{
	const util::gridfn<field>& Xgfn = X.get_gridfn(gfn);
	const util::gridfn<field>& Ygfn = Y.get_gridfn(gfn);
	sum += std::conj(Xgfn(i)) * Ygfn(i);
	}
return sum;
}
	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions compute the {RMS,infinity}-norm
// of a specified set of gridfns in the gwag /X/
// over the set of grid points /II/.
//
namespace gwag_fns
	  {
fp RMS_norm(const util::interval& gfn_range,
	    const util::two_intervals& II,
	    const gwag& X)
{
util::norm<fp> RMS;
	for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
	{
	RMS.record_point(util::gridfn_fns::RMS_norm(II, X.get_gridfn(gfn)));
	}
return RMS.RMS_norm();
}
	  }	// namespace gwag_fns

//**************************************

namespace gwag_fns
	  {
fp infinity_norm(const util::interval& gfn_range,
		 const util::two_intervals& II,
		 const gwag& X)
{
util::norm<fp> inf;
	for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
	{
	inf.record_point(
	  util::gridfn_fns::infinity_norm(II, X.get_gridfn(gfn))
			);
	}
return inf.infinity_norm();
}
	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes
//   dst[src_gfn_range] := dst[dst_gfn_range]
// for all gridfns in the corresponding gfn ranges,
// for all points in the interval /I/.
// /{src,dst}_gfn_range/ must contain the same number of gridfns.
// ... This function does NOT update /dst/'s time
//

namespace gwag_fns
	  {
void copy(const util::interval& I,
	  const gwag& src, const util::interval& src_gfn_range,
		gwag& dst, const util::interval& dst_gfn_range)
{
assert(src_gfn_range.N_points() == dst_gfn_range.N_points());
if (dst_gfn_range.is_empty())
	{ return; }					// *** no-op return ***

	for (int gfn_offset = 0 ;
		 gfn_offset < dst_gfn_range.N_points() ;
	       ++gfn_offset)
	{
	const int src_gfn = src_gfn_range.min_i() + gfn_offset;
	const int dst_gfn = dst_gfn_range.min_i() + gfn_offset;

	// sanity checks
	assert(src_gfn_range.contains_point(src_gfn));
	assert(dst_gfn_range.contains_point(dst_gfn));

	util::gridfn_fns::copy(I,
			       src.get_gridfn(src_gfn),
			       dst.get_gridfn(dst_gfn));
	}
}
	  }	// namespace gwag_fns

//**************************************

//
// These functions compute
//   a*src --> dst
// for {all gridfns, the gridfns with /gfn/ in /gfn_range/},
// for points in the interval /I/.
// ... these functions do NOT update /dst/'s time
//

namespace gwag_fns
	  {
template <typename T>
  void aX(const util::interval& I,
	  const T a, const gwag& src,
			   gwag& dst)
{
aX(dst.all_gridfns_gfn_range(), I, a, src, dst);
}
	  }	// namespace gwag_fns

//**************************************

namespace gwag_fns
	  {
template <typename T>
  void aX(const util::interval& gfn_range,
	  const util::interval& I,
	  const T a, const gwag& src,
			   gwag& dst)
{
assert(src.N_gridfns() == dst.N_gridfns());

	for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
	{
	util::gridfn_fns::aX(I,
			     a, src.get_gridfn(gfn),
				dst.get_gridfn(gfn));
	}
}
	  }	// namespace gwag_fns

//******************************************************************************

//
// These functions compute
//   a1*src1 + a2*src2 --> dst
// for {all gridfns, the gridfns with /gfn/ in /gfn_range/},
// for the grid points in the interval /I/.
// ... these functions do NOT update /dst/'s time
//

namespace gwag_fns
	  {
template <typename T>
  void aX_plus_bY(const util::interval& I,
		  const T a1, const gwag& src1,
		  const T a2, const gwag& src2,
				    gwag& dst)
{
aX_plus_bY(dst.all_gridfns_gfn_range(),
	   I,
	   a1, src1,
	   a2, src2,
	       dst);
}
	  }	// namespace gwag_fns

//**************************************

namespace gwag_fns
	  {
template <typename T>
  void aX_plus_bY(const util::interval& gfn_range,
		  const util::interval& I,
		  const T a1, const gwag& src1,
		  const T a2, const gwag& src2,
				    gwag& dst)
{
assert(src1.N_gridfns() == dst.N_gridfns());
assert(src2.N_gridfns() == dst.N_gridfns());

	for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
	{
	util::gridfn_fns::aX_plus_bY(I,
				     a1, src1.get_gridfn(gfn),
				     a2, src2.get_gridfn(gfn),
					 dst .get_gridfn(gfn));
	}
}
	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

namespace gwag_fns
	  {
template
  void aX(const util::interval& I,
	  fp a, const gwag& src,
		      gwag& dst);
template
  void aX(const util::interval& I,
	  field a, const gwag& src,
			 gwag& dst);

template
  void aX(const util::interval& gfn_range,
	  const util::interval& I,
	  fp a, const gwag& src,
		      gwag& dst);
template
  void aX(const util::interval& gfn_range,
	  const util::interval& I,
	  field a, const gwag& src,
			 gwag& dst);

template
  void aX_plus_bY(const util::interval& I,
		  fp a1, const gwag& src1,
		  fp a2, const gwag& src2,
			       gwag& dst);
template
  void aX_plus_bY(const util::interval& I,
		  field a1, const gwag& src1,
		  field a2, const gwag& src2,
				  gwag& dst);

template
  void aX_plus_bY(const util::interval& gfn_range,
		  const util::interval& I,
		  fp a1, const gwag& src1,
		  fp a2, const gwag& src2,
			       gwag& dst);
template
  void aX_plus_bY(const util::interval& gfn_range,
		  const util::interval& I,
		  field a1, const gwag& src1,
		  field a2, const gwag& src2,
				  gwag& dst);
	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/gwag.hh <==
// gwag -- /geometry/ with abstract gridfns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/gwag.hh,v 1.88 2026/03/16 06:17:17 jonathan Exp $

//
// gwag::
//
// gwag_fns::{inner_product_t, orthogonalize_lambda_t}
//
// gwag_fns::orthogonalize
// gwag_fns::lambda_to_orthogonalize
//
// gwag_fns::unit_vector_inner_product
// gwag_fns::inner_product_{norm2,norm}
// gwag_fns::inner_product
// gwag_fns::single_interval_inner_product
// gwag_fns::pointwise_inner_product
//
// gwag_fns::RMS_norm
// gwag_fns::infinity_norm
//
// gwag_fns::copy
// gwag_fns::aX
// gwag_fns::aX_plus_bY
//

#ifndef EVOL__GWAG_HH
#define EVOL__GWAG_HH

#include <cassert>

#include <utility>			// std::as_const
#include <tuple>
#include <string>
#include <map>
#include <complex>

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "SH_tensor_gridfn.hh"
#include "geometry.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /gwag/ object represents the coordinate geometry of part or all of
// a  t=constant  (spacelike) slice (a /geometry/ object) which owns (and
// has metadata for) an abstract vector of gridfns (in the sense described
// below).  If we're doing mesh refinement, a /gwag/ represents a single
// refinement level.
//
// That is (expressed in terms of our class hierarchy) a /gwag/ IS-A
// /geometry/ which owns (and has metadata for) an abstract vector of
// gridfns, and also has higher-level I/O functions for those gridfns.
//
// A /gwag/ HAS-A name (a human-readable /std::string/); this is used
// in naming I/O files.
//
// A /gwag/ HAS-A time coordinate.
//
// The vector of gridfns is "abstract" in the sense that a /gwag/ object
// stores metadata about its vector of gridfns, but does not itself own
// the gridfns -- they are owned by (HAS-A), and typically are class members
// of derived classes.  For this reason, it's also up to derived classes
// to assign gridfn names.
//
// A /gwag/ stores (HAS-A) the following metadata about its gridfns:
// * Each gridfn is labelled by a 0-origin small integer /gfn/ (gridfn number).
// * Each gridfn has an integer /flags word/.  Client code may manipulate
//   these flags; /gwag/ provides various predefined flag bits to mark
//   useful groups of gridfns
//
// A gridfn may also be looked up by its name (see /gfn_of_gridfn_name()/);
// this is used for initial data.  In order to make this work unambiguously,
// /register_gridfn()/ enforces the restriction that gridfn names must be
// unique.
//
// /gwag/ does not care what set of grid points (i.e., nominal vs ghosted
// grid) its gridfns are defined on; in fact this could vary from one gridfn
// to another (although no code currently does that).
//
// A /gwag/ may not be copied or assigned.
//
class	gwag
	: public boost::noncopyable,
	  public geometry
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const;

	// our name
	const std::string& name() const { return name_; }


	//
	// ***** generic access to grid functions *****
	//
public:
	int N_gridfns() const { return N_gridfns_; }
	util::interval all_gridfns_gfn_range() const
		{ return util::interval(0, N_gridfns()-1); }
	const util::gridfn<field>& get_gridfn(int gfn) const;
	      util::gridfn<field>& get_gridfn(int gfn)
		{
		return const_cast< util::gridfn<field>& >
				 ( std::as_const(*this).get_gridfn(gfn) );
		}

	// return a 1-line human-readable description of a gfn range
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	std::string describe_gfn_range(const util::interval& gfn_range) const;

	// find gfn of gridfn with the given /gf.name()/
	// ... returns -1 if no gridfn has the specified name
	int gfn_of_gridfn_name(const std::string& gf_name_to_find)
		const;

	// gridfn flags
	typedef unsigned int gridfn_flags_t;
	enum	{
		gridfn_flags_none			= 0x000,

		gridfn_has_output_disabled		= 0x001,

		// gridfn's static definition as field (e.g., Phi or hbar)
		// vs dt_field (e.g., dt_Phi or dt_hbar),
		// regardless of its role in 1st-order-in-time evolution system
		gridfn_defn_is_field			= 0x002,
		gridfn_defn_is_dt_field			= 0x004,

		// gridfn's role (or really the role of the slice containing
		// the gridfn) in the 1st-order-in-time evolution system,
		// written as
		//    d/dt(state_vector) = RHS(state vector)
		gridfn_is_state_vector			= 0x008,
		gridfn_is_dt_state_vector		= 0x010,

		// gridfn's role in the 2nd-order-in-time evolution system,
		// i.e., gridfn's relationship to the original "physics" field
		gridfn_is_physics_field			= 0x020,
		gridfn_is_dt_physics_field		= 0x040,
		gridfn_is_dtt_physics_field		= 0x080,

		// constraint gridfns
		gridfn_is_constraint			= 0x100,

		// pointwise norm of constraints gridfn
		gridfn_is_constraint_pointwise_norm	= 0x200,

		// next unused gridfn-flags-word bit
		gridfn_next_unused_flag			= 0x400,
		};

	const gridfn_flags_t& gridfn_flags(int gfn) const
		{
		assert(gfn >= 0);
		assert(gfn < N_gridfns());
		return gridfn_flags_.at(gfn);
		}
	      gridfn_flags_t& gridfn_flags(int gfn)
		{
		return const_cast<gridfn_flags_t&>
				 ( std::as_const(*this).gridfn_flags(gfn) );
		}


	//
	// record (append) gridfns into our "abstract vector of gridfns"
	// ... these APIs are only used in our derived-class constructors
	//
public:
	// register (record) (append) a single /gridfn/
	// into our internal "abstract vector of gridfns"
	// ... verifies that /gf.name()/ is different from any
	//     previously-registered gridfn
	// ... /gf/ is non-const because after registration,
	//     /get_gridfn()/ could be used to modify the gridfn
	// ... returns gfn of new gridfn (usually this return result is unused)
	int register_gridfn(util::gridfn<field>& gf,
			    gridfn_flags_t gf_flags);

	// register (record) (append) a /SH_tensor_gridfn/
	// into our internal "abstract vector of gridfns"
	// ... gridfns are appended (i.e., allocated sequentially increasing
	//     /gfn/ values) in order of their /I/ indices
	// ... /T/ is non-const because after registration,
	//     /get_gridfn()/ could be used to modify the gridfn
	// ... returns the interval of /gfn/ of the tensor components
	// ... each gridfn has the flags word
	//        get_ell_emm().hbar_I_is_zero()
	//        ? gf_flags | gridfn_has_output_disabled
	//        : gf_flags
	util::interval register_SH_tensor_gridfn(SH_tensor_gridfn<field>& T,
						 gridfn_flags_t gf_flags);


	//
	// ***** time *****
public:
	fp t() const { return t_; }
	void set_time(fp new_t) { t_ = new_t; }


	//
	// ***** I/O *****
	//
public:
	// the directory to which we'll write output files
	const std::string& output_directory_name() const
		{ return output_directory_name_; }

	//
	// This function outputs all those gridfns with specifie sets
	// of flags-words bits set & cleared.
	//
	// More precisely, this function ASCII-outputs all those gridfns
	// whose flags have ALL the bits of /all_mask/ set, and NONE of
	// the bits of /none_mask/ set.  That is, the test is
	//   if (    ((gridfn_flags &  all_mask) == all_mask)
	//        && ((gridfn_flags & none_mask) == gridfn_flags_none) )
	//           do_output();
	//
	// The output is done using the functions
	//   geometry::time_subdirectory_name()
	//   geometry::IO_file_name()
	//   geometry::output_gridfn()
	//
	// /object_name/ is passed directly to /geometry::IO_file_name()/
	// as that function's /object_name/ parameter, so
	// * if (object_name == nullptr)
	//   	then a typical unigrid file name might be
	//           "NAME-OF-THIS-GWAG.gridfn-name"
	// * if (object_name points to an empty C-string "")
	//   	then a typical unigrid file name might be
	//           "gridfn-name"
	// * if (object_name points to a non-empty C-string "foo")
	//   	then a typical unigrid file name might be
	//           "foo-gridfn-name"
	//
	// FIXME: maybe the cstring argument should be /std::string/?
	//
	void output_some_gridfns(gridfn_flags_t  all_mask,
				 gridfn_flags_t none_mask,
				 const char* const object_name = nullptr)
		const;


	//
	// ***** constructors, destructor, assignment operator, etc *****
	//
public:
	// construct with given /geometry/ but no gridfns,
	// at the specified time
	// ... this copies the passed-in /geometry/ object,
	//     so there are no lifetime problems
	gwag(const geometry& geom,
	     fp t_in,
	     const std::string& default_output_directory_name_in,
	     const std::string& name_in);

	virtual
	  ~gwag() = default;


	//
	// ***** data *****
	//
private:
	const std::string name_;
	const std::string output_directory_name_;
	fp t_;
	int N_gridfns_;

	// vector[gfn] of size /N_gridfns_/
	// this is a vector of NON-owning non-null pointers to our gridfns
	// ... the gridfns are owned by (& typically members of)
	//     our derived classes
	std::vector< util::gridfn<field>* > gridfn_ptrs_;

	// key = gf.name(), value = gfn
	typedef std::map<std::string, int> string_to_int_map_t;
	string_to_int_map_t gridfn_names_;

	// vector[gfn] of size /N_gridfns_/
	std::vector<gridfn_flags_t> gridfn_flags_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** misc operations on gwag:: objects ***
//

namespace gwag_fns
	  {

// data type of inner product
typedef std::complex<fp> inner_product_t;

// string for an undefined value of type /inner_product_t/
// ... real has 1 field, complex number has 2 fields
const char* const undef_inner_product_t_str = "undef\tundef";

// data type of /lambda/ when orthogonalizing
typedef inner_product_t orthogonalize_lambda_t;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function Gram-Schmidt orthogonalizes
//   Z := X + lambda*Q
// with respect to /Q/ on a specified set of grid points, i.e., it computes
//   Z := X + lambda*Q
// where /lambda/ is computed by
//              /lambda_to_orthogonalize_gridfns(gfn_range, IP, X,Q)/
//
// The inner product is computed for the gridfns with /gfn/ in /gfn_range/,
// on the set of grid points /II/.
//
// The *orthogonalization* is done for all gridfns, on the entire set of
// grid points for which /Z/ is defined (normally this is the entire
// ghosted grid).
//
// Z may coincide with X and/or Q if desired.
//
// This function requires that
// * Z, X, and Q must each have the same number of gridfns
// * that number must be > 0
// * ||Q|| != 0.0
//
// Results:
// This function returns the same thing as /lambda_to_orthogonalize_gridfns()/,
// i.e.,
//   std::make_tuple(lambda, Q_dot_X, norm2_Q)
//
std::tuple<orthogonalize_lambda_t, inner_product_t, fp>
  orthogonalize_gridfns(const util::interval& gfn_range,
			const util::two_intervals& II,
			const gwag& X, const gwag& Q,
			gwag& Z);

//
// This function computes the lambda which Gram-Schmidt orthogonalizes
//   Z := X + lambda*Q
// with respect to /Q/, as well as some other related infrmation.
//
// That is, as per p.23.35 of my glg/smp notes, this function computes
// /lambda/ such that
//   inner_product(X + lambda*Q, Q) == 0    # calculated on the interval /I/
//
// This should be equivalent to choosing /lambda/ to minimize
//   ||X + lambda*Q||
//
// The inner product is computed for the gridfns with /gfn/ in /gfn_range/,
// on the set of grid points /II/.
//
// This function requires that
// * X and Q must have the same number of gridfns
// * that number must be > 0
// * ||Q|| != 0.0
//
// Results:
// This function returns
//   std::make_tuple(lambda, Q_dot_X, norm2_Q)
//
std::tuple<orthogonalize_lambda_t, inner_product_t, fp>
  lambda_to_orthogonalize_gridfns(const util::interval& gfn_range,
				  const util::two_intervals& II,
				  const gwag& X, const gwag& Q);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes the inner product of two unit vectors,
//                   X      Y      inner_product(X, Y)
//   inner_product(-----, -----) = -------------------
//                 ||X||  ||Y||        ||X|| ||Y||
// The inner product and norms are computed for the gridfns with /gfn/
// in /gfn_range/, on the set of grid points /II/.
//
// /X/ and /Y/ must have the same number of gridfns
// and the same /rstar_coord_map()/ mappings.
// 
// Results:
// This function returns
//   std::make_tuple(IP, ||X||, ||Y||)
// where /IP/ is the above unit-vector inner product,
// or 0.0 if either ||X|| or ||Y|| is 0
//
std::tuple<inner_product_t, fp, fp>
  unit_vector_inner_product(const util::interval& gfn_range,
			    const util::two_intervals& II,
			    const gwag& X, const gwag& Y);

//******************************************************************************

//
// These functions compute the inner-product norm^2 or norm
// of a specified set of gridfns in the gwag /X/
// over the set of grid points /II/.
//

fp inner_product_norm(const util::interval& gfn_range,
		      const util::two_intervals& II,
		      const gwag& X);

// inner-product norm^2
fp inner_product_norm2(const util::interval& gfn_range,
		       const util::two_intervals& II,
		       const gwag& X);

//******************************************************************************

//
// This function computes (defines) the inner product of /X/ and /Y/
// over the set of grid points /II/.  This the sum of
//   inner_product(gfn_range, I, X,Y) 
// over each interval /I/ in /II/.
//
inner_product_t
  inner_product(const util::interval& gfn_range,
		const util::two_intervals& II,
		const gwag& X, const gwag& Y);

//
// This function computes (defines) the inner product of /X/ and /Y/
// over the interval /I/.  This is an approximation (e.g., Simpson's rule)
// to the integral over /I/ of /pointwise_inner_product(gfn_range, X, Y, i)/.
//
// /X/ and /Y/ must have the same number of gridfns
// and the same /rstar_coord_map()/ mappings.
//
// As special cases:
// If /I/ is empty, this function returns 0.0
// If /I.N_points() == 1/, this function returns the pointwise inner product.
//
inner_product_t inner_product(const util::interval& gfn_range,
			      const util::interval& I,
			      const gwag& X, const gwag& Y);

//
// This function computes the pointwise inner product of /X/ and /Y/ at
// the grid point /i/.
//
// /X/ and /Y/ must have the same number of gridfns.
//
inner_product_t pointwise_inner_product(const util::interval& gfn_range,
					const gwag& X, const gwag& Y,
					int i);

//******************************************************************************
//******************************************************************************
//******************************************************************************

// compute the {RMS,infinity}-norm of a range of gridfns
// over the set of grid points /II/.
fp RMS_norm(const util::interval& gfn_range,
	    const util::two_intervals& II,
	    const gwag& X);
fp infinity_norm(const util::interval& gfn_range,
		 const util::two_intervals& II,
		 const gwag& X);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// dst[dst_gfn_range] := src[src_gfn_range]
// for the gridfns in the specified ranges
// (which must contain the same number of gridfns),
// for the grid points in interval /I/
// ... these functions do NOT update /dst/'s time
//
void copy(const util::interval& I,
	  const gwag& src, const util::interval& src_gfn_range,
		gwag& dst, const util::interval& dst_gfn_range);

//
// dst := a*src
// for {all gridfns, the gridfns with /gfn/ in /gfn_range/},
// for the grid points in interval /I/
// ... these functions do NOT update /dst/'s time
//
template <typename T>
  void aX(const util::interval& I,
	  const T a, const gwag& src,
			   gwag& dst);
template <typename T>
  void aX(const util::interval& gfn_range,
	  const util::interval& I,
	  const T a, const gwag& src,
			   gwag& dst);

//
// a1*src1 + a2*src2 --> dst
// for {all gridfns, the gridfns with /gfn/ in /gfn_range/},
// for the grid points in interval /I/
// ... these functions do NOT update /dst/'s time
//
template <typename T>
  void aX_plus_bY(const util::interval& I,
		  const T a1, const gwag& src1,
		  const T a2, const gwag& src2,
				    gwag& dst);
template <typename T>
  void aX_plus_bY(const util::interval& gfn_range,
		  const util::interval& I,
		  const T a1, const gwag& src1,
		  const T a2, const gwag& src2,
				    gwag& dst);

	  }	// namespace gwag_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__GWAG_HH


==> anc/smp-v8.10.23/src/evol/hbar_semantics.cc <==
// hbar_semantics -- /hbar3/ semantics
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/hbar_semantics.cc,v 1.4 2022/08/17 00:16:08 jonathan Exp $
//
// hbar_semantics::hbar_semantics(hbar3 semantics passed explicitly)
// hbar_semantics::hbar_semantics(hbar3 semantics read from parameter)
//

#include <iostream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include <cstdlib>

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "hbar_semantics.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /hbar_semantics/ object, with the hbar
// semantics specified explicitly via a constructor argument.
//
// ... exactly one of the argument flags must be true
//
hbar_semantics::hbar_semantics(const bool hbar3_is_Barack_Lousto_in,
			       const bool hbar3_is_Barack_Sago_in)
	: boost::noncopyable(),

	  hbar3_is_Barack_Sago_(hbar3_is_Barack_Sago_in) // no comma
{
assert(hbar3_is_Barack_Lousto_in ^ hbar3_is_Barack_Sago_in);
cout << format("hbar_semantics::hbar_semantics(this=%p, %s)\n")
	% this % describe_me();
}

//******************************************************************************

//
// This function constructs an /hbar_semantics/ object, with the hbar3
// semantics specified parameters.  See the .hh file for details.
//
//explicit
  hbar_semantics::hbar_semantics()
	: hbar_semantics(
	    get_parameter<bool>("hbar_semantics::hbar3_is_Barack_Lousto",false),
	    get_parameter<bool>("hbar_semantics::hbar3_is_Barack_Sago", false)
			 ) // no comma
{
cout << 
  "hbar_semantics::hbar_semantics(construct via params, after forwarding to explicit-args ctor)\n";
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/hbar_semantics.hh <==
// hbar_semantics -- /hbar3/ semantics
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/hbar_semantics.hh,v 1.3 2022/02/27 20:49:30 jonathan Exp $
//
// hbar_semantics::
// operator==(const hbar_semantics&, const hbar_semantics&)
//

#include "boost/core/noncopyable.hpp"

#ifndef EVOL__HBAR_SEMANTICS
#define EVOL__HBAR_SEMANTICS

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// An /hbar_semantics/ object records the (global) semantics of of
// the /hbar/.  At present there are two possibilities:
// * the semantics of Barack and Lousto (2005)
// * the semantics of Barack and Sago (2007)
// These differ only in their semantics for /hbar3/.
//
// At present this choice is fixed for the life of this object.
//
// We'd like there to be only a single global /hbar_semantics/ object,
// so we make /hbar_semantics/ noncopyable to enforce pass-by-reference.
//
// FIXME: should use singleton pattern to enforce that there's only one
//        object of this class
//
class	hbar_semantics
	: public boost::noncopyable
	{
public:
	// exactly one of these functions returns /true/
	bool hbar3_is_Barack_Lousto() const { return !hbar3_is_Barack_Sago_; }
	bool hbar3_is_Barack_Sago() const { return hbar3_is_Barack_Sago_; }

	// human-readable description of this object
	const char* describe_me() const
		{
		return hbar3_is_Barack_Sago() ? "hbar3 is Barack-Sago"
					      : "hbar3 is Barack-Lousto";
		}


	//
	// ***** constructor, destructor *****
	//
public:
	// hbar semantics specified explicitly as constructor argument
	// ... exactly one of the argument flags must be true
	hbar_semantics(const bool hbar3_is_Barack_Lousto_in,
		       const bool hbar3_is_Barack_Sago_in);

	// hbar semantics read from parameters
	//   "hbar_semantics::hbar3_is_Barack_Lousto"	# Boolean, default false
	//   "hbar_semantics::hbar3_is_Barack_Sago"	# Boolean, default false
	// (exactly one of these parameters must be true)
	explicit
	  hbar_semantics();

	~hbar_semantics() = default;


	//
	// ***** data *****
	//
private:
	const bool hbar3_is_Barack_Sago_;
	};

//******************************************************************************

inline
  bool operator==(const hbar_semantics& hs1, const hbar_semantics& hs2)
	{ return hs1.hbar3_is_Barack_Sago() == hs2.hbar3_is_Barack_Sago(); }

//******************************************************************************

	  }	// namespace smp

#endif	// EVOL__HBAR_SEMANTICS


==> anc/smp-v8.10.23/src/evol/initial_data.cc <==
// initial_data -- set initial data on a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/initial_data.cc,v 1.48 2026/05/20 05:08:01 jonathan Exp $
//
// initial_data
//
/// do_Gaussian
/// do_random_Gaussian
/// do_read_from_file
/// do_dt_of_read_multiple_from_files
///
/// set_Gaussian_data
/// set_dt_of_read_multiple
/// set_Kerr_data
///

#include <cassert>
#include <cstdlib>			// std::exit
#include <cmath>

#include <optional>
#include <complex>
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "misc.hh"
#include "slice.hh"
#include "loaf.hh"
#include "initial_data.hh"

using std::cout;
using std::cerr;
using std::sqrt;
using boost::format;
using util::name_of_bool;
using param::get_parameter;
using param::parameter_is_defined;
using param::sub_name;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

// declarations for functions local to this file
namespace {
void do_Gaussian(slice& S, const int gfn, const int k);
void do_random_Gaussian(slice& S,
			const std::string& gridfn_name, const int gfn,
			const int k,
			const std::string& initial_data_N_gridfns_par_name);
void do_read_from_file(slice& S,
		       const std::string& gridfn_name, const int gfn,
		       const int k);
void do_dt_of_read_multiple_from_files(slice& S, const int gfn, const int k);

void set_Gaussian_data(slice& S, util::gridfn<field>& gf,
		       bool real_part_flag, bool imag_part_flag,
		       fp amplitude, fp mean, fp sigma);
void set_dt_of_read_multiple(slice& S, const int src_gfn, const int dst_gfn,
			     const std::optional<std::string>& opt_object_name,
			     fp Delta_t);
void set_Kerr_data(slice& S, util::gridfn<field>& gf);
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function sets initial data on a slice.
//
// See the comments in the .hh file for details.
//
void initial_data(slice& S,
		  const std::string& object_name /* = "" */)
{
static const int verbose = get_parameter<int>("verbose", 0);
const char* const initial_data_N_gridfns_par_name = "initial_data::N_gridfns";
static const int N_gridfns_for_ID
	= get_parameter<int>(initial_data_N_gridfns_par_name, 0);

if (verbose >= 4)
	{
	cout << format(
"initial_data(): setting initial data for %d real/imag parts of gridfn(s)\n"
		      )
		% N_gridfns_for_ID;
	}

	for (int k = 0 ; k < N_gridfns_for_ID ; ++k)
	{
	//
	// find /gridfn_name/ = name of the gridfn or
	//                      real-or-imaginary-part-of-gridfn
	//                      for which we are setting initial data
	//                      on this loop iteration
	//
	std::string gridfn_name;

	const std::string absolute_param_name
		= sub_name("initial_data::gridfn_name", k);
	if (verbose >= 8)
		cout << format("checking absolute_param_name=\"%s\"\n")
			% absolute_param_name;
	if (parameter_is_defined(absolute_param_name))
		{
		if (verbose >= 8)
			cout << "... parameter is defined\n";
		gridfn_name = get_parameter<std::string>(absolute_param_name);
		}
	   else {
		const std::string suffix_param_name
			= sub_name("initial_data::gridfn_name_suffix", k);
		if (verbose >= 8)
			cout << format(
"... not defined ==> using suffix_param_name=\"%s\"\n"
				      )
				% suffix_param_name;
		gridfn_name = compound_name(
				object_name,
			        get_parameter<std::string>(suffix_param_name)
					   );
		}

	//
	// map /gridfn_name/ to /gfn/
	//
	if (verbose >= 6)
		cout << format("setting initial data for %s\n") % gridfn_name;
	const int gfn = S.gfn_of_gridfn_name(gridfn_name);
	if (gfn < 0)
		{
		cerr << format(
"***** initial_data(slice: %s)\n"
"        initial data gridfn k=%d of [0,N_gridfns_for_ID=%d):\n"
"        can't find a gridfn with name gridfn_name=\"%s\"!\n"
			      )
			% S.describe_me()
			% k % N_gridfns_for_ID
			% gridfn_name;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}

	//
	// decode the initial-data type parameter
	// and set the initial data
	//
	const std::string initial_data_type
		= get_parameter<std::string>(sub_name("initial_data::type", k));

	if	(initial_data_type == "Gaussian(rstar)")
		{ do_Gaussian(S, gfn, k); }
	else if (initial_data_type == "random_Gaussian(rstar)")
		{
		do_random_Gaussian(S, gridfn_name, gfn, k,
				   initial_data_N_gridfns_par_name);
		}
	else if (initial_data_type == "read from file")
		{ do_read_from_file(S, gridfn_name, gfn, k); }
	else if (initial_data_type == "dt(read multiple from files)")
		{ do_dt_of_read_multiple_from_files(S, gfn, k); }
	else if (initial_data_type == "Kerr")
		{ set_Kerr_data(S, S.get_gridfn(gfn)); }
	else	{
		cerr << format(
"***** initial_data(slice: %s)\n"
"        initial data gridfn k=%d of [0,N_gridfns=_for_ID=%d):\n"
"        unknown initial-data type=\"%s\"!\n"
			      )
			% S.describe_me()
			% k % N_gridfns_for_ID
			% initial_data_type;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

//
// maybe convert Barack-Lousto <--> Barack-Sago semantics?
//
static const bool convert_BL_to_BS_semantics
   = get_parameter<bool>
	("initial_data.convert_from_Barack_Lousto_to_Barack_Sago_semantics",
	 false);
static const bool convert_BS_to_BL_semantics
   = get_parameter<bool>
	("initial_data.convert_from_Barack_Sago_to_Barack_Lousto_semantics",
	 false);
if (convert_BL_to_BS_semantics && convert_BS_to_BL_semantics)
	{
	cerr <<
"***** initial_data():\n"
"        at most one of the parameters\n"
"          initial_data.convert_from_Barack_Lousto_to_Barack_Sago_semantics\n"
"          initial_data.convert_from_Barack_Sago_to_Barack_Lousto_semantics\n"
"        may be true!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
if (convert_BL_to_BS_semantics)
	cout <<
"--- converting /hbar/ and /dt_hbar/ from Barack-Lousto to Barack-Sago semantics\n";
if (convert_BS_to_BL_semantics)
	cout <<
"--- converting /hbar/ and /dt_hbar/ from Barack-Sago to Barack-Lousto semantics\n";

if (convert_BL_to_BS_semantics || convert_BS_to_BL_semantics)
	{
	if (! S.is_slice_smp())
		{
		cerr << format(
"***** initial_data():\n"
"        Barack-Lousto/Barack-Sago semantics conversion only make sense\n"
"        for /smp/ slices!\n"
"        got S: %s\n"
			      )
			% S.describe_me();
		std::exit(util::exit_error);			/*NOTREACHED*/
		}

		for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
		{
		SH_tensor_at_point<field>    hbar
			= S.self_slice_smp().   hbar().components_at_point(i);
		SH_tensor_at_point<field> dt_hbar
			= S.self_slice_smp().dt_hbar().components_at_point(i);
		if (convert_BL_to_BS_semantics)
			{
			convert_hbar_from_Barack_Lousto_to_Barack_Sago(
								hbar,
								S.f_inv_of_i(i)
								      );
			convert_hbar_from_Barack_Lousto_to_Barack_Sago(
								dt_hbar,
								S.f_inv_of_i(i)
								      );
			}
		if (convert_BS_to_BL_semantics)
			{
			convert_hbar_from_Barack_Sago_to_Barack_Lousto(
								hbar,
								S.f_of_i(i)
								      );
			convert_hbar_from_Barack_Sago_to_Barack_Lousto(
								dt_hbar,
								S.f_of_i(i)
								      );
			}
		S.self_slice_smp().   hbar().set_components_at_point(   hbar,i);
		S.self_slice_smp().dt_hbar().set_components_at_point(dt_hbar,i);
		}
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function does the high-level processing for "random_Gaussian(rstar)"
// initial data.
//
// Arguments:
// S = the slice containing the gridfn to be set
// gfn = specifies the gridfn to set
// k = The "%d" parameter in the parameter names
//
// Parameters:
//   # set exactly one of these to /true/ to specify the real/imag part
//   # of a complex gridfn; leave both false to specify a real gridfn
//   # FIXME: real gridfns are not implemented yet
//   initial_data::real_part[%d]                # Boolean, default = false
//   initial_data::imag_part[%d]                # Boolean, default = false
//
//   # Gaussian parameters (in rstar)
//   initial_data::Gaussian(rstar).amplitude[%d] # real number, no default
//   initial_data::Gaussian(rstar).mean[%d]     # real number, no default
//   initial_data::Gaussian(rstar).sigma[%d]    # real number, no default
//
namespace {
void do_Gaussian(slice& S, const int gfn, const int k)
{
const bool real_part_flag
   = get_parameter<bool>(sub_name("initial_data::real_part", k), false);
const bool imag_part_flag
   = get_parameter<bool>(sub_name("initial_data::imag_part", k), false);

const double amplitude
   = get_parameter<fp>(sub_name("initial_data::Gaussian(rstar).amplitude", k));
const double mean
   = get_parameter<fp>(sub_name("initial_data::Gaussian(rstar).mean", k));
const double sigma
   = get_parameter<fp>(sub_name("initial_data::Gaussian(rstar).sigma", k));

set_Gaussian_data(S, S.get_gridfn(gfn),
		  real_part_flag, imag_part_flag,
		  amplitude, mean, sigma);
}
	  }

//******************************************************************************

//
// This function does the high-level processing for "Gaussian(rstar)"
// initial data.
//
// Arguments:
// S = the slice containing the gridfn to be set
// gridfn_name = the name of the gridfn to set
// gfn = specifies the gridfn to set
// k = The "%d" parameter in the parameter names
// initial_data_N_gridfns_par_name
//	= the name of the parameter giving the number of initial-data
//	  gridfns or real/imag parts of gridfns
//
// Parameters:
//   # set exactly one of these to /true/ to specify the real/imag part
//   # of a complex gridfn; leave both false to specify a real gridfn
//   # FIXME: real gridfns are not implemented yet
//   initial_data::real_part[%d]                # Boolean, default = false
//   initial_data::imag_part[%d]                # Boolean, default = false
//
namespace {
void do_random_Gaussian(slice& S,
			const std::string& gridfn_name, const int gfn,
			const int k,
			const std::string& initial_data_N_gridfns_par_name)
{
const bool real_part_flag
   = get_parameter<bool>(sub_name("initial_data::real_part", k), false);
const bool imag_part_flag
   = get_parameter<bool>(sub_name("initial_data::imag_part", k), false);
const char* const     real_imag_cstring = real_part_flag ?  "real" :  "imag";
const char* const dot_real_imag_cstring = real_part_flag ? ".real" : ".imag";

const double amplitude = util::random_uniform(-10.0, +10.0);
const double mean      = util::random_uniform(-10.0, +10.0);
const double sigma     = util::random_uniform( 10.0,  20.0);

set_Gaussian_data(S, S.get_gridfn(gfn),
		  real_part_flag, imag_part_flag,
		  amplitude, mean, sigma);

//
// write the equivalent "Gaussian(rstar)" parameter file
//
const std::string output_directory_name = model_name_string();
const std::string equivalent_par_file_name
	= std::string("Gaussian-initial-data")
	  + "." + gridfn_name
	  + ((real_part_flag || imag_part_flag) ? dot_real_imag_cstring : "")
	  + ".par";

// stream will be automagically closed when /std::fstream/
// object is destroyed when we exit this scope
std::fstream os;
util::open_IO_file(output_directory_name,
		   equivalent_par_file_name,
		   std::ios_base::out, os);

const std::string Nstr(
	std::string("%{") + initial_data_N_gridfns_par_name + "}"
		      );
os << "initial_data::gridfn_name_suffix"
   << "[" << Nstr << "]"
   << "\t\t= "
   << "\"" << gridfn_name << "\""
   << "\n";
if (real_part_flag || imag_part_flag)
	os << "initial_data::" << real_imag_cstring << "_part"
	   << "[" << Nstr << "]"
	   << "\t\t\t= "
	   << "true"
	   << "\n";
os << "initial_data::type"
   << "[" << Nstr << "]"
   << "\t\t\t\t= "
   << "\"Gaussian(rstar)\""
   << "\n";
os << "initial_data::Gaussian(rstar).amplitude"
   << "[" << Nstr << "]"
   << "\t= "
   << format(util::numeric_formats<fp>::max_precision_format()) % amplitude
   << "\n";
os << "initial_data::Gaussian(rstar).mean"
   << "[" << Nstr << "]"
   << "\t\t= "
   << format(util::numeric_formats<fp>::max_precision_format()) % mean
   << "\n";
os << "initial_data::Gaussian(rstar).sigma"
   << "[" << Nstr << "]"
   << "\t\t= "
   << format(util::numeric_formats<fp>::max_precision_format()) % sigma
   << "\n";
os << Nstr << "++" << "\n";
}
	  }

//******************************************************************************

//
// This function does the high-level processing for "read_from_file"
// initial data.
//
// Arguments:
// S = the slice containing the gridfn to be set
// gridfn_name = the name of the gridfn to set
// gfn = specifies the gridfn to set
// k = The "%d" parameter in the parameter names
//
// Parameters:
//   initial_data::read_from_file.directory_name[%d]
//                                              # string, default is usual
//                                              # data directory for model
//
//   # file name from which to read gridfn
//   # ... if this parameter is set then it names the file from which
//   #     to read the gridfn; if this parameter is NOT set then the file
//   #     is named by /geometry::IO_file_name()/
//   initial_data::read_from_file.file_name[%d]         # string
//
//   # if the parameter
//   #   initial_data::read_from_file.file_name[%d]
//   # is set, then this parameter is ignored; if that parameter is NOT set,
//   # then this parameter specifies the object name to pass to
//   # /geometry::IO_file_name()/ when constructing the file name
//   initial_data::read_from_file.object_name[%d]       # string
//
namespace {
void do_read_from_file(slice& S,
		       const std::string& gridfn_name, const int gfn,
		       const int k)
{
const std::string directory_name
	= get_parameter<std::string>(
		sub_name("initial_data::read_from_file.directory_name",k),
			 model_name_string()
				    );

const std::string file_name_param_name
   = sub_name("initial_data::read_from_file.file_name", k);

std::string file_name;
if (parameter_is_defined(file_name_param_name))
	file_name = get_parameter<std::string>(file_name_param_name);
   else {
	const std::string rff_object_name
	   = get_parameter<std::string>
		     (sub_name("initial_data::read_from_file.object_name", k));
	file_name = S.IO_file_name(gridfn_name, rff_object_name.c_str());
	}

S.input_gridfn(S.get_gridfn(gfn),
	       directory_name.c_str(), file_name.c_str());
}
	  }

//******************************************************************************

//
// This function does the high-level processing for
// "dt(read_multiple_from_file)" initial data.
//
// Arguments:
// S = the slice containing the gridfn to be set
// gfn = specifies the gridfn to set
// k = The "%d" parameter in the parameter names
//
// Parameters:
//   initial_data::read_from_file.directory_name[%d]
//                                              # string, default is usual
//                                              # data directory for model
//
//   # file name from which to read gridfn
//   # ... if this parameter is set then it names the file from which
//   #     to read the gridfn; if this parameter is NOT set then the file
//   #     is named by /geometry::IO_file_name()/
//   initial_data::read_from_file.file_name[%d]         # string
//
//   # if the parameter
//   #   initial_data::read_from_file.file_name[%d]
//   # is set, then this parameter is ignored; if that parameter is NOT set,
//   # then this parameter specifies the object name to pass to
//   # /geometry::IO_file_name()/ when constructing the file name
//   initial_data::read_from_file.object_name[%d]       # string
//
namespace {
void do_dt_of_read_multiple_from_files(slice& S, const int gfn, const int k)
{
const int dst_gfn = gfn;

const std::string src_gridfn_name
	= get_parameter<std::string>(
		sub_name("initial_data.dt_of_read_multiple.src_gridfn_name", k)
				    );
const int src_gfn = S.gfn_of_gridfn_name(src_gridfn_name);
if (src_gfn < 0)
	{
	cerr << format("***** initial_data():\n"
		       "        no gridfn \"%s\"\n"
		       "        in slice \"%s\"!\n")
		% src_gridfn_name
		% S.name();
	std::exit(util::exit_error);		/*NOTREACHED*/
	}

const std::string directory_name
  = get_parameter<std::string>
	(sub_name("initial_data::dt_of_read_multiple).directory_name", k),
	 model_name_string());

const std::string object_name_param_name
	= sub_name("initial_data::dt_of_read_multiple.object_name", k);
const std::optional<std::string> opt_object_name
	= parameter_is_defined(object_name_param_name)
	  ? std::make_optional(
		   get_parameter<std::string>(object_name_param_name)
			      )
	  : std::nullopt;

const fp Delta_t
  = get_parameter<fp>(sub_name("initial_data::dt_of_read_multiple.Delta_t", k));

set_dt_of_read_multiple(S, src_gfn, dst_gfn,
			opt_object_name,
			Delta_t);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function sets Gaussian-in-rstar initial data on the nominal grid
// of a real gridfn or the real or imaginary part of a complex gridfn.
//
// Arguments:
// S = the slice (used to define the rstar(i) function)
// real_part_flag,imag_part_flag
//	= boolean flags encoding the data type:
//	  true, false ==> real part of complex gridfn
//	  false,true  ==> imag part of complex gridfn
//	  false,false ==> real gridfn	# FIXME: not implemented yet
//	  true, true  ==> not valid
// amplitude,mean,simga = parameters for the Gaussian
//
namespace {
void set_Gaussian_data(slice& S, util::gridfn<field>& gf,
		       bool real_part_flag, bool imag_part_flag,
		       fp amplitude, fp mean, fp sigma)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 6)
	{
	cout << format(
"set_Gaussian_data(gf \"%s\", real_part_flag=%s, imag_part_flag=\%s,\n"
"                  amplitude=%g, mean=%g, sigma=%g)\n"
		      )
		% gf.name() % name_of_bool(real_part_flag)
			    % name_of_bool(imag_part_flag)
		% amplitude % mean % sigma;
	}
 
	for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
	{
	const fp rstar = S.rstar_of_i(i);
	const fp z = (rstar - mean) / sigma;
	const fp value = amplitude * std::exp(-0.5*util::pow2(z));
	if	(real_part_flag && !imag_part_flag)
		gf(i).real(value);
	else if (imag_part_flag && !real_part_flag)
		gf(i).imag(value);
	else if (!real_part_flag && !imag_part_flag)
		{
		cerr << format(
"***** initial_data(slice: %s,\n"
"                   gridfn: %s):\n"
"        real_part_flag=false and imag_part_flag=false\n"
"        is not implemented yet!\n"
"        (this would require real-valued gridfns, which we don't have yet)\n"
			      )
		% S.describe_me()
		% gf.name();
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	else	{
		cerr << format(
"***** initial_data(slice: %s,\n"
"                   gridfn: %s):\n"
"        real_part_flag=%s and imag_part_flag=%s\n"
"        is not valid!\n"
			      )
		% S.describe_me()
		% gf.name()
		% name_of_bool(real_part_flag) % name_of_bool(imag_part_flag);
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}
}
	  }

//******************************************************************************

//
// This function sets "dt(read multiple from files)" initial data
// in the gridfn specified by /S/ and /dst_gfn/, as follows:
// * construct a temporary /loaf/
// * read in the gridfn /src_gfn/ on each slice of the /loaf/;
//   each slice's gridfn is read from a separate file, named by
//   /geometry::IO_file_name()/
// * set the gridfn /dst_gfn/ to d/dt of the read-in /src_gfn/
//   on the /loaf/'s current slice
//
namespace {
void set_dt_of_read_multiple(slice& S, const int src_gfn, const int dst_gfn,
			     const std::optional<std::string>& opt_object_name,
			     const fp Delta_t)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 6)
	cout << format(
"set_dt_of_read_multiple(S name()=\"%s\",\n"
"                       src_gfn=%d gf \"%s\",\n"
"                       dst_gfn=%d gf \"%s\"\n"
"                       Delta_t=%g)\n"
		      )
		% S.name()
		% src_gfn % S.get_gridfn(src_gfn).name()
		% dst_gfn % S.get_gridfn(dst_gfn).name()
		% Delta_t;

loaf L(S,
       S.t(), Delta_t,
       S.self_slice_smp().get_hbar_semantics(), 
       false,				// enable_source
       S.min_i_BC().BC_type(), S.max_i_BC().BC_type(),
       S.output_directory_name(),
       true, S.name()+"loaf-slice[%d]");


//
// read in the gridfn /src_gfn/ on all the slices
//
if (verbose >= 8)
	cout << "   reading src gridfn\n";
std::vector<int> input_gfns;
input_gfns.push_back(src_gfn);

const char* const opt_object_name_cstring
  = opt_object_name.has_value() ? opt_object_name.value().c_str()
				: nullptr;

const util::interval read_in_interval
  = L.input_gridfns_on_all_slices(input_gfns,
				  opt_object_name_cstring);
if (verbose > 8)
	cout << format("   ==> read-in interval %s\n")
		% read_in_interval.describe_me(S.rstar_coord_map())
		% S.rstar_of_i(read_in_interval.min_i())
		% S.rstar_of_i(read_in_interval.max_i());


//
// time-differentiate the gridfn /src_gfn/ on all the /loaf/ slices
// and store this in the gridfn /dst_gfn/ on the destination slice
//
if (verbose > 8)
	cout << format("   time-differentiating on i=%s\n")
		% read_in_interval.describe_me();
util::gridfn<field>& dst_gf = S.get_gridfn(dst_gfn);
	for (int i  = read_in_interval.min_i() ;
		 i <= read_in_interval.max_i() ;
	       ++i)
	{
	dst_gf(i) = L.partial_t_gridfn<field>(src_gfn, i);
	}
}
	  }

//******************************************************************************

//
// This function sets slowly-spinning-Kerr initial data in
// Boyer-Lindquist coordinates, viewed as a metric perturbation
// of Schwarzschild-initial-data-in-Schwarzschild-coordinates,
// as per pages 91-95 of my smp notes.
//
// The gridfn should be semantically /hbar8/.
//
namespace {
void set_Kerr_data(slice& S, util::gridfn<field>& gf)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 6)
	cout << format("set_Kerr_data(gf \"%s\")\n") % gf.name();

const ell_emm& lm = S.get_ell_emm();
if (! ((lm.ell() == 1) && (lm.emm() == 0)))
	{
	cerr << format(
"***** initial_data/set_Kerr_data()\n"
"        Kerr initial data is purely ell=1, emm=0\n"
"        so it vanishes identically for this (ell,emm)=(%d,%d)!\n"
		      )
		% lm.ell() % lm.emm();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

const fp pi = util::numeric_constants<fp>::pi();
const fp k = -16.0 * sqrt(pi/3.0);
	for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
	{
	const fp r_inv2 = S.r_inv2_of_i(i);
	gf(i) = k * r_inv2;
	}
}
	  }

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/initial_data.hh <==
// initial_data -- set/compute initial data on a slice
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/initial_data.hh,v 1.23 2026/05/20 04:48:07 jonathan Exp $

//
// initial_data
//

#ifndef EVOL__INITIAL_DATA_HH
#define EVOL__INITIAL_DATA_HH

#include <string>

#include "common.hh"

#include "slice.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function sets real and/or complex initial data on a slice's
// nominal grid.
//
// This function first reads the parameter
//
//   # number of gridfns (or real-or-imaginary-components-of-gridfns)
//   # for which this function should set initial data
//   initial_data::N_gridfns			# integer, default = 0
//
//--------------------------------------
//
// This function then iterates a counter (denoted by /%d/ below) from 0 to
// /N_gridfns-1/).  For each iteration:
//
// If the parameter
//
//   # name of the gridfn or real-or-imaginary-components-of-gridfn
//   # in which to set initial data
//   initial_data::gridfn_name[%d]		# string, no default
//
// is defined, this function uses the value of this parameter as a
// gridfn name in which to set initial data.  Otherwise (if this parameter
// isn't defined), then the gridfn name is
//
//   compound_name(object_name, gridfn_name_suffix)
//
// where /object_name/ is the argument to /initial_data()/ and
// /gridfn_name_suffix/ is the value of the parameter
//
//   # name suffix for the gridfn or real-or-imaginary-components-of-gridfn
//   # in which to set initial data
//   initial_data::gridfn_name_suffix[%d]	# string, no default,
//						# error if not defined
//
// This function then interprets the following parameters to select the
// initial data to be set:
//
//   # selects the initial data type; valid choices are:
//   #   "Gaussian(rstar)"
//   #   "random_Gaussian(rstar)"
//   #   "read from file"
//   #   "dt(read multiple from files)"
//   #   "Kerr"
//   # see below for further parameters for each of these options
//   # ... note that this parameter must be set independently for each gridfn
//   #     or real-or-imaginary-component-of-gridfn!
//   initial_data::type[%d]			# string, no default
//
//   ####################
//
//   #
//   # parameters for "Gaussian(rstar)" initial data
//   #
//   # ... this sets either the real or imaginary part of the gridfn
//   #     to a Gaussian in rstar
//   #
//
//   # set exactly one of these to /true/ to specify the real/imag part
//   # of a complex gridfn; leave both false to specify a real gridfn
//   # FIXME: real gridfns are not implemented yet
//   initial_data::real_part[%d]		# Boolean, default = false
//   initial_data::imag_part[%d]		# Boolean, default = false
//
//   # Gaussian parameters (in rstar)
//   initial_data::Gaussian(rstar).amplitude[%d] # real number, no default
//   initial_data::Gaussian(rstar).mean[%d]	# real number, no default
//   initial_data::Gaussian(rstar).sigma[%d]	# real number, no default
//
//   ####################
//
//   #
//   # parameters for "random_Gaussian(rstar)" initial data
//   #
//   # ... this sets either the real or imaginary part of the gridfn
//   #     to a Gaussian in rstar, where the Gaussian amplitude, mean,
//   #     and standard deviation are all chosen randomly:
//   #       amplitude		random uniform in [-10, +10)
//   #       mean rstar		random uniform in [-10, +10) M
//   #       SD in rstar	random uniform in [ 10,  20) M
//   # ... to allow reproducing this initial data in the future without
//   #     depending on the random-number generator's output sequence
//   #     staying unchanged, the code writes a "Gaussian(rstar)" parameter
//   #     which would produce the same initial data (up to floating-point
//   #     roundoff) to the file
//   #       "Gaussian-initial-data.GRIDFN_NAME.{real,imag}.par"
//   #     in the top-level model directory
//   #
//
//   # set exactly one of these to /true/ to specify the real/imag part
//   # of a complex gridfn; leave both false to specify a real gridfn
//   # FIXME: real gridfns are not implemented yet
//   initial_data::real_part[%d]		# Boolean, default = false
//   initial_data::imag_part[%d]		# Boolean, default = false
//
//   # Gaussian parameters (in rstar)
//   initial_data::Gaussian(rstar).amplitude[%d] # real number, no default
//   initial_data::Gaussian(rstar).mean[%d]	# real number, no default
//   initial_data::Gaussian(rstar).sigma[%d]	# real number, no default
//
//   ####################
//
//   #
//   # parameters for "read from file" initial data
//   #
//   # ... this sets an entire complex gridfn by reading it from a file
//   # ... the file is named by /geometry::IO_file_name()/
//   #
//
//   # directory name from which to read
//   initial_data::read_from_file.directory_name[%d]
//						# string, default is usual
//						# data directory for model
//
//   # file name from which to read gridfn
//   # ... if this parameter is set then it names the file from which
//   #     to read the gridfn; if this parameter is NOT set then the file
//   #     is named by /geometry::IO_file_name()/
//   initial_data::read_from_file.file_name[%d]		# string
//
//   # if the parameter
//   #   initial_data::read_from_file.file_name[%d]
//   # is set, then this parameter is ignored; if that parameter is NOT set,
//   # then this parameter specifies the object name to pass to
//   # /geometry::IO_file_name()/ when constructing the file name
//   initial_data::read_from_file.object_name[%d]	# string
//
//   ####################
//
//   #
//   # parameters for "dt(read multiple from files)" initial data
//   #
//   # ... this sets an entire complex gridfn as follows:
//   #     * construct a temporary /loaf/
//   #     * read in the specified gridfn on each slice of the /loaf/;
//   #       each slice's gridfn is read from a separate file, named by
//   #       /geometry::IO_file_name()/
//   #     * set the destination gridfn to d/dt of the read-in gridfns
//   #       on the /loaf/'s central slice
//   #
//
//   # this is the name of the gridfn to differentiate
//   initial_data::dt_of_read_multiple.src_gridfn_name[%d]	# string
//
//   # directory name from which to read all the gridfns
//   initial_data::dt_of_read_multiple.directory_name[%d]
//						# string, default is usual
//						# data directory for model
//
//   # if this parameter is set, it specifies the object name to pass to
//   # /geometry::IO_file_name()/ when constructing the file name;
//   # otherwise we pass /nullptr/
//   initial_data::dt_of_read_multiple.object_name[%d]	# string
//
//   # the time spacing of the slices in the /loaf/
//   initial_data::dt_of_read_multiple.Delta_t[%d]	# fp
//
//   ####################
//
//   #
//   # parameters for "Kerr" initial data
//   #
//   # ... if it's NOT the case that ell=1 and emm=0,
//   #        then this aborts with an error message;
//   #        otherwise, ...
//   # ... this sets the specified /gridfn (which should be semantically
//   #     /hbar8/) to represent slowly-spinning-Kerr initial data in
//   #     Boyer-Lindquist coordinates, viewed as a metric perturbation
//   #     of Schwarzschild-initial-data-in-Schwarzschild-coordinates,
//   #     as per pages 91-95 of my smp notes
//   # ... there are no parameters for this initial data, but it's only
//   #     physically meaningful if applied to /hbar8/ of an /smp/ slice
//   #
//
//--------------------------------------
//
// In practice, a convenient way to set up these parameters is to use
// the %{parameter_name} and %{parameter_name}++ syntax with a counter
// which will eventually be the /initial_data::N_gridfns/ parameter,
// like this:
//
//   initial_data::gridfn_name[%{initial_data::N_gridfns}] = "first gridfn"
//   initial_data::real_part[%{initial_data::N_gridfns}] = true
//   ...
//   %{initial_data::N_gridfns}++
//
//   initial_data::gridfn_name[%{initial_data::N_gridfns}] = "second gridfn"
//   initial_data::imag_part[%{initial_data::N_gridfns}] = true
//   ...
//   %{initial_data::N_gridfns}++
//   ...
//
//--------------------------------------
//
// Finally, this function reads the Boolean parameters for converting
// back and forth between Barack-Lousto and Barack-Sago semantics:
//   initial_data.convert_from_Barack_Lousto_to_Barack_Sago_semantics
//   initial_data.convert_from_Barack_Sago_to_Barack_Lousto_semantics
// (both default to /false).  It's an error of both parameters are true.
//
// If the
//   initial_data.convert_from_Barack_Lousto_to_Barack_Sago_semantics
// parameter is true, this function converts the initial data from
// Barack-Lousto to Barack-Sago semantics.
//
// If the
//   initial_data.convert_from_Barack_Sago_to_Barack_Lousto_semantics
// parameter is true, this function converts the initial data from
// Barack-Sago to Barack-Lousto semantics.
//
// These parameters only make sense for the /smp/ physics system.
//
void initial_data(slice& S,
		  const std::string& object_name = "");

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__INITIAL_DATA_HH


==> anc/smp-v8.10.23/src/evol/jumps.cc <==
// jumps -- jumps in a real or complex field across the particle
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/jumps.cc,v 1.7 2026/01/28 05:58:04 jonathan Exp $
///
// jumps::print_me
//
// *** template instantiations ***
//

#include <cstddef>
#include <cassert>

#include <complex>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"

#include "common.hh"

#include "jumps.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::output_number;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function prints the jumps to the already-open stream /os/;
// if /prefix != nullptr/ then each output line is prefixed with /prefix/.
//
// ... each number is output via /util::output_number()/
//
template <typename T>
  void jumps<T>::print_me(const char* const prefix /* = nullptr */,
			  std::ostream& os /* = std::cout */)
	const
{
if (prefix != nullptr)
	os << prefix;
output_number(os, "jump[1st-deriv] = ", J_1st(), "\n");

if (prefix != nullptr)
	os << prefix;
output_number(os, "jump[2nd-deriv] = ", J_2nd(), "\n");

if (prefix != nullptr)
	os << prefix;
output_number(os, "jump[3rd-deriv] = ", J_3rd(), "\n");
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//
template
  class jumps<             double>;
template
  class jumps<std::complex<double>>;

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/jumps.hh <==
// jumps -- jumps in a real or complex field across the particle
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/jumps.hh,v 1.4 2021/12/19 05:51:22 jonathan Exp $

#ifndef EVOL__JUMPS_HH
#define EVOL__JUMPS_HH

#include <iostream>

#include "util.hh"
#include "io.hh"

#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A  jumps<T>  object stores the jumps in the 1st, 2nd, 3rd, ... derivatives
// of a single (real or complex) field (of type T) across the particle.
//
// A  jumps<T>  object has value semantics.
//
// At present a  jump<T>  object stores the jumps up to and including the
// 3rd derivative, but most clients shouldn't care about this.
//
template <typename T>
class	jumps
	{
public:
	// jumps in 1st, 2nd, 3rd, ... derivatives
	const T& J_1st() const { return J_1st_; }
	      T& J_1st()       { return J_1st_; }
	const T& J_2nd() const { return J_2nd_; }
	      T& J_2nd()       { return J_2nd_; }
	const T& J_3rd() const { return J_3rd_; }
	      T& J_3rd()       { return J_3rd_; }

	// print the jumps to the already-open stream /os/;
	// if /prefix != nullptr/ then prefix each output line with /prefix/
	// ... each number is output via /util::output_number()/
	void print_me(const char* const prefix = nullptr,
		      std::ostream& os = std::cout)
		const;

	// evaluate the power series for the jump in the field
	// at an rstar position /x/ relative to the particle
	T jump_series(const fp x)
		const
		{
		return J_1st()*x + (1.0/2.0)*J_2nd()*util::pow2(x)
				 + (1.0/6.0)*J_3rd()*util::pow3(x);
		}

	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  jumps()
		: jumps(0.0, 0.0, 0.0)
		{ /* empty constructor body */ }
	jumps(const T J_1st_in, const T J_2nd_in, const T J_3rd_in)
		: J_1st_(J_1st_in),
		  J_2nd_(J_2nd_in),
		  J_3rd_(J_3rd_in)
		{ /* empty constructor body */ }

	// default compiler-generated destructor is ok
	// default compiler-generated copy ctor and assignment op are ok


	//
	// ***** data ******
	//
private:
	T J_1st_, J_2nd_, J_3rd_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__JUMPS_HH


==> anc/smp-v8.10.23/src/evol/loaf.cc <==
// loaf -- a set of related slices that can do time finite-differencing
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/loaf.cc,v 1.49 2025/12/29 06:50:40 jonathan Exp $

//
// loaf::loaf
// loaf::rotate_slices
// loaf::input_gridfn_on_all_slices
//
// loaf_fns::partial_t_or_tt_of_gridfn_range
#ifdef NOT_USED
// loaf_fns::compute_field_time_derivatives
#endif
//
// *** template instantiations ***
//

#include <cassert>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include <vector>
#include <iostream>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "hbar_semantics.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "sandwich.hh"
#include "loaf.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::fuzzy;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /loaf/ object, using /make_slice()/ to
// construct each slice.
//
loaf::loaf(const geometry& geom_in,
	   const fp current_t_in, const fp Delta_t_in,
	   const hbar_semantics& hbar_semantics_in,
	   const bool enable_source_in,
	   const std::string& min_i_BC_type,
	   const std::string& max_i_BC_type,
	   const std::string& IO_directory_name_in,
	   const bool format_slice_name_with_k,
	   const std::string& slice_name_format_or_string)
	: boost::noncopyable(),

	  geom_(geom_in),
	  Delta_t_(Delta_t_in),
	  IO_directory_name_(IO_directory_name_in),
	  t_map_(mk_of_k(max_k()), mk_of_k(min_k()),
		 current_t_in - max_k()*Delta_t_in,
		 Delta_t_in,
		 current_t_in,
		 "loaf::loaf(): setup /t_map_/"),
	  slice_ptrs_(),
	  valid_data_flags_mask_(static_cast<mask_t>(0)) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"loaf::loaf(this=%p)\n"
"   geometry: %s\n"
"   Delta_t=%g\n"
"   {min,max}_i_BC_type={\"%s\",\"%s\"}\n"
		      )
		% this
		% get_geometry().describe_me()
		% t_map().Delta_fp()
		% min_i_BC_type % max_i_BC_type;
	}

// set up the slices
	for (int k = min_k() ; k <= max_k() ; ++k)
	{
	std::ostringstream slice_name_buffer;
	std::string slice_name;
	if (format_slice_name_with_k)
		{
		slice_name_buffer << format(slice_name_format_or_string) % k;
		slice_name = slice_name_buffer.str();
		}
	   else slice_name = slice_name_format_or_string;

	std::unique_ptr<slice> S_ptr
	   = make_slice(get_geometry(),
			t_of_k(k),
			slice::slice_semantics_t::state_vector,
			hbar_semantics_in,
			enable_source_in,
			min_i_BC_type, max_i_BC_type,
			IO_directory_name(),
			slice_name);

	slice_ptrs_.push_back(std::move(S_ptr));
	}

assert(static_cast<int>(slice_ptrs_.size()) == N_slices());
}

//******************************************************************************

//
// This function rotates the slices and valid bits.
// See the .hh file comments for details.
//
void loaf::rotate_slices()
{
//
// example rotation:
//	old state		new state
// k=0	--> slice A t=12.5	--> slice F, set t=13.0, set not valid
// k=1	--> slice B t=12.0	--> slice A t=12.5
// k=2	--> slice C t=11.5	--> slice B t=12.0
// k=3	--> slice D t=11.0	--> slice C t=11.5
// k=4	--> slice E t=10.5	--> slice D t=11.0
// k=5	--> slice F t=10.0	--> slice E t=10.5
//
t_map_.change_me(t_of_k(max_k()-1),		// example: 10.5
		 t_map().Delta_fp(),		// leave unchanged
		 current_t() + Delta_t());	// example: 13.0

// example: save --> slice F t=10.0
std::unique_ptr<slice> oldest_slice_ptr = std::move(slice_ptrs_.at(max_k()));

//
// example:
// k=0	--> slice A t=12.5
// k=1	--> slice B t=12.0
// k=2	--> slice C t=11.5
// k=3	--> slice D t=11.0
// k=4	--> slice E t=10.5
// k=5	null
//

	for (int k = max_k() ; k >= 1 ; --k)
	{
	slice_ptrs_.at(k) = std::move(slice_ptrs_.at(k-1));
	}

//
// example:
// k=0	null
// k=1	--> slice A t=12.5
// k=2	--> slice B t=12.0
// k=3	--> slice C t=11.5
// k=4	--> slice D t=11.0
// k=5	--> slice E t=10.5
//

slice_ptrs_.at(current_k()) = std::move(oldest_slice_ptr); // example:
							   // --> slice F t=10.0

//
// example:
// k=0	--> slice F t=10.0
// k=1	--> slice A t=12.5
// k=2	--> slice B t=12.0
// k=3	--> slice C t=11.5
// k=4	--> slice D t=11.0
// k=5	--> slice E t=10.5
//

slice_ptrs_.at(current_k())->set_time(current_t());	// example: 13.0

//
// example:
// k=0	--> slice F t=13.0
// k=1	--> slice A t=12.5
// k=2	--> slice B t=12.0
// k=3	--> slice C t=11.5
// k=4	--> slice D t=11.0
// k=5	--> slice E t=10.5
//

// rotate the valid flags
valid_data_flags_mask_
	= (valid_data_flags_mask() << 1) & all_valid_data_flags_mask()
					 & ~mask_for_bit_k(current_k());

// final sanity check
assert(! valid_data_flag(0));
assert((valid_data_flags_mask() & ~all_valid_data_flags_mask()) == 0);
	for (int k = 0 ; k <= max_k() ; ++k)
	{
	assert(fuzzy<fp>::EQ(get_slice(k).t(), t_of_k(k)));
	}
}

//******************************************************************************

//
// This function inputs a specified set of gridfns on each of our slices.
// See the .hh file comments for details.
//
util::interval
  loaf::
  input_gridfns_on_all_slices(const std::vector<int>& input_gfns,
			      const char* const object_name /* = nullptr */)
{
static const int verbose = get_parameter<int>("verbose", 0);
const int N_gridfns = static_cast<int>(input_gfns.size());
if (verbose >= 6)
	cout << format("loaf::input_gridfns_on_all_slices(): inputting %d gridfns\n")
		% N_gridfns;

// running intersection of read-in intervals
util::interval common_interval(std::numeric_limits<int>::min(),
			       std::numeric_limits<int>::max());

	for (int k = min_k() ; k <= max_k() ; ++k)
	{
	slice& S = get_slice(k);

		for (int gfn_posn = 0 ; gfn_posn < N_gridfns ; ++gfn_posn)
		{
		const int gfn = input_gfns.at(gfn_posn);
		const std::string& gf_name = S.get_gridfn(gfn).name();
		if (verbose >= 6)
			cout << format("   slice k=%d: reading gridfn \"%s\"\n")
				% k % gf_name;

		const std::string subdirectory_name
			= S.time_subdirectory_name(t_of_k(k));
		const std::string file_name
			= S.IO_file_name(gf_name, object_name);
		const auto [gf_N_points, gf_input_interval]
			= S.input_gridfn(S.get_gridfn(gfn),
					 IO_directory_name(), subdirectory_name,
					 file_name);

		// make sure we got all points in a contiguous interval
		assert(gf_input_interval.N_points() == gf_N_points);

		if (verbose >= 8)
			cout << format("   ==> got all %d points in interval i=%s\n")
				% gf_N_points % gf_input_interval.describe_me();

		common_interval
		   = util::interval
			 ::intersection(common_interval, gf_input_interval);
		}
	}

return common_interval;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace loaf_fns
	  {

//
// This function computes d/dt or d^2/dt^2 of all the gridfns
// with gfn in /src_gfn_range/ stored in slices in /L/,
// at all grid points in the /L.current_slice()/'s nominal grid,
// storing the time derivatives in the corresponding gridfns
// with gfn in /dst_gfn_range/ in /dst_S/
//
// This function returns /true/ if there were enough valid time levels
// for the time differentiation, or /false/ if there were not enough valid
// time levels (in which case this function is a no-op).
//
// /src_gfn_range/ and /dst_gfn_range/ must have the same number of gfns.
// /dst_S/ must have the same nominal grid as the current slice.
// /T/ must be the actual type of the specified gridfn
//
template <typename T>
  bool partial_t_or_tt_of_gridfn_range
		(const loaf& L, const util::interval& src_gfn_range,
		 enum loaf_op op,
		 slice& dst_S, const util::interval& dst_gfn_range)
{
  {
switch	(op)
	{
case loaf_fns::loaf_op_partial_t:
	if (! L.all_inputs_valid_for_partial_t())
		return false;				// *** early return ***
	break;
case loaf_fns::loaf_op_partial_tt:
	if (! L.all_inputs_valid_for_partial_tt())
		return false;				// *** early return ***
	break;
default:
	cerr << format(
"***** partial_t_or_tt_of_gridfn_range():\n"
"        initial decode: unknown /op/ = (int)%d!\n"
"        (this should never happen!)\n"
		      )
		% static_cast<int>(op);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
  }

	for (int gfn_offset = 0 ;
		 gfn_offset < dst_gfn_range.N_points() ;
	       ++gfn_offset)
	{
	const int src_gfn = src_gfn_range.min_i() + gfn_offset;
	const int dst_gfn = dst_gfn_range.min_i() + gfn_offset;

	// sanity checks
	assert(src_gfn_range.contains_point(src_gfn));
	assert(dst_gfn_range.contains_point(dst_gfn));

	util::gridfn<T>& dst_gridfn = dst_S.get_gridfn(dst_gfn);

		for (int i  = dst_S.nominal_min_i() ;
			 i <= dst_S.nominal_max_i() ;
		       ++i)
		{
		switch	(op)
			{
		case loaf_op_partial_t:
			dst_gridfn(i) = L.partial_t_gridfn<T>(src_gfn, i);
			break;
		case loaf_op_partial_tt:
			dst_gridfn(i) = L.partial_tt_gridfn<T>(src_gfn, i);
			break;
		default:
			cerr << format(
"***** partial_t_or_tt_of_gridfn_range():\n"
"        in-loop decode: unknown /op/ = (int)%d!\n"
"        (this should never happen!)\n"
				      )
				% static_cast<int>(op);
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		}
	}

return true;
}

//******************************************************************************

#ifdef NOT_USED
//
// Assuming that the field gridfns (e.g., /Phi/, /hbar/) have already
// been stored in the necessary /loaf/ slices, this function updates
// (computes) partial_t and/or partial_tt of the field gridfns in /SW/.
//
// See the comments in the .hh file for details.
//
template <typename T>
  std::pair<bool,bool>
    compute_field_time_derivatives(const loaf& L,
				   const bool compute_dt_flag,
				   const bool compute_dtt_flag,
				   sandwich& SW)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 6)
	cout << format(
"loaf_fns::compute_field_time_derivatives(SW.name=%s,\n"
"                                         compute_{dt,dtt}_flag=%s,%s)\n"
		      )
		% SW.name()
		% name_of_bool(compute_dt_flag)
		% name_of_bool(compute_dtt_flag);

bool dt_hbar_ok = true;
if (compute_dt_flag)
	{
	if (L.all_inputs_valid_for_partial_t())
		{
		if (verbose >= 8)
			cout <<
"   computing partial_t (/loaf/ has sufficient valid time levels)\n";
		partial_t_or_tt_of_gridfn_range
		    <T>
		    (L, SW.state().field_gridfns_gfn_range(),
		     loaf_op_partial_t,
		     SW.state(), SW.state().dt_field_gridfns_gfn_range());
		partial_t_or_tt_of_gridfn_range
		    <T>
		    (L, SW.state().field_gridfns_gfn_range(),
		     loaf_op_partial_t,
		     SW.dt_state(), SW.dt_state().field_gridfns_gfn_range());
		}
	   else {
		if (verbose >= 8)
			cout <<
"   NOT computing partial_t (/loaf/ has insufficient valid time levels)\n";
		dt_hbar_ok = false;
		}
	}

bool dtt_hbar_ok = true;
if (compute_dtt_flag)
	{
	if (L.all_inputs_valid_for_partial_tt())
		{
		if (verbose >= 8)
			cout <<
"   computing partial_tt (/loaf/ has sufficient valid time levels)\n";
		partial_t_or_tt_of_gridfn_range
		    <T>
		    (L, SW.state().field_gridfns_gfn_range(),
		     loaf_op_partial_tt,
		     SW.dt_state(), SW.dt_state().dt_field_gridfns_gfn_range());
		}
	   else {
		if (verbose >= 8)
			cout <<
"   NOT computing partial_tt (/loaf/ has insufficient valid time levels)\n";
		dtt_hbar_ok = false;
		}
	}

return std::make_pair(dt_hbar_ok, dtt_hbar_ok);
}
#endif	// NOT_USED

//******************************************************************************

	  }	// namespace loaf_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

template
  field loaf::
	partial_t_gridfn(const int gfn, const int i) const;
template
  field loaf::
	partial_tt_gridfn(const int gfn, const int i) const;

namespace loaf_fns
	  {
template
  bool partial_t_or_tt_of_gridfn_range
		<field>
		(const loaf& L, const util::interval& src_gfn_range,
		 enum loaf_op op,
		 slice& dst_S, const util::interval& dst_gfn_range);

#ifdef NOT_USED
template
  std::pair<bool,bool>
    compute_field_time_derivatives<field>
				  (const loaf& L,
				   bool compute_dt_flag, bool compute_dtt_flag,
				   sandwich& SW);
#endif
	  }	// namespace loaf_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/loaf.hh <==
// loaf -- a set of related slices that can do time finite-differencing
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/loaf.hh,v 1.57 2025/12/29 06:47:54 jonathan Exp $
//
// loaf::
//
// loaf_fns::partial_t_or_tt_of_gridfn_range
#ifdef NOT_USED
// loaf_fns::compute_field_time_derivatives
#endif
//

#ifndef EVOL__LOAF_HH
#define EVOL__LOAF_HH

#include <cassert>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include <vector>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "finite_diff.hh"

#include "common.hh"

#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "sandwich.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /loaf/ object is a container which stores (HAS-A) a set of
// time-adjacent slices, so as to be able to compute (finite-difference
// approximations to) $\partial_t$ and/or $\partial_{tt}$ of gridfns.
//
// A /loaf/'s slices have the times /t_now - k*Delta_t/, where /t_now/
// is the current time, /Delta_t/ is the (fixed) time step, and and we
// index the slices with small non-negative integers /k >= 0/.  Note that
// /k/ increases to the past.  A /loaf/ keeps a Boolean has-valid-data flag
// for each of its slice.  A /loaf/ can (efficiently) rotate all its slices
// backwards, so that the former /k/ slice is now /k+1/, logically
// discarding the oldest slice and providing a new /k=0/ slice which does
// not (yet) have valid data.
//
// The intended use case for /loaf/ is that client code constructs a
// /loaf/ object /L/, then iterates over time steps.  At each time step,
// client code should
// * copy the current slice to /L.current_slice()/
// * call /L.set_valid_data_flag()/
// * if /all_inputs_valid_for_partial_t()/ is true, client code
//   may call /L.partial_t_gridfn()/ and/or /L.partial_t_slice()/
// * if /all_inputs_valid_for_partial_tt()/ is true, client code
//   may call /L.partial_tt_gridfn()/ and/or /L.partial_tt_slice()/
// * generate a new slice (e.g., by doing a time evolution)
//
// At present the time finite-differencing provided by this class is "raw",
// and doesn't take into account the puncture function or worldtube.  This
// might change in the future.

// Also, at present the time finite-differencing provided by this class
// hard-wires 4th order (5- and 6-point) finite difference molecules.
// This also might change in the future.
//
class	loaf
	: public boost::noncopyable
	{
public:
	//
	// ***** slice indices /k/ *****
	//

	static
	  constexpr int min_k() noexcept { return 0; }
	static
	  constexpr int max_k_for_partial_t() noexcept
		{ return util::partial_x_4th_order_offset_m2_radius_minus(); }
	static
	  constexpr int max_k_for_partial_tt() noexcept
		{ return util::partial_xx_4th_order_offset_m2_radius_minus(); }
	static
	  constexpr int max_k() noexcept { return max_k_for_partial_tt(); }
	static
	  constexpr int N_slices() noexcept
		{ return util::how_many_in_range(min_k(), max_k()); }
	static
	  bool is_valid_k(const int k)
		{ return (k >= min_k()) && (k <= max_k()); }


	//
	// ***** slice indexing *****
	//

	//
	// *** KLUDGE ***
	// Our /util::linear_map/ class only supports positive /Delta_fp()/,
	// so we use /mk := -k/ as the integer for the t map.  This is hidden
	// inside this class, and is not exposed to client code.
	//

	// mk <--> k <--> t mappings
private:
	static
	  int mk_of_k(const int k) { return -k; }
	static
	  int k_of_mk(const int k) { return -k; }
	const util::linear_map<fp>& t_map() const { return t_map_; }
public:
	fp t_of_k(const int k) const { return t_map().fp_of_int(mk_of_k(k)); }
	int k_of_t(const fp t) const
		{
		return k_of_mk(
			   t_map()
			   .int_of_fp(t,
				      util::linear_map<fp>::nia_error,
				      "loaf::k_of_t()")
			      );
		}

	// /k/ and /t/ of current (future-most) slice
	static
	  constexpr int current_k() noexcept { return 0; }
	fp current_t() const { return t_of_k(current_k()); }

	// min/max /t/ of slices
	fp min_t() const { return t_of_k(max_k()); }
	fp max_t() const { return t_of_k(current_k()); }

	// time spacing (> 0)
	fp Delta_t() const { return Delta_t_; }

	// is /t/ (fuzzily) in the interval [min_t(), max_t()]
	bool t_is_in_range_of_slices(const fp t)
		const
		{
		return    util::fuzzy<fp>::GE(t, min_t())
		       && util::fuzzy<fp>::LE(t, max_t());
		}

	// 
	// ***** slice valid-data flags *****
	//
public:
	//
	// internally, we keep the valid-data flags as bits in an
	// /unsigned int/, with k=0 being the least significant bit
	//

	typedef unsigned int mask_t;

	// bit mask for /k/
	static
	  mask_t mask_for_bit_k(const int k) { return 0x1u << k; }

	// bit mask for all of /k=0 ... hi_k/
	static
	  mask_t mask_for_all_bits_le_k(const int hi_k)
		{ return mask_for_bit_k(hi_k+1) - 1; }

	// bit mask for all valid /k/
	static
	  mask_t all_valid_data_flags_mask()
		{ return mask_for_all_bits_le_k(max_k()); }

	// bit mask for all of /k=lo_k ... max_k()/
	static
	  mask_t mask_for_all_bits_ge_k(const int lo_k)
		{
		return (lo_k == 0)
		       ? all_valid_data_flags_mask()
		       : all_valid_data_flags_mask()
			 & ~mask_for_all_bits_le_k(lo_k-1);
		}

	// overall bit mask of valid-data flags for all slices
	mask_t valid_data_flags_mask() const { return valid_data_flags_mask_; }

	// does slice /k/ have valid data?
	bool valid_data_flag(const int k) const
		{ return (valid_data_flags_mask() & mask_for_bit_k(k)) != 0; }

	// do all the input slices used by /partial_t_gridfn()/
	// have valid data?
	bool all_inputs_valid_for_partial_t() const
		{
		const mask_t input_mask
			= mask_for_all_bits_le_k(max_k_for_partial_t());
		return (valid_data_flags_mask() & input_mask) == input_mask;
		}

	bool all_inputs_valid_for_partial_tt() const
		{
		const mask_t input_mask
			= mask_for_all_bits_le_k(max_k_for_partial_tt());
		return (valid_data_flags_mask() & input_mask) == input_mask;
		}

	// mark slice /k/ as having valid data
	void set_valid_data_flag(const int k = current_k())
		{ valid_data_flags_mask_ |= mask_for_bit_k(k); }

	// mark slice /k/ as NOT having valid data
	void clear_valid_data_flag(const int k = current_k())
		{ valid_data_flags_mask_ &= ~mask_for_bit_k(k); }

	// mark each slice other than the current slice
	// as NOT having valid data
	void clear_all_noncurrent_slices_valid_data_flags()
		{
		valid_data_flags_mask_
			&= ~mask_for_all_bits_ge_k(current_k()+1);
		}


	//
	// ***** the slices *****
	//
public:
	// common /geometry/ for all the slices
	const geometry& get_geometry() const { return geom_; }

	// the slices themselves
	const slice& get_slice(int k) const { return * slice_ptrs_.at(k); }
	      slice& get_slice(int k)       { return * slice_ptrs_.at(k); }

	// the current slice
	const slice& current_slice() const { return get_slice(current_k()); }
	      slice& current_slice()       { return get_slice(current_k()); }


	//
	// ***** rotate the slices *****
	//
public:
	// rotate the slices and valid flag bits (backwards), so that
	//   old k=0 slice is now at k=1
	//   old k=1 slice is now at k=2
	//   old k=2 slice is now at k=3
	//   old k=3 slice is now at k=4
	//   old k=4 slice is now at k=5
	//   old k=5 slice is now at k=0	# set new time,
	//					# mark as NOT having valid data
	//
	void rotate_slices();


	//
	// ***** time finite-differencing *****
	//
	// at present the finite differencing is hard-wired to 4th order
	// ... /T/ must be the actual type of the specified gridfn
public:
	//
	// *** low-level time finite differencing ***
	//
	template <typename T>
	  T partial_t_gridfn(const int gfn, const int i) const
		{
		assert(all_inputs_valid_for_partial_t());
		return util::
		       partial_x_4th_order_offset_m2(
					t_map().inverse_Delta_fp(),
					get_slice(4).get_gridfn(gfn)(i),
					get_slice(3).get_gridfn(gfn)(i),
					get_slice(2).get_gridfn(gfn)(i),
					get_slice(1).get_gridfn(gfn)(i),
					get_slice(0).get_gridfn(gfn)(i)
						    );
		}
	template <typename T>
	  T partial_tt_gridfn(const int gfn, const int i) const
		{
		assert(all_inputs_valid_for_partial_tt());
		return util::
		       partial_xx_4th_order_offset_m2(
					t_map().inverse_Delta_fp(),
					get_slice(5).get_gridfn(gfn)(i),
					get_slice(4).get_gridfn(gfn)(i),
					get_slice(3).get_gridfn(gfn)(i),
					get_slice(2).get_gridfn(gfn)(i),
					get_slice(1).get_gridfn(gfn)(i),
					get_slice(0).get_gridfn(gfn)(i)
						     );
		}


	//
	// ***** I/O *****
	//
public:
	// directory in which I/O files are read/written
	const std::string& IO_directory_name() const
		{ return IO_directory_name_; }

	// for each of our slices, use /geometry::input_gridfn()/
	// to input each of the gridfns specified by /input_gfns/
	// from the corresponding file named by /geometry::IO_file_name()/
	//
	// for each input operation, this function checks that the
	// read-in points comprise a contiguous interval (assuming no
	// duplicate input lines with the same /i/)
	//
	// the returned result is the intersection of the read-in data
	// intervals across all the gridfns and slices
	util::interval
	  input_gridfns_on_all_slices(const std::vector<int>& input_gfns,
				      const char* const object_name = nullptr);


	//
	// ***** constructor, destructor *****
	//
public:
	// construct a /loaf/, using /make_slice()/ to construct each slice
	// ... /geom_in.t()/ should be the desired time of the central slice
	// ... If /format_slice_name_with_k/, then /slice_name_format_or_string/
	//     is a /boost::format/ format string which will be used to
	//     construct each slice's name via
	//       boost::format(slice_name_string) % k
	//     Otherwise, each slice will have the same name, specified via
	//     /slice_format_name_or_string/.  Note that this is only the
	//     slice *name*; the slices themselves, and their gridfns, will
	//     always be distinct.
	// FIXME: passing a lambda(k) for the slice name might be cleaner
	// ... all slices are marked as NOT having valid data
	// ... the newly-constructed slices all keep references to the
	// ... passed-in /hbar_semantics/ object, so the /hbar_semantics/
	// ... object's lifetime must be >= our lifetime
	loaf(const geometry& geom_in,
	     fp current_t_in, fp Delta_t_in,
	     const hbar_semantics& hbar_semantics_in,
	     bool enable_source_in,
	     const std::string& min_i_BC_type,
	     const std::string& max_i_BC_type,
	     const std::string& IO_directory_name_in,
	     bool format_slice_name_with_k,
	     const std::string& slice_name_format_or_string);
	~loaf() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;
	const fp Delta_t_;
	const std::string IO_directory_name_;
	util::linear_map<fp> t_map_;
	std::vector<std::unique_ptr<slice>> slice_ptrs_;
	mask_t valid_data_flags_mask_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** misc operations on loaf:: objects ***
//

namespace loaf_fns
	  {

//
// This function tries to compute d/dt or d^2/dt^2 of all the gridfns
// with gfn in /src_gfn_range/ stored in slices in /L/,
// at all grid points in the /L.current_slice()/'s nominal grid,
// storing the time derivatives in the corresponding gridfns
// with gfn in /dst_gfn_range/ in /dst_S/.
//
// This function returns /true/ if there were enough valid time levels
// for the time differentiation, or /false/ if there were not enough valid
// time levels (in which case this function is a no-op).
//
// /src_gfn_range/ and /dst_gfn_range/ must have the same number of gfns.
// /dst_S/ must have the same nominal grid as the current slice.
// /T/ must be the actual type of the specified gridfn
//

enum loaf_op { loaf_op_partial_t, loaf_op_partial_tt };

template <typename T>
  bool partial_t_or_tt_of_gridfn_range
		(const loaf& L, const util::interval& src_gfn_range,
		 enum loaf_op op,
		 slice& dst_S, const util::interval& dst_gfn_range);

#ifdef NOT_USED
//
// This function does the following:
//
// bool dt_hbar_ok = true;
// if (compute_dt_flag)
//    then if there are enough valid time levels in /L/
//            then compute partial_t(field) at all grid points
//            in /L.current_slice().nominal_interval()/,
//            store this in both /SW.state().dt_field()/ and
//            /SW.dt_state().field/
//         if not, set /dt_hbar_ok = false/.
//
// bool dtt_ok = true;
// if (compute_dtt_flag)
//    then if there are enough valid time levels in /L/,
//            then compute partial_tt(field) at all grid points
//            in /L.current_slice().nominal_interval()/,
//            store this in /SW.dt_state().dt_field/
//         if not, set /dt_hbar_ok = false/.
//
// /T/ must be the actual type of the field gridfns.
// "field" means /Phi()/ or /hbar()/ as appropriate.
//
// This function returns
//   std::make_pair<bool,bool>(dt_ok, dtt_ok)
// where /{dt,dtt}_ok/ are flags indicating whether or not the
// requested time derivatives were computed successfully.  Each flag is
// true unless the corresponding /compute_{dt,dtt}_flag/ is true *and*
// /L/ doesn't have enough valid time levels for the time finite-differencing.
//
template <typename T>
  std::pair<bool,bool>
    compute_field_time_derivatives(const loaf& L,
				   bool compute_dt_flag, bool compute_dtt_flag,
				   sandwich& SW);
#endif

	  }	// namespace loaf_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__LOAF_HH


==> anc/smp-v8.10.23/src/evol/misc.cc <==
// misc stuff for the /smp/ code
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/misc.cc,v 1.31 2026/04/22 23:03:23 jonathan Exp $
//
// model_name_string
// model_name_cstring
// compound_name
//
// convert_hbar_from_Barack_Lousto_to_Barack_Sago(hbar or time derivs only)
// convert_hbar_from_Barack_Lousto_to_Barack_Sago(only spatial and 1st dt deriv)
// convert_hbar_from_Barack_Lousto_to_Barack_Sago(all derivs)
// convert_hbar_from_Barack_Sago_to_Barack_Lousto(hbar or time derivs only)
//
// write_header_for_grid_norms_logfile
// compute_and_output_grid_norms(entire /gwag/)
// compute_and_output_grid_norms(specified /gfn/ range in a /gwag/)
// gridfn_pointwise_norm
// compute_inner_product_and_norm_region
//
// choose_time_spacing
// get_adjust_output_spacings_flags_parameters
//

#include <cstring>			// strdup

#include <utility>			// std::pair
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "param.hh"
#include "io.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "SH_tensor_at_point.hh"
#include "gwag.hh"
#include "misc.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::describe_pointer;
using util::pow2;
using util::fuzzy;
using util::nearest_divisor_that_is_multiple;
using util::output_number;
using util::interval;
using util::empty_interval;
using util::two_intervals;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions each return the current model name; this is used for
// naming I/O files.
//
std::string model_name_string()
{
// cache initialized on 1st call
static const std::string
  model_name_str( get_parameter<std::string>("model_name") );

return model_name_str;
}

//**************************************

const char* model_name_cstring()
{
// cache initialized on 1st call
static const char* const model_name_cstr
	= /* std:: */strdup( model_name_string().c_str() );

return model_name_cstr;
}

//******************************************************************************

//
// compute "compound name" of object or output file; see the .hh file
// for details
//
std::string compound_name(const std::string& parent_object_name,
			  const std::string& usual_name)
{
return (parent_object_name == "")
       ?                             usual_name
       : (parent_object_name + "-" + usual_name);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions convert-in-place /hbar/ and its derivatives between
// Barack-Lousto and Barack-Sago semantics at a point (which need not be
// a grid point), as per pages 9.5-9.6, 64-64.1, 103-108, 111, and 125-127 
// of my smp notes.
//

// as per p.64 of my smp notes
void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>& hbar_or_dt_hbar_or_dtt_hbar,
		 const fp f_inv)
{
hbar_or_dt_hbar_or_dtt_hbar.X3() *= f_inv;
}

//**************************************

void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 SH_tensor_at_point<field>&           dt_hbar,
		 const fp f_inv, const fp fprime, const fp fprime_prime)
{
const field       drstar_hbar3_BS
	= f_inv*drstar_hbar.X3() - fprime*f_inv*hbar.X3();
const field drstar_rstar_hbar3_BS
	=                 f_inv                 * drstar_rstar_hbar.X3()
	  - 2.0  *fprime *f_inv                 *       drstar_hbar.X3()
	  + (pow2(fprime)*f_inv - fprime_prime) *              hbar.X3();

	     hbar.X3() *= f_inv;
	  dt_hbar.X3() *= f_inv;
      drstar_hbar.X3()  =       drstar_hbar3_BS;
drstar_rstar_hbar.X3()  = drstar_rstar_hbar3_BS;
}

//**************************************

void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 SH_tensor_at_point<field>&           dt_hbar,
		 SH_tensor_at_point<field>&          dtt_hbar,
		 SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp f_inv, const fp fprime, const fp fprime_prime)
{
const field BS_dt_rstar_hbar3
	= f_inv*dt_rstar_hbar.X3() - fprime*f_inv*dt_hbar.X3();

convert_hbar_from_Barack_Lousto_to_Barack_Sago(             hbar,
						     drstar_hbar,
					       drstar_rstar_hbar,
							 dt_hbar,
					       f_inv, fprime, fprime_prime);
     dtt_hbar.X3() *= f_inv;
dt_rstar_hbar.X3()  = BS_dt_rstar_hbar3;
}

//**************************************

// as per p.64 of my smp notes
void convert_hbar_from_Barack_Sago_to_Barack_Lousto
		(SH_tensor_at_point<field>& hbar_or_dt_hbar_or_dtt_hbar,
		 const fp f)
{
hbar_or_dt_hbar_or_dtt_hbar.X3() *= f;
}

//**************************************

// as per p.108 of my smp notes
void convert_hbar_from_Barack_Sago_to_Barack_Lousto
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const fp f, const fp fprime, const fp fprime_prime)
{
const field BL_hbar3
	= f*hbar.X3();
const field BL_drstar_hbar3
	= f*drstar_hbar.X3() + (f*fprime)*hbar.X3();
const field BL_drstar_rstar_hbar3
	= f*drstar_rstar_hbar.X3()
	  + (2.0*f*fprime)*drstar_hbar.X3()
	  + (f*pow2(fprime) + pow2(f)*fprime_prime)*hbar.X3();

             hbar.X3() = BL_hbar3;
      drstar_hbar.X3() = BL_drstar_hbar3;
drstar_rstar_hbar.X3() = BL_drstar_rstar_hbar3;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function writes a comment header for a norms-over-grid-points logfile.
//
// Arguments:
// rstar_coord_map = the rstar coordinate map
// dscr = description of what is being normed, e.g., "state" or "constraints"
// first_norm_name = This specifies the name of the first norm in the logfile
//                   (typically "inner-product norm" or "RMS-norm");
//                   the second norm is always an infinity-norm.
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
// Delta_i = the spacing in /i/ of the grid points included in the norm;
//           this is typically left at the default (1), but may be larger
//           for the /Einstein/ norms
//
void write_header_for_grid_norms_logfile
	(const util::linear_map<fp>& rstar_coord_map,
	 const std::string& dscr,
	 const std::string& first_norm_name,
	 const util::two_intervals& II,
	 std::fstream& log_stream,
	 const int Delta_i /* = 1 */)
{
log_stream << "# column 1 = t\n";

log_stream << "# column 2 = "
	   << first_norm_name << "[grid points]"
	   << " of " << dscr << "\n";
log_stream << "#            on  " << II.describe_me(rstar_coord_map, Delta_i)
	   << "\n";

log_stream << "# column 3 = "
	   << " infinity-norm[grid points]"
	   << " of infinity-norm[components]"
	   << " of " << dscr << "\n";
log_stream << "#            on  " << II.describe_me(rstar_coord_map, Delta_i)
	   << "\n";

log_stream << std::flush;
}

//******************************************************************************

//
// 
// These functions compute norms-over-grid-points of an entire /gwag/, 
// or of a specified gfn range contained in a /gwag/, and write the norms
// to a log file.
//

//
// Arguments:
// X = the /gwag/ to be normed
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
//
void compute_and_output_grid_norms(const gwag& X,
				   const two_intervals& II,
				   std::fstream& log_stream)
{
output_number(log_stream, X.t());
output_number(log_stream,
	      "\t",
	      gwag_fns::inner_product_norm(X.all_gridfns_gfn_range(), II, X));
output_number(log_stream,
	      "\t",
	      gwag_fns::infinity_norm(X.all_gridfns_gfn_range(), II, X));
log_stream << "\n";

log_stream << std::flush;
}

//**************************************

//
// Arguments:
// X = the /gwag/ to be normed
// gfn_range = the range of /gfn/ to be normed
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
//
void compute_and_output_grid_norms(const gwag& X,
				   const util::interval& gfn_range,
				   const util::two_intervals& II,
				   std::fstream& log_stream)
{
output_number(log_stream, X.t());
output_number(log_stream,
	      "\t",
	      gwag_fns::inner_product_norm(gfn_range, II, X));
output_number(log_stream,
	      "\t",
	      gwag_fns::infinity_norm(gfn_range, II, X));
log_stream << "\n";

log_stream << std::flush;
}

//******************************************************************************

//
// These functions compute a pointwise (2-) norm of 4 or 6 gridfn values.
//
fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4)
{
return util::hypot(x1, x2, x3, x4);
}

fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4,
			 const field x5, const field x6)
{
return util::hypot(x1, x2, x3, x4, x5, x6);
}

fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4,
			 const field x5, const field x6,
			 const field x7, const field x8,
			 const field x9, const field x10)
{
return util::hypot(x1, x2, x3, x4, x5, x6, x7, x8, x9, x10);
}

//******************************************************************************

//
// This function computes the region of the grid over which we
// compute inner products and/or norms.
//
// See the comments for
//   ortho::inner_product_region()
// for further information.
//
util::two_intervals
  compute_inner_product_and_norm_region(const slice& S,
					const source_info* const SI_ptr)
{
const fp min_rstar
	= get_parameter<fp>("orthogonalize::inner_product.min_rstar", -100.0);
const fp max_rstar
	= get_parameter<fp>("orthogonalize::inner_product.max_rstar", +100.0);
const int min_i = S.i_of_rstar( S.rstar_coord_map().clamp(min_rstar) );
const int max_i = S.i_of_rstar( S.rstar_coord_map().clamp(max_rstar) );

if ((SI_ptr == nullptr) || SI_ptr->non_vacuum_region_is_empty())
	{
	return two_intervals(interval(min_i, max_i), empty_interval());
	}
   else {
	const std::pair<int,int> nonvacuum_endpoints
		= SI_ptr->non_vacuum_region_endpoints();
	const interval I_lo(min_i, nonvacuum_endpoints.first);
	const interval I_hi(nonvacuum_endpoints.second, max_i);
	return two_intervals(I_lo, I_hi);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function chooses an "doit" time spacing /time_spacing/.
// See the comments in the .hh file for more details.
//
fp choose_time_spacing(const fp trial_time_spacing,
		       const char* const time_spacing_name,
		       const bool adjust_time_spacing_to_multiple_of_Delta_t,
		       const fp Delta_t,
		       const bool adjust_time_spacing_to_divide_orbit_period,
		       const fp orbit_period_or_zero)
{
static const int verbose = get_parameter<int>("verbose", 0);

assert(time_spacing_name != nullptr);	// sanity check

if (verbose >= 4)
	cout << format(
"choose_time_spacing():\n"
"   trial_time_spacing=%.15g\n"
"   time_spacing_name=\"%s\"\n"
"   adjust_time_spacing_to_multiple_of_Delta_t=%s\n"
"   Delta_t=%.15g\n"
"   adjust_time_spacing_to_divide_orbit_period=%s\n"
"   orbit_period_or_zero=%.15g\n"
		      )
		% trial_time_spacing
		% time_spacing_name
		% name_of_bool(adjust_time_spacing_to_multiple_of_Delta_t)
		% Delta_t
		% name_of_bool(adjust_time_spacing_to_divide_orbit_period)
		% orbit_period_or_zero;

if	(   !adjust_time_spacing_to_multiple_of_Delta_t
	 && !adjust_time_spacing_to_divide_orbit_period)
	{
	if (verbose >= 6)
		cout << format(
"   ==> returning unadjusted %s time_spacing=%.15g\n"
			      )
			% time_spacing_name % trial_time_spacing;
	return trial_time_spacing;				// normal return
	}

else if (    adjust_time_spacing_to_multiple_of_Delta_t
	 && !adjust_time_spacing_to_divide_orbit_period)
	{
	if (verbose >= 6)
		cout << format(
"   adjusting %s time spacing\n"
"   to be an integer multiple of Delta_t=%.15g\n"
			      )
			% time_spacing_name
			% Delta_t;
	assert(Delta_t > 0.0);
	const fp time_spacing = util::round<fp>
			       ::to_integer_multiple_of(Delta_t,
							trial_time_spacing);
	if (verbose >= 6)
		cout << format(
"   ==> returning adjusted %s time_spacing=%.15g\n"
"       = %g*Delta_t\n"
			      )
			% time_spacing_name % time_spacing
			% (time_spacing/Delta_t);

	return time_spacing;					// normal return
	}

else if (   adjust_time_spacing_to_multiple_of_Delta_t
	 && adjust_time_spacing_to_divide_orbit_period)
	{
	if (verbose >= 6)
		cout << format(
"   adjusting %s time spacing\n"
"   to be an integer multiple of Delta_t=%.15g\n"
"   *and* to integrally divide orbit period=%.15g\n"
			      )
			% time_spacing_name
			% Delta_t
			% orbit_period_or_zero;

	assert(orbit_period_or_zero > 0.0);
	const fp orbit_period = orbit_period_or_zero;

	assert(Delta_t > 0.0);
	assert(fuzzy<fp>::is_integer(orbit_period / Delta_t));

	const fp time_spacing
		= nearest_divisor_that_is_multiple(trial_time_spacing,
						   orbit_period,
						   Delta_t);
	if (verbose >= 6)
		cout << format(
"   ==> returning adjusted %s time_spacing=%.15g\n"
"       = %g*Delta_t = orbit_period/%g\n"
			      )
			% time_spacing_name % time_spacing
			% (time_spacing/Delta_t) % (orbit_period/time_spacing);

	return time_spacing;					// normal return
	}

else	{
	cerr << format(
"***** choose_time_spacing():\n"
"        unsupport combination of flags!\n"
"          adjust_time_spacing_to_multiple_of_Delta_t=%s\n"
"          adjust_time_spacing_to_divide_orbit_period=%s\n"
		      )
		% name_of_bool(adjust_time_spacing_to_multiple_of_Delta_t)
		% name_of_bool(adjust_time_spacing_to_divide_orbit_period);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

/*NOTREACHED*/
}

//******************************************************************************

//
// This function returns a /std::pair<fp,fp>/ of the two Boolean flags
//    adjust_output_time_spacings_to_multiple_of_Delta_t
//    adjust_output_time_spacings_to_divide_orbit_period
// based on parameters.
//
std::pair<fp,fp>
  get_adjust_output_spacings_flags_parameters()
{
const bool adjust_output_time_spacings_to_multiple_of_Delta_t
   = get_parameter<bool>
		  ("adjust_output_time_spacings_to_multiple_of_Delta_t", true);
const bool adjust_output_time_spacings_to_divide_orbit_period
   = get_parameter<bool>
		  ("adjust_output_time_spacings_to_divide_orbit_period", false);

return std::pair<fp,fp>
		(adjust_output_time_spacings_to_multiple_of_Delta_t,
		 adjust_output_time_spacings_to_divide_orbit_period);
}

//******************************************************************************

//
// This function quantizes a region (defined by /fp/ endpoints) to
// integer multiples of /quantize_spacing/.
//
// See the .hh file for details.
//   
util::interval
  quantize_region(const geometry& geom,
		  const fp initial_min_rstar, const fp initial_max_rstar,
		  const fp quantize_rstar,
		  const std::string& context)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"quantize_region(initial_[min,max]_rstar=[%.15g,%.15g],\n"
"                quantize_rstar=%.15g,\n"
"                context=\"%s\")\n"
		      )
		% initial_min_rstar % initial_max_rstar
		% quantize_rstar
		% context;

if (quantize_rstar == 0.0)
	{
	const int min_i = geom.i_of_rstar_unchecked(initial_min_rstar,
						    util::linear_map<fp>
							::nia_round);
	const int max_i = geom.i_of_rstar_unchecked(initial_max_rstar,
						    util::linear_map<fp>
							::nia_round);
	const util::interval I(min_i, max_i);
	if (verbose >= 4)
		cout << format(
"   rounding to nearest grid points\n"
"   ==> interval is %s\n"
			      )
			% I.describe_me(geom.rstar_coord_map());
	return I;
	}
   else {
	assert(quantize_rstar > 0.0);	// negative values of this
					// parameter don't make sense
	if (verbose >= 4)
		cout << format(
"   /assert()/ing that /quantize_rstar/ is a (fuzzy) integer multiple\n"
"      of /geom.Delta_rstar()=%.15g\n"
			      )
			% geom.Delta_rstar();
	assert(
	  util::fuzzy<fp>::is_integer(quantize_rstar / geom.Delta_rstar())
	      );

	const fp quantized_min_rstar
		= util::round<fp>::to_integer_multiple_of(quantize_rstar,
							  initial_min_rstar);
	const fp quantized_max_rstar
		= util::round<fp>::to_integer_multiple_of(quantize_rstar,
							  initial_max_rstar);
	if (verbose >= 4)
		cout << format("   quantized_[min,max]_rstar=[%.15g,%.15g]\n")
			% quantized_min_rstar % quantized_max_rstar;

	// the above /assert()/ should guarantee that the quantized
	// {min,max}_rstar (fuzzily) coincide with grid points,
	// so use /util::linear_map<fp>::nia_error/ to verify this
	const std::string quantize_min_i_context
	   = context
	     + "/quantize_region()/i_of_rstar_unchecked(quantized_min_rstar)";
	const std::string quantize_max_i_context
	   = context
	     + "/quantize_region()/i_of_rstar_unchecked(quantized_max_rstar)";
	const int quantized_min_i
		= geom.i_of_rstar_unchecked(quantized_min_rstar,
					    util::linear_map<fp>::nia_error,
					    quantize_min_i_context.c_str());
	const int quantized_max_i
		= geom.i_of_rstar_unchecked(quantized_max_rstar,
					    util::linear_map<fp>::nia_error,
					    quantize_max_i_context.c_str());

	const util::interval quantized_I(quantized_min_i, quantized_max_i);
	if (verbose >= 4)
		cout << format("   ==> quantized interval is %s\n" )
			% quantized_I.describe_me(geom.rstar_coord_map());
	return quantized_I;
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/misc.hh <==
// misc stuff for the /smp/ code
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/misc.hh,v 1.64 2026/04/22 23:03:23 jonathan Exp $
//
// model_name_string
// model_name_cstring
// compound_name
//
// convert_hbar_from_Barack_Lousto_to_Barack_Sago	// several variants
// convert_hbar_from_Barack_Sago_to_Barack_Lousto	// ditto
//
// write_header_for_grid_norms_logfile
// compute_and_output_grid_norms
// gridfn_pointwise_norm		// 4, 6, or 10 gridfns
// compute_inner_product_and_norm_region
//
// choose_time_spacing
// get_adjust_output_spacings_flags_parameters
// quantize_region
//

#ifndef EVOL__MISC_HH
#define EVOL__MISC_HH

#include <utility>			// std::pair
#include <string>

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"

#include "common.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "SH_tensor_at_point.hh"
#include "slice.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

// get the current model name (used for naming I/O files)
// ... these internally cache the model name, so they're fast on most calls
std::string model_name_string();
const char* model_name_cstring();

//******************************************************************************

//
// This function computes the "compound name" of an object or an output file.
// This combines the name of the containing ("parent") object, and the usual
// name of the object or output file.
//
// If /parent_object_name/ is the empty string (""), then this function
// returns /usual_name/.  Otherwise (if /parent_object-name/ is non-empty),
// this function returns
//   parent_objectname + "-" + usual_name
//
std::string compound_name(const std::string& parent_object_name,
			  const std::string& usual_name);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions convert-in-place /hbar/ and its derivatives between
// Barack-Lousto and Barack-Sago semantics at a point (which need not be
// a grid point), as per pages 9.5-9.6, 64-64.1, 103-108, 111, and 125-127
// of my smp notes.
//
// Note that these functions do NOT use or modify any /hbar_semantics/
// object -- when using these functions the caller is responsible for
// manually tracking the hbar semantics.
//
void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>& hbar_or_dt_hbar_or_dtt_hbar,
		 const fp f_inv);
void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 SH_tensor_at_point<field>&           dt_hbar,
		 const fp f_inv, const fp fprime, const fp fprime_prime);
void convert_hbar_from_Barack_Lousto_to_Barack_Sago
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 SH_tensor_at_point<field>&           dt_hbar,
		 SH_tensor_at_point<field>&          dtt_hbar,
		 SH_tensor_at_point<field>&     dt_rstar_hbar,
		 const fp f_inv, const fp fprime, const fp fprime_prime);

void convert_hbar_from_Barack_Sago_to_Barack_Lousto
		(SH_tensor_at_point<field>& hbar_or_dt_hbar_or_dtt_hbar,
		 const fp f);
void convert_hbar_from_Barack_Sago_to_Barack_Lousto
		(SH_tensor_at_point<field>&              hbar,
		 SH_tensor_at_point<field>&       drstar_hbar,
		 SH_tensor_at_point<field>& drstar_rstar_hbar,
		 const fp f, const fp fprime, const fp fprime_prime);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function writes a comment header for a norms-over-grid-points logfile.
//
// Arguments:
// rstar_coord_map = the rstar coordinate map
// dscr = description of what is being normed, e.g., "state" or "constraints"
// first_norm_name = This specifies the name of the first norm in the logfile
//                   (typically "inner-product norm" or "RMS-norm");
//                   the second norm is always an infinity-norm.
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
// Delta_i = the spacing in /i/ of the grid points included in the norm;
//           this is typically left at the default (1), but may be larger
//           for the /Einstein/ norms
//
void write_header_for_grid_norms_logfile
	(const util::linear_map<fp>& rstar_coord_map,
	 const std::string& dscr,
	 const std::string& first_norm_name,
	 const util::two_intervals& II,
	 std::fstream& log_stream,
	 int Delta_i = 1);

//**************************************

//
// These functions compute norms-over-grid-points of an entire /gwag/,
// or of a specified gfn range contained in a /gwag/, and write the norms
// to a log file.
//

//
// Arguments:
// X = the /gwag/ to be normed
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
//
void compute_and_output_grid_norms(const gwag& X,
				   const util::two_intervals& II,
				   std::fstream& log_stream);

//
// Arguments:
// X = the /gwag/ to be normed
// gfn_range = the range of /gfn/ to be normed
// II = the set of grid points over which the norms are to be computed
// log_stream = the stream to which to write the output
//
void compute_and_output_grid_norms(const gwag& X,
				   const util::interval& gfn_range,
				   const util::two_intervals& II,
				   std::fstream& log_stream);

//**************************************

//
// These functions compute a pointwise (2-) norm
// of 4, 6, or 10 gridfn (field) values.
//
fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4);
fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4,
			 const field x5, const field x6);
fp gridfn_pointwise_norm(const field x1, const field x2,
			 const field x3, const field x4,
			 const field x5, const field x6,
			 const field x7, const field x8,
			 const field x9, const field x10);

//
// This function computes the region of the grid (typically a pair of
// intervals) on which we compute inner products and/or norms.
//
// See the comments for
//   ortho::ortho_inner_product_region()
// for further information.
//
// Arguments:
// S = a slice, used (only)for the rstar coorinate map
// SI_ptr --> the /source_info/ object (if it exists)
//        or is /nullptr/ if /S/ is a vacuum slice
//
// This functions does NOT require that either the /slice/ or the
// /source_info/ (if any) be at any specific time.
//
util::two_intervals
  compute_inner_product_and_norm_region(const slice& S,
					const source_info* SI_ptr);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function chooses a "doit" time spacing /time_spacing/ to specify
// how often some computation should be done.  For example, we use this to
// determine how often to compute/output the constraints, compute/output
// the Einstein tensor, and update /lambda/ for orthogonalization.
//
// The challenge is that we would usually like these time spacings to be
// multiples of /Delta_t/, and optionally (see below for the precise condition)
// to *also* integrally divide the particle orbit period.  And, we'd also
// like the option to use an already-computed time spacing unchanged.
//
// In general, it's impossible to choose a time spacing that's both a
// multiple of /Delta_t/ and an integral divisor of the particle orbit period.
// However, if /Delta_t/ "highly divides" /orbit_period/, i.e., if /k*Delta_t/
// divides /orbit_period/ for some "highly composite" integer /k/, then
// choosing a time spacing /m*Delta_t()/, where /m/ is any integer which
// divides /k/, allows both conditions to be satisfied simultaneously.
// For /k = 30/, this allows any m in the set {1,2,3,5,6,10,15,30}.
//
// This "highly divisble" logic is implemented as an option in
// /chunk_fns::choose_time_step()/, and should be used when calling that
// function if /choose_time_spacing()/ will (later) be called with the
// /adjust_trial_time_spacing_to_divide_orbit_period/ flag /true/.
//
// Note that unlike the adjustment (if any) of /trial_Delta_t/ done by
// /chunk_fns::choose_time_step(), the adjustment of an trial time spacing
// done by this function may be either upwards or downwards, since the
// trial time spacing is adjusted to the *nearest* value satisfying the
// conditions.
//
// Arguments:
// trial_time_spacing
//	= a trial value for the output/update time spacing (must be > 0.0)
// time_spacing_name
//	= points to a C-string describing the thing being output or updated,
//        e.g., "constraints norm" or "ortho update lambda"; this is used
//        (only) to label debug output
// adjust_time_spacing_to_multiple_of_Delta_t
//	= A Boolean flag to specify whether or not this function
//	  should adjust /trial_time_spacing/ to an integer multiple
//        of /Delta_t/
// Delta_t = the value of /Delta_t/ (must be > 0.0)
// adjust_time_spacing_to_divide_orbit_period
//	= A Boolean flag to specify whether or not this function
//	  should adjust /trial_time_spacing/ to an integral divisor
//        of /orbit_period_or_zero/ (which must be > 0.0)
// orbit_period_or_zero = the particle orbit period if there's a particle,
//                        or 0.0 if there's no particle
//
// Results:
// There are 3 (valid) cases for this function:
// * If /adjust_time_spacing_to_multiple_of_Delta_t/ is false,
//   and /adjust_time_spacing_to_divide_orbit_period/ is false
//     then this function returns /trial_time_spacing/.  In this
//     case /orbit_period_or_zero/ and /Delta_t/ are both ignored.
// * If /adjust_time_spacing_to_multiple_of_Delta_t/ is true
//   and /adjust_time_spacing_to_divide_orbit_period/ is false,
//     then this function returns the value nearest to /trial_time_spacing/
//     which is an integer multiple of /Delta_t/ (which must be > 0.0).
//     In this case /orbit_period_or_zero/ is ignored.
// * If /adjust_time_spacing_to_multiple_of_Delta_t/ is true and
//   /adjust_time_spacing_to_divide_orbit_period/ is true,
//     then this function returns the value nearest to /trial_time_spacing/
//     which is *both* an integer multiple of /Delta_t/ (which must be > 0.0)
//     *and* an integral divisor of /orbit_period_or_zero/ (which must also
//     be > 0.0); in this case /Delta_t/ must also be an integral divisor
//     of /orbit_period_or_zero/.
//
// This function doesn't support (and we never need) the combination
// where /adjust_time_spacing_to_multiple_of_Delta_t/ is false
// and /adjust_time_spacing_to_divide_orbit_period/ true.
//
fp choose_time_spacing(fp trial_time_spacing,
		       const char* time_spacing_name,
		       bool adjust_time_spacing_to_multiple_of_Delta_t,
		       fp Delta_t,
		       bool adjust_time_spacing_to_divide_orbit_period,
		       fp orbit_period_or_zero);

//******************************************************************************

//
// This function returns a /std::pair<fp,fp>/ of the two Boolean flags
//    adjust_output_time_spacings_to_multiple_of_Delta_t
//    adjust_output_time_spacings_to_divide_orbit_period
// based on parameters.
//
std::pair<fp,fp>
  get_adjust_output_spacings_flags_parameters();

//******************************************************************************

//
// This function quantizes a region defined by /rstar/ endpoints.
//
// In more detail:
// * if /quantize_spacing == 0.0/,
//      this function returns a /util::interval/ of the grid points
//      closest to /initial_{min,max}_rstar/.
// * if /quantize_spacing != 0.0/ (it must be positive),
//      this function first /assert()/s that /quantize_spacing/ is an
//      integer multiple of /geom.Delta_rstar()/, then quantizes
//      /initial_{min,max}_rstar/ to the nearest integer multiple
//      of /quantize_spacing/, tne returns a /util::interval/ of
//      the corresponding grid points.
//
// Arguments:
// geom = defines the grid
// initial_{min,max}_rstar = /rstar/ values (in general not grid points)
//                           to be quantized
// context = a string describing the call site, for use in error messages
//
util::interval quantize_region(const geometry& geom,
			       fp initial_min_rstar, fp initial_max_rstar,
			       fp quantize_rstar,
			       const std::string& context);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__MISC_HH


==> anc/smp-v8.10.23/src/evol/ortho.cc <==
// ortho -- orthogonalization of the state vector
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ortho.cc,v 1.124 2026/05/23 07:19:58 jonathan Exp $

//
// ortho::ortho
/// ortho::write_header_for_lambda_logfile
//
// ortho::time_step
// ortho::is_lambda_update_time
// ortho::record_data_for_diagnostics
// ortho::maybe_do_diagnostics
//
// ortho_fns::orthogonalize_hbar_and_dt_hbar
// ortho_fns::orthogonalization_gfn_range
// ortho_fns::inner_product_is_of_hbar_and_dt_hbar
// ortho_fns::inner_product_gfn_range
// ortho_fns::inner_product_region
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cmath>

#include <utility>			// std::pair
#include <tuple>
#include <iostream>
#include <fstream>
#include "boost/format.hpp"

#include "param.hh"
#include "util.hh"
#include "io.hh"
#include "moving_integral_average.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

#include "common.hh"

#include "misc.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "slice.hh"
#include "sandwich.hh"
#include "chunk.hh"
#include "initial_data.hh"
#include "diagnostics.hh"
#include "ortho.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::name_of_type;
using util::nearest_divisor;
using util::fuzzy;
using util::print_number;
using util::output_number;
using param::get_parameter;
using param::parameter_is_defined;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /ortho/ object.
// See the comments in the .hh file for more information.
//
ortho::ortho(const sandwich& main_SW,
	     const double Delta_t)

	: orthogonalize_hbar_and_dt_hbar_(
	    ortho_fns::orthogonalize_hbar_and_dt_hbar()
					 ),
	  orthogonalization_gfn_range_(
	    ortho_fns::orthogonalization_gfn_range(main_SW.state())
				      ),

	  inner_product_is_of_hbar_and_dt_hbar_(
	    ortho_fns::inner_product_is_of_hbar_and_dt_hbar()
					       ),
	  inner_product_gfn_range_(
	    ortho_fns::inner_product_gfn_range(main_SW.state())
				  ),
	  inner_product_region_(
	    ortho_fns::inner_product_region(main_SW.state(),
					    main_SW.get_source_info_ptr())
			       ),

	  is_doing_orbit_averaging_(
	    get_parameter<bool>("orthogonalize::do_orbit_averaging", false)
				   ),
	  orbit_averaging_period_(
	    is_doing_orbit_averaging_
	    ? ortho_fns::choose_orbit_averaging_period(
			   main_SW.particle_orbit_period_or_zero(),
			   Delta_t
						      )
	    : 0.0
				 ),

	  update_lambda_continuously_(
	    get_parameter<bool>
			("orthogonalize::update_lambda_continuously", false)
				     ),
	  update_lambda_Delta_t_(
	    choose_time_spacing(
		get_parameter<fp>("orthogonalize::update_lambda_Delta_t", 50.0),
		"ortho update-lambda time spacing",
		true,		// always adjust to integer multiple of Delta_t
		Delta_t,
		get_parameter<bool>(
  "orthogonalize::adjust_ortho_update_Delta_t_to_divide_orbit_period",
  false
				   ),
		main_SW.particle_orbit_period_or_zero()
			       )
				),

	  hom_CH_ptr_  (
	    make_chunk_from_pattern_sandwich(main_SW,	// pattern sandwich
					     Delta_t,
					     false,	// have_source_info
					     false,	// enable_source
					     "hom")	// chunk name
		       ),
	  ortho_SW_ptr_(
	    make_sandwich_from_pattern_sandwich(main_SW,
						true,		// enable_source
						"ortho")	// sandwich name
		       ),
	  ortho_diag_ptr_(
	    make_diagnostics(*ortho_SW_ptr_,
			     Delta_t)
			 ),

	use_fixed_lambda_(
	  get_parameter<bool>("orthogonalize::use_fixed_lambda", false)
			 ),
	fixed_lambda_(
	  use_fixed_lambda_
	  ? lambda_t(get_parameter<fp>("orthogonalize::fixed_lambda.real"),
		     get_parameter<fp>("orthogonalize::fixed_lambda.imag"))
	  : lambda_t(-1.0)
		     ),

	         instantaneous_lambda_(-1.0),
	        orbit_averaged_lambda_(-1.0),

	  occasionally_updated_lambda_(
	    use_fixed_lambda_ ? fixed_lambda_ : -1.0
				      ),

	  orbit_averaged_lambda_buffer_ptr_(
	    is_doing_orbit_averaging_
	    ? std::make_unique<util::moving_integral_average<lambda_t>>
			      (orbit_averaging_period_, Delta_t)
	    : nullptr
					   ),

	         instantaneous_lambda_log_(),	// stream will be opened
						// in ctor body
	        orbit_averaged_lambda_log_(),	// ditto
	  occasionally_updated_lambda_log_(), 	// ditto
	   unit_vector_inner_products_log_()	// ditto
			      		// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

// orthogonalization only makes sense for a sourced evolution
assert(main_SW.have_source_info());

if (verbose > 0)
	{
	cout << "ortho::ortho():\n";
	cout << "   inner product type: " << name_of_type<inner_product_t>()
	     << "\n";
	cout << "   lambda        type: " << name_of_type<       lambda_t>()
	     << "\n";
	cout << "   orthogonalization gfn range: "
	     << main_SW.state()
		       .describe_gfn_range(orthogonalization_gfn_range())
	     << "\n";
	cout << "   inner product gfn range: "
	     << main_SW.state()
		       .describe_gfn_range(inner_product_gfn_range())
	     << "\n";
	cout << "   inner product (grid) region: "
	     << inner_product_region()
		.describe_me(main_SW.state().rstar_coord_map())
	     << "\n";
	if (is_doing_orbit_averaging())
		{
		cout << "   computing orbit-averaged lambda each time step\n";
		cout << format("      orbit averaging period=%g\n")
			% orbit_averaging_period();
		}
	   else cout << "   NOT computing orbit-averaged lambda\n";
	if (use_fixed_lambda())
		print_number("   using fixed lambda = ", fixed_lambda(), "\n");
	   else {
		if (update_lambda_continuously())
			cout <<
"   update \"occasionally-updated\" lambda CONTINUOUSLY (every time step)\n";
		else	{
			const fp orbit_period
				= main_SW.particle_orbit_period_or_zero();
			cout << format(
"   update occasionally-updated lambda\n"
"      every t=%.15g = %g*Delta_t = particle orbit period/%g\n"
				      )
				% update_lambda_Delta_t()
				% (update_lambda_Delta_t()/Delta_t)
				% (orbit_period/update_lambda_Delta_t());
			}

		if (is_doing_orbit_averaging())
			cout << "   update is from orbit-averaged lambda\n";
		   else cout << "   update is from instantaneous lambda\n";
		}
	}

const bool do_initial_data = get_parameter<bool>("do_initial_data", true);
if (do_initial_data)
	{
	cout << "setting initial data in /hom_CH.state()/\n";
	initial_data(hom_CH().state(), hom_CH().name());
	}

//
// open all the log files
//
util::open_IO_file(main_SW.state().output_directory_name(),
		   "instantaneous-lambda.log",
		   std::ios_base::out, instantaneous_lambda_log_);
if (is_doing_orbit_averaging())
	util::open_IO_file(main_SW.state().output_directory_name(),
			   "orbit-averaged-lambda.log",
			   std::ios_base::out, orbit_averaged_lambda_log_);
util::open_IO_file(main_SW.state().output_directory_name(),
		   "occasionally-updated-lambda.log",
		   std::ios_base::out, occasionally_updated_lambda_log_);
util::open_IO_file(main_SW.state().output_directory_name(),
		   "unit-vector-inner-products.log",
		   std::ios_base::out, unit_vector_inner_products_log_);

//
// write headers to all the log files
//
write_header_for_lambda_logfile("instantaneous",
				true,	// also writing inner products etc
				instantaneous_lambda_log_);
if (is_doing_orbit_averaging())
	write_header_for_lambda_logfile("orbit-average",
					false,	// no inner products etc
					orbit_averaged_lambda_log_);
write_header_for_lambda_logfile("occasionally-updated",
				false,	// no inner products etc
				occasionally_updated_lambda_log_);

unit_vector_inner_products_log_
  << "## unit-vector inner products\n"
  << "##   inner product region: "
    << inner_product_region()
       .describe_me(main_SW.state().rstar_coord_map())
    << "\n"
  << "##   gridfns operated on are: "
    << main_SW.state()
       .describe_gfn_range(inner_product_gfn_range())
  << "\n"
  << "# column 1 = t\n"
     "# column 2 = unit-vector inner product(sourced, hom).real\n"
     "# column 3 = unit-vector inner product(sourced, hom).imag\n"
     "# column 4 = unit-vector inner product(ortho, sourced).real\n"
     "# column 5 = unit-vector inner product(ortho, sourced).imag\n"
     "# column 6 = unit-vector inner product(ortho, hom).real\n"
     "# column 7 = unit-vector inner product(ortho, hom).imag\n"
  ;
}

//******************************************************************************

//
// This is a worker function for the constructor /ortho::ortho()/.
// This function writes the comment header for a lambda logfile
// to a norms logfile.
//
// Arguments:
// dscr = A description of which lambda is being logged, e.g., "instantaneous"
// IP_etc_flag = A Boolean flag to specify whether or not (in addition
//               to lambda) inner products and related information will
//               also be written to this log file.
//
void ortho::
     write_header_for_lambda_logfile(const char* const dscr,
				     const bool IP_etc_flag,
				     std::fstream& log_stream)
{
log_stream << "# column 1 = t\n";
log_stream << "# column 2 = " << dscr << " lambda.real\n";
log_stream << "# column 3 = " << dscr << " lambda.imag\n";
if (IP_etc_flag)
	{
	log_stream << "# column 4 = inner_product(hom, sourced).real\n";
	log_stream << "# column 5 = inner_product(hom, sourced).imag\n";
	log_stream << "# column 6 = inner_product(hom, hom) = ||hom||^2\n";
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function "time steps" this object.
// See the comments in the .hh file for details.
//
void ortho::time_step(const sandwich& main_SW)
{
static const int verbose = get_parameter<int>("verbose", 0);

const fp t = main_SW.t();
if (verbose > 6)
	cout << format("ortho::time_step(): stepping to t=%.15g\n") % t;


//
// * takes a /hom_CH/ time step to bring /hom_CH/ to the same
//   time as /main_SW/
//
hom_CH().time_step();
assert(fuzzy<fp>::EQ(hom_CH().t(), t));


//
// * compute the instantaneous lambda and output it to a log file
// * optionally, compute the orbit-averaged lambda and output it to a log file
//
inner_product_t hom_dot_sourced;
fp hom_norm2;
std::tie(instantaneous_lambda_, hom_dot_sourced, hom_norm2)
  = gwag_fns::
    lambda_to_orthogonalize_gridfns(inner_product_gfn_range(),
				    inner_product_region(),
				    main_SW.state(),
				    hom_CH().state());
output_number(instantaneous_lambda_log_, t, "\t");
output_number(instantaneous_lambda_log_, instantaneous_lambda(), "\t");
output_number(instantaneous_lambda_log_, hom_dot_sourced       , "\t");
output_number(instantaneous_lambda_log_, hom_norm2             , "\n");
instantaneous_lambda_log_ << std::flush;

if (is_doing_orbit_averaging())
	{
	orbit_averaged_lambda_buffer_ptr_->set_data(instantaneous_lambda());
	orbit_averaged_lambda_
		= orbit_averaged_lambda_buffer_ptr_
		  ->get_moving_integral_average_zcs();

	output_number(orbit_averaged_lambda_log_, t, "\t");
	output_number(orbit_averaged_lambda_log_, orbit_averaged_lambda(),"\n");
	orbit_averaged_lambda_log_ << std::flush;
	}


//
// * if this is an update-lambda time, updates the occasionally-updated
//   lambda from the instantaneous lambda or the orbit-averaged lambda,
//   and outputs the occasionally-updated lambda to a log file
//
bool lambda_was_updated_discontinuously = false;
if (is_lambda_update_time(t))
	{
	if (verbose >= 4)
		cout << format(
  "ortho::time_step(t=%g): updating occasionally-updated lambda\n"
			      )
			% t;

	occasionally_updated_lambda_
		= is_doing_orbit_averaging() ? orbit_averaged_lambda()
					     : instantaneous_lambda();
	lambda_was_updated_discontinuously
		= (use_fixed_lambda() || update_lambda_continuously())
		  ? false
		  : true;
	}


//
// * if this is the first time this function is called or if this
//   is an update-lambda time, outputs the occasionally-updated
//   lambda to a log file
//
static bool first_call = true;
if (first_call || is_lambda_update_time(t))
	{
	first_call = false;

	output_number(occasionally_updated_lambda_log_, t);
	output_number(occasionally_updated_lambda_log_,
		      "\t", occasionally_updated_lambda(), "\n");
	occasionally_updated_lambda_log_ << std::flush;
	}


//
// * do the actual orthogonalization, computing the orthogonalized /hbar/
//   or /hbar,dt_hbar/ based on the occasionally-updated lambda, and
//   updating /ortho_SW/'s time
//
gwag_fns::
  aX_plus_bY(orthogonalization_gfn_range(),
	     main_SW.state().ghosted_interval(),
	     static_cast<lambda_t>(1.0),    main_SW .state(),
	     occasionally_updated_lambda(), hom_CH().state(),
	     ortho_SW().state());
ortho_SW().update_for_time(t,
			   true,	// we need /state/ up-to-date
			   false);	// we don't need /dt_state/ up-to-date

//
// * computes and outputs unit-vector inner products
//
inner_product_t UVIP_main_hom;
std::tie(UVIP_main_hom, std::ignore, std::ignore)
	= gwag_fns::
	  unit_vector_inner_product(inner_product_gfn_range(),
				    inner_product_region(),
				    main_SW  .state(),
				     hom_CH().state());
inner_product_t UVIP_ortho_main;
std::tie(UVIP_ortho_main, std::ignore, std::ignore)
	= gwag_fns::
	  unit_vector_inner_product(inner_product_gfn_range(),
				    inner_product_region(),
				    ortho_SW().state(),
				     main_SW  .state());
inner_product_t UVIP_ortho_hom;
std::tie(UVIP_ortho_hom, std::ignore, std::ignore)
	= gwag_fns::
	  unit_vector_inner_product(inner_product_gfn_range(),
				    inner_product_region(),
				    ortho_SW().state(),
				      hom_CH().state());

output_number(unit_vector_inner_products_log_, t);
output_number(unit_vector_inner_products_log_, "\t", UVIP_main_hom);
output_number(unit_vector_inner_products_log_, "\t", UVIP_ortho_main);
output_number(unit_vector_inner_products_log_, "\t", UVIP_ortho_hom);
unit_vector_inner_products_log_ << "\n" << std::flush;

//
// record the newly-time-stepped /hom_CH/ and /ortho_SW()/ for possible
// diagnostics
//
record_data_for_diagnostics();

if (lambda_was_updated_discontinuously)
	{
	// /loaf/ requires that this call come *after*
	// calling loaf::record_data() with the post-discontinuity
	// /ortho_SW().state()/
	ortho_diagnostics().record_state_discontinuity(t);
	}
}

//******************************************************************************

//
// This function determines whether or not /t/ is a lambda-update time.
//
bool ortho::is_lambda_update_time(const fp t)
	const
{
return   use_fixed_lambda()           ? false
       : update_lambda_continuously() ? true
       :                                fuzzy<fp>::is_integer(
					  t / update_lambda_Delta_t()
							     );
}

//******************************************************************************

//
//
// This function records the orthogonalized and/or homogeneous data
// for diagnostics.
//
// See the comments in the .hh file for further details.
//
void ortho::
     record_data_for_diagnostics(const bool initial_data_flag /* = true */)
{
if (initial_data_flag)
	{
	const bool state_is_fully_accurate = true;
	hom_CH().get_RHS()
		.compute_RHS(hom_CH().   state(),
			     hom_CH().dt_state(),
			     hom_CH().get_source_info_ptr(),
			     state_is_fully_accurate);
	hom_CH().record_data_for_diagnostics(initial_data_flag);
	}
   else {
        // the homogeneous data was already recorded when
	// ortho::time_step() called /chunk::time_step(hom_CH())/,
	// which called /diagnostics::record_data_for_diagnostics()/
	// ==> no-op here
	}

ortho_diagnostics().record_data(ortho_SW(), initial_data_flag);
}

//******************************************************************************

//
// This function optionally computes and outputs diagnostics
// of the homogeneous evolution and the orthogonalized pseudo-evolution
// time sequence of /hbar/.
//
// Client code should call this function once each time step,
// *after* calling /time_step()/.
//
void ortho::maybe_do_diagnostics(const bool dont_use_hbar_history /* = false */)
{
hom_CH()           .maybe_do_diagnostics(dont_use_hbar_history);
ortho_diagnostics().maybe_do_diagnostics(ortho_SW(),
					 dont_use_hbar_history);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions compute which fields are orthogonalized: /hbar/ only
// or /hbar/ and /dt_hbar/.  See the .hh file comments for details.
//

namespace ortho_fns
	  {
bool orthogonalize_hbar_and_dt_hbar()
{
return get_parameter<bool>("orthogonalize::orthogonalize_hbar_and_dt_hbar",
			   false);
}
	  }	// namespace ortho_fns

namespace ortho_fns
	  {
util::interval orthogonalization_gfn_range(const slice& S)
{
return orthogonalize_hbar_and_dt_hbar()
       ? util::interval::contiguous_union(
	   S.   field_gridfns_gfn_range(),	// hbar
	   S.dt_field_gridfns_gfn_range()	// dt_hbar
					 )
       :   S.   field_gridfns_gfn_range();	// hbar only
}
	  }	// namespace ortho_fns

//******************************************************************************

//
// These functions compute whether the orthogonalization inner product
// is computed over /hbar/ only, or /hbar/ and /dt_hbar/.  See the .hh
// file comments for details.
// 

namespace ortho_fns
	  {
bool inner_product_is_of_hbar_and_dt_hbar()
{
return
  get_parameter<bool>
	       ("orthogonalize::inner_product_is_of_hbar_and_dt_hbar", false);
}
	  }	// namespace ortho_fns

namespace ortho_fns
	  {
util::interval inner_product_gfn_range(const slice& S)
{
return inner_product_is_of_hbar_and_dt_hbar()
       ? util::interval::contiguous_union(
	   S.   field_gridfns_gfn_range(),	// hbar
	   S.dt_field_gridfns_gfn_range()	// dt_hbar
					 )
       :   S.   field_gridfns_gfn_range();	// hbar only
}
	  }	// namespace ortho_fns

//******************************************************************************

//
// This function computes the set of grid points on which the
// orthogonalization is computed.  See the .hh file comments for details.
//
namespace ortho_fns
	  {
util::two_intervals
  inner_product_region(const slice& S, const source_info* SI_ptr)
{
return compute_inner_product_and_norm_region(S, SI_ptr);
}
	  }	// namespace ortho_fns

//******************************************************************************

//
// If we're doing orbit averaging, this function chooses the orbit-averaging
// period.  See the .hh file header comments for details.
//
namespace ortho_fns
	  {
fp choose_orbit_averaging_period(const fp particle_orbit_period,
				 const fp Delta_t)
{
// trial orbit-averaging period
fp OAP = (
	  get_parameter<bool>
		       ("orthogonalize::orbit_averaging_period_is_orbit_period",
			false)
	 )
	 ? particle_orbit_period
	 : get_parameter<fp>("orthogonalize::orbit_averaging_period");

// maybe adjust the trial orbit-averaging-period?
const char* const multiple_of_param_name
	= "orthogonalize::adjust_orbit_averaging_period_to_multiple_of";
if (parameter_is_defined(multiple_of_param_name))
	{
	// this is the valud /D/ in the .hh file header comments
	const fp multiple_of = get_parameter<fp>(multiple_of_param_name);

	OAP = util::round<fp>::to_integer_multiple_of(multiple_of, OAP);
	}

if (! fuzzy<fp>::is_integer(OAP/Delta_t))
	{
	cerr << format(
"***** ortho_fns::choose_orbit_averaging_period()\n"
"        particle_orbit_period=%.15g Delta_t=%.15g\n"
"        orbit-averaging period=%.15g\n"
"        isn't a (fuzzy) integer multiple of time step Delta_t!\n"
		      )
		% particle_orbit_period % Delta_t
		% OAP;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

return OAP;
}
	  }	// namespace ortho_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/ortho.hh <==
// ortho -- orthogonalization of the state vector
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ortho.hh,v 1.76 2026/05/23 06:38:28 jonathan Exp $
//
// ortho::
//
// ortho_fns::
//

#ifndef EVOL__ORTHO_HH
#define EVOL__ORTHO_HH

#include <cassert>

#include <iostream>
#include <fstream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "moving_integral_average.hh"

#include "gwag.hh"
#include "slice.hh"
#include "source_info.hh"
#include "sandwich.hh"
#include "chunk.hh"
#include "diagnostics.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// An /ortho/ object computes a "pseudo-evolution" time sequence of /hbar/
// by orthogonalizing the state vector of a main evolution (which is NOT
// owned by the /ortho/ object) with respect to an auxiliary homogeneous
// (vacuum) evolution (owned by the /ortho/ object).  An ortho object also
// computes and outputs diagnostics of both the homogeneous evolution and
// the orthogonalized "pseudo-evolution" time sequence.
//
// When orthogonalizing, we are (logically) computing
//   hbar_ortho := hbar_main + lambda*hbar_hom
// where /hbar_main/ is the main evolution metric perturbation, hbar_hom
// is a homogeneous (vacuum) parallel-evolution metric perturbation, and
// lambda is a complex number chosen and "occasionally" updated so that
//   inner_product(hbar_ortho, hbar_hom) = 0
// or, equivalently, so as to minimize the norm of /hbar_ortho/.
//
// For further details at the above level of abstraction, see my
// (Jonathan Thornburg's) talk at Capra 25 in Dublin (2022-06-23).
// The slides are linked from
//   https://www.caprameeting.org/capra-meetings/capra-25/timetable
//
// The orthogonalization is (logically) done on a metric perturbation
// (/hbar/), but evolutions are actually computed by /chunk/ objects.
// Since a /chunk/ HAS-A /sandwich/ HAS-A "state" /slice/ HAS-A /hbar/,
// the actual computation is more like this:
//
//                      main_CH(t)                      hom_CH(t)
//                    time evolution                  time evolution
//                          |                               |
//                        HAS-A                           HAS-A
//                          |                               |
//                          V                               V
//    ortho_SW(t)       main_SW(t)                       hom_SW(t)
//         |                |                               |
//       HAS-A            HAS-A                           HAS-A
//         |                |                               |
//         V                V                               V
//    ortho_slice(t)   main_slice(t)                   hom_slice(t)
//         |                |                               |
//       HAS-A            HAS-A                           HAS-A
//         |                |                               |
//         V                V                               V
//     hbar_ortho(t) := hbar_main(t) + lambda(t_lambda)*hbar_hom(t)
//                                           occasionally
//                                             updated
//
// The current implementation assumes the /smp/ physics system.
//
// By default, as described above, the orthogonalization is only done on
// /hbar/.  Alternatively, if the Boolean parameter
//   orthogonalize::orthogonalize_hbar_and_dt_hbar		# default false
// is true, then both /hbar/ and /dt_hbar/ (i.e., the entire slice) are
// orthogonalized.
//
// By default, the inner product is computed only on /hbar/.  Alternatively,
// if the Boolean parameter
//   orthogonalize::inner_product_is_of_hbar_and_dt_hbar	# default false
// is true, then the inner product is computed on both /hbar/ and /dt_hbar/.
//
// An /ortho/ object stores, computes, and outputs (to log files) time series
// of several different /lambda/ variables:
// * an "instantaneous" lambda computed at each time step
// * optionally, a moving average of the "instantaneous" lambda
//   over the past orbit period or some other period; see below for
//   further discussion
// * an "occasionally updated" lambda (fixed, updated at intervals, or
//   or updated at every time step, with updates coming from either the
//   instantaneous or the orbit-averaged lambda); this is used to compute
//   /ortho_SW/
//
// An /ortho/ object also outputs (to a log file) time series of the
// unit-vector inner products
//   UVIP(main_SW, hom_SW)
//   UVIP(ortho_SW, main_SW)
//   UVIP(ortho_SW, hom_SW)
// where /UVIP()/ is defined by /gwag_fns::unit_vector_inner_product()/
//
//
// *** Orbit averaging ***
//
// Orbit averaging is specified by the Boolean parameter
//   orthogonalize::do_orbit_averaging		# Boolean, default false
// When doing orbit averaging, there are several considerations for the
// choice of the averaging period:
// * The instantaneous lambda tends to oscillate with the orbital period;
//   averaging over the orbital period gives the best supression of this
//   oscillation.  But, in practice averaging over a nearby time period
//   still gives quite good supression.
// * Our implementation requires that the averaging period be an integer
//   multiple of the evolution time step.
// * When doing convegence tests, we want the averaging period to be the
//   same at all resolutions in the covergence-test set.
//
// When doing orbit averaging, this class first computes a "trial" orbit
// averaging period, then optionally "adjusts" that trial period:
// * If the Boolean parameter
//     orthogonalize::orbit_averaging_period_is_orbit_period	# default false
//   is true, then the trial averaging period equal is set to the particle
//   orbit period.
// * Alternatively, if the /fp/ parameter
//     orthogonalize::orbit_averaging_period		# no default
//   is defined, it specifies the trial averaging period directly.
//
// If the /fp/ parameter
//   orthogonalize::adjust_orbit_averaging_period_to_multiple_of    # no default
// is set to some value /D/, then the trial averaging period is adjusted
// (rounded) to the nearest integer multiple of /D/; /D/ would in practice
// be the least common multiple (or an integer multiple of the least common
// multiple) of the time steps for all the resolutions in a convergence set.
// If this parameter is not defined, then the trial averaging period is not
// adjusted.
//
// In any case, our implementation of moving-integral-averaging requires
// that the final orbit-averaging period (after adjustment, if any) *must*
// be an integer multiple of the time step (otherwise, our constructor
// aborts with an error message).  See /chunk.hh/ for parameters to adjust
// the time step to an integral divisor of the orbit period.
//
//
// *** Helper functions ***
//
// A few helper functions live in the /ortho_helpers::/ namespace; this
// allows that code to be more usable to clients who don't have an /ortho/
// object.
//
class	ortho
	: public boost::noncopyable
	{
public:
	typedef gwag_fns::inner_product_t inner_product_t;
	typedef gwag_fns::orthogonalize_lambda_t lambda_t;


	//
	// ***** metadata about the inner product and orthogonalization *****
	//
public:
	//
	// which fields are orthogonalized:
	// /hbar/ only, or /hbar/ and /dt_hbar/?
	// ... the orthogonalization is done on the entire (ghosted) grid
	// ... this is controlled by the Boolean parameter
	//       orthogonalize::orthogonalize_hbar_and_dt_hbar
	//     (default false)
	//
	bool orthogonalize_hbar_and_dt_hbar() const
		{ return orthogonalize_hbar_and_dt_hbar_; }
	const util::interval& orthogonalization_gfn_range() const
		{ return orthogonalization_gfn_range_; }

	//
	// is the orthogonalization inner product computed over 
	// /hbar/ only, or /hbar/ and /dt_hbar/?
	// ... this is controlled by the Boolean parameter
	//       orthogonalize::inner_product_is_of_hbar_and_dt_hbar
	//     (default false)
	//
	bool inner_product_is_of_hbar_and_dt_hbar() const
		{ return inner_product_is_of_hbar_and_dt_hbar_; }
	const util::interval& inner_product_gfn_range() const
		{ return inner_product_gfn_range_; }

	//
	// The orthogonalization inner product is computed on
	// this set of grid points -- this is basically the interval
	// specified by the /fp/ parameters
	//   orthogonalize::inner_product.min_rstar	# default -100
	//   orthogonalize::inner_product.max_rstar	# default +100
	// minus the non-vacuum region as returned by
	//   source_info::non_vacuum_region_endpoints()
	//
	// In order to have proper convergence of the orthogonalization
	// to a continuum limit as the grid is refined, it's necessary
	// that the inner-product region be fixed and independent of the
	// grid spacing.  Therefore, we *include* the non-vacuum region
	// endpoints in the inner-product region.
	//
	// See the (global) helper function
	//   compute_inner_product_and_norm_region()
	// for the computation of this region.
	//
	const util::two_intervals& inner_product_region() const
		{ return inner_product_region_; }


	//
	// ***** state vectors *****
	//
public:
	// the homogeneous evolution
	const chunk& hom_CH()   const { return *hom_CH_ptr_; }
private:
	      chunk& hom_CH()         { return *hom_CH_ptr_; }
public:

	// the ortogonalized pseudo-evolution
public:
	const sandwich& ortho_SW() const { return *ortho_SW_ptr_; }
private:
	      sandwich& ortho_SW()       { return *ortho_SW_ptr_; }
public:


	//
	// ***** high-level API to update our state *****
	//
public:
	//
	// Client code (e.g., the main time-evolution loop) should call
	// this function once each time step, *after* taking a time step
	// in the main evolution.
	//
	// This function "time steps" this object.  More pecisely, it
	// * takes a /hom_CH/ time step to bring /hom_CH/ to the same
	//   time as /main_SW/ (and then /assert()/s that those times
	//   do indeed match)
	// * computes the instantaneous lambda and outputs it to a log file
	// * optionally, computes the orbit-averaged lambda and outputs it
	//   to a log file
	// * if this is an update-lambda time, updates the occasionally-updated
	//   lambda from the instantaneous lambda or the orbit-averaged lambda;
	// * if this is the first time this function is called or if this
	//   is an update-lambda time, outputs the occasionally-updated
	//   lambda to a log file
	// * does the actual orthogonalization, computing various
	//   /ortho_SW()/ gridfns based on the occasionally-updated lambda
	// * computes and outputs the unit-vector inner products
	// * calls /record_data_for_diagnostics()/ to record the
	//   orthogonalized data for later use by diagnostics
	//
	void time_step(const sandwich& main_SW);


	//
	// ***** lambda *****
	//
public:
	// this is updated each time step
	lambda_t instantaneous_lambda() const { return instantaneous_lambda_; }

	//
	// if the parameter
	//   orthogonalize::use_fixed_lambda		# Boolean, default false
	// is true, then we always set the updated the occasionally-updated
	// lambda to the fixed (complex) value defined by the parameters
	//   orthogonalize::fixed_lambda.real			# fp, no default
	//   orthogonalize::fixed_lambda.imag			# fp, no default
	//
	bool use_fixed_lambda() const { return use_fixed_lambda_; }
	lambda_t fixed_lambda() const { return fixed_lambda_; }

	// are we doing orbit averaging?
	bool is_doing_orbit_averaging() const
		{ return is_doing_orbit_averaging_; }

	// if we're doing orbit averaging, what is the averaging period?
	// ... if we're not doing orbit averaging, this returns 0.0
	fp orbit_averaging_period() const
		{ return orbit_averaging_period_; }

	// if we're doing orbit averaging, this is updated each time step
	// ... this fn requires that /is_doing_orbit_averaging()/ be true
	lambda_t orbit_averaged_lambda() const
		{
		assert(is_doing_orbit_averaging());
		return orbit_averaged_lambda_;
		}

	//
	// This is the lambda which is used to compute /ortho_SW(t)/.
	//
	// By default this is updated "occasionally"; optionally it may
	// be updated at every time step (see warning below).  The update
	// may come from a fixed lambda, from the instantaneous lambda,
	// or from the orbit-averaged lambda.
	//

	lambda_t occasionally_updated_lambda() const
		{ return occasionally_updated_lambda_; }

	//
	// If this flag is true, then we ignore /update_lambda_Delta_t()/
	// and update lambda "continuously", i.e., at every time step.
	// This flag is controlled by the Boolean parameter
	//   orthogonalize::update_lambda_continuously		# default false
	//
	// NOTE: Continuous updating introduces lambda-dot terms into
	// the evolution of /ortho_SW()/, so that /ortho_SW()/ won't
	// satisfy the Einstein equations.  The purpose of this flag
	// is to test how large those Einstein-equation violations are.
	//
	bool update_lambda_continuously() const
		{ return update_lambda_continuously_; }

	// if we're not updating /lambda/ "continuously",
	// how often do we "occasionally" update /lambda/?
	fp update_lambda_Delta_t() const { return update_lambda_Delta_t_; }

	// is /t/ a lambda-update time?
	bool is_lambda_update_time(fp t) const;


	//
	// ***** diagnostics *****
	//
public:
	//
	// This function records the orthogonalized and/or homogeneous
	// data for diagnostics.
	//
	// This function is normally called automatically by /time_step()/,
	// but may be called explicitly to record initial data before
	// calling /maybe_do_diagnostics()/ to do initial-data diagnostics.
	//
	// In more detail, if /initial_data_flag/ is true, this function
	// first does a homogeneous-chunk RHS evaluation, then records
	// the homogeneous data for future diagnostics.  If
	// /initial_data_flag/ is false, this function doesn't do anything
	// with the homogeneous chunk (since the homogeneous data was
	// already recorded at the end of the most homogeneous-chunk
	// time step).
	//
	// Finally, this function records the orthogonal data.
	//
	// Arguments:
	// initial_data_flag = if this is true, this signals that we're
	//                     recording initial data, and hence that we
	//                     should skip any time stepping of our internal
	//                     storage before copying the data
	//
	void record_data_for_diagnostics(bool initial_data_flag = false);

	//
	// This function optionally computes and outputs diagnostics
	// of the homogeneous evolution and the orthogonalized pseudo-evolution
	// time sequence of /hbar/.
	//
	// Client code should call this function once each time step,
	// *after* either
	// * calling /record_data_for_diagnostics()/ [for initial data], or
	// * calling /time_step()/ [the normal case during a time evolution]
	//
	// Arguments:
        // dont_use_hbar_history
	//      = This is passed to /diagnostics::do_diagnostics()/;
	//        see the comments for that function for the semantics.
	void maybe_do_diagnostics(bool dont_use_hbar_history = false);

private:
	const diagnostics& ortho_diagnostics() const {return *ortho_diag_ptr_;}
	      diagnostics& ortho_diagnostics()       {return *ortho_diag_ptr_;}
public:

	//
	// ***** constructor, destructor *****
	//
public:
	//
	// When constructing an /ortho/ object, /ortho_update_Delta_t()/
	// is chosen by /choose_time_spacing()/ (in "misc.hh") based on a
	// trial value specified by the parameter
	//   orthogonalize::update_lambda_Delta_t	# default 10.0
	// adjusted to be both a multiple of /Delta_t/ and,
	// if the Boolean parameter
	//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_orbit_period
	// (default false) is true, to also divide the particle orbit period
	//
	// Arguments:
	// main_SW = the main evolution's /sandwich/, which must have
	//           /enable_source()/ true; we don't use the gridfns
	//           at this time, just the metadata
	// Delta_t = the main evolution's time step (must be > 0.0)
	//
	ortho(const sandwich& main_SW,
	      const fp Delta_t);
	~ortho() = default;

	// worker functions for constructor
private:
	// write headers for various log files
	// ... these are non-const (only) to allow writing to the log files
	void write_header_for_lambda_logfile(const char* const dscr,
					     bool IP_etc_flag,
					     std::fstream& log_stream);
public:


	//
	// ***** data ******
	//
private:
	const bool orthogonalize_hbar_and_dt_hbar_;

	// *** DECLARATION ORDER ***
	// this must be declared after /orthogonalize_hbar_and_dt_hbar_/
	const util::interval orthogonalization_gfn_range_;

	bool inner_product_is_of_hbar_and_dt_hbar_;

	// *** DECLARATION ORDER ***
	// this must be declared after /inner_product_is_of_hbar_and_dt_hbar_/
	const util::interval inner_product_gfn_range_;

	const util::two_intervals inner_product_region_;

	const bool is_doing_orbit_averaging_;

	// *** DECLARATION ORDER ***
	// this must be declared after /is_doing_orbit_averaging_/
	const fp orbit_averaging_period_;	// unused and set to 0.0 if
						// !is_doing_orbit_averaging()

	const bool update_lambda_continuously_;
	const fp update_lambda_Delta_t_;

	// --> non-const objects we own (allocated in constructor)
	const std::unique_ptr<chunk   >   hom_CH_ptr_;
	const std::unique_ptr<sandwich> ortho_SW_ptr_;

	// *** DECLARATION ORDER ***
	// this must be declared after /ortho_SW_ptr_/
	const std::unique_ptr<diagnostics> ortho_diag_ptr_;
	
	const bool use_fixed_lambda_;

	// *** DECLARATION ORDER ***
	// this must be declared after /use_fixed_lambda_/
	const lambda_t          fixed_lambda_;	// unused & set to
						// dummy value -1.0 if
						// !use_fixed_lambda()

	lambda_t        instantaneous_lambda_;
	lambda_t       orbit_averaged_lambda_;	// unused & set to
						// dummy value -1.0 if
						// !is_doing_orbit_averaging()

	// *** DECLARATION ORDER ***
	// this must be declared after /use_fixed_lambda_/ and /fixed_lambda_/
	lambda_t occasionally_updated_lambda_;

	// *** DECLARATION ORDER ***
	// this must be delared after /orbit_averaging_period_/
	// ... if we're doing orbit-averaging of lambda,
	//     --> non-const object we own (allocated in constructor)
	//     otherwise this is nullptr
	const std::unique_ptr<util::moving_integral_average<lambda_t>>
					 orbit_averaged_lambda_buffer_ptr_;

	std::fstream        instantaneous_lambda_log_;
	std::fstream       orbit_averaged_lambda_log_;
	std::fstream occasionally_updated_lambda_log_;
	std::fstream  unit_vector_inner_products_log_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** /ortho/ helper functions ***
//
// These functions compute the corresponding values for /ortho/.  Normal
// code in /ortho/ uses caches of these values setup in /ortho::ortho()/,
// but these functions are also available for direct use by client code
// which doesn't have an /ortho/ object.
//
// See the comments above (within /ortho/) for details of these
// functions' semantics.
//
namespace ortho_fns
	  {
bool orthogonalize_hbar_and_dt_hbar();
util::interval orthogonalization_gfn_range(const slice& S);

bool inner_product_is_of_hbar_and_dt_hbar();
util::interval inner_product_gfn_range(const slice& S);

util::two_intervals inner_product_region(const slice& S,
					 const source_info* SI_ptr);

fp choose_orbit_averaging_period(fp particle_orbit_period,
				 fp Delta_t);
	  }	// namespace ortho_fns

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__ORTHO_HH


==> anc/smp-v8.10.23/src/evol/particle.cc <==
// particle -- a point particle and its orbit
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/particle.cc,v 1.13 2025/10/09 22:16:30 jonathan Exp $
//
// particle::particle
// particle::~particle
//
// circular_orbit_particle::circular_orbit_particle(orbit type from parameters)
// circular_orbit_particle::circular_orbit_particle(explicit parameters)
// circular_orbit_particle::constructor_common
// circular_orbit_particle::describe_me
// circular_orbit_particle::update_for_time
//
// make_particle
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <string>
#include "iostream"
#include "sstream"
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "particle.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using param::parameter_is_defined;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /particle/ object.
//
particle::particle(const Schw::black_hole& BH_in)
	: boost::noncopyable(),
	  BH_(BH_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("particle::particle(this=%p)\n") % this;
}

//******************************************************************************

//
// This function destroys a /particle/ object.
//
// This function is written out-of-line (even though it has an empty body)
// as per C++ FAQs book 2nd Ed item 21.15, to give the compiler a place
// (source file) to put virtual-fn tables etc.
//
particle::~particle()
{
// empty destructor body
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /circular_orbit_particle/ object, setting the
// particle orbit (radius) from parameters.  See the .hh file comments
// for details.
circular_orbit_particle::circular_orbit_particle
	(const Schw::black_hole& BH_in,
	 const fp t_in)
	: particle(BH_in),
	  t_(t_in),
	  r_    (0.0),				// dummy value, fixup below
	  rstar_(0.0),				// dummy value, fixup below

	  tau_  (0.0),				// dummy value, fixup below
	  u_t_  (0.0),				// dummy value, fixup below
	  u_phi_(0.0),				// dummy value, fixup below
	  Omega_phi_                (0.0),	// dummy value, fixup below
	  specific_energy_          (0.0),	// dummy value, fixup below
	  specific_angular_momentum_(0.0)	// dummy value, fixup below
					// no comma
{
if	(parameter_is_defined("particle::r"))
	{
	r_     = get_parameter<fp>("particle::r");
	rstar_ = Schw::rstar_of_r(BH(), r_);
	}
else if (parameter_is_defined("particle::rstar"))
	{
	rstar_ = get_parameter<fp>("particle::rstar");
	r_     = Schw::r_of_rstar(BH(), rstar_);
	}
else	{
	cerr << format(
"***** circular_orbit_particle::circular_orbit_particle(t=%g):\n"
"        neither of the parameters\n"
"          particle::r\n"
"          particle::rstar\n"
"        are defined!\n"
		      )
		% t_in;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

// set remaining member variables, maybe print log msg
constructor_common();
}

//******************************************************************************

//
// This function constructs a /circular_orbit_particle/ object, setting the
// particle orbit (radius) explicitly from a constructor parameter.
//
circular_orbit_particle::circular_orbit_particle
	(const Schw::black_hole& BH_in,
	 const fp t_in,
	 const fp r_particle)
	: particle(BH_in),
	  t_(t_in),
	  r_(r_particle),
	  rstar_( Schw::rstar_of_r(BH(),r_particle) ),

	  tau_  (0.0),				// dummy value, fixup below
	  u_t_  (0.0),				// dummy value, fixup below
	  u_phi_(0.0),				// dummy value, fixup below
	  Omega_phi_                (0.0),	// dummy value, fixup below
	  specific_energy_          (0.0),	// dummy value, fixup below
	  specific_angular_momentum_(0.0)	// dummy value, fixup below
			// no comma
{
// set remaining member variables, maybe print log msg
constructor_common();
}

//******************************************************************************

//
// This is a worker function for all constructors:
// This function initializes all member variables EXCEPT t_, r_, rstar_
// and maybe prints a log message
//
void circular_orbit_particle::constructor_common()
{
static const int verbose = get_parameter<int>("verbose", 0);

u_t_   = Schw::circular_orbit_fns::u_t_of_r(BH() , r_);
u_phi_ = Schw::circular_orbit_fns::u_phi_of_r(BH() ,r_);
tau_   = t_ / u_t_;			// since $u^t = dt/d\tau$
Omega_phi_       = Schw::circular_orbit_fns::Omega_of_r          (BH(), r_);
specific_energy_ = Schw::circular_orbit_fns::specific_energy_of_r(BH(), r_);
specific_angular_momentum_
		 = Schw::circular_orbit_fns::specific_angular_momentum_of_r
								 (BH(), r_);

if (verbose >= 4)
	cout << format(
"circular_orbit_particle::circular_orbit_particle(this=%p):\n"
"   r=%.15g, rstar=%.15g\n"
"   t=%.15g, period_phi=%.15g\n"
		      )
		% this
		% r() % rstar()
		% t() % period_phi();
}

//******************************************************************************

//
// This function returns  a 1-line human-readable description of this object
// including the orbit type & some parameters.
// ... result does NOT end in '\n'
//virtual
std::string circular_orbit_particle::describe_me()
	const // override
{
std::ostringstream buffer;
buffer << format("circular_orbit_particle(t=%g, r=%g, rstar=%g)")
	  % t() % r() % rstar();
return buffer.str();
}

//******************************************************************************

//
// This function sets/updates the current time and recomputes all the
// cached information.
//
void circular_orbit_particle::update_for_time(const fp new_t)
	// override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 8)
	cout << format("circular_orbit_particle::update_for_time(new_t=%g)\n")
		% new_t;

t_   = new_t;
tau_ = t_ / u_t_;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one of
// the IS-A-/particle/ classes.
//
// This function uses he parameter
//   particle::orbit_type
// to choose the appropriate IS-A-/particle/ class, new-allocates an object
// of that class, and returns a /std::unique_ptr<particle>/ pointing to the
// the newly-allocated object.  The caller is responsible for eventually
// deleting the newly-allocated object.
//
std::unique_ptr<particle>
  make_particle(const Schw::black_hole& BH_in, 
                const fp t_in)
{
const std::string particle_orbit_type
	= get_parameter<std::string>("particle::orbit_type");

if (particle_orbit_type == "circular")
	return std::make_unique<circular_orbit_particle>(BH_in, t_in);

else	{
	cerr << format(
"***** make_particle(): unknown particle::orbit_type=\"%s\"\n"
		      )
		% particle_orbit_type;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/particle.hh <==
// particle -- a point particle and its orbit
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/particle.hh,v 1.20 2025/10/09 22:16:30 jonathan Exp $
//
// particle::
// circular_orbit_particle::
//
// make_particle
//

#ifndef EVOL__PARTICLE_HH
#define EVOL__PARTICLE_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"

#include "common.hh"

#include "black_hole.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /particle/ object represents a point particle and its orbit.
// /particle/ is an abstract base class, with derived classes for different
// types of orbits.
//
// A /particle/ object keeps state corresponding to the current time
// and the particle's current position in its orbit.
//
// The particle always orbits in the equatorial plane (theta = pi/2).
//
// /particle/ is an abstract base class; there are derived classes
//   /circular_orbit_particle/	for a particle in a circular orbit
//   /eccentric_orbit_particle/	for a particle in an eccentric orbit
//				(NOT IMPLEMENTED YET)
//
class	particle
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// including orbit type & parameters
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;


	//
	// ***** black hole *****
	//
public:
	const Schw::black_hole& BH() const { return BH_; }


	//
	// get particle position, velocity, etc
	//
public:
	// particle's coordinate position
	virtual fp t    () const = 0;
	virtual fp r    () const = 0;
	virtual fp rstar() const = 0;
	virtual fp phi  () const = 0;
	
	// proper time along particle worldline
	virtual fp tau  () const = 0;

	// particle 3-velocity
	virtual fp v_r  () const = 0;
	virtual fp v_phi() const = 0;

	// particle 4-velocity
	virtual fp u_t  () const = 0;
	virtual fp u_r  () const = 0;
	virtual fp u_phi() const = 0;

	// is the orbit circular,
	// i.e., is this object a /circular_orbit_particle/ object?
	bool is_circular_orbit() const { return is_circular_orbit_particle(); }
	virtual bool is_circular_orbit_particle() const = 0;

	// long-term-average angular frequencies of orbital motion
	// and corresponding average periods
	virtual fp Omega_r  () const = 0;	// not valid for circular orbit
	virtual fp Omega_phi() const = 0;
	fp period_r  () const			// not valid for circular orbit
		{
		assert(! is_circular_orbit());
		return 2.0*util::numeric_constants<fp>::pi() / Omega_r  ();
		}
	fp period_phi() const
		{ return 2.0*util::numeric_constants<fp>::pi() / Omega_phi(); }

	// particle energy per unit mass
	virtual fp specific_energy() const = 0;

	// particle angular momentum per unit mass
	virtual fp specific_angular_momentum() const = 0;


	//
	// set/update current time & recompute any cached information
	//
	virtual void update_for_time(const fp new_t) = 0;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /Schw::black_hole/
	// object, so that object's life time must be >= our's
	particle(const Schw::black_hole& BH_in);

	virtual ~particle();


	//
	// ***** data *****
	//
private:
	// reference to object we do NOT own
	const Schw::black_hole& BH_;
	};

//******************************************************************************

//
// A /circular_orbit/ represents a point particle in a circular orbit
// around the black hole.
//
class	circular_orbit_particle
	: public particle
	{
public:
	// return a 1-line human-readable description of this object
	// including orbit type & parameters
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;


	//
	// get particle position, velocity, etc
	//
public:
	// particle's coordinate position
	virtual fp t    () const override { return t_; }
	virtual fp r    () const override { return r_; }
	virtual fp rstar() const override { return rstar_; }
	virtual fp phi  () const override { return Omega_phi() * t(); }
	
	// proper time along particle worldline
	virtual fp tau  () const override { return tau_; }

	// particle 3-velocity
	virtual fp v_r  () const override { return 0.0; }
	virtual fp v_phi() const override { return Omega_phi() * r(); }

	// particle 4-velocity
	virtual fp u_t  () const override { return u_t_; }
	virtual fp u_r  () const override { return 0.0; }
	virtual fp u_phi() const override { return u_phi_; };

	// is this object a /circular_orbit_particle/ object,
	// i.e., is the orbit circular?
	virtual bool is_circular_orbit_particle() const override
		{ return true; }

	// long-term-average angular frequencies of orbital motion
	// ... radial frequency isn't defined for a circular orbit :)
	virtual fp Omega_r  () const override { assert(false); }
	virtual fp Omega_phi() const override { return Omega_phi_; }

	// specific energy (particle energy per unit mass)
	virtual fp specific_energy () const override
		{ return specific_energy_; }

	// specific angular momentum (particle angular momentum per unit mass)
	virtual fp specific_angular_momentum () const override
		{ return specific_angular_momentum_; }


	//
	// set/update current time & recompute any cached information
	//
	virtual void update_for_time(const fp new_t) override;


	//
	// ***** constructor, destructor *****
	//
public:
	// for all constructors,
	// we keep a reference to the passed-in /Schw::black_hole/
	// object, so that object's life time must be >= our's

	// set particle orbit (radius) from the parameter
	//   particle::r
	// if this is defined, or failing that, from the parameter
	//   particle::rstar
	// if this is defined; it's a fatal error of neither of these
	// parameters is defined
	circular_orbit_particle(const Schw::black_hole& BH_in,
				const fp t_in);

	// set particle radius explicitly
	circular_orbit_particle(const Schw::black_hole& BH_in,
				const fp t_in,
				const fp r_particle);

	// default compiler-generated destructor is ok

private:
	// worker function for all constructors:
	// initialize all member variables EXCEPT t_, r_, rstar_
	// and maybe print a log message
	void constructor_common();


	//
	// ***** data *****
	//
private:
	fp t_, r_, rstar_;
	fp tau_;
	fp u_t_, u_phi_;
	fp Omega_phi_;
	fp specific_energy_;
	fp specific_angular_momentum_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the IS-A-/particle/ classes.
//
// This function uses he parameter
//   particle::orbit_type
// to choose the appropriate IS-A-/particle/ class, then constructs a
// new-allocated object of that class (specifying the orbit via class-specific
// parameters).  This function returns a
//   std::unique_ptr<particle>
// pointing to the the newly-allocated object.
//
// The IS-A-/particle/ object keeps a reference to the passed-in
// /Schw::black_hole/ object, so the /Schw::black_hole/ object's life time
// must be >= that of the IS-A-/particle/ object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<particle>
  make_particle(const Schw::black_hole& BH_in,
		const fp t_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__PARTICLE_HH


==> anc/smp-v8.10.23/src/evol/pfes.cc <==
// pfes -- puncture function & effective source
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/pfes.cc,v 1.102 2026/01/27 05:31:24 jonathan Exp $
//
// pfes::pfes
// pfes::gradual_turnon_{pfn,dt_pfn,dtt_pfn}(const SH_tensor_gridfn<field>&)
// pfes::gradual_turnon_{pfn,dt_pfn,dtt_pfn}(field)
// pfes::update_for_time
//
#ifdef DEFINE_FAKE_PFES
// fake_pfes::fake_pfes
// fake_pfes::compute_for_time
#endif
//
// circular_orbit_pfes::circular_orbit_pfes
// circular_orbit_pfes::describe_me
// circular_orbit_pfes::compute_for_time
//
// make_pfes
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <cmath>
#include <iostream>
#include <string>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"
#include "gridfn.hh"
#include "random_polynomial.hh"
#include "molecule_inputs.hh"

#include "common.hh"
#include "black_hole.hh"

#include "finite_diff_radius.hh"
#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"
#include "misc.hh"
#include "ell_emm.hh"
#include "geometry.hh"
#include "hbar_semantics.hh"
#include "slice.hh"
#include "worldtube.hh"
#include "particle.hh"
#include "pfes.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"

// my modified version of Barry's /LorenzGauge1DEffectiveSource/ code
#ifndef OMIT_ACTUAL_PUNCTURE_FN_CODE
  #include "../barry/work/hP-setup-for-smp.hh"		// set config #defines
  #include "../barry/work/hP.h"				// main header file
#endif

using std::cout;
using std::cerr;
using std::sin;
using std::cos;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::pow2;
using util::fuzzy;

using boost::multi_array;
typedef boost::multi_array_types::extent_range bma_range;

// everything in this file is inside this namespace
namespace smp
	  {

namespace tensor = tensor_indices;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /pfes/ object.
//
pfes::pfes(const geometry& geom_in,
	   const hbar_semantics& hbar_semantics_in,
	   const fp initial_t_in,
	   const worldtube& WT_in,
	   particle& P_in)
	: boost::noncopyable(),

	  geom_          (geom_in      ),
	  hbar_semantics_(hbar_semantics_in),
	  initial_t_     (initial_t_in ),
	  WT_            (WT_in        ),
	  P_             (P_in         ),

	  do_gradual_turnon_(
	    get_parameter<bool>("pfes::do_gradual_turnon", false)
			    ),
	  gradual_turnon_z_at_initial_t_(
	    get_parameter<fp>("pfes::gradual_turnon.z_at_initial_t", -5.0)
					),
	  gradual_turnon_time_scale_(
	    get_parameter<fp>("pfes::gradual_turnon.turnon_time_scale", 20.0)
				    ),

	  t_       (0.0),
	   pfn_is_valid_(false),
	  esrc_is_valid_(false),

	  hbar_puncture_region_(
	    util::interval::intersection(
	      WT_in.puncture_fn_is_needed_region(max_finite_diff_radius(),
						 max_finite_diff_radius()),
	      geom_in.nominal_interval()
					)
			       ),
	  effective_src_region_(
	    util::interval::intersection(WT_in.worldtube_region(),
					 geom_in.nominal_interval())
			       ),

	      hbar_puncture_(hbar_puncture_region_,     "hbar_puncture"),
	   dt_hbar_puncture_(hbar_puncture_region_,  "dt_hbar_puncture"),
	  dtt_hbar_puncture_(hbar_puncture_region_, "dtt_hbar_puncture"),
	      effective_src_(effective_src_region_,     "effective_src")
								// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"pfes::pfes(this=%p, ell=%d, emm=%d,\n"
"           do_gradual_turnon=%s\n"
"           geometry: %s,\n"
"           hbar_semantics: %s,\n"
"           initial_t=%g\n"
"           worldtube: %s,\n"
"           particle: %s)\n"
		      )
		% this % ell() % emm()
		% name_of_bool(do_gradual_turnon())
		% get_geometry().describe_me()
		% get_hbar_semantics().describe_me()
		% initial_t()
		% get_worldtube().describe_me()
		% P().describe_me();
	if (do_gradual_turnon())
		cout << format(
"   gradual turnon of the puncture:\n"
"      z_at_initial_t=%g turnon_time_scale=%g\n"
"      turnon factor=%g at t=initial_t=%g\n"
"      turnon factor=0.5      at t=%g\n"
"      turnon factor=0.99     at t=%g\n"
"      turnon factor=0.999999 at t=%g\n"
			     )
			% gradual_turnon_z_at_initial_t()
				% gradual_turnon_time_scale()
			% gradual_turnon_factor(initial_t()) % initial_t()
			% util::gradual_turnon_t_where_fn_is_0x5(
						gradual_turnon_z_at_initial_t(),
						gradual_turnon_time_scale(),
						initial_t()
								)
			% util::gradual_turnon_t_where_fn_is_0x99(
						gradual_turnon_z_at_initial_t(),
						gradual_turnon_time_scale(),
						initial_t()
								 )
			% util::gradual_turnon_t_where_fn_is_0x999999(
						gradual_turnon_z_at_initial_t(),
						gradual_turnon_time_scale(),
						initial_t()
								     );
	   else cout << "   not doing gradual turnon of the puncture\n";
	}
}

//******************************************************************************

//
// These functions optionally apply the gradual-turnon transformation
// to the puncture fn and its time derivatives at the current time,
// as per p.155 of my smp notes.
//
// See the comments in the .hh file for details.
//

SH_tensor_at_point<field>
  pfes::maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>& pfn)
	const
{
SH_tensor_at_point<field> mgto_pfn;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	mgto_pfn.X_generic(I) = maybe_gradual_turnon_pfn(pfn.X_generic(I));
	}

return mgto_pfn;
}

//********************

SH_tensor_at_point<field>
  pfes::dt_maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>&    pfn,
				    const SH_tensor_at_point<field>& dt_pfn)
                const
{
SH_tensor_at_point<field> dt_mgto_pfn;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	dt_mgto_pfn.X_generic(I)
		= dt_maybe_gradual_turnon_pfn(   pfn.X_generic(I),
					      dt_pfn.X_generic(I));
	}

return dt_mgto_pfn;
}

//********************

SH_tensor_at_point<field>
  pfes::dtt_maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>&     pfn,
				     const SH_tensor_at_point<field>&  dt_pfn,
				     const SH_tensor_at_point<field>& dtt_pfn)
                const
{
SH_tensor_at_point<field> dtt_mgto_pfn;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	dtt_mgto_pfn.X_generic(I)
		= dtt_maybe_gradual_turnon_pfn(    pfn.X_generic(I),
						dt_pfn.X_generic(I),
					       dtt_pfn.X_generic(I));
	}

return dtt_mgto_pfn;
}

//**************************************

field pfes::maybe_gradual_turnon_pfn(const field pfn) const
{
if (do_gradual_turnon())
	{
	const fp f = util::gradual_turnon(gradual_turnon_z_at_initial_t(),
					  gradual_turnon_time_scale(),
					  initial_t(),
					  t());
	return f * pfn;
	}
   else return pfn;
}

//******************

field pfes::dt_maybe_gradual_turnon_pfn(const field pfn, const field dt_pfn)
	const
{
if (do_gradual_turnon())
	{
	const fp f = util::gradual_turnon(gradual_turnon_z_at_initial_t(),
					  gradual_turnon_time_scale(),
					  initial_t(),
					  t());
	const fp dt_f = util::dt_gradual_turnon(gradual_turnon_z_at_initial_t(),
						gradual_turnon_time_scale(),
						initial_t(),
						t());
	return f*dt_pfn +  dt_f*pfn;
	}
   else return dt_pfn;
}

//******************

field pfes::dtt_maybe_gradual_turnon_pfn(const field     pfn,
					 const field  dt_pfn,
					 const field dtt_pfn)
	const
{
if (do_gradual_turnon())
	{
	const fp f = util::gradual_turnon(gradual_turnon_z_at_initial_t(),
					  gradual_turnon_time_scale(),
					  initial_t(),
					  t());
	const fp dt_f = util::dt_gradual_turnon(gradual_turnon_z_at_initial_t(),
						gradual_turnon_time_scale(),
						initial_t(),
						t());
	const fp dtt_f = util::
			 dtt_gradual_turnon(gradual_turnon_z_at_initial_t(),
					    gradual_turnon_time_scale(),
					    initial_t(),
					    t());
	return f*dtt_pfn + 2.0*dt_f*dt_pfn + dtt_f*pfn;
	}
   else return dtt_pfn;
}

//******************************************************************************

//
// This function computes the puncture fn, its derivatives, and optionally
// the effective src, then updates the current time and the valid flags.
//
// See the comments for /compute_for_time()/ (below) for details of
// what's computed.
//
void pfes::update_for_time(const fp t_in,
			   const bool want_esrc_flag,
			   const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
{
compute_for_time(t_in, want_esrc_flag, RHS_smp_vacuum_ptr);
t_ = t_in;
 pfn_is_valid_ = true;
esrc_is_valid_ = want_esrc_flag;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

#ifdef DEFINE_FAKE_PFES
//
// This function constructs a /fake_pfes/ object.
//
fake_pfes::fake_pfes(const geometry& geom_in,
		     const hbar_semantics& hbar_semantics_in,
		     const fp initial_t_in,
		     const worldtube& WT_in,
		     particle& P_in)
	: pfes(geom_in, hbar_semantics_in,
	       initial_t_in,
	       WT_in, P_in),

	  all_pfn_polynomials_() // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

const int degree = get_parameter<int>("fake_pfes::random_polynomial.degree",
				      4);
const fp rstar_scale = P_in.rstar();
const fp     t_scale = P_in.t();

if (verbose >= 4)
	{
	cout << format(
"fake_pfes::fake_pfes(): degree=%d, rstar_scale=%g, t_scale=%g\n"
		      )
		% degree % rstar_scale % t_scale;
	}

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (verbose >= 6)
		cout << format(
"   I=%d: setting up random-polynomial puncture fn\n"
			      )
			% I;
	all_pfn_polynomials_.push_back(
		std::make_unique<util::random_polynomial_2D<field, fp>>
				(degree, rstar_scale, t_scale)
				      );
	}
}
#endif	// DEFINE_FAKE_PFES

//******************************************************************************

#ifdef DEFINE_FAKE_PFES
//
// This function (re)computes the puncture fn and d/dt(puncture fn)
// for the specified time.  See the comments in the .hh file for details.
//
//protected
//virtual
  void fake_pfes::compute_for_time(const fp t_in,
				   const bool /* want_esrc_flag */,
				   const RHS_smp_vacuum*
						/* RHS_smp_vacuum_ptr */)
	// override
{
const fp t = t_in;

    for (int I = tensor_indices::min_I() ; I <= tensor_indices::max_I() ; ++I)
    {
    const random_poly_t& pfn = get_pfn_polynomial(I);

	for (int i = defn_region().min_i() ; i <= defn_region().max_i() ; ++i)
	{
	const fp rstar = get_geometry().rstar_of_i(i);
	set_puncture(pfn.fn(rstar,t), pfn.dy_fn(rstar,t), pfn.dyy_fn(rstar,t),
		     I, i);
	}
    }
}
#endif	// DEFINE_FAKE_PFES

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /circular_orbit_pfes/ object.
//
circular_orbit_pfes::
  circular_orbit_pfes(const geometry& geom_in,
		      const hbar_semantics& hbar_semantics_in,
		      const fp initial_t_in,
		      const worldtube& WT_in,
		      particle& P_in)
	: pfes(geom_in, hbar_semantics_in,
	       initial_t_in,
	       WT_in, P_in),

	  defn_region_(
	    util::interval
		::intersection(
		    util::interval
			::union_convex_hull(hbar_puncture_region(),
					    effective_src_region()),
		    geom_in.nominal_interval()
			      )
		      ),

	  effective_src_use_dtt_term_(
		get_parameter<bool>
		  ("circular_orbit_pfes::effective_src_use_dtt_term", true)
				     ),
	  effective_src_use_RHS_of_pfn_term_(
		get_parameter<bool>
		  ("circular_orbit_pfes::effective_src_use_RHS_of_pfn_term",
		   true)
					    ),

	  all_r_at_which_to_compute_(N_defn_points()),

	  //
	  // the boost::multi_array upper bounds for tensor indices all
	  // have 1 added to them to convert from our [lo,hi] inclusive-range
	  // convention to the Boost/STL [lo,hi) upper-bound-is-excluded
	  // convention
	  //
	      hbar_puncture_2D_(
		boost::extents[bma_range(tensor::min_I(), tensor::max_I()+1)]
			      [N_defn_points()]
			       ),
	   dr_hbar_puncture_2D_(
		boost::extents[bma_range(tensor::min_I(), tensor::max_I()+1)]
			      [N_defn_points()]
			       ),
	  drr_hbar_puncture_2D_(
		boost::extents[bma_range(tensor::min_I(), tensor::max_I()+1)]
			      [N_defn_points()]
			       ) // no comma
{
const geometry& geom = get_geometry();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"circular_orbit_pfes::circular_orbit_pfes():\n"
"   ell=%d, emm=%d\n"
"   geometry: %s\n"
"   worldtube: %s\n"
"   particle: %s\n"
		      )
		% get_ell_emm().ell() % get_ell_emm().emm()
		% geom.describe_me()
		% get_worldtube().describe_me()
		% P().describe_me();

	if (effective_src_use_dtt_term())
		cout << "   effective src includes dtt term\n";
	   else cout << "   --- effective src does NOT include dtt term\n";
	if (effective_src_use_RHS_of_pfn_term())
		cout << "   effective src includes RHS(pfn) term\n";
	   else cout << "   --- effective src does NOT include RHS(pfn) term\n";
	}

// Barry's code hard-wires the BH mass to unity,
// so make sure that that's what we have
assert(fuzzy<fp>::EQ(BH().mass(), 1.0));

// record the $r$ coordinates at which we will want to compute
// the puncture fn, d/dt(puncture fn), and effective src
	for (int i = defn_region().min_i() ; i <= defn_region().max_i() ; ++i)
	{
	const int posn = posn_of_i(i);
	assert(posn >= 0);
	assert(posn < N_defn_points());
	all_r_at_which_to_compute_.at(posn) = geom.r_of_i(i);
	}

// sanity check
assert(static_cast<int>(all_r_at_which_to_compute_.size()) == N_defn_points());

// initialize all our 2D work arrays
	for (int I = tensor::min_I() ; I <= tensor::max_I() ; ++I)
	{
		for (int posn = 0 ; posn < N_defn_points() ; ++posn)
		{
		    hbar_puncture_2D_[I][posn] = field(0.0);
		 dr_hbar_puncture_2D_[I][posn] = field(0.0);
		drr_hbar_puncture_2D_[I][posn] = field(0.0);
		}
	}
}

//******************************************************************************

//
// This function returns  a 1-line human-readable description of this object
// including the worldtube & definition regions.
// ... result does NOT end in '\n'
//
std::string circular_orbit_pfes::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("circular_orbit_pfes: %s, defn_region=%s")
	  % get_worldtube().describe_me()
	  %  defn_region().describe_me();

return buffer.str();
}

//******************************************************************************

//
// This function computes the puncture fn, its time derivatives, and
// optionally the effective src, for the specified time.  See the comments
// in the .hh file for details.
//
// The computation is done assuming that /hbar3/ has Barack-Sago semantics,
// using the equations on pp.29, 31, 36, and 86 of my smp notes.  After
// the computation is complete, /hbar3/ is converted to Barack-Lousto
// semantics if necessary, and finally the gradual-turn-on transformation
// (if any) is applied.
//
// For debugging purposes, we can turn on/off individual terms in the
// effective source.
//
// If the appropriate parameters are set, this function outputs the
// newly-computed puncture fn, its time derivatives, and/or effective src.
//
//protected
//virtual
  void circular_orbit_pfes::compute_for_time(const fp t_in,
					     const bool want_esrc_flag,
					     const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
	// override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format(
"circular_orbit_pfes::compute_for_time(t_in=%g, want_esrc_flag=%s)\n"
		      )
		% t_in % name_of_bool(want_esrc_flag);

const SH_tensor_at_point<field>& zero = SH_tensor_at_point<field>::zero();
const ell_emm& ell_emm_object = get_ell_emm();
const geometry& geom = get_geometry();

// sanity check
if (want_esrc_flag)
	assert(RHS_smp_vacuum_ptr != nullptr);

static const bool debug_print_flag
	= get_parameter<bool>("circular_orbit_pfes::debug_print", false);
static const int debug_print_i
	= debug_print_flag
	  ? geom.i_of_rstar(
	      get_parameter<fp>("circular_orbit_pfes::debug_print.rstar")
			   )
     : util::numeric_constants<int>::sentinal_value();

// move the particle to the specified time
P().update_for_time(t_in);

#ifndef OMIT_ACTUAL_PUNCTURE_FN_CODE
// call Barry's code to compute
// t=0 puncture fn, d/dr(puncture fn), & d^2/dr^2(puncture fn)
// in our work arrays
compute_hP(P().r(), all_r_at_which_to_compute_,
	   ell(), emm(),
	   hbar_puncture_2D_, dr_hbar_puncture_2D_, drr_hbar_puncture_2D_);
#endif	// !OMIT_ACTUAL_PUNCTURE_FN_CODE

// phase factor to compute puncture fn(time t) from puncture fn(time 0)
// (note "-" sign in phase is as per p.45 of my smp notes):
//   puncture_fn(time t) = exp(-im\phi_p(t)) * puncture_fn(time 0)
const fp minus_m_phi_p = - ell_emm_object.fp_emm() * P().phi();
const std::complex<fp> t_factor(cos(minus_m_phi_p), sin(minus_m_phi_p));
if (debug_print_flag)
	{
	cout << format("   P().phi()=%g   minus_m_phi_p=%g")
		% P().phi() % minus_m_phi_p;
	cout << "   t_factor=";
		util::print_number(t_factor);
		cout <<"\n";
	}

// phase factors to compute time derivatives of puncture fn(time t)
// via "rotation trick" as per p.30 of my smp notes:
//     d/dt  (puncture_fn)(t) =  dt_extra_factor * puncture_fn(t)
//   d^2/dt^2(puncture fn)(t) = dtt_extra_factor * puncture_fn(t)
const fp minus_m_Omega = - ell_emm_object.fp_emm() * P().Omega_phi();
const std::complex dt_extra_factor(0.0, minus_m_Omega);
const fp          dtt_extra_factor = - pow2(minus_m_Omega);
if (debug_print_flag)
	{
	cout << format("   P().Omega_phi()=%g   minus_m_Omega=%g\n")
		% P().Omega_phi() % minus_m_Omega;
	cout << "   dt_extra_factor=";
		util::print_number(dt_extra_factor);
		cout << "\n";
	cout << format("   dtt_extra_factor=%g\n") % dtt_extra_factor;
	}

// compute puncture fn, its derivatives, and optionally the effective src
	for (int i = defn_region().min_i() ; i <= defn_region().max_i() ; ++i)
	{
	const bool debug_print_now = debug_print_flag && (i == debug_print_i);
	const fp f = geom.f_of_i(i);

	if (debug_print_now)
		cout << format("   i=%d rstar=%g\n") % i % geom.rstar_of_i(i);

	// the puncture fn itself
	// ... this has Barack_Sago semantics (set by Barry's code)
	//     regardless of what /get_hbar_semantics()/ says
	const SH_tensor_at_point<field> original_pfn
		= t_factor * pfn_at_point(i);

	// puncture fn and its time derivatives
	// (computed via "rotation trick" as per p.30 of my smp notes)
 	// ... now with semantics matching /get_hbar_semantics()/
	SH_tensor_at_point<field> pfn = original_pfn;
	if (get_hbar_semantics().hbar3_is_Barack_Lousto())
		convert_hbar_from_Barack_Sago_to_Barack_Lousto(pfn, f);
	const SH_tensor_at_point<field>  dt_pfn =  dt_extra_factor * pfn;
	const SH_tensor_at_point<field> dtt_pfn = dtt_extra_factor * pfn;
	if (debug_print_now)
		{
		    pfn.print_me("      pfn.");
		 dt_pfn.print_me("      dt_pfn.");
		dtt_pfn.print_me("      dtt_pfn.");
		}

	// maybe gradually turn-on the puncture?
	// ("mgto" = "maybe gradually turned-on")
	const SH_tensor_at_point<field> mgto_pfn
		= maybe_gradual_turnon_pfn(pfn);
	const SH_tensor_at_point<field> dt_mgto_pfn
		= dt_maybe_gradual_turnon_pfn(pfn, dt_pfn);
	const SH_tensor_at_point<field> dtt_mgto_pfn
		= dtt_maybe_gradual_turnon_pfn(pfn, dt_pfn, dtt_pfn);
	if (debug_print_now)
		{
		    mgto_pfn.print_me("      mgto_pfn.");
		 dt_mgto_pfn.print_me("      dt_mgto_pfn.");
		dtt_mgto_pfn.print_me("      dtt_mgto_pfn.");
		}

	// store results for pfn & its time derivatives
	if (hbar_puncture_region().contains_point(i))
		set_puncture(mgto_pfn, dt_mgto_pfn, dtt_mgto_pfn, i);

	if (want_esrc_flag)
		{
		//
		// *** effective src computation as per p.86 of my smp notes ***
		//

		const fp            r = geom.           r_of_i(i);
		const fp       fprime = geom.      fprime_of_i(i);
		const fp fprime_prime = geom.fprime_prime_of_i(i);

		// r derivatives of /pfn/
		// ... these have Barack_Sago semantics (set by Barry's code)
		//     regardless of what /get_hbar_semantics()/ says
		const SH_tensor_at_point<field>  dr_pfn
			= t_factor *  dr_pfn_at_point(i);
		const SH_tensor_at_point<field> drr_pfn
			= t_factor * drr_pfn_at_point(i);

		// rstar derivatives of /pfn/
		// ... at this point these again have Barack_Sago semantics
		//     regardless of what /get_hbar_semantics()/ says
		SH_tensor_at_point<field>       drstar_pfn
			= geom.partial_rstar_of_partial_r(dr_pfn, i);
		SH_tensor_at_point<field> drstar_rstar_pfn
			= geom
			  .partial_rstar_rstar_of_partial_rr(drr_pfn,dr_pfn, i);

		// convert /pfn/ and its rstar derivatives 
		// to have semantics matching /get_hbar_semantics()/
		if (get_hbar_semantics().hbar3_is_Barack_Lousto())
			{
			pfn = original_pfn;
			convert_hbar_from_Barack_Sago_to_Barack_Lousto
					(pfn, drstar_pfn, drstar_rstar_pfn,
					 f, fprime, fprime_prime);
			}

		if (debug_print_now)
			{
			dr_pfn          .print_me("      dr_pfn.");
			drr_pfn         .print_me("      drr_pfn.");
			drstar_pfn      .print_me("      drstar_pfn.");
			drstar_rstar_pfn.print_me("      drstar_rstar_pfn.");
			}

		// maybe gradually turn on the puncture?
		// ("mgto" = "maybe gradually turned-on")
		const SH_tensor_at_point<field> drstar_mgto_pfn
			= maybe_gradual_turnon_pfn(drstar_pfn);
		const SH_tensor_at_point<field> drstar_rstar_mgto_pfn
			= maybe_gradual_turnon_pfn(drstar_rstar_pfn);
		if (debug_print_now)
			{
			drstar_mgto_pfn
			  .print_me("      drstar_mgto_pfn.");
			drstar_rstar_mgto_pfn
			  .print_me("      drstar_rstar_mgto_pfn.");
			}

		const SH_tensor_at_point<field> RHS_of_mgto_pfn
		   = RHS_smp_vacuum_ptr->vacuum_dtt_hbar_at_point
			(mgto_pfn,
			 drstar_mgto_pfn, drstar_rstar_mgto_pfn,
			 dt_mgto_pfn,
			 r, f, fprime, fprime_prime,
			 geom.potential_of_i(i),
			 geom.rl(), t_in, geom.rstar_of_i(i),
			 false);	// no super-debug printing here
		if (debug_print_now)
			RHS_of_mgto_pfn.print_me("      RHS_of_mgto_pfn.");

		// since each term has the same /hbar3/ semantics as /pfn/,
		// /esrc/ will also have this semantics
		const SH_tensor_at_point<field> esrc
		   =   (effective_src_use_dtt_term() ? -dtt_mgto_pfn : zero)
		     + (effective_src_use_RHS_of_pfn_term() ? RHS_of_mgto_pfn
							    : zero);
		if (debug_print_now)
			esrc.print_me("      ==> esrc.");

		// if we're in the grid regions where esrc is defined,
		// save it in our base class
		if (effective_src_region().contains_point(i))
			set_effective_src(esrc, i);
		}
	}

// optionally output newly-computed
// puncture fn, d/dt(puncture fn), d^2/dt^2(puncture fn), and/or effective src
const bool output_hbar_puncture
	= get_parameter<bool>
	    ("circular_orbit_pfes::compute_for_time.output_hbar_puncture",
	     false);
const bool output_dt_hbar_puncture
	= get_parameter<bool>
	    ("circular_orbit_pfes::compute_for_time.output_dt_hbar_puncture",
	     false);
const bool output_dtt_hbar_puncture
	= get_parameter<bool>
	    ("circular_orbit_pfes::compute_for_time.output_dtt_hbar_puncture",
	     false);
const bool output_effective_src
	= get_parameter<bool>
	    ("circular_orbit_pfes::compute_for_time.output_effective_src",
	     false);
const std::string output_directory = model_name_string();
const std::string output_subdirectory = geometry::time_subdirectory_name(t());
if (output_hbar_puncture)
	get_geometry()
	.output_SH_tensor_gridfn(hbar_puncture(),
				 output_directory, output_subdirectory);
if (output_dt_hbar_puncture)
	get_geometry()
	.output_SH_tensor_gridfn(dt_hbar_puncture(),
				 output_directory, output_subdirectory);
if (output_dtt_hbar_puncture)
	get_geometry()
	.output_SH_tensor_gridfn(dtt_hbar_puncture(),
				 output_directory, output_subdirectory);
if (output_effective_src)
	get_geometry()
	.output_SH_tensor_gridfn(effective_src(),
				 output_directory, output_subdirectory);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/pfes/ classes.
//
// This function uses /dynamic_cast/ to determine which of the IS-A-/particle/
// derived classes the /particle/ object is, then new-allocates an object of
// the corresponding IS-A-/pfes/ class, and returns a /std::unique_ptr<pfes>/
// pointing to the newly-allocated object.  The caller is responsible for
// eventually deleting the newly-allocated object.
//
// The IS-A-/pfes/ classes keep references to the passed-in /black_hole/,
// /geometry/, /worldtube/, and /particle/ objects, so those objects' life
// times must be >= that of the newly-constructed IS-A-/pfes/ object.
//
std::unique_ptr<pfes>
  make_pfes(const geometry& geom_in,
	    const hbar_semantics& hbar_semantics_in,
	    const fp initial_t_in,
	    const worldtube& WT_in,
	    particle& P_in)
{
#ifdef DEFINE_FAKE_PFES
if (get_parameter<bool>("make_pfes::make_fake_pfes", false))
	return std::make_unique<fake_pfes>
			       (geom_in, hbar_semantics_in,
				initial_t_in,
				WT_in, P_in);			// normal return
#endif	// DEFINE_FAKE_PFES

if (dynamic_cast<circular_orbit_particle*>(&P_in) != nullptr)
	return std::make_unique<circular_orbit_pfes>
			       (geom_in, hbar_semantics_in,
				initial_t_in,
				WT_in, P_in);			// normal return

else	{
	cerr << format(
"***** make_pfes(): unknown particle type:\n"
"        particle: %s\n"
		      )
		% P_in.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/pfes.hh <==
// pfes -- puncture function & effective source
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/pfes.hh,v 1.73 2026/01/27 05:31:24 jonathan Exp $
//
// pfes::
#ifdef DEFINE_FAKE_PFES
// fake_pfes::
#endif
// circular_orbit_pfes::
// make_pfes
//

#ifndef EVOL__PFES_HH
#define EVOL__PFES_HH

#ifdef DEFINE_FAKE_PFES
// we define a /fake_pfes/ class for use in
// testing/debugging generic finite differencing.
#endif	// DEFINE_FAKE_PFES

#include <cassert>

#include <memory>			// std::unique_ptr
#include <string>
#include <vector>			// only used for /fake_pfes/

#include "boost/core/noncopyable.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"
#include "interval.hh"
#include "gridfn.hh"
#ifdef DEFINE_FAKE_PFES
  #include "random_polynomial.hh"		// only used for /fake_pfes/
#endif

#include "common.hh"
#include "black_hole.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"

#include "which_hbar.hh"
#include "ell_emm.hh"
#include "geometry.hh"
#include "hbar_semantics.hh"
#include "worldtube.hh"
#include "particle.hh"

// everything in this file is inside this namespace
namespace smp
	  {

// forward declaration
class RHS_smp_vacuum;

//******************************************************************************

//
// A /pfes/ object represents, calculates, and optionaly caches the
// puncture function, its space and time derivatives, and the effective
// source.  A /pfes/ object also maintains a "current time" and valid flags.
//
// A /pfes/ optionally supports gradual turn-on of the puncture, as per
// p.153-155 of my smp notes (copied, in turn, from p.122-123 of my ksf notes).
// This is controlled by the parameters
//   pfes::do_gradual_turnon			# Boolean, default false
//   pfes::gradual_turnon.z_at_initial_t	# fp, default value -5.0
//   pfes::gradual_turnon.turnon_time_scale	# fp, default value 20.0
//
// The current time is shared for the puncture function, its derivatives,
// and the effective source; this current time is logically independent from
// those of /particle/ and/or /worldtube/.
//
// There are separate valid flags for (a) the puncture function and its
// derivatives, and (b) for the effective source.
//
// A /pfes/ object is specific to, and keeps references to, but does not
// own, /geometry/, /worldtube/, and /particle/ objects.  In practice the
// /geometry/ and /particle/ will be owned by the base /source_info/ object
// of the /source_info_esrc/ that owns the pfes, and the /worldtube/ will
// be owned by the /source_info_esrc/.
//
// Note that it is NOT required that a /pfes/ or its associated worldtube
// region be contained in the /geometry/'s grid.  However, the /pfes/ only
// computes things within the (nominal) grid (i.e., it "clips" its computation
// region by intersecting it with the grid).
//
// /pfes/ is an abstract base class, with derived classes for each
// type of particle orbit,
#ifdef DEFINE_FAKE_PFES
// and also for a "fake" test pfes used for debugging.
#endif
// The class hierarchy is
//	(pfes)
#ifdef DEFINE_FAKE_PFES
//		fake_pfes
#endif
//		circular_orbit_pfes
//
// A /pfes/ may support either or both of Barack-Lousto or Barack-Sago
// semantics.
//
// FIXME: At present there is no caching, i.e., /compute_for_time()/
//        always (re)computes the pfes from scratch.
//
class	pfes
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;

	//
	// black hole, geometry, worldtube, etc
	//

	const geometry& get_geometry() const { return geom_; }
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	// /t/ at the start of the entire simulation
	// ... this is used in the gradual-turnon calculation
	fp initial_t() const { return initial_t_; }

	const Schw::black_hole& BH() const { return get_geometry().BH(); }

	const ell_emm& get_ell_emm() const
		{ return get_geometry().get_ell_emm(); }
	int ell() const { return get_ell_emm().ell(); }
	int emm() const { return get_ell_emm().emm(); }
	fp fp_emm() const { return get_ell_emm().fp_emm(); }

	const worldtube& get_worldtube() const { return WT_; }

	// the particle
	// ... this is a references to an object we do not own
	// ... note the particle is NOT /const/; our derived classes
	//     may need to change the particle's time (but they promise
	//     to then restore it before returning to non-class code)
	particle& P() const { return P_; }

	//
	// call /compute_for_time()/ to compute the puncture fn, its
	// derivatives, and optionally the effective src, then update the
	// current time and the valid flags
	//
	void update_for_time(const fp t_in,
			     const bool do_want_esrc_flag,
			     const RHS_smp_vacuum* RHS_smp_vacuum_ptr);

protected:
	// do the actual computation of the puncture fn, its time derivatives,
	// and optionally the effective src:
	//
	// there are two cases:
	// if /do_want_esrc_flag == true/,
	// 	compute the puncture fn, its derivatives, and the
	//         effective src, and store them in this class's caches;
	//         in this case /RHS_smp_vacuum_ptr/ must be non-null
	//         (and point to an appropriate /RHS_smp_vacuum/ object)
	// if /do_want_esrc_flag == false/,
	// 	compute the puncture fn and its derivatives (but
	//         NOT the effective src); in this case /RHS_smp_vacuum_ptr/
	//         is unused and may be null
	//
	// ... see derived classes for optional debugging output
	//
	virtual void compute_for_time(const fp t_in,
				      const bool do_want_esrc_flag,
				      const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
		= 0;


	//
	// gradual turn-on of the puncture
	//
public:
	// should we do gradual turn-on?
	bool do_gradual_turnon() const { return do_gradual_turnon_; }

	// if /do_gradual_turnon()/, these are passed to
	// /util::graudal_turnon_z_of_t()/ to set the turn-on parameters
	fp gradual_turnon_z_at_initial_t() const
		{ return gradual_turnon_z_at_initial_t_; }
	fp gradual_turnon_time_scale() const
		{ return gradual_turnon_time_scale_; }

	// the gradual-turnon factor at specified time
	fp gradual_turnon_factor(fp tt)
		{
		return util::gradual_turnon(gradual_turnon_z_at_initial_t(),
					    gradual_turnon_time_scale(),
					    initial_t(),
					    tt);
		}

	//
	// These functions optionally apply the gradual-turnon transformation
	// to the puncture fn and its time derivatives at the current time,
	// as per p.155 of my smp notes.
	//
	// Arguments:
	// pfn,{dt,dtt}_pfn = the puncture fn and its time derivatives,
	//                    with gradual turn-on not yet applied
	//
	// Results:
	// If /do_gradual_turnon()/,
	//    these functions return the gradually-turned-on puncture fn
	//    and its time derivatives;
	// otherwise, these functions return {pfn,dt_pfn,dtt_pfn}
	//    respectively.
	//

	// operate component-by-component on entire /SH_tensor_at_point/
	SH_tensor_at_point<field>
	  maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>& pfn) const;
	SH_tensor_at_point<field>
	  dt_maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>&    pfn,
				      const SH_tensor_at_point<field>& dt_pfn)
		const;
	SH_tensor_at_point<field>
	  dtt_maybe_gradual_turnon_pfn(const SH_tensor_at_point<field>&     pfn,
				       const SH_tensor_at_point<field>&  dt_pfn,
				       const SH_tensor_at_point<field>& dtt_pfn)
		const;

	// operate on an individual component
	field     maybe_gradual_turnon_pfn(field pfn) const;
	field  dt_maybe_gradual_turnon_pfn(field pfn, field dt_pfn) const;
	field dtt_maybe_gradual_turnon_pfn(field     pfn,
					   field  dt_pfn,
					   field dtt_pfn)
		const;


public:
	//
	// current time & valid flags
	//

	// current time held in this class
	fp t() const { return t_; }

	// are our cached values valid?
	bool     puncture_fn_is_valid() const { return  pfn_is_valid_; }
	bool  dt_puncture_fn_is_valid() const { return  pfn_is_valid_; }
	bool dtt_puncture_fn_is_valid() const { return  pfn_is_valid_; }
	bool   effective_src_is_valid() const { return esrc_is_valid_; }


	//
	// regions where puncture fn, its derivatives,
	// and effective src are currently defined
	// ... for non-circular particle orbits these regions
	//     may be time-dependent
	//
public:
	// region for which puncture function and its time derivatives
	// are defined
	// = the set of any possible molecule input point
	//   for evaluation points in the worldtube region
	const util::interval& hbar_puncture_region() const
		{ return hbar_puncture_region_; }

	// region for which effective source is defined
	// = worldtube region
	const util::interval& effective_src_region() const
		{ return effective_src_region_; }

	//
	// puncture fn, its time derivatives, and effective src
	//
public:
	// get puncture function $\hbar^{\puncture (I) \ell m}$ at time /t()/
	const SH_tensor_gridfn<field>& hbar_puncture() const
		{ return hbar_puncture_; }
	SH_tensor_at_point<field> hbar_puncture_at_point(const int i) const
		{ return hbar_puncture().components_at_point(i); }

	// get d/dt of puncture function at time /t()/
	const SH_tensor_gridfn<field>& dt_hbar_puncture() const
		{ return dt_hbar_puncture_; }
	SH_tensor_at_point<field> dt_hbar_puncture_at_point(const int i) const
		{ return dt_hbar_puncture().components_at_point(i); }

	// get puncture fn or d/dt(puncture fn)
	const SH_tensor_gridfn<field>& generic_puncture(bool is_hbar) const
		{ return is_hbar ? hbar_puncture() : dt_hbar_puncture(); }

	// get d^2/dt^2 of puncture function at time /t()/
	// ... this isn't used in the main evolution equations,
	//     but it's used in testing the effective source
	//     (as per p.67ff of my /smp/ notes)
	//     and for comparing the RHS with non-effective-source codes
	const SH_tensor_gridfn<field>& dtt_hbar_puncture() const
		{ return dtt_hbar_puncture_; }
	SH_tensor_at_point<field> dtt_hbar_puncture_at_point(const int i) const
		{ return dtt_hbar_puncture().components_at_point(i); }

	// get effective source $S^{\effective (I) \ell m}$ at time /t()/
	const SH_tensor_gridfn<field>& effective_src() const
		{ return effective_src_; }
	SH_tensor_at_point<field> effective_src_at_point(const int i) const
		{ return effective_src().components_at_point(i); }

	//
	// These functions are used by our derived classes
	// to set the puncture fn and its time derivatives,
	// or the effective src.
	//
protected:
	// set entire tensor at grid point /i/
	void set_puncture(const SH_tensor_at_point<field>&     pfn,
			  const SH_tensor_at_point<field>&  dt_pfn,
			  const SH_tensor_at_point<field>& dtt_pfn,
			  int i)
		{
		    hbar_puncture_.set_components_at_point(    pfn, i);
		 dt_hbar_puncture_.set_components_at_point( dt_pfn, i);
		dtt_hbar_puncture_.set_components_at_point(dtt_pfn, i);
		}
	void set_effective_src(const SH_tensor_at_point<field>& esrc, int i)
		{ effective_src_.set_components_at_point(esrc, i); }

	// set individual tensor component /I/ at grid point /i/
	void set_puncture(field pfn, field dt_pfn, field dtt_pfn,
			  int I, int i)
		{
		    hbar_puncture_.gridfn_generic(I)(i) =     pfn;
		 dt_hbar_puncture_.gridfn_generic(I)(i) =  dt_pfn;
		dtt_hbar_puncture_.gridfn_generic(I)(i) = dtt_pfn;
		}
	void set_effective_src(field esrc, int I, int i)
		{ effective_src_.gridfn_generic(I)(i) = esrc; }

public:

	//
	// ***** constructors, destructor *****
	//
public:
	// we keep references to all the passed-in objects,
	// so those objects' life times must be >= our's
	pfes(const geometry& geom_in,
	     const hbar_semantics& hbar_semantics_in,
	     fp initial_t_in,
	     const worldtube& WT_in,
	     particle& P_in);
	virtual ~pfes() = default;


	//
	// ***** data *****
	//
private:
	// references to objects we do NOT own
	const geometry& geom_;
	const hbar_semantics& hbar_semantics_;
	const fp initial_t_;
	const worldtube& WT_;
	particle& P_;

	const bool do_gradual_turnon_;
	const fp gradual_turnon_z_at_initial_t_;
	const fp gradual_turnon_time_scale_;

	fp t_;
	bool pfn_is_valid_, esrc_is_valid_;

	const util::interval hbar_puncture_region_;
	const util::interval effective_src_region_;

	// storage arrays for puncture function & its time derivatives
	// *** DECLARATION ORDER ***
	// *** these must be declared after /hbar_puncture_region_/
	SH_tensor_gridfn<field>     hbar_puncture_;
	SH_tensor_gridfn<field>  dt_hbar_puncture_;
	SH_tensor_gridfn<field> dtt_hbar_puncture_;
	
	// storage array for effective src
	// *** DECLARATION ORDER ***
	// this must be declared after effective_src_region_
	SH_tensor_gridfn<field> effective_src_;
	};

//******************************************************************************

#ifdef DEFINE_FAKE_PFES
//
// A /fake_pfes/ object represents and calculates a fake puncture fn
// and its time derivative, for use in testing/debugging code which
// needs a puncture fn, but doesn't care about exactly what that is.
// In particular, this is useful for testing/debugging generic finite
// differencing.
//
// /fake_pfes/ doesn't implement gradual turn-on.
//
// The test puncture function is a random polynomial in /rstar/ and /t/
// for each /I/.
//
// The polynomial degree is specified by the parameter
//   fake_pfes::random_polynomial.deegree		# defalt 4
//
// *** Implementation notes ***
// Our array classes don't (yet) have template instantiations for
// high-level types, so we use a std::vector for the low-level container
// for the random polynomials.  We use /posn/ as a generic 0-origin index
// into this std::vector.  /posn/ and the std::vector container are only
// exposed internally to class members; our public-facing API hides them.
//
class	fake_pfes
	: public pfes
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	std::string describe_me() const override
		{ return "test pfes"; }

	// region where we define puncture fn, d/dt(puncture fn),
	const util::interval& defn_region() const
		{ return hbar_puncture_region(); }

	//
	// ***** computation *****
	//

protected:
	// compute the puncture fn and its 1st time derivative throughout
	// /hbar_puncture_region()/, store these in /pfes/'s storage arrays,
	// and set the appropriate /pfes/ valid flags
	virtual
	  void compute_for_time(const fp t_in,
				const bool /* want_esrc_flag */,
				const RHS_smp_vacuum* /* RHS_smp_vacuum_ptr */)
		override;

private:
	// map tensor index /I/ --> std::vector index /posn/
	int posn_of_I(const int I) const
		{
		assert(I >= tensor_indices::min_I());
		assert(I <= tensor_indices::max_I());
		return I - tensor_indices::min_I();
		}

public:
	// access to our random test polynomial for tensor index /I/
	// ... this is /public/ for the use of test drivers which want
	//     an "independent" computation of derivatives of the puncture fn
	typedef util::random_polynomial_2D<field, fp> random_poly_t;
	const random_poly_t& get_pfn_polynomial(const int I) const
		{
		const auto* const pp_ptr
			= &*all_pfn_polynomials_.at(posn_of_I(I));
		assert(pp_ptr != nullptr);
		return *pp_ptr;
		}


	//
	// ***** constructors, destructor *****
	//
public:
	// our base class keeps references to all the passed-in objects,
        // so those objects' life times must be >= our's
	fake_pfes(const geometry& geom_in,
		  const hbar_semantics& hbar_semantics_in,  // passed to base
							    // class ctor, but
							    // not used in this
							    // class
		  fp initial_t_in,
		  const worldtube& WT_in,
		  particle& P_in);
	virtual ~fake_pfes() = default;


	//
	// ***** data *****
	//
private:
	// vector of pointers to objects we own
	// name abbreviates "vector of random polynomials"
	// ... all pointers set to non-null values in 
	// ... random-polynomial (x,y) variables = (rstar,t)
	std::vector<std::unique_ptr<random_poly_t>> all_pfn_polynomials_;
	};
#endif	// DEFINE_FAKE_PFES

//******************************************************************************

//
// A /circular_orbit_pfes/ object represents, calculates, and caches the
// puncture function, its space and time derivatives, and the effective
// source, for a particle in a circular orbit.
//
// At present the underlying calculations use Barry's
//   LorenzGauge1DEffectiveSource
// code.  We use the circular-orbit "rotation trick" for the time dependence.
//
// A /circular_orbit_pfes/ supports either Barack-Lousto or Barack-Sago
// /hbar/ semantics.  Barry's effective source assumes Barack-Sago; if /hbar/
// has Barack-Lousto semantics then we convert the puncture function, it's
// derivatives, and the effective source from Barack-Sago to Barack-Lousto
// when we compute them.
//
// For simplicity, we compute the puncture function, d/dt of the puncture
// function, and the effective source, all on the same region of the slice;
// in practice this is the union of the regions where these are needed.
//
class	circular_orbit_pfes
	: public pfes
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	std::string describe_me() const override;

	// region where we define puncture fn, d/dt(puncture fn),
	// and effective src
	// ... this is guaranteed to be contained in the grid's nominal region
	const util::interval& defn_region() const { return defn_region_; }
	int N_defn_points() const { return defn_region().N_points(); }


	//
	// ***** computation *****
	//

protected:
	// compute the puncture fn, its space & time derivatives, and
	// optionally the effective src, store these in /pfes/'s storage
	// arrays, and set the appropriate /pfes/ valid flags
	//
	// there are two cases:
	// if /want_esrc_flag == true/,
	// 	compute the puncture fn, its derivatives, and the
	//         effective src at time /t_in/, storing these in /pfes/'s
	//         storage arrays, and set all valid flags to /true/;
	//         in this case /RHS_smp_vacuum_ptr/ must be non-null
	//         (and point to an appropriate /RHS_smp_vacuum/ object)
	// if /want_esrc_flag == false/,
	// 	compute the puncture fn and its derivatives (but
	//         NOT the effective src), storing these in /pfes/'s
	//         storage arrays, set the valid flags for the puncture fn
	//         and its derivatives to /true/, and set the valid flag
	//         for the effective src to /false/; in this case
	//         /RHS_smp_vacuum_ptr/ is unused and may be null
	// in either case, the current time is set to /t_in/
	//
	// ... may optionally do output, controlled by parameters:
	//       circular_orbit_pfes::compute_for_time.output_hbar_puncture
	//       circular_orbit_pfes::compute_for_time.output_dt_hbar_puncture
	//       circular_orbit_pfes::compute_for_time.output_dtt_hbar_puncture
	//       circular_orbit_pfes::compute_for_time.output_effective_src
	// ... uses debug flags (below)
	//
	virtual
	  void compute_for_time(const fp t_in,
				const bool want_esrc_flag,
				const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
		override;


	//
	// ***** flags for the computation *****
	//

public:
	// debug flag -- normal computation has this /true/
	// should we include the dtt term in the effective source?
	bool effective_src_use_dtt_term() const
		{ return effective_src_use_dtt_term_; }

	// debug flag -- normal computation has this /true/
	// should we include the RHS(pfn) term in the effective src?
	bool effective_src_use_RHS_of_pfn_term()
		{ return effective_src_use_RHS_of_pfn_term_; }


	// helper functions for /compute_for_time()/
private:
	// map our /i/ index --> 0-origin /posn/ index in work arrays
	int posn_of_i(const int i) const { return i - defn_region().min_i(); }

	// access to work arrays
	SH_tensor_at_point<field>     pfn_at_point(const int i) const
		{
		const int posn = posn_of_i(i);
		assert(posn >= 0);
		assert(posn < N_defn_points());
		return SH_tensor_at_point<field>(hbar_puncture_2D_, posn);
		}
	SH_tensor_at_point<field>  dr_pfn_at_point(const int i) const
		{
		const int posn = posn_of_i(i);
		assert(posn >= 0);
		assert(posn < N_defn_points());
		return SH_tensor_at_point<field>(dr_hbar_puncture_2D_, posn);
		}
	SH_tensor_at_point<field> drr_pfn_at_point(const int i) const
		{
		const int posn = posn_of_i(i);
		assert(posn >= 0);
		assert(posn < N_defn_points());
		return SH_tensor_at_point<field>(drr_hbar_puncture_2D_, posn);
		}


	//
	// ***** constructors, destructor *****
	//
public:
	// our base class keeps references to all the passed-in objects,
        // so those objects' life times must be >= our's
	circular_orbit_pfes(const geometry& geom_in,
			    const hbar_semantics& hbar_semantics_in,
			    fp initial_t_in,
			    const worldtube& WT_in,
			    particle& P_in);
	virtual ~circular_orbit_pfes() = default;


	//
	// ***** data *****
	//
private:
	// region of the radial grid in which we compute Barry's
	// puncture fn & its derivatives
	util::interval defn_region_;

	const bool effective_src_use_dtt_term_;
	const bool effective_src_use_RHS_of_pfn_term_;

	// this is an array of all the /r/ coordinates at which
	// computation is wanted, in increasing order of /i/
	// ... we refer to the 0-origin index into this array as /posn/
	std::vector<fp> all_r_at_which_to_compute_;

	// work arrays for puncture fn, d/dr(puncture fn), d^2/dr^2(puncture fn)
	// ... IMPORTANT: layout of these arrays is dictated by Barry's API
	//       1st index = [I]
	//       2nd index = [posn]
	boost::multi_array<field,2>     hbar_puncture_2D_;
	boost::multi_array<field,2>  dr_hbar_puncture_2D_;
	boost::multi_array<field,2> drr_hbar_puncture_2D_;
	};

//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the IS-A-/pfes/ classes.
//
// This function chooses a IS-A-/pfes/ class as described below, then
// constructs a new-allocated object of the corresponding IS-A-/pfes/ class.
// This function returns a
//   std::unique_ptr<pfes>
// pointing to the newly-allocated object.
//
// The IS-A-/pfes/ class is chosen as follows:
// * If the Boolean parameter
//     make_pfes::make_fake_pfes
//   is defined and is true, then the IS-A-/pfes/ class is /fake_pfes/.
// * Otherwise, this function uses /dynamic_cast/ to determine which of
//   the IS-A-/particle/ derived classes the /particle/ object is, then 
//   chooses a corresponding /pfes/ class.
//
// The IS-A-/pfes/ object keeps references to all the passed-in objects,
// so the passed-in objects' life times must be >= that of the IS-A-/pfes/
// object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<pfes>
  make_pfes(const geometry& geom_in,
	    const hbar_semantics& hbar_semantics_in,
	    fp initial_t_in,
	    const worldtube& WT_in,
	    particle& P_in);

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__PFES_HH


==> anc/smp-v8.10.23/src/evol/pfes_fns.cc <==
// misc operations on /pfes/ objects
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/pfes_fns.cc,v 1.2 2025/12/31 05:49:15 jonathan Exp $
//
// pfes_fns::add_pfn_multiple_in_worldtube
//

#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "gridfn.hh"

#include "worldtube.hh"
#include "source_info.hh"
#include "slice.hh"
#include "misc.hh"
#include "source_info.hh"
#include "pfes.hh"
#include "pfes_fns.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::describe_pointer;
using util::pow2;
using util::fuzzy;
using util::nearest_divisor_that_is_multiple;
using util::output_number;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {
namespace pfes_fns
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// Roughly speaking, this function does the computation
//   dst := dst + kappa*src
// inside the worldtube.
//
// See the comments in the .hh file for details.
//
void
  add_pfn_multiple_in_worldtube(const slice& src,
				const bool hbar_flag, const bool dt_hbar_flag,
				slice::slice_semantics_t pfn_semantics,
				const bool copy_outside_worldtube_flag,
				const fp kappa, const source_info* const SI_ptr,
				slice& dst)
{
static const int verbose = get_parameter<int>("verbose", 0);
const bool pfn_is_dt_state
	= (pfn_semantics == slice::slice_semantics_t::dt_state_vector);

if (verbose > 6)
	cout << format(
"add_pfn_multiple_in_worldtube(src=%s [t=%g],\n"
"                              hbar_flag=%s, dt_hbar_flag=%s,\n"
"                              pfn_semantics=%s [pfn_is_dt_state=%s],\n"
"                              copy_outside_worldtube_flag=%s,\n"
"                              kappa=%g, SI_ptr=%s\n"
"                              dst=%s)\n"
		      )
		% src.name() % src.t()
		% name_of_bool(hbar_flag) % name_of_bool(dt_hbar_flag)
		% slice::name_of_slice_semantics(pfn_semantics)
			% name_of_bool(pfn_is_dt_state)
		% name_of_bool(copy_outside_worldtube_flag)
		% kappa % describe_pointer(SI_ptr)
		% dst.name();

if (! src.is_slice_smp())
	return;						// *** early return ***
if (! dst.is_slice_smp())
	return;						// *** early return ***
const auto& src_smp = src.self_slice_smp();
      auto& dst_smp = dst.self_slice_smp();

if (SI_ptr == nullptr)
	return;						// *** early return ***
if (! SI_ptr->is_source_info_esrc())
	return;						// *** early return ***

assert(fuzzy<fp>::EQ(SI_ptr->t(), src.t()));	// ensure that /source_info/
						// is at correct time; we can't
						// update it ourself because
						// it's /const/
const fp t = src.t();

auto& SI_esrc = SI_ptr->self_source_info_esrc();
const worldtube& WT          = SI_esrc.WT();
const pfes     & pfes_object = SI_esrc.get_pfes();
if (verbose >= 8)
	{
	cout << "   " << WT         .describe_me() << "\n";
	cout << "   " << pfes_object.describe_me() << "\n";
	}

const auto&    hbar_puncture = pfn_is_dt_state
			       ? pfes_object. dt_hbar_puncture()
			       : pfes_object.    hbar_puncture();
const auto& dt_hbar_puncture = pfn_is_dt_state
			       ? pfes_object.dtt_hbar_puncture()
			       : pfes_object. dt_hbar_puncture();

    for (int I  = tensor_indices::min_I() ;
	     I <= tensor_indices::max_I() ;
	   ++I)
    {
    if (verbose >= 8)
	    cout << format("      SH-tensor component I=%d\n") % I;

    const util::gridfn<field>&   hbar_src = src_smp.   hbar().gridfn_generic(I);
    const util::gridfn<field>&dt_hbar_src = src_smp.dt_hbar().gridfn_generic(I);
          util::gridfn<field>&   hbar_dst = dst_smp.   hbar().gridfn_generic(I);
          util::gridfn<field>&dt_hbar_dst = dst_smp.dt_hbar().gridfn_generic(I);
    const util::gridfn<field>&   hbar_pfn =     hbar_puncture.gridfn_generic(I);
    const util::gridfn<field>&dt_hbar_pfn =  dt_hbar_puncture.gridfn_generic(I);

	for (int i = dst.nominal_min_i() ; i <= dst.nominal_max_i() ; ++i)
	{
	if (WT.contains_point(i))
		{
		if (hbar_flag)
			   hbar_dst(i) =    hbar_src(i) + kappa*   hbar_pfn(i);
		if (dt_hbar_flag)
			dt_hbar_dst(i) = dt_hbar_src(i) + kappa*dt_hbar_pfn(i);
		}
	   else {
		if (copy_outside_worldtube_flag)
			{
			if (hbar_flag)
				   hbar_dst(i) =    hbar_src(i);
			if (dt_hbar_flag)
				dt_hbar_dst(i) = dt_hbar_src(i);
			}
		}
	}
    }

if (verbose >= 8)
	cout << format("   setting destination slice to time t=%g\n") % t;
dst.set_time(t);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace pfes_fns
	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/pfes_fns.hh <==
// misc operations on /pfes/ objects
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/pfes_fns.hh,v 1.1 2025/12/30 03:48:28 jonathan Exp $
//
// pfes_fns::add_pfn_multiple_in_worldtube
//

#ifndef EVOL__PFES_FNS_HH
#define EVOL__PFES_FNS_HH

#include <utility>			// std::pair
#include <string>

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"

#include "common.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "SH_tensor_at_point.hh"
#include "slice.hh"
#include "pfes.hh"

// everything in this file is inside these namespaces
namespace smp
	  {
namespace pfes_fns
	  {

//******************************************************************************

//
// If the following 3 conditions are all met,
// * /src/ IS-A /slice_smp/ object
// * /dst/ IS-A /slice_smp/ object
// * we're using an effective-source scheme
//   (i.e., /SI_ptr != nullptr && /SI_ptr->is_source_info_esrc()/)
// then this function does the computation:
//
// assert(fuzzy<fp>::EQ(SI_ptr->t(), src.t()))	// ensure that /source_info/
//						// is at correct time; we can't
//						// update it ourself because
//						// it's /const/
// pfn_is_dt_state
//     = (pfn_semantics == slice::slice_semantics_t::dt_state_vector)
// const auto& src_smp = src.self_slice_smp()
//       auto& dst_smp = dst.self_slice_smp()
//     for points in dst.nominal_grid
//     {
//     if (WT.contains_point)
//         {
//         if (hbar_flag)
//             dst_smp.   hbar() = src_smp.   hbar()
//                                 + kappa*(pfn_is_dt_state ?  dt_pfn :    pfn)
//         if (dt_hbar_flag)
//             dst_smp.dt_hbar() = src_smp.dt_hbar()
//                                 + kappa*(pfn_is_dt_state ? dtt_pfn : dt_pfn)
//         }
//     else
//         {
//         if (copy_outside_worldtube_flag)
//             {
//             if (hbar_flag)
//                     dst_smp.   hbar() = src_smp.   hbar()
//             if (dt_hbar_flag)
//                     dst_smp.dt_hbar() = src_smp.dt_hbar()
//             }
//         }
//
// It's ok if /src/ and /dst/ are the same slice.
//
// If any of the 4 preconditions are not met, then this function is a no-op.
//
void add_pfn_multiple_in_worldtube(const slice& src,
				   bool hbar_flag, bool dt_hbar_flag,
				   slice::slice_semantics_t pfn_semantics,
				   bool copy_outside_worldtube_flag,
				   const fp kappa, const source_info* SI_ptr,
				   slice& dst);

//******************************************************************************

	  }	// namespace smp
	  }	// namespace pfes_fns

#endif	// #ifndef EVOL__PFES_FNS_HH


==> anc/smp-v8.10.23/src/evol/ppart.cc <==
// ppart -- helper classes for the point-particle RHS computation
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ppart.cc,v 1.42 2025/12/19 21:37:31 jonathan Exp $
//
// ppart_common::ppart_common
//
// ppart_TXV_matrices::ppart_TXV_matrices
/// ppart_TXV_matrices::compute_TXV
/// ppart_TXV_matrices::compute_drstar_X
// ppart_TXV_matrices::print_me
//
// ppart_source_term::ppart_source_term
// ppart_source_term::print_me
//
// ppart_jumps::ppart_jumps
// ppart_jumps::print_me
// ppart_jumps::update_for_time
// ppart_jumps::compute_jumps
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <iostream>
#include <sstream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "array.hh"
#include "param.hh"
#include "io.hh"

#include "common.hh"
#include "Schw.hh"
#include "black_hole.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "particle.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"
#include "ppart.hh"

using std::cout;
using std::cerr;
using std::sin;
using std::cos;
using boost::format;
using param::get_parameter;
using util::fuzzy;
using util::pow2;
using util::open_IO_file;
using util::output_number;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /ppart_common/ object
//
ppart_common::ppart_common(const ell_emm& lm,
			   const hbar_semantics& hbar_semantics_in)
	: boost::noncopyable(),

	  min_IJ_(lm.min_I_for_nonzero()),
	  max_IJ_(lm.max_I_for_nonzero()),
	  I_interval_(min_IJ_, max_IJ_),
	  hbar_semantics_(hbar_semantics_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_common::ppart_common(this=%p, %s,\n"
"                           ell=%d, emm=%d, parity=%s)\n"
"   min_IJ()=%d max_IJ()=%d I_interval=%s\n"
		      )
		% this % get_hbar_semantics().describe_me()
		% lm.ell() % lm.emm() % lm.parity_cstring()
		% min_IJ() % max_IJ() % I_interval().describe_me();

// our array indexing assumes this
assert(lm.hbar_I_nonzero_is_contiguous());
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /ppart_TXV_matrices/ object.
// There is optional super-debug printing when the object is constructed.
//
ppart_TXV_matrices::ppart_TXV_matrices(const Schw::black_hole& BH,
				       const ell_emm& lm,
				       const hbar_semantics& hbar_semantics_in,
				       const particle& P,
				       const RHS_smp_vacuum& RHS_smp_vac)
	: ppart_common(lm, hbar_semantics_in),

	  T_       (I_interval(), I_interval()),
	  X_       (I_interval(), I_interval()),
	  V_       (I_interval(), I_interval()),
	  drstar_X_(I_interval(), I_interval()) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_TXV_matrices::ppart_TXV_matrices(this=%p)\n"
"   BH: %s\n"
"   %s, ell=%d, emm=%d, parity=%s\n"
"   particle: %s\n"
"   RHS_smp_vac: %s\n"
		      )
		% this
		% BH.describe_me()
		% get_hbar_semantics().describe_me() % lm.ell() % lm.emm()
						     % lm.parity_cstring()
		% P.describe_me()
		% RHS_smp_vac.describe_me();

static const bool super_debug
	= get_parameter<bool>("ppart_TXV_matrices::super_debug", false);
static const bool super_debug_output_TXV_at_particle
	= get_parameter<bool>(
	    "ppart_TXV_matrices::super_debug.output_TXV_at_particle", false
			     );

// our array indexing assumes this
assert(lm.hbar_I_nonzero_is_contiguous());

const geometry& geom = RHS_smp_vac.get_geometry();

const int print_rl    = geom.rl();
const fp  print_t     = P.t    ();
const fp  print_rstar = P.rstar();

compute_TXV(BH, lm,
	    RHS_smp_vac,
	    P.r(),
	    print_rl, print_t, print_rstar,
	    &T_, &X_, &V_);
compute_drstar_X(BH, lm,
		 RHS_smp_vac,
		 P.rstar(),
		 print_rl, print_t);

if (super_debug)
	{
	cout << format("### T,X,V,drstar_X matrices at rl=%d, t=%g, rstar=%g\n")
		% print_rl % print_t % print_rstar;
	print_me("### ");
	} 
if (super_debug_output_TXV_at_particle)
	{
	std::fstream os;
	const std::string subdirectory_name
		= geom.time_subdirectory_name(P.t());
	const std::string file_name = geom.IO_file_name("TXV_at_particle");
	open_IO_file(model_name_string(), subdirectory_name,
		     file_name,
		     std::ios_base::out, os);
	print_me("", os);
	}
}

//******************************************************************************

//
// This function computes the T, X, and/or V matrices at a specified
// position /r/, and returns them through the pointer arguments.
//
// The computation is done by "finite differencing" the vacuum RHS
// computation.  That is, recall that T, X, and V are defined by
//	RHS[i] = T_ij*dt_hbar[j] + X_ij*drstar_hbar[j] + V_ij*hbar[j]
//               + other terms
// Because this is a *linear* function of the inputs (/dt_hbar/,
// /drstar_hbar/, and /hbar/), we can compute successive columns of
// /T/, X, and V by evaluating the RHS using Kronecker-delta /dt_hbar/,
// /drstar_hbar/, and /hbar/.
//
// ... this function doesn't use any member data or functions
//     of this class, but it does use stuff from our base class
//     /ppart_common/ 
//
// Arguments:
// r = the r coordinate at which to do the computation
// print_* = used only for printing log messages in
//             RHS_smp_vacuum::vacuum_dtt_hbar_at_point()
//           and its subfunctions
// {TT,XX,VV}_ptr = for each non-null pointer, the corresponding matrix is
//                  calculated and stored in the pointed-to /util::array_2D/
//                  object (which must already have the correct index bounds)
//
void ppart_TXV_matrices::
     compute_TXV(const Schw::black_hole& BH,
		 const ell_emm& lm,
		 const RHS_smp_vacuum& RHS_smp_vac,
		 const fp r,
		 const fp print_rl, const fp print_t, const fp print_rstar,
		 util::array_2D<fp>* TT_ptr,
		 util::array_2D<fp>* XX_ptr,
		 util::array_2D<fp>* VV_ptr)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_TXV_matrices::compute_TXV(print_rl=%d, print_t=%g, print_rstar=%g)\n"
		      )
	% print_rl % print_t % print_rstar;

const fp f            = Schw::           f_of_r(BH, r);
const fp fprime       = Schw::      fprime_of_r(BH, r);
const fp fprime_prime = Schw::fprime_prime_of_r(BH, r);
const fp potential    = Schw::potential_of_ell_r(BH, lm.fp_ell(), r);

const SH_tensor_at_point<field> zero;

	for (int J = min_IJ() ; J <= max_IJ() ; ++J)
	{
	// Kronecker-delta tensor: (J) = 1, all other components = 0
	const auto delta_J = SH_tensor_at_point<field>::Kronecker_delta(J);

	if (TT_ptr != nullptr)
		{
		// pass Kronecker /delta_J/ as /dt_hbar/
		const SH_tensor_at_point<field> dtt_hbar
		  = RHS_smp_vac
		    .vacuum_dtt_hbar_at_point(zero, zero, zero, delta_J,
					      r,
					      f, fprime, fprime_prime,
					      potential,
					      print_rl, print_t, print_rstar,
					      false);	// no super-debug print

		auto& TT = *TT_ptr;
			for (int I = min_IJ() ; I <= max_IJ() ; ++I)
			{
			TT(I,J) = util::make_real(
				    dtt_hbar.X_generic(I),
				    "ppart_TXV_matrices::compute_TXV() TT(I,J)"
						 );
			}
		}

	if (XX_ptr != nullptr)
		{
		// pass Kronecker /delta_J/ as /drstar_hbar/
		const SH_tensor_at_point<field> dtt_hbar
		  = RHS_smp_vac
		    .vacuum_dtt_hbar_at_point(zero, delta_J, zero, zero,
					      r,
					      f, fprime, fprime_prime,
					      potential,
					      print_rl, print_t, print_rstar,
					      false);	// no super-debug print

		auto& XX = *XX_ptr;
			for (int I = min_IJ() ; I <= max_IJ() ; ++I)
			{
			XX(I,J) = util::make_real(
				    dtt_hbar.X_generic(I),
				    "ppart_TXV_matrices::compute_TXV() XX(I,J)"
						 );
			}
		}
	if (VV_ptr != nullptr)
		{
		// pass Kronecker /delta_J/ as /hbar/
		const SH_tensor_at_point<field> dtt_hbar
		  = RHS_smp_vac
		    .vacuum_dtt_hbar_at_point(delta_J, zero, zero, zero,
					      r,
					      f, fprime, fprime_prime,
					      potential,
					      print_rl, print_t, print_rstar,
					      false);	// no super-debug print

		auto& VV = *VV_ptr;
			for (int I = min_IJ() ; I <= max_IJ() ; ++I)
			{
			VV(I,J) = util::make_real(
				    dtt_hbar.X_generic(I),
				    "ppart_TXV_matrices::compute_TXV() VV(I,J)"
						 );
			}
		}
	}
}

//******************************************************************************

//
// This function computes the rstar derivative of the X matrix at a
// specified position /r/, and stores this derivative in our member
// variable /drstar_X_/
//
// The computation is done by literally finite differencing the
// computation of the X matrix; at present this is only 2nd order accurate.
// If this ever becomes a problem, it would be easy to change.
//
// ... the grid spacing is set by the parameter
//       ppart_TXV_matrices::compute_drstar_X.delta_rstar
//     with the default being
//       RHS_smp_vac.get_geometry().Delta_rstar() 
//
void ppart_TXV_matrices::
     compute_drstar_X(const Schw::black_hole& BH,
		      const ell_emm& lm,
		      const RHS_smp_vacuum& RHS_smp_vac,
		      const fp rstar,
		      const fp print_rl, const fp print_t)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_TXV_matrices::compute_drstar_X(print_rl=%d, print_t=%g, rstar=%g)\n"
		      )
	% print_rl % print_t % rstar;

const fp delta_rstar
	= get_parameter("ppart_TXV_matrices::compute_drstar_X.delta_rstar",
			RHS_smp_vac.get_geometry().Delta_rstar());

const fp rstar_plus  = rstar + delta_rstar;
const fp rstar_minus = rstar - delta_rstar;
const fp    r_plus   = Schw::r_of_rstar(BH, rstar_plus );
const fp    r_minus  = Schw::r_of_rstar(BH, rstar_minus);

util::array_2D<fp> X_plus (I_interval(), I_interval());
util::array_2D<fp> X_minus(I_interval(), I_interval());

compute_TXV(BH, lm,
	    RHS_smp_vac,
	    r_plus,
	    print_rl, print_t, rstar_plus,
	    nullptr, &X_plus, nullptr);
compute_TXV(BH, lm,
	    RHS_smp_vac,
	    r_minus,
	    print_rl, print_t, rstar_minus,
	    nullptr, &X_minus, nullptr);

	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
		for (int J = min_IJ() ; J <= max_IJ() ; ++J)
		{
		const auto deriv_X = (X_plus(I,J) - X_minus(I,J))
				     / (2.0*delta_rstar);
		drstar_X_(I,J) = deriv_X;
		}
	}
}

//******************************************************************************

//
// This function prints all the matrices of a /ppart_TXV_matrices/ object
// for debugging.
//
void ppart_TXV_matrices::
     print_me(const char* const prefix /* = "" */,
	      std::ostream& os /* = std::cout */)
	const
{
       T_.print_me(prefix, "T", os);
       X_.print_me(prefix, "X", os);
       V_.print_me(prefix, "V", os);
drstar_X_.print_me(prefix, "drstar_X", os);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /ppart_source_term/ object.
// There is optional super-debug printing of the source terms.
//
ppart_source_term::ppart_source_term(const Schw::black_hole& BH,
				     const ell_emm& lm,
				     const hbar_semantics& hbar_semantics_in,
				     const particle& P)
	: ppart_common(lm, hbar_semantics_in),

	      S_(I_interval()),
	   dt_S_(I_interval()),
	  dtt_S_(I_interval()) // no comma
{
static const fp pi = util::numeric_constants<fp>::pi();

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_source_term::ppart_source_term(this=%p)\n"
"   BH: %s\n"
"   %s, ell=%d, emm=%d, parity=%s\n"
"   particle: %s\n"
		      )
		% this
		% BH.describe_me()
		% get_hbar_semantics().describe_me() % lm.ell() % lm.emm()
						     % lm.parity_cstring()
		% P.describe_me();

static const bool super_debug
	= get_parameter<bool>("ppart_source_term::super_debug", false);

const fp  fp_emm = lm.fp_emm();
const fp     t   = P.t();
const fp     r_p = P.r();
const fp     f_p = Schw::f_of_r(BH, r_p);
const fp omega_p = P.Omega_phi();

const fp a_lm_sign = -fp_emm;
const fp a_lm  = a_lm_sign * sqrt(3.0 / (8.0*pi));
const fp angle = -fp_emm * omega_p * t;
const std::complex<fp> Y_lm_star
	= a_lm * std::complex<fp>(cos(angle), sin(angle));

// our current implementation for the source term only implements I in [1,6]
assert(min_IJ() == 1);
assert(max_IJ() == 6);

util::array_1D<field> alpha(min_IJ(), max_IJ());
alpha(1) = pow2(f_p) / r_p;
alpha(2) = 0.0;
alpha(3) = (hbar3_is_Barack_Sago() ? f_p : pow2(f_p)) / r_p;
alpha(4) = std::complex<fp>(0.0, 2.0*f_p*fp_emm*omega_p);
alpha(5) = 0.0;
alpha(6) = r_p * pow2(omega_p);

	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	const auto SI = 16.0*pi * P.specific_energy() * alpha(I) * Y_lm_star;
	    S_(I) =                                          SI;
	 dt_S_(I) = std::complex<fp>(0.0, -fp_emm*omega_p) * SI;
	dtt_S_(I) =                  -pow2(fp_emm*omega_p) * SI;
	}
if (super_debug)
	{
	cout << "### source terms:\n";
	    S_.print_me("###     S");
	 dt_S_.print_me("###  dt_S");
	dtt_S_.print_me("### dtt_S");
	}
}

//******************************************************************************

//
// This function prints the source term and its time derivatives to an
// already-open output stream for debugging.  Each value is printed via
// /util::output_number()/.
//
void ppart_source_term::
     print_me(std::ostream& os /* = std::cout */)
	const
{
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	os << format("S(%d) = ") % I;
		output_number(os, S(I));			os << "\n";
	}

	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	os << format("dt_S(%d) = ") % I;
		output_number(os, dt_S(I));			os << "\n";
	}

	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	os << format("dtt_S(%d) = ") % I;
		output_number(os, dtt_S(I));			os << "\n";
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs an /ppart_jumps/ object.
//
//explicit
  ppart_jumps::ppart_jumps(const ell_emm& lm,
			   const hbar_semantics& hbar_semantics_in)
	: ppart_common(lm, hbar_semantics_in),

	  hbar_jumps_(tensor_indices::N_SH_tensor_components()) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"ppart_jumps::ppart_jumps(this=%p)\n"
"   %s, ell=%d, emm=%d, parity=%s\n"
		      )
		% this
		% get_hbar_semantics().describe_me() % lm.ell() % lm.emm()
						     % lm.parity_cstring();
}

//******************************************************************************

//
// This function prints all the jumps in a /ppart_jumps/ object
// for debugging.
//
void ppart_jumps::
     print_me(const char* const prefix /* = nullptr */,
	      std::ostream& os /* = std::cout */)
	const
{
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	if (prefix != nullptr)
		os << prefix;

	std::ostringstream buffer;
	buffer << format("hbar%d_") % I;
	hbar_generic_jumps(I).print_me(buffer.str().c_str(), os);
	}
}

//******************************************************************************

//
// This function updates the jumps to a specified time.
//
// To do this, this function first builds a /ppart_TXV_matrices/ object
// (this uses /RHS_smp_vac/), then computes a /ppart_source_term/,
// and finally calls /compute_jumps()/ to actually compute 
// the jumps.
//
// There is optional super-debug printing of the source terms and jumps.
//
void ppart_jumps::update_for_time(const Schw::black_hole& BH,
				  const ell_emm& lm,
				  const particle& P,
				  const RHS_smp_vacuum& RHS_smp_vac)
{
static const bool super_debug_output_source_and_jumps
	= get_parameter<bool>(
	    "ppart_jumps::super_debug.output_source_and_jumps", false
			     );

const geometry& geom = RHS_smp_vac.get_geometry();

const ppart_TXV_matrices TXV(BH, lm, get_hbar_semantics(), P, RHS_smp_vac);
const ppart_source_term  src(BH, lm, get_hbar_semantics(), P);
compute_jumps(TXV, src);

if (super_debug_output_source_and_jumps)
	{
	std::fstream os;
	const std::string subdirectory_name
		= geom.time_subdirectory_name(P.t());
	const std::string file_name = geom.IO_file_name("source_and_jumps");
	open_IO_file(model_name_cstring(), subdirectory_name,
		     file_name,
		     std::ios_base::out, os);
	src.print_me(os);
	print_me("", os);
	}
}

//******************************************************************************

//
// This function calculates the jumps from the TXV matrices and the
// source term.
//
// There is optional super-debug printing of the jumps.
//
void ppart_jumps::compute_jumps(const ppart_TXV_matrices& TXV,
				const ppart_source_term&  src)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	{ cout << "ppart_jumps::compute_jumps():\n"; }

static const bool super_debug
	= get_parameter<bool>("ppart_jumps::super_debug", false);

// jump in 1st derivative hbar' (= drstar_hbar)
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	hbar_generic_jumps(I).J_1st() = src.S(I);
	}

// jump in 2nd derivative hbar'' (= drstar_rstar_hbar)
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	field sum = 0.0;
		for (int J = min_IJ() ; J <= max_IJ() ; ++J)
		{
		sum += - TXV.X(I,J) * src.S(J);
		}
	hbar_generic_jumps(I).J_2nd() = sum;
	}

// X2 = X * X
util::array_2D<fp> X2(I_interval(), I_interval());
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
		for (int J = min_IJ() ; J <= max_IJ() ; ++J)
		{
		fp sum = 0.0;
			for (int K = min_IJ() ; K <= max_IJ() ; ++K)
			{
			sum += TXV.X(I,K) * TXV.X(K,J);
			}
		X2(I,J) = sum;
		}
	}

// jump in 3rd derivative hbar''' (= drstar_rstar_rstar_hbar)
	for (int I = min_IJ() ; I <= max_IJ() ; ++I)
	{
	field sum = src.dtt_S(I);
		for (int J = min_IJ() ; J <= max_IJ() ; ++J)
		{
		sum -= TXV.T(I,J) * src.dt_S(J);
		sum -= (TXV.drstar_X(I,J) - X2(I,J) + TXV.V(I,J)) * src.S(J);
		}
	hbar_generic_jumps(I).J_3rd() = sum;
	}

if (super_debug)
	{
		for (int I = min_IJ() ; I <= max_IJ() ; ++I)
		{
		cout << format("### jumps for I=%d:\n") % I;
		cout << "###   "; hbar_generic_jumps(I).print_me("###   ");
		}
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/ppart.hh <==
// ppart -- helper classes for the point-particle RHS computation
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ppart.hh,v 1.22 2026/03/04 06:41:14 jonathan Exp $
//
// ppart_common
// ppart_TXV_matrices
// ppart_source_term
// ppart_jumps
//

#ifndef EVOL__PPART_HH
#define EVOL__PPART_HH

#include <cassert>

#include <complex>
#include <vector>
#include <iostream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "io.hh"
#include "array.hh"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "particle.hh"
#include "jumps.hh"

// everything in this file is inside this namespace
namespace smp
	  {

// forward declaration
class RHS_smp_vacuum;

//******************************************************************************

//
// The classes defined in this file are helper classes for the point-particle
// RHS computation.
//
// The class heirarchy is as follows:
//	[ppart_common]			# private base class
//		ppart_TXV_matrices
//		ppart_source_term
//		ppart_jumps
//

//******************************************************************************

//
// An /ppart_common/ object provides common functionality for the other
// classes in this class heirarchy.
//
// The current implementation requires that
//   lm.hbar_I_nonzero_is_contiguous()
// Our constructor verifies that this requirement holds.
// In practice, this requires ell >= 1.
//
class	ppart_common
	: public boost::noncopyable
	{
public:
	// index ranges of the matrices/vectors
	// (matrices are square, i.e., have same index range for both indices)
	int min_IJ() const { return min_IJ_; }
	int max_IJ() const { return max_IJ_; }
	const util::interval& I_interval() const { return I_interval_; }

	// hbar semantics
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }
	bool hbar3_is_Barack_Sago() const
		{ return get_hbar_semantics().hbar3_is_Barack_Sago(); }


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	ppart_common(const ell_emm& lm,
		     const hbar_semantics& hbar_semantics_i);
	~ppart_common() = default;


	//
	// ***** data ******
	//
private:
	const int min_IJ_, max_IJ_;

	// *** DECLARATION ORDER ***
	// this must be declared after /min_IJ_/ and /max_IJ_/
	const util::interval I_interval_;

	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;
	};

//******************************************************************************

//
// An /ppart_TXV_matrices/ object calculates and stores the T, X, V, and
// drstar_X (a.k.a X') matrices for the point-particle RHS computation.
//
// There is optional super-debug printing when the object is constructed.
//
class	ppart_TXV_matrices
	: private ppart_common
	{
public:
	// the matrices themselves
	fp        T(int I, int J) const { return        T_(I,J); }
	fp        X(int I, int J) const { return        X_(I,J); }
	fp        V(int I, int J) const { return        V_(I,J); }
	fp drstar_X(int I, int J) const { return drstar_X_(I,J); }

	// print all the matrices for debugging
	// ... output format is:
	//        prefixlabel(1,1) = ...
	//              label(1,2) = ...
	//              label(1,3) = ...
	// ... each matrix element is output via /util::output_number()/
	void print_me(const char* prefix = "", std::ostream& os = std::cout)
		const;


	//
	// worker functions called from our constructor
	//
private:
	// compute the T, X, and/or V matrices at the specified position
	// and return these through the pointer arguments
	// ... this function doesn't use any member data or functions
	//     of this class, but it does use stuff from our base class
	//     /ppart_common/
	void compute_TXV(const Schw::black_hole& BH,
			 const ell_emm& lm,
			 const RHS_smp_vacuum& RHS_smp_vac,
			 const fp r,
			 const fp print_rl, const fp print_t,
					    const fp print_rstar,
			 util::array_2D<fp>* TT_ptr,
			 util::array_2D<fp>* XX_ptr,
			 util::array_2D<fp>* VV_ptr)
		const;

	// compute the drstar_X (a.k.a X') matrix by finite differencing
	// the X matrix, and store drstar_X in our member variable /drstar_X_/
	//
	// ... the finite differencing is currently hard-wired as 2nd order
	// ... the grid spacing is set by the parameter
	//       ppart_TXV_matrices::compute_drstar_X.delta_rstar
	//     with the default being
	//       RHS_smp_vac.get_geometry().Delta_rstar()
	void compute_drstar_X(const Schw::black_hole& BH,
			     const ell_emm& lm,
			     const RHS_smp_vacuum& RHS_smp_vac,
			     const fp rstar,
			     const fp print_rl, const fp print_t);


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	ppart_TXV_matrices(const Schw::black_hole& BH,
			   const ell_emm& lm,
			   const hbar_semantics& hbar_semantics_in,
			   const particle& P,
			   const RHS_smp_vacuum& RHS_smp_vac);
	~ppart_TXV_matrices() = default;


	//
	// ***** data ******
	//
private:
	util::array_2D<fp> T_, X_, V_, drstar_X_;
	};

//******************************************************************************

//
// An /ppart_source_term/ object calculates and stores the S source term
// and its 1st and 2nd time derivatives for the point-particle RHS computation.
//
// The computation allows either Barack-Lousto or Barack-Sago /hbar/ semantics.
//
// The current implementation only supports the case where
//   min_IJ() == 1
//   max_IJ() == 6
// Our constructor verifies that this requirement holds.
// In practice, this requires ell = emm = 1.
//
// There is optional super-debug printing of the source terms.
//
class	ppart_source_term
	: private ppart_common
	{
public:
	// the source term and its time derivatives
	field     S(int I) const { return     S_(I); }
	field  dt_S(int I) const { return  dt_S_(I); }
	field dtt_S(int I) const { return dtt_S_(I); }

public:
	// print S, dt_S, and dtt_S to an already-open output stream
	// ... each value is printed via /util::output_number()/
	void print_me(std::ostream& os = std::cout) const;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	ppart_source_term(const Schw::black_hole& BH,
			  const ell_emm& lm,
			  const hbar_semantics& hbar_semantics_in,
			  const particle& P);
	~ppart_source_term() = default;


	//
	// ***** data ******
	//
private:
	util::array_1D<field> S_, dt_S_, dtt_S_;
	};

//******************************************************************************

//
// A /ppart_jumps/ object calculates and stores the jumps in the
// 1st, 2nd, 3rd, ... derivatives of each /hbarI/ metrid-perturbation
// field across the particle.  Note that the RHS computation needs the
// jumps to be computed for *all* the /hbarI/, not just the subset which
// are nonzero.
//
// *** KLUDGE ***
// Our /util::array_1D/ template doesn't properly instantiate for
// types declared "above" the ../util/ directory, so we use a /std::vector/
// to store the /jumps/ object instead.  We use /posn/ as the generic
// 0-origin index in that vector.  This is hidden inside this class
// and is not exposed to clients.
//
class	ppart_jumps
	: private ppart_common
	{
private:
	int posn_of_I(const int I) const
		{
		assert(I >= tensor_indices::min_I());
		assert(I <= tensor_indices::max_I());
		return I -  tensor_indices::min_I();
		}

public:
	// jumps in individual /hbarI/ gridfns
	const jumps<field>& hbar_generic_jumps(const int I) const
		{ return hbar_jumps_.at(posn_of_I(I)); }
private:
	      jumps<field>& hbar_generic_jumps(const int I)
		{ return hbar_jumps_.at(posn_of_I(I)); }

public:
	// print all the jumps for debugging
	// ... if /prefix/ is nonnull,
	//     then /prefix/ (a cstring) is prefixed to each output line
	// ... each matrix element is output via /util::output_number()/
	void print_me(const char* prefix = nullptr,
		      std::ostream& os = std::cout)
		const;

public:
	//
	// This is where the actual computation of all the jumps is done.
	// This function first builds a /ppart_TXV_matrices/ object
	// (this uses /RHS_smp_vac/), then computes a /ppart_source_term/,
	// and finally calls /compute_jumps()/ to actually compute
	// the jumps.
	//
	void update_for_time(const Schw::black_hole& BH,
			     const ell_emm& lm,
			     const particle& P,
			     const RHS_smp_vacuum& RHS_smp_vac);

	// worker functions for /update_for_time()/
private:
	// ... this function has optional super-debug printing of the jumps
	void compute_jumps(const ppart_TXV_matrices& TXV,
			   const ppart_source_term&  src);


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	ppart_jumps(const ell_emm& lm,
		       const hbar_semantics& hbar_semantics_in);
	~ppart_jumps() = default;


	//
	// ***** data ******
	//
private:
	std::vector<jumps<field>> hbar_jumps_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__PPART_HH


==> anc/smp-v8.10.23/src/evol/print_particle_info.cc <==
// print_particle_info -- print particle information
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/print_particle_info.cc,v 1.13 2024/07/06 13:12:16 jonathan Exp $

#include <cstring>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "particle.hh"

using boost::format;
using std::cout;
using std::cerr;

using param::get_parameter;
using param::set_parameter;
using util::name_of_bool;
using util::print_number;

using smp::fp;
using smp::particle;
using smp::make_particle;
using std::sscanf;
using std::strcmp;

//******************************************************************************

const char* const usage_msg =
"usage:\n"
"  print_particle_info  [ r=%g | rstar=%g ]   [ t=%g ]\n"
"                       [ --raw ]  [ what-to-print ]\n"
"This program prints information about a particle whose parameters and\n"
"current time are specified by the command-line arguments.\n"
"\n"
"By default, all available information is printed; if the /what-to-print/\n"
"option is specified as the name of a public function in my /smp::particle/\n"
"class (e.g., /phi/), then only the named information is printed, terminated\n"
"by a newline.\n"
"\n"
"By default, the information is printed with descriptive labels; the /--raw/\n"
"option supresses this.\n"
;

//**************************************

int main(const int argc, const char* const argv[])
{
typedef double fp;

if ( (argc == 1)
     || ((argc == 2) && (std::strcmp(argv[1], "--help") == 0)) )
	{
	cout << usage_msg;
	std::exit(0);						/*NOTREACHED*/
	}

Schw::black_hole BH;

fp t     = 0.0;
fp r     = 0.0;
fp rstar = 0.0;
bool label_flag = true;
const char* what_to_print = nullptr;

	for (int ap = 1 ; ap < argc ; ++ap)
	{

	if	(sscanf(argv[ap], "t=%lf", &t) == 1)
		{ }	// all ok ==> no-op here
	else if (sscanf(argv[ap], "r=%lf", &r) == 1)
		{ set_parameter<fp>("particle::r", r); }
	else if (sscanf(argv[ap], "rstar=%lf", &rstar) == 1)
		{ set_parameter<fp>("particle::rstar", rstar); }
	else if (strcmp(argv[ap], "--raw") == 0)
		{ label_flag = false; }

	else	{ what_to_print = argv[ap]; }	// assume this is a
						// /what-to-print/ argument
	}
const bool print_all_info = (what_to_print == nullptr);

set_parameter<bool>("output_number::use_max_precision_g_format", true);
set_parameter<std::string>("particle::orbit_type", "circular");
const std::unique_ptr<particle> P_ptr = make_particle(BH, t);
particle& P = *P_ptr;

if (label_flag)
	{
	cout << P.describe_me() << "\n";
	cout << "\n";
	}

if (print_all_info || (strcmp(what_to_print, "t") == 0))
	{
	print_number(P.t(),
		     label_flag ? "\t# t\n"				: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "r") == 0))
	{
	print_number(P.r(),
		     label_flag ? "\t# r\n"				: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "rstar") == 0))
	{
	print_number(P.rstar(),
		     label_flag ? "\t# rstar\n"				: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "phi") == 0))
	{
	print_number(P.phi(),
		     label_flag ? "\t# phi\n"				: "\n");
	}

if (print_all_info || (strcmp(what_to_print, "tau") == 0))
	{
	print_number(P.tau(),
		     label_flag ? "\t# tau\t(proper time along worldline)\n"
									: "\n");
	}

if (print_all_info || (strcmp(what_to_print, "v_r") == 0))
	{
	print_number(P.v_r(),
		     label_flag ? "\t# v_r\t(3-velocity)\n"		: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "v_phi") == 0))
	{
	print_number(P.v_phi(),
		     label_flag ? "\t# v_phi\t(3-velocity)\n"		: "\n");
	}

if (print_all_info || (strcmp(what_to_print, "u_t") == 0))
	{
	print_number(P.u_t(),
		     label_flag ? "\t# u_t\t(4-velocity)\n"		: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "u_r") == 0))
	{
	print_number(P.u_r(),
		     label_flag ? "\t# u_r\t(4-velocity)\n"		: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "u_phi") == 0))
	{
	print_number(P.u_phi(),
		     label_flag ? "\t# u_phi\t(4-velocity)\n"		: "\n");
	}

if (print_all_info || (strcmp(what_to_print, "is_circular_orbit") == 0))
	{
	cout << name_of_bool(P.is_circular_orbit());
	if (label_flag)
		{
		cout << "\t\t"
		     << "\t# is_circular_orbit\n";
		}
	   else { cout << "\n"; }
	}

if (! P.is_circular_orbit())
	{
	if (print_all_info || (strcmp(what_to_print, "Omega_r") == 0))
		{
		print_number(P.Omega_r(),
			     label_flag
		    ? "\t# Omega_r (long-term average frequency of r motion)\n"
									: "\n");
		}
	}
if (print_all_info || (strcmp(what_to_print, "Omega_phi") == 0))
	{
	print_number(P.Omega_phi(),
		     label_flag
		? "\t# Omega_phi (long-term average frequency of phi motion)\n"
									: "\n");
	}
if (! P.is_circular_orbit())
	{
	if (print_all_info || (strcmp(what_to_print, "period_r") == 0))
		{
		print_number(P.period_r(),
			     label_flag
		    ? "\t# period_r (long-term average period of r motion)\n"
									: "\n");
		}
	}
if (print_all_info || (strcmp(what_to_print, "period_phi") == 0))
	{
	print_number(P.period_phi(),
		     label_flag
		? "\t# period_phi (long-term average period of phi motion)\n"
									: "\n");
	}

if (print_all_info || (strcmp(what_to_print, "specific_energy") == 0))
	{
	print_number(P.specific_energy(),
		     label_flag ? "\t# specific energy (energy per unit mass)\n"
									: "\n");
	}
if (print_all_info || (strcmp(what_to_print, "specific_angular_momentum") == 0))
	{
	print_number(P.specific_angular_momentum(),
		     label_flag
	    ? "\t# specific angular momentum (angular momentum per unit mass)\n"
									: "\n");
	}
}


==> anc/smp-v8.10.23/src/evol/sandwich.cc <==
// sandwich -- a pair of related slices holding state and d/dt of state
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/sandwich.cc,v 1.23 2026/01/02 05:40:07 jonathan Exp $
//
// sandwich::sandwich
// sandwich::update_for_time
//
// make_sandwich_from_pattern_sandwich
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free

#include <memory>			// std::unique_ptr, std::make_unique
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"

#include "common.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "RHS.hh"
#include "source_info.hh"
#include "sandwich.hh"

using std::cout;
using std::cerr;
using std::free;

using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::fuzzy;
using util::output_number;
using util::largest_divisor_le;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /sandwich/ object, with argument specifying
// all the metadata.  See the comments in "sandwich.hh" for details.
//
sandwich::sandwich(const geometry& geom_in,
		   const hbar_semantics& hbar_semantics_in,
		   const fp initial_t_in,
		   const bool have_source_info_in, const bool enable_source_in,
		   const std::string& min_i_BC_type,
		   const std::string& max_i_BC_type,
		   const std::string& output_directory_name_in,
		   const std::string& name_in /* = "" */)
	: boost::noncopyable(),

	  geom_(geom_in),
	  initial_t_(initial_t_in),
	  enable_source_(enable_source_in),
	  name_                  (name_in),

	  state_ptr_(
	    // this function will copy the passed-in geometry object
	    make_slice(geom_in,
		       initial_t_in,
		       slice::slice_semantics_t::state_vector,
		       hbar_semantics_in, enable_source_in,
		       min_i_BC_type, max_i_BC_type,
		       output_directory_name_in,
		       compound_name(name_in, "state"))
		    ),
	  dt_state_ptr_(
	    // this function will copy the passed-in geometry object
	    make_slice(geom_in,
		       initial_t_in,
		       slice::slice_semantics_t::dt_state_vector,
		       hbar_semantics_in, enable_source_in,
		       min_i_BC_type, max_i_BC_type,
		       output_directory_name_in,
		       compound_name(name_in, "dt_state"))
		       ),

	  RHS_ptr_(
	    make_RHS(*state_ptr_, hbar_semantics_in, enable_source_in)
		  ),

	  SI_ptr_(
	    have_source_info_in
	    ? make_source_info(*state_ptr_, hbar_semantics_in,
			       initial_t_in, initial_t_in)
	    : nullptr
		 ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"sandwich::sandwich(this=%p, name=\"%s\")\n"
"   initial_t=%g\n"
"   have_source_info=%s, enable_source=%s\n"
"   %s\n"
"   /state/ slice is: %s\n"
"   {min,max}_i_BC_type={\"%s\",\"%s\"}\n"
		      )
		% this % name()
		% initial_t()
		% name_of_bool(have_source_info())
			% name_of_bool(enable_source())
		% hbar_semantics_in.describe_me()
		% state().describe_me()
		% min_i_BC_type % max_i_BC_type;
}

//******************************************************************************

//
// This function sets the current time in /state/ and/or /dt_state/,
// and (if we have one) updates the /source_info/ object to that same time.
//
void sandwich::update_for_time(const fp t,
			       const bool set_time_in_state,
			       const bool set_time_in_dt_state)
{
if (set_time_in_state)
	state().set_time(t);
if (set_time_in_dt_state)
	dt_state().set_time(t);

if (have_source_info())
	{
	const RHS_smp_vacuum* const RHS_smp_vacuum_ptr
		= & get_RHS().self_RHS_smp().get_RHS_smp_vacuum(); 
	get_source_info().update_for_time(t,
					  false,	// don't want esrc
					  RHS_smp_vacuum_ptr);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function creates a new-allocated sandwich which is "mostly" a
// copy of /pattern_CH/ and returns an /std::unique_ptr<sandwich>/ pointing
// to the newly-created sandwich.  See the .hh file for details.
//
std::unique_ptr<sandwich>
  make_sandwich_from_pattern_sandwich(const sandwich& pattern_SW,
				      const bool enable_source_in,
				      const std::string& name_in)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"make_sandwich_from_pattern_sandwich()\n"
"   pattern_SW.name()=\"%s\"\n"
"   enable_source_in=%s\n"
"   name_in=\"%s\"\n"
		      )
		% pattern_SW.name()
		% name_of_bool(enable_source_in)
		% name_in;

if (! pattern_SW.state().is_slice_smp())
	{
	cerr << "***** make_sandwich_from_pattern_sandwich():\n"
		"        pattern sandwich must have /slice_smp/ slices!\n";
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

const fp initial_t = pattern_SW.t();

return
  std::make_unique<sandwich>
		  (pattern_SW.get_geometry(),
		   pattern_SW.state().self_slice_smp().get_hbar_semantics(),
		   initial_t,
		   pattern_SW.have_source_info(), enable_source_in,
		   pattern_SW.state().min_i_BC().BC_type(),
		   pattern_SW.state().max_i_BC().BC_type(),
		   pattern_SW.output_directory_name(),
		   name_in);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/sandwich.hh <==
// sandwich -- a pair of related slices holding state and d/dt of state
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/sandwich.hh,v 1.24 2026/01/02 05:40:07 jonathan Exp $
//
// sandwich::
//
// make_sandwich_from_pattern_sandwich
//

#ifndef EVOL__SANDWICH_HH
#define EVOL__SANDWICH_HH

#include <cassert>

#include <memory>			// std::unique_ptr
#include <string>
#include <fstream>
#include "boost/core/noncopyable.hpp"

#include "util.hh"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "BC.hh"
#include "geometry.hh"
#include "slice.hh"
#include "RHS.hh"
#include "source_info.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /sandwich/ object represents a pair of related slices which hold a
// state vector (Cauchy data for an evolution) and d/dt of the state vector,
// and can compute the RHS of the 1st-order-in-time Einstein equations.
// A /sandwich/ has
//   SW.   state() = (   hbar,  dt_hbar)
//   SW.dt_state() = (dt_hbar, dtt_hbar)
// with /dt_hbar/ stored redundantly in both /SW.state()/ and /SW.dt_state()/.
//
// A /sandwich/ does not itself have the ability to take time steps;
// see /chunk/ for that.
//
// The two slices of a /sandwich/ are always of the same IS-A-/slice/
// derived class.
//
// A /sandwich/ object is specific to, and HAS-A, /geometry/.
// If we're doing mesh refinement, a /sandwich/ is specific to a single
// refinement level.
//
// In order to be able to compute the RHS function, a /sandwich/ object
// optionally HAS-A /source_info/ (which in turn /HAS-A/ /particle/).
// /have_source_info()/ queries the presence/absence of a /source_info()/
// for an individual /sandwich/ object.  There is also a /enable_source()/
// flag for whether or not to enable source terms in the RHS function;
// specifying /enable_source()/ true while /have_source_info()/ is false
// is an error.
//
// A /sandwich/ object HAS-A /std::string/ name; this is used in naming
// output files.  The default name is the empty string (""); see "misc.hh"
// for the special semantics defined by /compound_name()/ for this.
//
class	sandwich
	: public boost::noncopyable
	{
public:
	const slice&    state() const { return *   state_ptr_; }
	      slice&    state()       { return *   state_ptr_; }
	const slice& dt_state() const { return *dt_state_ptr_; }
	      slice& dt_state()       { return *dt_state_ptr_; }

public:
	// this object's name
	const std::string& name() const { return name_; }

	// the directory to which our slices will write output files
	const std::string& output_directory_name() const
		{ return state().output_directory_name(); }

	// our geometry
	const geometry& get_geometry() const { return geom_; }
	const ell_emm& get_ell_emm() const
		{ return get_geometry().get_ell_emm(); }

	// are source terms are enabled in the evolution eqns?
	// ... if this is true, then /have_source_info()/ must also be true;
	//     our constructor enforces this requirement
	bool enable_source() const { return enable_source_; }

	// /t/ at the start of the entire simulation
	// ... /pfes/ uses this in its gradual-turnon calculation
	fp initial_t() const { return initial_t_; }

	// current time
	fp t() const { return state().t(); }

	// set the time in /state/ and/or /dt_state/,
	// and (if we have one) update the /source_info/ object
	// to that same time
	void update_for_time(fp t,
			     bool set_time_in_state,
			     bool set_time_in_dt_state);


	//
	// ***** RHS computation *****
	//
public:
	const RHS& get_RHS() const { return *RHS_ptr_; }
	      RHS& get_RHS()       { return *RHS_ptr_; }


	//
	// ***** source term *****
	//
public:
	// do we have (own) an /source_info/ object?
	// ... note that this does NOT say whether or not the source terms
	//     are actually enabled in the evolution equations; see
	//     /enable_source()/ for that
	bool have_source_info() const { return SI_ptr_ != nullptr; }

	// return pointer to /source_info/, or null if we don't have one
	const source_info* get_source_info_ptr() const
		{ return have_source_info() ? &*SI_ptr_ : nullptr; }
	      source_info* get_source_info_ptr()
		{ return have_source_info() ? &*SI_ptr_ : nullptr; }

	// valid only if /have_source_info()/
	const source_info& get_source_info() const
		{ assert(have_source_info());   return *SI_ptr_; }
	      source_info& get_source_info()
		{ assert(have_source_info());   return *SI_ptr_; }

	// if we have a particle, this function returns the particle's
	// orbit period; if not, this function returns 0.0
	fp particle_orbit_period_or_zero() const
		{
		return have_source_info() ? get_source_info().P().period_phi()
					  : 0.0;
		}


	//
	// ***** constructor, destructor *****
	//
public:
	//
	// Our slices keep references to the passed-in /hbar_semantics/
	// object, so the /hbar_semantics/ object's lifetime must be >= ours.
	//
	// We copy or use the other passed-by-reference-to-const and cstring
	// arguments so their lifetimes aren't a problem.
	//
	sandwich(const geometry& geom_in,
		 const hbar_semantics& hbar_semantics_in,
		 fp initial_t_in,
		 bool have_source_info_in, bool enable_source_in,
		 const std::string& min_i_BC_type,
		 const std::string& max_i_BC_type,
		 const std::string& output_directory_name_in,
		 const std::string& name_in = "");

	~sandwich() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;
	const fp initial_t_;
	const bool enable_source_;
	const std::string name_;

	// (non-null) --> objects we own
	std::unique_ptr<slice>       state_ptr_;
	std::unique_ptr<slice>    dt_state_ptr_;

	// *** DECLARATION ORDER ***
	// these pointers must each be declared after /state_ptr_/
	std::unique_ptr<RHS> RHS_ptr_;
	std::unique_ptr<source_info> SI_ptr_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function creates a new-allocated /sandwich/ which is "mostly"
// a copy of /pattern_SW/ and returns an /std::unique_ptr/ pointing to
// to the newly-created /sandwich/.  More precisely, this function returns
// the result of calling /std::make_unique<sandwich>()/ with the following
// arguments:
// * geom_in			= pattern_SW.get_geometry()
// * hbar_semantics_in		= pattern_SW.state().self_slice_smp()
//						    .hbar_semantics()
// * initial_t			= pattern_SW.t()
// * have_source_info_in	= pattern_SW.have_source_info()
// * enable_source_in		= this function's argument
// * min_i_BC_type_in		= pattern_SW.min_i_BC().BC_type()
// * max_i_BC_type_in		= pattern_SW.max_i_BC().BC_type()
// * output_directory_name_in	= pattern_SW.output_directory_name()
// * name_in			= this function's argument
//
// This function requires that
//   pattern_SW.state().is_slice_smp()
// be /true/.
//
std::unique_ptr<sandwich>
  make_sandwich_from_pattern_sandwich(const sandwich& pattern_SW,
				      const bool enable_source_in,
				      const std::string& name_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SANDWICH_HH


==> anc/smp-v8.10.23/src/evol/self_force_modes.cc <==
// self_force_modes -- compute the (ell,emm) mode of the self-force
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/self_force_modes.cc,v 1.38 2024/09/12 05:13:35 jonathan Exp $
//
// self_force_modes::self_force_modes
// self_force_modes::~self_force_modes
//
// self_force_modes_circular_orbit::self_force_modes_circular_orbit
// self_force_modes_circular_orbit::~self_force_modes_circular_orbit
// self_force_modes_circular_orbit::output_header_comments
// self_force_modes_circular_orbit::compute_and_output_self_force_modes
// self_force_modes_circular_orbit::hbar_or_dt_hbar_at_particle
// self_force_modes_circular_orbit::drstar_hbar_at_particle
//
// self_force_modes_circular_orbit_helpers::calF_coeffs::calF_coeffs
// self_force_modes_circular_orbit_helpers::calF_coeffs::output_me
//
// self_force_modes_circular_orbit_helpers::f_tr_coeffs::compute_f_r
// self_force_modes_circular_orbit_helpers::f_tr_coeffs::compute_f_t
//
// self_force_modes_circular_orbit_helpers::f_tr_coeffs_eval::f_tr_coeffs_eval
// self_force_modes_circular_orbit_helpers::f_tr_coeffs_eval::compute_f_r
// self_force_modes_circular_orbit_helpers::f_tr_coeffs_eval::compute_f_t
//
// self_force_modes_circular_orbit_helpers::alpha_through_xi_coeffs ctor
/// self_force_modes_circular_orbit_helpers::alpha_through_xi_coeffs::C
//
// make_self_force_modes
//

#include <cassert>
#include <cstdlib>			// std::exit, std::free
#include <cmath>

#include <memory>			// std::unique_ptr
#include <complex>
#include <iostream>
#include <fstream>
#include <string>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "gridfn.hh"
#include "finite_diff.hh"

#include "common.hh"
#include "black_hole.hh"
#include "Schw.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "geometry.hh"
#include "particle.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"
#include "self_force_modes.hh"

using std::cout;
using std::cerr;
using std::sqrt;
using std::free;
using boost::format;
using param::get_parameter;
using util::fuzzy;
using util::pow2;
using util::pow3;
using util::pow4;
using util::output_number_header_comment;
using util::output_number;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /self_force_modes/ object.
//
self_force_modes::self_force_modes(const geometry& geom_in,
				   const hbar_semantics& hbar_semantics_in,
				   const std::string& output_directory_name_in,
				   const std::string& name_in /* = "" */)
	: boost::noncopyable(),

	  geom_                 (geom_in),
	  hbar_semantics_       (hbar_semantics_in),
	  output_directory_name_(output_directory_name_in),
	  name_                 (name_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"self_force_modes::self_force_modes(this=%p, name=\"%s\")\n"
"   ell_emm: %s\n"
"   geometry: %s\n"
"   %s\n"
		      )
		% this % name()
		% get_ell_emm().describe_me()
		% get_geometry().describe_me_bare()
		% get_hbar_semantics().describe_me();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /self_force_modes_circular_orbit/ object.
//
self_force_modes_circular_orbit::
  self_force_modes_circular_orbit(const geometry& geom_in,
				  const circular_orbit_particle& P_in,
				  const hbar_semantics& hbar_semantics_in,
				  const std::string& output_directory_name_in,
				  const std::string& name_in /* = "" */)
	: self_force_modes(geom_in,
			   hbar_semantics_in,
			   output_directory_name_in,
			   name_in),

	  P_(P_in),
	  alpha_etal_(geom_in.get_ell_emm()),

	  os_calF_r_plus_ (),
	  os_calF_r_minus_(),
	  os_calF_t_      () // no comma
{
using namespace self_force_modes_circular_orbit_helpers;

static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"self_force_modes_circular_orbit::self_force_modes_circular_orbit()\n"
"   this=%p, name=\"%s\"\n"
"   geometry: %s\n"
"   %s\n"
"   particle: %s\n"
		      )
		% this % name()
		% get_geometry().describe_me_bare()
		% get_hbar_semantics().describe_me()
		% P().describe_me();

// at present we only support Barack-Sago semantics
// (since I've copied all the formulas from the Barack-Sago (2007) paper)
assert(get_hbar_semantics().hbar3_is_Barack_Sago());

util::open_IO_file(output_directory_name(),
		   compound_name(name(), "calF_r_plus"),
		   std::ios_base::out, os_calF_r_plus_);
util::open_IO_file(output_directory_name(),
		   compound_name(name(), "calF_r_minus"),
		   std::ios_base::out, os_calF_r_minus_);
util::open_IO_file(output_directory_name(),
		   compound_name(name(), "calF_t"),
		   std::ios_base::out, os_calF_t_);

calF_coeffs::output_header_comments(os_calF_r_plus_ , get_ell_emm(), "r+");
calF_coeffs::output_header_comments(os_calF_r_minus_, get_ell_emm(), "r-");
calF_coeffs::output_header_comments(os_calF_t_      , get_ell_emm(), "t" );
}

//******************************************************************************

//
// This function destroys a /self_force_modes_circular_orbit/ object.
//
//virtual
  self_force_modes_circular_orbit::
    ~self_force_modes_circular_orbit()
{
os_calF_r_plus_ .close();
os_calF_r_minus_.close();
os_calF_t_      .close();
}

//******************************************************************************

//
// This function computes and outputs the self-force mode quantities
// for the current slice.  Client code should call this function (once)
// at each self-force computation/output time.
//
// ... in terms of the description of the overall self-force computation
//     in the .hh file, this function does steps (2) and (3),
//     and outputs the calF coefficients to the output files
//
//virtual
  void self_force_modes_circular_orbit::
       compute_and_output_self_force_modes
		(const SH_tensor_gridfn<field>&    hbar,
		 const SH_tensor_gridfn<field>& dt_hbar)
	const // override
{
using namespace self_force_modes_circular_orbit_helpers;

// /hbar/ and its derivatives at the particle
const SH_tensor_at_point<field> hbar_p
	= hbar_or_dt_hbar_at_particle(hbar);
const SH_tensor_at_point<field> drstar_plus_hbar_p
	= drstar_hbar_at_particle(hbar, true);
const SH_tensor_at_point<field> drstar_minus_hbar_p
	= drstar_hbar_at_particle(hbar, false);
const SH_tensor_at_point<field> dt_hbar_p
	= hbar_or_dt_hbar_at_particle(dt_hbar);

f_tr_coeffs f_r_plus  = f_tr_coeffs::
			compute_f_r(BH(), get_ell_emm(),
				    P(),
				    hbar_p, drstar_plus_hbar_p, dt_hbar_p);
f_tr_coeffs f_r_minus = f_tr_coeffs::
			compute_f_r(BH(), get_ell_emm(),
				    P(),
				    hbar_p, drstar_minus_hbar_p, dt_hbar_p);
f_tr_coeffs f_t       = f_tr_coeffs::
			compute_f_t(BH(), get_ell_emm(),
				    P(),
				    hbar_p,                      dt_hbar_p);

calF_coeffs calF_r_plus (alpha_etal_, f_r_plus );
calF_coeffs calF_r_minus(alpha_etal_, f_r_minus);
calF_coeffs calF_t      (alpha_etal_, f_t      );

calF_r_plus .output_me(os_calF_r_plus_ , t());
calF_r_minus.output_me(os_calF_r_minus_, t());
calF_t      .output_me(os_calF_t_      , t());
}

//******************************************************************************

//
// This function estimates /hbar/ or /dt_hbar/ at the particle,
// using the average of + and - one-sided interpolations to the particle
// position.
//
SH_tensor_at_point<field>
  self_force_modes_circular_orbit::
  hbar_or_dt_hbar_at_particle(const SH_tensor_gridfn<field>& hbar_or_dt_hbar)
	const
{
SH_tensor_at_point<field> result;

// where is the particle relative to the grid?
int im, ip;
fp  xm, xp;
std::tie(im,xm, ip,xp) = get_geometry().rstar_position_wrt_grid(P().rstar());

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const util::gridfn<field>& hh = hbar_or_dt_hbar.gridfn_generic(I);
	const field h_minus = util::interpolate_order4_data_at_m43210(xm,
								      hh(im-4),
								      hh(im-3),
								      hh(im-2),
								      hh(im-1),
								      hh(im  ));
	const field h_plus  = util::interpolate_order4_data_at_01234 (xp,
								      hh(ip  ),
								      hh(ip+1),
								      hh(ip+2),
								      hh(ip+3),
								      hh(ip+4));
	result.X_generic(I) = util::average(h_minus, h_plus);
	}

return result;
}

//******************************************************************************

//
// This function estimates /drstar_hbar/ at the particle,
// using a one-sided finite differencing evaluated at the particle position.
// ... side_is_plus = Boolean flag: true for +, false for -
//
SH_tensor_at_point<field>
  self_force_modes_circular_orbit::
  drstar_hbar_at_particle(const SH_tensor_gridfn<field>& hbar,
			  const bool side_is_plus)
	const
{
SH_tensor_at_point<field> result;

const fp inverse_Delta_rstar = get_geometry().inverse_Delta_rstar();

// where is the particle relative to the grid?
int im, ip;
fp  xm, xp;
std::tie(im,xm, ip,xp) = get_geometry().rstar_position_wrt_grid(P().rstar());

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const util::gridfn<field>& hh = hbar.gridfn_generic(I);
	result.X_generic(I)
		= side_is_plus
		  ? util::
		    partial_x_4th_order_non_grid_offset_p2(inverse_Delta_rstar,
							   xp,
							   hh(ip  ),
							   hh(ip+1),
							   hh(ip+2),
							   hh(ip+3),
							   hh(ip+4))
		  : util::
		    partial_x_4th_order_non_grid_offset_m2(inverse_Delta_rstar,
							   xm,
							   hh(im-4),
							   hh(im-3),
							   hh(im-2),
							   hh(im-1),
							   hh(im  ));
	}

return result;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /calF_coeffs/ object computing
// $\mathcal_{F}^{a\ell m}_k$ as per Barack & Sago equation (31).
//
// (I wrote the code via the PRD paper, then checked it against the gr-qc
// paper.)
//
namespace self_force_modes_circular_orbit_helpers
	  {
calF_coeffs::calF_coeffs(const alpha_through_xi_coeffs& alpha_etal,
			 const f_tr_coeffs& f_tr)
	: calF_m3(
	      alpha_etal.   zeta_p3*f_tr.f6
	    + alpha_etal.     xi_p3*f_tr.f7
		 ),
	  calF_m2(
	      alpha_etal.  alpha_p2*f_tr.f1
	    + alpha_etal.   beta_p2*f_tr.f2
	    + alpha_etal.  gamma_p2*f_tr.f3
		 ),
	  calF_m1(
	      alpha_etal.epsilon_p1*f_tr.f4
	    + alpha_etal.  delta_p1*f_tr.f5
	    + alpha_etal.   zeta_p1*f_tr.f6
	    + alpha_etal.     xi_p1*f_tr.f7
		 ),
	  calF_0 (
				    f_tr.f0
	    + alpha_etal.  alpha_0 *f_tr.f1
	    + alpha_etal.   beta_0 *f_tr.f2
	    + alpha_etal.  gamma_0 *f_tr.f3
		 ),
	  calF_p1(
	      alpha_etal.epsilon_m1*f_tr.f4
	    + alpha_etal.  delta_m1*f_tr.f5
	    + alpha_etal.   zeta_m1*f_tr.f6
	    + alpha_etal.     xi_m1*f_tr.f7
		 ),
	  calF_p2(
	      alpha_etal.  alpha_m2*f_tr.f1
	    + alpha_etal.   beta_m2*f_tr.f2
	    + alpha_etal.  gamma_m2*f_tr.f3
		 ),
	  calF_p3(
	      alpha_etal.   zeta_m3*f_tr.f6
	    + alpha_etal.     xi_m3*f_tr.f7
		 ) // no comma
{
// empty constructor body
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function outputs header comments to the specified output stream.
// ... component_name = "t" or "r+" or "r-"
//
namespace self_force_modes_circular_orbit_helpers
	  {
//static
  void calF_coeffs::output_header_comments(std::fstream& os,
					   const ell_emm& lm,
					   const char* const component_name)
{
os << "## " << lm.describe_me() << "\n";
os << "# column 1 = t\n";

os << "# column 2 = $\\mathcal{F}^{"  << component_name << "}_{-3}$.real\n";
os << "# column 3 = $\\mathcal{F}^{"  << component_name << "}_{-3}$.imag\n";

os << "# column 4 = $\\mathcal{F}^{"  << component_name << "}_{-2}$.real\n";
os << "# column 5 = $\\mathcal{F}^{"  << component_name << "}_{-2}$.imag\n";

os << "# column 6 = $\\mathcal{F}^{"  << component_name << "}_{-1}$.real\n";
os << "# column 7 = $\\mathcal{F}^{"  << component_name << "}_{-1}$.imag\n";

os << "# column 8 = $\\mathcal{F}^{"  << component_name << "}_0$.real\n";
os << "# column 9 = $\\mathcal{F}^{"  << component_name << "}_0$.imag\n";

os << "# column 10 = $\\mathcal{F}^{"  << component_name << "}_{+1}$.real\n";
os << "# column 11 = $\\mathcal{F}^{" << component_name << "}_{+1}$.imag\n";

os << "# column 12 = $\\mathcal{F}^{" << component_name << "}_{+2}$.real\n";
os << "# column 13 = $\\mathcal{F}^{" << component_name << "}_{+2}$.imag\n";

os << "# column 14 = $\\mathcal{F}^{" << component_name << "}_{+3}$.real\n";
os << "# column 15 = $\\mathcal{F}^{" << component_name << "}_{+3}$.imag\n";

os << std::flush;
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function outputs a /calF_coeffs/ object to the specified stream.
//
namespace self_force_modes_circular_orbit_helpers
	  {
void calF_coeffs::output_me(std::fstream& os, const fp t)
	const
{
util::output_number(os, t,       "\t");
util::output_number(os, calF_m3, "\t");
util::output_number(os, calF_m2, "\t");
util::output_number(os, calF_m1, "\t");
util::output_number(os, calF_0 , "\t");
util::output_number(os, calF_p1, "\t");
util::output_number(os, calF_p2, "\t");
util::output_number(os, calF_p3, "\t");
os << std::endl;
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function is a named constructor for /f_tr_coeffs/, initializing
// the object to $f^r_{k\pm}$ as per Barack & Sago appendix B, equations
// (B1)-(B7).
//
// Arguments:
// hbar,drstar_hbar = these should be the values at the particle,
//                    using the $\pm$ one-sided derivatives for /drstar_hbar/
//
namespace self_force_modes_circular_orbit_helpers
	  {
//static
  f_tr_coeffs
    f_tr_coeffs::compute_f_r(const Schw::black_hole& BH,
			     const ell_emm& lm,
			     const circular_orbit_particle& P,
			     const SH_tensor_at_point<field>&        hbar,
			     const SH_tensor_at_point<field>& drstar_hbar,
			     const SH_tensor_at_point<field>&     dt_hbar)
{
f_tr_coeffs_eval eval_object(BH, lm, P);
return eval_object.compute_f_r(hbar, drstar_hbar, dt_hbar);
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function computes is a named constructor for /f_tr_coeffs/,
// initializing the object to $f^t_k$ as per Barack & Sago appendix B,
// equations (B8)-(B15).
//
// Arguments:
// hbar,dt_hbar = these should be the values at the particle
//
namespace self_force_modes_circular_orbit_helpers
	  {
//static
  f_tr_coeffs
    f_tr_coeffs::compute_f_t(const Schw::black_hole& BH,
			     const ell_emm& lm,
			     const circular_orbit_particle& P,
			     const SH_tensor_at_point<field>&    hbar,
			     const SH_tensor_at_point<field>& dt_hbar)
{
f_tr_coeffs_eval eval_object(BH, lm, P);
return eval_object.compute_f_t(hbar, dt_hbar);
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a
//   self_force_modes_circular_orbit_helpers::f_tr_coeffs_eval::
// object.  This calculates common quantities for the various
//   self_force_modes_circular_orbit_helpers::f_tr_coeffs::
// computations.
//
namespace self_force_modes_circular_orbit_helpers
	  {
f_tr_coeffs_eval::f_tr_coeffs_eval(const Schw::black_hole& BH,
				   const ell_emm& lm,
				   const circular_orbit_particle& P)
	: i           (0.0, 1.0),	// sqrt(-1)
	  M           (BH.mass()),

	  emm         (lm.fp_emm()),
	  ell_ell1_inv(
	    (lm.ell() == 0) ? 0.0	// value doesn't matter
					// (will be multiplied by hbarI == 0.0)
			    : 1.0 / lm.ell_ell1()
		      ),
	  lambda_inv  (
	    (lm.ell() == 1) ? 0.0	// value doesn't matter
					// (will be multiplied by hbarI == 0.0)
			    : 1.0 / lm.lambda()
		      ),

	  r0          (P.r()),
	  M_over_r0   (M / r0),
	  f0          (Schw::f_of_r(BH, r0)),
	  f0_inv      (1.0 / f0),
	  E0          (Schw::circular_orbit_fns::specific_energy_of_r(BH, r0)),
	  L0          (
	    Schw::circular_orbit_fns::specific_angular_momentum_of_r(BH, r0)
		      ),
	  E0_tilde    (E0 / r0),
	  L0_tilde    (L0 / r0) // no comma
{
// empty constructor body
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function computes $f^r_{k\pm}$ as per Barack & Sago appendix B,
// equations (B1)-(B7).  (I wrote the code via the PRD version of their paper,
// then checked it against the gr-qc version.)
//
// Arguments:
// hbar,drstar_hbar = these should be the values at the particle,
//                    using the $\pm$ one-sided derivatives for /drstar_hbar/
//
namespace self_force_modes_circular_orbit_helpers
	  {
f_tr_coeffs
  f_tr_coeffs_eval::compute_f_r(const SH_tensor_at_point<field>&        hbar,
				const SH_tensor_at_point<field>& drstar_hbar,
				const SH_tensor_at_point<field>&     dt_hbar)
{
// this will be our result
f_tr_coeffs f_r;

f_r.f0 =
	 pow2(E0)*M_over_r0*pow2(f0_inv) *                         hbar.X1()
  + 0.25*pow2(E0)       *pow2(f0_inv)  * (r0*drstar_hbar.X1() -    hbar.X1())
  + 0.25*pow2(L0_tilde)                * (r0*drstar_hbar.X3() - f0*hbar.X3())
  + 0.25                               * (r0*drstar_hbar.X6() - f0*hbar.X6())
  + 0.5 *i*emm*E0*L0_tilde*r0*ell_ell1_inv*f0_inv         * drstar_hbar.X4()
  - 0.25*pow2(emm)*pow2(L0_tilde)*ell_ell1_inv*lambda_inv
				       * (r0*drstar_hbar.X7() + f0*hbar.X7());
f_r.f1 =
    0.25*pow2(L0_tilde)                * ( - 2.0   *       hbar.X1()
					   + 2.0*f0*       hbar.X3()
					   +     f0*       hbar.X6()
					   +     r0*drstar_hbar.X6() );
f_r.f2 =
    0.25*pow2(L0_tilde)*ell_ell1_inv   * ( - 2.0*                   hbar.X5()
					   + r0*lambda_inv * drstar_hbar.X7()
					   + f0*lambda_inv *        hbar.X7() );
f_r.f3 =
    0.25*pow2(L0_tilde)*ell_ell1_inv*lambda_inv
				       * (r0*drstar_hbar.X7() + f0*hbar.X7());
f_r.f4 =
    0.5 *i*emm*pow2(L0_tilde)*ell_ell1_inv
				       * ( -                      hbar.X9()
					   + r0*lambda_inv*drstar_hbar.X10()
					   + f0*lambda_inv*       hbar.X10() );
f_r.f5 =
    0.5 *L0_tilde*E0*r0*f0_inv*ell_ell1_inv * (dt_hbar.X9() - drstar_hbar.X8());
f_r.f6 = 0.0;
f_r.f7 = 0.0;

return f_r;
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function computes $f^t_k$ as per Barack & Sago appendix B,
// equations (B8)-(B15).  (I wrote the code via the PRD version of their
// paper, then checked it against the gr-qc version.)
//
// Arguments:
// hbar,dt_hbar = these should be the values at the particle
//
namespace self_force_modes_circular_orbit_helpers
	  {
f_tr_coeffs
  f_tr_coeffs_eval::compute_f_t(const SH_tensor_at_point<field>&    hbar,
				const SH_tensor_at_point<field>& dt_hbar)
{
// this will be our result
self_force_modes_circular_orbit_helpers::f_tr_coeffs f_t;

f_t.f0 =
  // 1st line of (B8) [PRD] is next 4 terms...
  - 0.25*pow2(E0)*pow2(L0_tilde)*pow3(f0_inv)*r0                * dt_hbar.X1()
  + 0.25*i*emm*E0*L0_tilde*(2.0*f0-pow2(E0))*pow3(f0_inv)       *    hbar.X1()
  + 0.5 *pow2(E0)*pow2(L0_tilde)*pow3(f0_inv)*M_over_r0         *    hbar.X2()
  - 0.25*pow2(f0_inv)*r0*pow2(L0_tilde)*(pow2(E0)+f0)           * dt_hbar.X3()
  // 2nd line of (B8) [PRD] is next 5 terms...
  - 0.25*i*emm*pow3(L0_tilde)*E0*f0_inv                         *    hbar.X3()
  - 0.5 *i*emm*pow3(E0)*L0_tilde*pow3(f0_inv)*r0*ell_ell1_inv   * dt_hbar.X4()
  + 0.5 *pow2(emm)*pow4(L0_tilde)*f0_inv*ell_ell1_inv           *    hbar.X4()
  + 0.5 *i*emm*L0_tilde*pow3(E0)*pow3(f0_inv)*M_over_r0*ell_ell1_inv
							        *    hbar.X5()
  + 0.25*pow2(L0_tilde)*f0_inv*r0                               * dt_hbar.X6()
  // 3rd line of (B8) [PRD] is next 3 terms...
  + 0.25*i*emm*E0*L0_tilde*f0_inv                               *    hbar.X6()
  + 0.25*pow2(emm)*pow2(L0_tilde)*(pow2(E0)+f0)*pow2(f0_inv)*r0
	*ell_ell1_inv*lambda_inv                                * dt_hbar.X7()
  + 0.25*i*emm*E0*pow3(L0_tilde)*(pow2(emm)+4.0)*f0_inv
	*ell_ell1_inv*lambda_inv                                *    hbar.X7();

f_t.f1 =
  -0.5 *pow4(L0_tilde)*f0_inv                                   *    hbar.X2()
  -0.5 *i*emm*E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv             *    hbar.X5()
  -0.25*pow2(L0_tilde)*(pow2(E0_tilde)+f0)*pow2(f0_inv)*r0      * dt_hbar.X6()
  -0.25*i*emm*E0*pow3(L0_tilde)*f0_inv                          *    hbar.X6()
  -     i*emm*E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv*lambda_inv  *    hbar.X7();

f_t.f2 =
  -0.5 *pow4(L0_tilde)*f0_inv*ell_ell1_inv                      *    hbar.X4()
  -0.25*pow2(L0_tilde)*(pow2(E0)+f0)*pow2(f0_inv)*r0
       *ell_ell1_inv*lambda_inv                                 * dt_hbar.X7()
  -1.25*i*emm*E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv*lambda_inv  *    hbar.X7();

f_t.f3 =
    0.25*pow2(L0_tilde)*(pow2(E0)+f0)*r0*pow2(f0_inv)
        *ell_ell1_inv*lambda_inv                                * dt_hbar.X7()
  + 0.25*i*emm*E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv*lambda_inv *    hbar.X7();
f_t.f4 =
  - 0.5 *i*emm*pow4(L0_tilde)*f0_inv*ell_ell1_inv               *    hbar.X8()
  - 0.5 *i*emm*pow2(L0_tilde)*(pow2(E0)+f0)*pow2(f0_inv)*r0
        *ell_ell1_inv*lambda_inv                                * dt_hbar.X10()
  +      pow2(emm)*pow3(L0_tilde)*E0*f0_inv
	*ell_ell1_inv*lambda_inv                                *    hbar.X10();
f_t.f5 =
    0.5 *pow3(E0)*L0_tilde*pow3(f0_inv)*r0*ell_ell1_inv         * dt_hbar.X8()
  - 0.5 *pow3(E0)*L0_tilde*M_over_r0*pow3(f0_inv)*ell_ell1_inv  *    hbar.X9()
  + 0.5 *(pow2(emm)-1.0)*E0*pow3(L0_tilde)*f0_inv
        *ell_ell1_inv*lambda_inv                                *    hbar.X10();
f_t.f6 =
    0.5 *E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv
					  * (hbar.X9() + lambda_inv*hbar.X10());
f_t.f7 =
    0.5 *E0*pow3(L0_tilde)*f0_inv*ell_ell1_inv*lambda_inv       *    hbar.X10();

return f_t;
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /alpha_through_xi_coeffs/ object, computing all
// the coefficients as per Barack & Sago appendix C, equations (C3)-(C9).
//
// (I wrote the code via the PRD paper, then checked it against the gr-qc
// paper.)
//
namespace self_force_modes_circular_orbit_helpers
	  {
alpha_through_xi_coeffs::alpha_through_xi_coeffs(const ell_emm& lm)
{
const fp ell = lm.fp_ell();
const fp emm = lm.fp_emm();

const fp C_lm2_m = C(ell-2.0,emm);
const fp C_lm1_m = C(ell-1.0,emm);
const fp C_l_m   = C(ell    ,emm);
const fp C_lp1_m = C(ell+1.0,emm);
const fp C_lp2_m = C(ell+2.0,emm);
const fp C_lp3_m = C(ell+3.0,emm);

alpha_p2   = - C_lp1_m*C_lp2_m;
alpha_0    = 1.0 - pow2(C_l_m) - pow2(C_lp1_m);
alpha_m2   = - C_l_m*C_lm1_m;

beta_p2    = ell*C_lp1_m*C_lp2_m;
beta_0     = ell*pow2(C_lp1_m) - (ell+1.0)*pow2(C_l_m);
beta_m2    = -(ell+1.0)*C_l_m*C_lm1_m;

gamma_p2   = pow2(ell)*C_lp1_m*C_lp2_m;
gamma_0    = pow2(emm) - ell*(ell+1.0)
	     + pow2(ell)*pow2(C_lp1_m) + pow2(ell+1.0)*pow2(C_l_m);
gamma_m2   = pow2(ell+1.0)*C_l_m*C_lm1_m;

delta_p1   = ell*C_lp1_m;
delta_m1   = -(ell+1.0)*C_l_m;

epsilon_p1 = (1.0-ell)*C_lp1_m;
epsilon_m1 = (ell+2.0)*C_l_m;

zeta_p3    = -ell*C_lp1_m*C_lp2_m*C_lp3_m;
zeta_p1    = C_lp1_m*(   ell*(1.0 - pow2(C_lp1_m) - pow2(C_lp2_m))
		       + (ell+1.0)*pow2(C_l_m) );
zeta_m1    = -C_l_m*(   (ell+1.0)*(1.0 - pow2(C_lm1_m) - pow2(C_l_m))
		      + ell*pow2(C_lp1_m) );
zeta_m3    = (ell+1.0)*C_l_m*C_lm1_m*C_lm2_m;

xi_p3      = pow2(ell)*C_lp1_m*C_lp2_m*C_lp3_m;
xi_p1      = C_lp1_m*(   pow2(emm) - ell*(ell+1.0)
		       + pow2(ell    )*pow2(C_lp1_m)
		       + pow2(ell+1.0)*pow2(C_l_m  )
		       + pow2(ell    )*pow2(C_lp2_m) );
xi_m1      = C_l_m*(   pow2(emm) - ell*(ell+1.0)
		     + pow2(ell    )*pow2(C_lp1_m)
		     + pow2(ell+1.0)*pow2(C_l_m  )
		     + pow2(ell+1.0)*pow2(C_lm1_m) );
xi_m3      = pow2(ell+1.0)*C_l_m*C_lm1_m*C_lm2_m;
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This function computes $C_{\ell m}$ as per Barack & Sago appendix C,
// equation (C2).  (I wrote the code via the PRD paper, then checked it
// against the gr-qc paper.)
//
namespace self_force_modes_circular_orbit_helpers
	  {
//static
  fp alpha_through_xi_coeffs::C(const fp ell, const fp emm)
{
if (ell <= 0.0)
	{ return 0.0; }					// *** early return ***
if (std::abs(emm) > ell)
	{ return 0.0; }					// *** early return ***

const fp num = pow2(ell) - pow2(emm);
const fp den = (2.0*ell + 1.0) * (2.0*ell - 1.0);
const fp quotient = num / den;
assert(quotient >= 0.0);
return sqrt(quotient);
}
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create /self_force_modes/ objects.
//
// See the comments in the .hh file for more information.
//
std::unique_ptr<self_force_modes>
  make_self_force_modes(const source_info& SI,
			const std::string& output_directory_name_in,
			const std::string& name_in /* = "" */)
{
const geometry& geom = SI.get_geometry();
const particle& P    = SI.P();

if (SI.is_source_info_ppart() && P.is_circular_orbit())
	return std::make_unique<self_force_modes_circular_orbit>
			       (geom,
				dynamic_cast<const circular_orbit_particle&>(P),
				SI.get_hbar_semantics(),
				output_directory_name_in,
				name_in);			// normal return

else	{
	cerr << format(
"***** make_self_force_modes():\n"
"        unknown combination of /source_info/ type and particle orbit type!\n"
"        source_info: %s\n"
"        particle: %s\n"
		      )
		% SI.describe_me()
		% P.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/self_force_modes.hh <==
// self_force_modes -- compute the (ell,emm) mode of the self-force
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/self_force_modes.hh,v 1.36 2025/12/29 04:37:03 jonathan Exp $
//
// *** overview of the self-force computation ***
//
// self_force_modes_circular_orbit_helpers::alpha_through_xi_coeffs
// self_force_modes_circular_orbit_helpers::f_tr_coeffs
// self_force_modes_circular_orbit_helpers::f_tr_coeffs_eval
// self_force_modes_circular_orbit_helpers::calF_coeffs
//
// self_force_modes
// self_force_modes_circular_orbit
//
// make_self_force_modes
//

#ifndef EVOL__SELF_FORCE_MODES_HH
#define EVOL__SELF_FORCE_MODES_HH

#include <memory>			// std::unique_ptr
#include <string>
#include <iostream>
#include <fstream>
#include <complex>
#include "boost/core/noncopyable.hpp"

#include "util.hh"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "particle.hh"
#include "source_info.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// FIXME FIXME:
// This code compiles and runs without errors, but I haven't tested it
// yet to verify that the results it computes are actually correct.
//

//
// *** overview of the self-force computation ***
//
// Given the metric perturbations, we compute the self-force as follows:
//
// Client code constructs a /self_force_modes/ object using the object factory
// /make_self_force_modes()/, then at each self-force-computation time calls
// /self_force_modes::compute_and_output_modes()/.  Client code doesn't know
// the set of coordinate components or the set of information computed/output
// for each component.
//
// The externally-visible class hierarchy is as follows:
//	(self_force_modes)
//		self_force_modes_circular_orbit
//
// There are also a number of internal helper structs/classes used in the
// implementation of /self_force_modes_circular_orbit/:
//	struct alpha_through_xi_coeffs
//	struct calF_coeffs
//	struct f_tr_coeffs
//	class  f_tr_coeffs_eval
// These live in the /self_force_modes_circular_orbit_helpers::/ namespace.
//

//
// For a circular-orbit point-particle source, we follow Barack & Sago,
// PRD 75,064021 (2007) = gr-qc/0701069.
// In more detail:
// (1) For each (ell,emm), compute (once, in an initial setup phase)
//     the coupling coefficients $\alpha^{\ell m}_k, $\beta^{\ell m}_k$,
//     $\gamma^{\ell m}_k$, $\delta^{\ell m}_k$, $\epsilon^{\ell m}_k$,
//     $\zeta^{\ell m}_k$, and $\xi^{\ell m}_k$, following Barack & Sago
//     appendix C.  This is implemented in this code by constructing a
//     /self_force_modes_circular_orbit_helpers::alpha_through_xi_coeffs/
//     struct.
// (2) For each (ell,emm), compute (at each self-force computation time)
//     the coefficients $f^t_k$ and $f^r_{k\pm}$ (which depend on the /hbarI/,
//     their 1-sided radial derivatives, and their time derivatives, all
//     at the particle position), following Barack & Sago appendix B.
//     This is implemented in this code by constructing three
//     /self_force_modes_circular_orbit_helpers::f_tr_coeffs/ structs,
//     one each for $f^r_{k+}$, $f^r_{k-}$, and $f^t_k$.
// (3) For each (ell,emm), compute (at each self-force computation time)
//     the coefficients which Barack & Sago call $\mathcal{F}^{a\ell m}_k$
//     and I call $\mathcal{F}^t_k$ and $\mathcal{F}^{r\pm}_k$, using
//     Barack & Sago equation (31) and appendix C.  This is implemented
//     in this code by constructing three
//     /self_force_modes_circular_orbit_helpers::calF_coeffs/ structs,
//     one each for $\mathcal{F}^{r+}_k$, $\mathcal{F}^{r-}_k$, and
//     $\mathcal{F}^t_k$.  This code writes out time series of these
//     to output files.  This is as far as the self-force-mode computation
//     can proceed for a single (ell,emm); the remaining steps require
//     combining information from multiple (ell,emm), and are done by the
//     auxiliary code /smp-sf/.
// (4) For each /ell/, combine multiple (ell,emm) to construct the
//     "full self-force mode" $\left[F_\text{full}^{a\ell}\right]_\pm$
//     using Barack & Sago equation (30).
// (5) Check the convergence of $\left[F_\text{full}^{a\ell}\right]_\pm$
//     with $\ell$, and estimate the large-$\ell$ tail term.
// (6) Compute the self-force $F^a$ by summing over $\ell$ using
//     Barack & Sago equations (20), (21), and (22).
//

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This /struct/ holds the coupling coefficients
//   $\alpha^{\ell m}_k, $\beta^{\ell m}_k$, $\gamma^{\ell m}_k$,
//   $\delta^{\ell m}_k$, $\epsilon^{\ell m}_k$, $\zeta^{\ell m}_k$,
//   and $\xi^{\ell m}_k$
// defined by Barack & Sago appendix C.
//
// This is a /struct/ because it has only public data members,
// but it has a constructor to initialize the data members
// (i.e., compute all the coefficients),
// and a (private) static member function used by the constructor.
//
namespace self_force_modes_circular_orbit_helpers
	  {
struct	alpha_through_xi_coeffs	// $\alpha^{ell m}_k$
	{
public:
	fp alpha_p2, alpha_0, alpha_m2;
	fp  beta_p2,  beta_0,  beta_m2;
	fp gamma_p2, gamma_0, gamma_m2;
	fp   delta_p1,   delta_m1;
	fp epsilon_p1, epsilon_m1;
	fp zeta_p3, zeta_p1, zeta_m1, zeta_m3;
	fp   xi_p3,   xi_p1,   xi_m1,   xi_m3;

	// compute $C_{\ell m}$ as per Barack & Sago equation (C2)
private:
	static fp C(const fp ell, const fp emm);

	// *** constructor, destructor ***
	// this constructor does step (1) above
public:
	// compute all the coefficients as per Barack & Sago appendix C
	alpha_through_xi_coeffs(const ell_emm& lm);

	~alpha_through_xi_coeffs() = default;
	};
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This /struct/ holds a single set of the coupling coefficients $f^t_k$
// or $f^r_{k\pm}$ defined by Barack & Sago appendix B, equations (B1)-(B15).
//
// This is a /struct/ because it has only public data members,
// but it has named constructors to initialize the data members
// (i.e., compute all the coefficients).
//
namespace self_force_modes_circular_orbit_helpers
	  {
struct	f_tr_coeffs	// $f^r_{n\pm}$ and $f^t_k$
	{
public:
	field f0, f1, f2, f3, f4, f5, f6, f7;

	// *** named constructors, destructor ***
	// these named constructors do step (2) above
public:
	// ... compute $f^r_{k\pm}$ as per Barack & Sago equations (B1-B7)
	// ... /hbar/, /drstar_hbar/, and /dt_hbar/ should be the values
	//     at the particle, with /drstar_hbar/ computed using one-sided
	//     derivatives (either + or -)
	static
	  f_tr_coeffs compute_f_r(const Schw::black_hole& BH,
				  const ell_emm& lm,
				  const circular_orbit_particle& P,
				  const SH_tensor_at_point<field>&        hbar,
				  const SH_tensor_at_point<field>& drstar_hbar,
				  const SH_tensor_at_point<field>&     dt_hbar);

	// ... compute $f^t_k$ as per Barack & Sago equations (B8-B15)
	// ... /hbar/ and /dt_hbar/ should be the values at the particle
	static
	  f_tr_coeffs compute_f_t(const Schw::black_hole& BH,
				  const ell_emm& lm,
				  const circular_orbit_particle& P,
				  const SH_tensor_at_point<field>&    hbar,
				  const SH_tensor_at_point<field>& dt_hbar);

	~f_tr_coeffs() = default;
	};
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// /f_tr_coeffs_eval/ is a helper for /f_tr_coeffs/.  /f_tr_coeffs_eval/
// does the actual evaluation of $f^t_k$ and $f^r_k$ as per the equations
// in Barack & Sago (2007).  By splitting the evaluation out into this
// separate class, we can have extra state variables during the computation
// which aren't part of a (longer-lived) /f_tr_coeffs/ object.
//
// Note that in these computations there are two factors which appear to blow
// up for small $\ell$:
// * $\frac{1}{\ell(\ell + 1)}$, which blows up for $\ell = 0$: this factor
//   always multiplies /hbarI/ for i=4,5,7,8,9,10, all of whih vanish for
//   $\ell = 0$, so there's no problem
// * $\frac{1}{\lambda} = \frac{1}{(\ell+2)(\ell-1)}$, which blows up for
//   $\ell = 1$: this factor always multiplies /hbarI/ for i=7,10, both
//   of which vanish for $\ell=1$, so again there's no problem
//
// Note that contrary to our usual conventions, this class has member
// variables whose names do NOT end in an underscore (_).
//
namespace self_force_modes_circular_orbit_helpers
	  {
class f_tr_coeffs_eval
	{
public:
	// ... compute $f^r_k$ as per Barack & Sago equations (B8-B15)
	// ... /hbar/, /drstar_hbar/, and /dt_hbar/ should be the values
	//     at the particle, with /drstar_hbar/ computed using one-sided
	//     derivatives (either + or -)
	f_tr_coeffs compute_f_r(const SH_tensor_at_point<field>&        hbar,
				const SH_tensor_at_point<field>& drstar_hbar,
				const SH_tensor_at_point<field>&     dt_hbar);

	// ... compute $f^t_k$ as per Barack & Sago equations (B8-B15)
	// ... /hbar/ and /dt_hbar/ should be the values at the particle
	f_tr_coeffs compute_f_t(const SH_tensor_at_point<field>&    hbar,
				const SH_tensor_at_point<field>& dt_hbar);

	//
	// ***** constructor, destructor *****
	//
public:
	f_tr_coeffs_eval(const Schw::black_hole& BH,
			 const ell_emm& lm,
			 const circular_orbit_particle& P);
	~f_tr_coeffs_eval() = default;
	
	//
	// ***** data *****
	//
private:
	const std::complex<fp> i;	// sqrt(-1)
	const fp M;

	//
	// things depending only on the /ell_emm/ object
	//
	const fp emm;
	const fp ell_ell1_inv;
	const fp lambda_inv;

	//
	// things depending on the /ell_emm/ and /particle/ objects
	//
	const fp r0;

	// *** DECLARATION ORDER ***
	// *** all the remaining data members must be declared after /r0/

	// *** DECLARATION ORDER ***
	// this must be declared after /M/
	const fp M_over_r0;

	const fp f0;

	// *** DECLARATION ORDER ***
	// *** this must be declared after /f0/
	const fp f0_inv;

	const fp E0, L0;

	// *** DECLARATION ORDER ***
	// *** these must be declared after /E0/ and /L0/, respectively
	const fp E0_tilde, L0_tilde;
	};
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************

//
// This /struct/ holds a single set of the coefficients which
// Barack & Sago call $\mathcal{F}^{a\ell m}_k$
// and I call $\mathcal{F}^t_k$ and $\mathcal{F}^{r\pm}_k$.
//
// This is a /struct/ because it has only public data members,
// but it has a constructor to initialize the data members.
//
namespace self_force_modes_circular_orbit_helpers
	  {
struct	calF_coeffs	// $\mathcal{F}^{a\ell m}_{k\pm}$
	{
public:
	field calF_m3, calF_m2, calF_m1, calF_0, calF_p1, calF_p2, calF_p3;

public:
	// output header comments to the specified output stream,
	// then flush the stream
	// ... component_name = "t" or "r+" or "r-"
	static
	  void output_header_comments(std::fstream& os,
				      const ell_emm& lm,
				      const char* const component_name);

	// output the coefficients to the specified stream,
	// then flush the stream
	void output_me(std::fstream& os, const fp t) const;

	// *** constructor, destructor ***
	// this constructor does step (3) above
public:
	calF_coeffs(const alpha_through_xi_coeffs& alpha_etal,
		    const f_tr_coeffs& f_tr);

	~calF_coeffs() = default;
	};
	  }	// namespace self_force_modes_circular_orbit_helpers

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /self_force_modes/ object provides a generic client interface for
// computing the self-force modes.  /self_force_modes/ is an ABC, with a
// derived class for orbit type.  At present only circular orbits are
// implemented.
//
// A /self_force_modes/ object HAS-A /std::string/ name, which is used
// in naming output files.  The default name is "", which has special
// semantics defined by /compound_name()/ (declared in "misc.hh").
//
// The class hierarchy is:
//	(self_force_modes)
//		self_force_modes_circular_orbit
//
class	self_force_modes
	: public boost::noncopyable
	{
public:
	// this object's name
	const std::string& name() const { return name_; }

	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;

public:
	const geometry& get_geometry() const { return geom_; }
	const Schw::black_hole& BH() const { return geom_.BH(); }
	const ell_emm& get_ell_emm() const { return geom_.get_ell_emm(); }

	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	const std::string& output_directory_name() const
		{ return output_directory_name_; }


	//
	// ***** main client interface *****
	//
public:
	// compute and output self-force mode quantities for the current slice:
	// client code should call this function (once) at each self-force
	// computation/output time
	virtual
	  void compute_and_output_self_force_modes
			(const SH_tensor_gridfn<field>&    hbar,
			 const SH_tensor_gridfn<field>& dt_hbar)
		const = 0;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep references to all the passed-in objects,
	// so their lifetimes must be >= our lifetime
	self_force_modes(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in,
			 const std::string& output_directory_name_in,
			 const std::string& name_in = "");
	virtual
	  ~self_force_modes() = default;


	//
	// ***** data *****
	//
private:
	// references to objects we do NOT own
	const geometry& geom_;
	const hbar_semantics& hbar_semantics_;
	const std::string output_directory_name_;
	const std::string name_;
	};

//******************************************************************************

//
// A /self_force_modes_circular_orbit/ object implements the generic
// client interface defined by /self_force_modes/ for a circular-orbit
// particle.
//
// At present we only support Barack-Sago semantics
// (since I've copied all the formulas from the Barack-Sago (2007) paper)
//
class	self_force_modes_circular_orbit
	: public self_force_modes
	{
public:
	virtual
	  std::string describe_me() const override
		{
		return
		  "self_force_modes for a circular-orbit point-particle scheme";
		}

	const circular_orbit_particle& P() const { return P_; }
	fp t() const { return P().t(); }


	//
	// ***** main client interface *****
	//
public:
	// compute and output self-force mode quantities for the current slice:
	// client code should call this function (once) at each self-force
	// computation/output time
	// ... this function does steps (2) and (3) above,
	//     and outputs the calF coefficients to the output files
	virtual
	  void compute_and_output_self_force_modes
			(const SH_tensor_gridfn<field>&    hbar,
			 const SH_tensor_gridfn<field>& dt_hbar)
		const override;

	// worker functions for /compute_and_output_self_force_modes()/
private:
	//
	// estimate /hbar/ or its derivatives at the particle,
	// using one-sided molecules that don't cross the particle
	//

	// estimate /hbar/ or /dt_hbar/ at particle
	// using average of + and - one-sided interpolations
	SH_tensor_at_point<field>
	  hbar_or_dt_hbar_at_particle(const SH_tensor_gridfn<field>&
							    hbar_or_dt_hbar)
		const;

	// estimate /drstar_hbar/ at particle using one-sided derivative
	// ... side_is_plus = Boolean flag: true for +, false for -
	SH_tensor_at_point<field>
	  drstar_hbar_at_particle(const SH_tensor_gridfn<field>& hbar,
				  const bool side_is_plus)
		const;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep references to all the passed-in objects,
	// so their lifetimes must be >= our lifetime
	// ... this constructor does step (1) above,
	//     and also opens the calF output files
	//     [the output file names have the prefix
	//     (C-style string) /output_filename_prefix/],
	//     and outputs header comments to them
	self_force_modes_circular_orbit
		(const geometry& geom_in,
		 const circular_orbit_particle& P_in,
		 const hbar_semantics& hbar_semantics_in,
		 const std::string& output_directory_name_in,
		 const std::string& name_in = "");
	virtual
	  ~self_force_modes_circular_orbit();	// closes our output streams

	// worker functions for constructor
private:

	//
	// ***** data *****
	//
private:
	// reference to an object we do NOT own
	const circular_orbit_particle& P_;

	const self_force_modes_circular_orbit_helpers::
	      alpha_through_xi_coeffs alpha_etal_;

	// these are declared /mutable/ so that /const/ member fns
	// can output to them
	mutable
	  std::fstream os_calF_r_plus_, os_calF_r_minus_, os_calF_t_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create /self_force_modes/ objects.
//
// This function decodes the /source_info/ type (point-particle or effective
// source) and the particle's orbit type to choose one of the concrete
// IS-A-/self_force_modes/ classes, then constructs a new-allocated object
// of that class.  This function returns a
//   std::unique_ptr<self_force_modes>
// pointing to the newly-constructed object.
//
// The output file names include the prefix /output_filename_prefix/.
//
// The newly-constructed IS-A-/self_force_modes/ object keeps references
// to the /source_info/'s in /geometry/, /particle/, and /hbar_semantics/
// sub-objects, so these sub-objects' lifetimes must all be >= that of the
// IS-A-/self_force_modes/ object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<self_force_modes>
  make_self_force_modes(const source_info& SI,
			const std::string& output_directory_name_in,
			const std::string& name_in = "");

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SELF_FORCE_MODES_HH


==> anc/smp-v8.10.23/src/evol/slice.cc <==
// slice -- part or all of a t=constant slice of spacetime and its gridfns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/slice.cc,v 1.132 2026/02/28 07:35:46 jonathan Exp $

//
// slice::slice
/// slice::describe_me_bare
// slice::name_of_slice_semantics
// slice::print_gridfn_metadata
// slice::apply_state_vector_BCs
// slice::apply_RHS_BCs
//
// slice::output_state_vector
// slice::output_dt_state_vector
// slice::output_physics_fields
// slice::output_dt_physics_fields
// slice::output_dtt_physics_fields
//
// slice_wavetoy::slice_wavetoy
/// slice_wavetoy::describe_me_bare
//
// slice_smp::slice_smp
/// slice_smp::describe_me_bare
// slice_smp::read_nontrivial_hbar
/// slice_smp::partial_rstar_adjusted
/// slice_smp::partial_rstar_rstar_adjusted
//
// slice::make_slice_from_pattern_slice
// slice::make_slice
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cstring>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include <complex>
#include <vector>
#include <iostream>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "finite_diff_radius.hh"
#include "which_hbar.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_gridfn.hh"
#include "geometry.hh"
#include "worldtube.hh"
#include "gwag.hh"
#include "jumps.hh"
#include "slice.hh"
#include "source_info.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::format_cstring;
using util::print_number;
using param::get_parameter;
using param::sub_name;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /slice/ object.
// ... the newly-constructed slice has no gridfns
//
// Arguments:
// see the comments in the .hh file
//
slice::slice(const geometry& geom_in,
	     const fp t_in,
	     const slice_semantics_t slice_semantics_in,
	     const std::string& min_i_BC_type,
	     const std::string& max_i_BC_type,
	     const std::string& output_directory_name_in,
	     const std::string& name_in)
	: gwag(geom_in,
	       t_in,
	       output_directory_name_in,
	       name_in),

	  slice_semantics_(slice_semantics_in),

	  min_i_BC_ptr_(
	    make_BC(geom_in.min_i_ghost_zone(), min_i_BC_type)
		       ),
	  max_i_BC_ptr_(
	    make_BC(geom_in.max_i_ghost_zone(), max_i_BC_type)
		       ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	{
	cout << format(
"slice::slice(this=%p)\n"
"   %s,\n"
"   name=\"%s\", gridfn semantics=%s\n"
		      )
		% this
		% geom_in.describe_me()
		% name() % name_of_slice_semantics(slice_semantics());

	}

// tell our BC objects that we own them
min_i_BC().set_owning_slice(*this);
max_i_BC().set_owning_slice(*this);
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//
//protected
//virtual
  std::string slice::describe_me_bare()
	const
{
std::ostringstream buffer;
buffer << format(
"%s:\n"
"   rl=%d, t=%g, rstar_coord_map %s\n"
"   slice_semantics()=%s:\n"
"   %s"
		)
	  % name()
	  % rl() % t() % rstar_coord_map().describe_me()
	  % name_of_slice_semantics(slice_semantics())
	  % gwag::describe_me_bare();

return buffer.str();
}

//******************************************************************************

//
// This function returns the human-readable name (cstring) of a given
// /slice_semantics_t/.
//
//static
const char* slice::name_of_slice_semantics(const slice_semantics_t gfs)
{
switch	(gfs)
	{
case slice_semantics_t::undefined:		return "undefined";
case slice_semantics_t::state_vector:		return "state vector";
case slice_semantics_t::dt_state_vector:	return "dt(state vector)";
case slice_semantics_t::other:			return "other";
default:
	cerr << format(
"***** slice::name_of_slice_semantics():\n"
"        unknown slice_semantics_t=(int)%d!\n"
"        (this should never happen!)\n"
		      )
		% static_cast<int>(gfs);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
// This function prints metadata about all the gridfns, for debugging:
// * gfn
// * gridfn flags
// * gridfn name
// * gridfn /i_interval()/
//
void slice::print_gridfn_metadata()
	const
{
cout << format("slice::print_gridfn_metadata(.name()=\"%s\")\n") % name();
cout << format("   .describe_me()=\"%s\"\n") % describe_me();

	for (int gfn = 0 ; gfn < N_gridfns() ; ++gfn)
	{
	cout << format("   gfn=%d flags=0x%x gf.i_interval=%s gf.name=\"%s\"\n")
		% gfn % gridfn_flags(gfn)
		% get_gridfn(gfn).i_interval().describe_me()
		% get_gridfn(gfn).name();
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function outputs the state vector to a specified directory.
// The /object_name/ semantics are those of /gwag::output_some_gridfns()/.
//
void slice::
     output_state_vector(const char* const object_name /* = ""*/)
	const
{
//						// flags word...
output_some_gridfns(gridfn_is_state_vector,	// ... must have this bit
		    gridfn_has_output_disabled,	// ... must NOT have this bit
		    object_name);
}

//******************************************************************************

//
// This function outputs d/dt of the state vector to a specified directory.
// The /object_name/ semantics are those of /gwag::output_some_gridfns()/.
//
void slice::
     output_dt_state_vector(const char* const object_name /* = ""*/)
	const
{
//						// flags word...
output_some_gridfns(gridfn_is_dt_state_vector,	// ... must have this bit
		    gridfn_has_output_disabled,	// ... must NOT have this bit
		    object_name);
}

//******************************************************************************

//
// This function outputs the physics fields (e.g., /hbar/) to a
// specified directory.
// The /object_name/ semantics are those of /gwag::output_some_gridfns()/.
//
void slice::
     output_physics_fields(const char* const object_name /* = ""*/)
	const
{
//						// flags word...
output_some_gridfns(gridfn_is_physics_field,	// ... must have this bit
		    gridfn_has_output_disabled,	// ... must NOT have this bit
		    object_name);
}

//******************************************************************************

//
// This function outputs the d/dt(physics fields) (e.g., /dt_hbar/) to a
// specified directory.
// The /object_name/ semantics are those of /gwag::output_some_gridfns()/.
//
void slice::
     output_dt_physics_fields(const char* const object_name /* = ""*/)
	const
{
//						// flags word...
output_some_gridfns(gridfn_is_dt_physics_field,	// ... must have this bit
		    gridfn_has_output_disabled,	// ... must NOT have this bit
		    object_name);
}

//******************************************************************************

//
// This function outputs the d/dtt(physics fields) (e.g., /dtt_hbar/) to a
// specified directory.
// The /object_name/ semantics are those of /gwag::output_some_gridfns()/.
//
void slice::
     output_dtt_physics_fields(const char* const object_name /* = ""*/)
	const
{
//						// flags word...
output_some_gridfns(gridfn_is_dtt_physics_field,// ... must have this bit
		    gridfn_has_output_disabled,	// ... must NOT have this bit
		    object_name);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function applies state-vector BCs to a /slice/ object, i.e.,
// this function first checks that the gridfn semantics of *this are
// "state vector", then calls
//   BC::update_state_vector_before_main_RHS()
// for each grid-boundary of each state-vector gridfn
// ... this is typically called BEFORE the main RHS/constraints computation
//
void slice::apply_state_vector_BCs()
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	{
	cout << format("slice::apply_state_vector_BCs(name()=\"%s\")\n")
		% name();
	print_gridfn_metadata();
	}

// sanity check
assert(slice_semantics() == slice_semantics_t::state_vector);

	for (int gfn = 0 ; gfn < N_gridfns() ; ++gfn)
	{
	if (gridfn_flags(gfn) & gwag::gridfn_is_state_vector)
		{
		util::gridfn<field>& sv_gf = get_gridfn(gfn);

		min_i_BC().update_state_vector_before_main_RHS(sv_gf);
		max_i_BC().update_state_vector_before_main_RHS(sv_gf);
		}
	}
}

//******************************************************************************

//
// This function applies RHS BCs to a /dt_state/, i.e.,
// this function first checks that the gridfn semantics of *this are
// "dt(state vector)" and that the gridfn semantics of /state/ are
// "state vector", then calls
//   BC::update_RHS_after_main_RHS()
// for each grid-boundary of each state-vector gridfn
// ... /state/ must have parallel gridfns to /*this/
// ... this should be called AFTER the main RHS computation
//
void slice::apply_RHS_BCs(const slice& state)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	{
	cout << format(
"slice::apply_RHS_BCs(name()=\"%s\", state.name()=\"%s\")\n"
		      )
		% name() % state.name();
	print_gridfn_metadata();
	state.print_gridfn_metadata();
	}

// sanity check
assert(      slice_semantics() == slice_semantics_t::dt_state_vector);
assert(state.slice_semantics() == slice_semantics_t::   state_vector);
assert(state.N_gridfns() == N_gridfns());

	for (int gfn = 0 ; gfn < N_gridfns() ; ++gfn)
	{
	if (gridfn_flags(gfn) & gwag::gridfn_is_dt_state_vector)
		{
		const util::gridfn<field>&  sv_gf = state.get_gridfn(gfn);
		      util::gridfn<field>& rhs_gf =       get_gridfn(gfn);

		// FIXME: maybe check gridfn_flags to verify
		// for state-vector vs dt-state-vector semantics

		min_i_BC().update_RHS_after_main_RHS(sv_gf, rhs_gf);
		max_i_BC().update_RHS_after_main_RHS(sv_gf, rhs_gf);
		}
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /slice_wavetoy/ object.
//
// Arguments:
// see the comments in the .hh file
//
slice_wavetoy::slice_wavetoy(const geometry& geom_in,
			     const fp t_in,
			     const slice_semantics_t slice_semantics_in,
			     const std::string& min_i_BC_type,
			     const std::string& max_i_BC_type,
			     const std::string& output_directory_name_in,
			     const std::string& name_in)
	: slice(geom_in,
		t_in,
		slice_semantics_in,
		min_i_BC_type, max_i_BC_type,
		output_directory_name_in,
		name_in),

	     Phi_(ghosted_interval(),    "Phi"),
	  dt_Phi_(ghosted_interval(), "dt_Phi"),
	     Phi_gfn_(-1),		// changed in ctor body
	  dt_Phi_gfn_(-1)		// ditto
			// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"slice_wavetoy::slice_wavetoy(this=%p)\n"
"   name=\"%s\"\n"
"   gridfn semantics=%s\n"
		      )
		% this
		% name()
		% slice::name_of_slice_semantics(slice_semantics_in);

const bool is_state_vector
	= (slice_semantics_in == slice_semantics_t::state_vector);
const gridfn_flags_t Phi_gridfn_flags
  = gridfn_defn_is_field
    | (is_state_vector ? gridfn_is_state_vector : gridfn_is_dt_state_vector)
    | (is_state_vector ? gridfn_is_physics_field: gridfn_is_dt_physics_field);
const gridfn_flags_t dt_Phi_gridfn_flags
  = gridfn_defn_is_dt_field
    | (is_state_vector ? gridfn_is_state_vector : gridfn_is_dt_state_vector)
    | (is_state_vector ? gridfn_is_dt_physics_field
		       : gridfn_is_dtt_physics_field);

   Phi_gfn_ = register_gridfn(   Phi_,    Phi_gridfn_flags);
dt_Phi_gfn_ = register_gridfn(dt_Phi_, dt_Phi_gridfn_flags);
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//
//protected
//virtual
  std::string slice_wavetoy::describe_me_bare()
	const // override
{
std::ostringstream buffer;
buffer << format("name=\"%s\": %s") % name() % slice::describe_me_bare();
return buffer.str();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /slice_smp/ object.
//
// Arguments:
// see the comments in the .hh file
//
slice_smp::slice_smp(const geometry& geom_in,
		     const fp t_in,
		     const slice_semantics_t slice_semantics_in,
		     const hbar_semantics& hbar_semantics_in,
		     const bool enable_adjusted_FD,
		     const std::string& min_i_BC_type,
		     const std::string& max_i_BC_type,
		     const std::string& output_directory_name_in,
		     const std::string& name_in)
	: slice(geom_in,
		t_in,
		slice_semantics_in,
		min_i_BC_type, max_i_BC_type,
		output_directory_name_in,
		name_in),

	  hbar_semantics_(hbar_semantics_in),
	  use_adjusted_FD_(
	    //
	    // Note the order of arguments to the following '&&' operator:
	    // /get_parameter()/ is the first argument, so it's always
	    // evaluated.  This ensures that we won't get "unused parameter"
	    // warnings if /enable_adjusted_FD/ is false.
	    //
	    get_parameter<bool>("slice::use_adjusted_FD", true)
	    && enable_adjusted_FD
			  ),
	     hbar_(ghosted_interval(),
		   name_in + "." +    hbar_name(slice_semantics_in)),
	  dt_hbar_(ghosted_interval(),
		   name_in + "." + dt_hbar_name(slice_semantics_in)),
	     hbar_gfn_range_(util::empty_interval()),// changed in ctor body
	  dt_hbar_gfn_range_(util::empty_interval())	// ditto
						// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"slice_smp::slice_smp(this=%p, name=\"%s\")\n"
"   slice_semantics=%s, %s\n"
		      )
		% this % name()
		% slice::name_of_slice_semantics(slice_semantics_in)
			 % get_hbar_semantics().describe_me();
	if (use_adjusted_FD())
		cout << "slice: using adjusted FD\n";
	   else cout << "--- slice: NOT using adjusted FD\n";
	}

const bool is_state_vector
	= (slice_semantics_in == slice_semantics_t::state_vector);
const gridfn_flags_t hbar_gridfn_flags
  = gridfn_defn_is_field
    | (is_state_vector ? gridfn_is_state_vector : gridfn_is_dt_state_vector)
    | (is_state_vector ? gridfn_is_physics_field: gridfn_is_dt_physics_field);
const gridfn_flags_t dt_hbar_gridfn_flags
  = gridfn_defn_is_dt_field
    | (is_state_vector ? gridfn_is_state_vector : gridfn_is_dt_state_vector)
    | (is_state_vector ? gridfn_is_dt_physics_field
		       : gridfn_is_dtt_physics_field);

hbar_gfn_range_
	= register_SH_tensor_gridfn(hbar_, hbar_gridfn_flags);
hbar_.set_start_gfn(hbar_gfn_range_.min_i());

dt_hbar_gfn_range_
	= register_SH_tensor_gridfn(dt_hbar_, dt_hbar_gridfn_flags);
dt_hbar_.set_start_gfn(dt_hbar_gfn_range_.min_i());
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this
// class/object
// ... result does NOT mention the name of this class
// ... result does NOT end in '\n'
//
//protected
//virtual
  std::string slice_smp::describe_me_bare()
	const // override
{
std::ostringstream buffer;
buffer << format("name=\"%s\": %s, %s")
	  % name() % slice::describe_me_bare()
	  % get_hbar_semantics().describe_me();
return buffer.str();
}

//******************************************************************************

//
// This function reads in all the nontrivial /hbarI/ from a set of
// data files.
//
// See the .hh file for further information.
//
void slice_smp::
     read_nontrivial_hbar(const util::interval& wanted_read_in_region,
			  const std::string& directory_name,
			  const char* const object_name /* = nullptr */)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << "slice_smp::read_nontrivial_hbar():\n";
	cout << format("   directory name: \"%s\"\n") % directory_name;
	cout << format("   object name: \"%s\"\n")
		% format_cstring(object_name);
	}

const std::string t_subdirectory_name = time_subdirectory_name( t() );
if (verbose >= 4)
	cout << format("   t_subdirectory_name: \"%s\"\n")
		% t_subdirectory_name;

//
// zero each /hbarI/, and read all the nontrivial /hbarI/
//
cout << "reading all nontrivial /hbarI/\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (get_ell_emm().hbar_I_is_zero(I))
		continue;				// *** loop control ***

	which_hbar hbarI_which(gridfn_is_hbar, I);
	util::gridfn<field>& hbarI_gridfn = gridfn_generic(hbarI_which);
	if (verbose > 4)
		cout << format("I=%d: %s: hbarI_gridfn.name()=\%s\"\n")
			% I % hbarI_which.describe_me() % hbarI_gridfn.name();

	const std::string hbarI_file_name
		= IO_file_name(hbarI_gridfn.name(), object_name);

	// we don't want leftover junk to confuse things
	// ==> zero the hbarI gridfn
		for (int i  = nominal_min_i() ; i <= nominal_max_i() ; ++i)
		{
		hbarI_gridfn(i) = field(0.0, 0.0);
		}

	if (verbose > 4)
		cout << format("   will read \"%s\"\n")
			% hbarI_file_name;
	int N_points;
	util::interval read_in_i_interval(util::empty_interval());
	std::tie(N_points, read_in_i_interval)
		= input_gridfn(hbarI_gridfn,
			       directory_name, t_subdirectory_name,
			       hbarI_file_name);
	if (verbose > 4)
		cout << format("%s: read %d points in interval %s\n")
			% hbarI_which.describe_me() % N_points
			% read_in_i_interval.describe_me(rstar_coord_map());

	// we're forbid missing or duplicated points
	if (N_points != read_in_i_interval.N_points())
		{
		cerr << format(
"***** slice_smp::read_nontrivial_hbar():\n"
"        reading t=%g I=%d hbarI_file_name=\"%s\"\n"
"        read %d points < read_in_i_interval N_points=%d %s\n"
"        ==> at least one point in read-in interval is missing or duplicated!\n"
			      )
			% t() % I % hbarI_file_name
			% N_points % read_in_i_interval.N_points()
				   % read_in_i_interval
				     .describe_me(rstar_coord_map());
		std::exit(util::exit_error);		/*NOTREACHED*/
		}

	if (! util::interval::is_contained_in(wanted_read_in_region,
					      read_in_i_interval))
		{
		cerr << format(
"***** slice_smp::read_nontrivial_hbar():\n"
"        reading t=%g I=%d hbarI_file_name=\"%s\"\n"
"        read_in_i_interval=%s\n"
"        does NOT fully contain\n"
"        wanted_read_in_region=%s\n"
			      )
			% t() % I % hbarI_file_name
			% read_in_i_interval   .describe_me(rstar_coord_map())
			% wanted_read_in_region.describe_me(rstar_coord_map());
		std::exit(util::exit_error);		/*NOTREACHED*/
		}
	}
}

//******************************************************************************

//
// This function computes the adjusted FD partial_rstar operation.
// See the .hh file for details.
//
field slice_smp::
      partial_rstar_adjusted(const source_info& SI,
			     const which_hbar& which,
			     int i)
	const
{
// the "static" is a performance optimization to avoid constructing
// a new /gridfn<field>/ object on each call to this function
static
  util::gridfn<field> temp_molecule(-max_finite_diff_radius(),
				    +max_finite_diff_radius(),
				    "partial_rstar_temp_molecule");

const int r_minus = partial_rstar_centered_radius();
const int r_plus  = partial_rstar_centered_radius();
SI.copy_with_adjustment(*this, which,
			i,
			r_minus, r_plus,
			i,
			temp_molecule);
return partial_rstar_centered(temp_molecule, 0);
}

//******************************************************************************

//
// This function computes the adjusted FD partial_rstar operation.
// See the .hh file for details.
//
field slice_smp::
      partial_rstar_rstar_adjusted(const source_info& SI,
				   const which_hbar& which,
				   int i)
	const
{
// the "static" is a performance optimization to avoid constructing
// a new /gridfn<field>/ object on each call to this function
static
  util::gridfn<field> temp_molecule(-max_finite_diff_radius(),
				    +max_finite_diff_radius(),
				    "partial_rstar_rstar_temp_molecule");

const int r_minus = partial_rstar_rstar_centered_radius();
const int r_plus  = partial_rstar_rstar_centered_radius();
SI.copy_with_adjustment(*this, which,
			i,
			r_minus, r_plus,
			i,
			temp_molecule);
return partial_rstar_rstar_centered(temp_molecule, 0);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/slice/ classes, taking the /slice/ constructor arguments
// from an existing slice.
//
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
// Arguments:
// see the comments in the .hh file
//
// Parameters:
//   physics_system
//
std::unique_ptr<slice>
  make_slice_from_pattern_slice(const slice& pattern_S,
				const std::string& name_in)
{
const std::string physics_system = get_parameter<std::string>("physics_system");

if	(physics_system == "wavetoy")
	return std::make_unique<slice_wavetoy>
			       (pattern_S,
				pattern_S.t(),
				pattern_S.slice_semantics(),
				pattern_S.min_i_BC().BC_type(),
				pattern_S.max_i_BC().BC_type(),
				pattern_S.output_directory_name(),
				name_in);

else if (physics_system == "smp")
	return std::make_unique<slice_smp>
			       (pattern_S,
				pattern_S.t(),
				pattern_S.slice_semantics(),
				pattern_S.self_slice_smp().get_hbar_semantics(),
				pattern_S.self_slice_smp().use_adjusted_FD(),
				pattern_S.min_i_BC().BC_type(),
				pattern_S.max_i_BC().BC_type(),
				pattern_S.output_directory_name(),
				name_in);

else	{
	cerr << format(
"***** make_slice():\n"
"        unknown physics_system=\"%s\"!\n"
		      )
		% physics_system;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
//
// This is an object factory to create new-allocated objects of one
// of the IS-A-/slice/ classes.
//
// This function uses the parameters
//   physics_system             # string, no default
// to choose one of the derived classes, new-allocates an object of that
// derived class, and returns a /std::unique_ptr<slice>/ pointing to this
// object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
// Arguments:
// see the comments in the .hh file
//
// Parameters:
//   physics_system
//
std::unique_ptr<slice>
  make_slice(const geometry& geom,
	     const fp t_in,
	     const slice::slice_semantics_t slice_semantics_in,
	     const hbar_semantics& hbar_semantics_in,
	     const bool enable_adjusted_FD,
	     const std::string& min_i_BC_type,
	     const std::string& max_i_BC_type,
	     const std::string& output_directory_name_in,
	     const std::string& name_in)
{
const std::string physics_system = get_parameter<std::string>("physics_system");

if	(physics_system == "wavetoy")
	return std::make_unique<slice_wavetoy>
			       (geom,
				t_in,
				slice_semantics_in,
				min_i_BC_type, max_i_BC_type,
				output_directory_name_in,
				name_in);			// normal return

else if (physics_system == "smp")
	return std::make_unique<slice_smp>
			       (geom,
				t_in,
				slice_semantics_in, hbar_semantics_in,
				enable_adjusted_FD,
				min_i_BC_type, max_i_BC_type,
				output_directory_name_in,
				name_in);			// normal return

else	{
	cerr << format(
"***** make_slice():\n"
"        unknown physics_system=\"%s\"!\n"
		      )
		% physics_system;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/slice.hh <==
// slice -- part or all of a t=constant slice of spacetime
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/slice.hh,v 1.156 2026/02/23 04:36:49 jonathan Exp $

//
// slice::
// slice_wavetoy::
// slice_smp::
//
// make_slice
//

#ifndef EVOL__SLICE_HH
#define EVOL__SLICE_HH

#include <cassert>

#include <algorithm>			// std::max
#include <memory>			// std::unique_ptr
#include <string>
#include <vector>

#include <iostream>		// only used by super-debug code inside
				// #ifdef GENERIC_AND_ADJUSTED_FD_SUPER_DEBUG
				// (see defn/un-defn below)

#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "gridfn.hh"
#include "finite_diff.hh"

#include "common.hh"

#include "finite_diff_radius.hh"
#include "which_hbar.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_gridfn.hh"
#include "BC.hh"
#include "geometry.hh"
#include "worldtube.hh"
#include "gwag.hh"
#include "source_info.hh"
#include "worldtube.hh"

// everything in this file is inside this namespace
namespace smp
	  {

// forward declarations
class	slice_wavetoy;
class	slice_smp;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /slice/ object represents part or all of a  t=constant  (spacelike)
// slice and its associated grid functions and their boundary conditions.
// In the context of a time evolution, a /slice/ constitutes Cauchy data.
// If we're doing mesh refinement, a /slice/ represents a single refinement
// level.
//
// In terms of our class hierarchy, a /slice/ IS-A /gwag/ with boundary
// conditions and "raw" finite differencing operations.
//
// A /slice/ HAS-A "gridfn semantics" enum; this is used (only) for sanity
// checking when applying boundary conditions.
//
// Since a /slice/ IS-A /gwag/, a /slice/ is non-copyable.
//
// Since a /slice/ IS-A /gwag/, a /slice/ HAS-A name; this isn't used
// by /slice::/ code, but is used by our derived classes for naming gridfns.
//
// If we're doing mesh refinement, a /slice/ represents a single
// refinement level.
//
// /slice/ is an abstract base class; there are derived classes for
// wavetoy (/slice_wavetoy/), and the a derived class hierarchy for
// the Schwarzschild-metric-perturbations physics system (/slice_smp/
// and derived classes).  Each derived class (owns &) provides the
// appropriate set of gridfns & named access functions for these.
//
// The overall class heirarchy of /slice/-related classes is this:
//	geometry
//		gwag
//			(slice)
//				slice_wavetoy
//				slice_smp
//			constraints
//
class	slice
	: public gwag
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const;


	//
	// ***** misc information *****
	//
public:
	enum class slice_semantics_t
		{
		undefined = 0,		// invalid value = 0 to catch some
					// uninitialized-variable bugs
		state_vector,		// gridfns are field and dt_field
		dt_state_vector,	// gridfns are dt_field and dtt_field
		other,			// anything else (unused at present)
		};

	// returns human-readable name (cstring) of a /slice_semantics_t/
	static
	  const char* name_of_slice_semantics(slice_semantics_t gfs);

	// our gridfn semantics
	slice_semantics_t slice_semantics() const
		{ return slice_semantics_; }

	//
	// A slice HAS-A a set of gridfns; some of these gridfns are
	// "field" (e.g., /Phi/ or /hbar/), corresponding to the gridfn
	// flags /gridfn_defn_is_field/, and others are "dt_field"
	// (e.g., /dt_Phi/ or /dt_hbar/), corresponding to the gridfn
	// flags /gridfn_defn_is_dt_field/.  We always arrange for each
	// of these subsets to occupy a contiguous range of /gfn/;
	// these functions return these gfn ranges.
	//
	// Note that this usage of "field" is unrelated to the type
	// of those gridfns, which is /util::gridfn<field>/.
	//
	virtual util::interval    field_gridfns_gfn_range() const = 0;
	virtual util::interval dt_field_gridfns_gfn_range() const = 0;

	// the number of /field/ gridfns (== the number of /dt_field/ gridfns)
	int N_field_gridfns() const
		{ return field_gridfns_gfn_range().N_points(); }

	// print metadata about all gridfns (for debugging):
	// * gfn
	// * gridfn flags
	// * gridfn /i_interval()/
	// * gridfn name
	void print_gridfn_metadata() const;


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// each derived class overrides exactly one of these functions
	// to return true; the result is that for any IS-A-/slice/ object,
	// exactly one of these functions will return true
	virtual
	  bool is_slice_wavetoy() const { return false; }
	virtual
	  bool is_slice_smp() const { return false; }

	// if this object actually IS-A-/slice_wavetoy/
	//    then return /this/ as a /slice_wavetoy*/
	//    else return /nullptr/
	// ... these functions are overridden in /slice_wavetoy/
	virtual
	  const slice_wavetoy* this_slice_wavetoy() const { return nullptr; }
	virtual
	        slice_wavetoy* this_slice_wavetoy()       { return nullptr; }

	// if this object actually IS-A-/slice_smp/
	//    then return /this/ as a /slice_smp*/
	//    else return /nullptr/
	// ... these functions are overridden in /slice_smp/
	virtual
	  const slice_smp* this_slice_smp() const { return nullptr; }
	virtual
	        slice_smp* this_slice_smp()       { return nullptr; }

	// if this object actually IS-A-/slice_wavetoy/
	//    then return /*this/ as a /slice_wavetoy&/
	//    else die with an assertion failure
	const slice_wavetoy& self_slice_wavetoy() const
		{
		const slice_wavetoy* const slice_wavetoy_ptr
			= this_slice_wavetoy();
		assert(slice_wavetoy_ptr != nullptr);
		return *slice_wavetoy_ptr;
		}
	      slice_wavetoy& self_slice_wavetoy()
		{
		slice_wavetoy* const slice_wavetoy_ptr
			= this_slice_wavetoy();
		assert(slice_wavetoy_ptr != nullptr);
		return *slice_wavetoy_ptr;
		}

	// if this object actually IS-A-/slice_smp/
	//    then return /*this/ as a /slice_smp&/
	//    else die with an assertion failure
	const slice_smp& self_slice_smp() const
		{
		const slice_smp* const slice_smp_ptr = this_slice_smp();
		assert(slice_smp_ptr != nullptr);
		return *slice_smp_ptr;
		}
	      slice_smp& self_slice_smp()
		{
		slice_smp* const slice_smp_ptr = this_slice_smp();
		assert(slice_smp_ptr != nullptr);
		return *slice_smp_ptr;
		}


	//
	// ***** gridfn output *****
	//
public:
	// output all {state vector, d/dt(state vector)} gridfns
	// which don't have output disabled
	// ... /object_name/ semantics are those of
	//     /gwag::output_some_gridfns()/
	void output_state_vector(const char* const object_name = "")
		const;
	void output_dt_state_vector(const char* const object_name = "")
		const;

	// output all gridfns which have the respective flag bits set
	//   gwag::gridfn_is_physics_field
	//   gwag::gridfn_is_dt_physics_field
	//   gwag::gridfn_is_dtt_physics_field
	// and which don't have output disabled
	// ... /object_name/ semantics are those of
	//     /gwag::output_some_gridfns()/
	void output_physics_fields(const char* const object_name = "") const;
	void output_dt_physics_fields(const char* const object_name = "") const;
	void output_dtt_physics_fields(const char* const object_name = "")
		const;


	//
	// ***** boundary conditions *****
	//
public:
	const BC& min_i_BC() const { return *min_i_BC_ptr_; }
	const BC& max_i_BC() const { return *max_i_BC_ptr_; }

	// apply state-vector BCs, i.e.,
	// check that gridfn semantics of *this are "state vector", then
	// call /BC::update_state_vector_before_main_RHS()/
	// for each grid-boundary of each state-vector gridfn
	// ... this function is called BEFORE
	//     the main RHS & constraints computations
	// ... note that this function is NOT virtual:
	//     the "virtuality" is all in the /BC/ objects
	void apply_state_vector_BCs();

	// apply RHS BCs to /dt_state/, i.e.,
	// check that gridfn semantics of *this are "dt(state vector)"
	// and that gridfn semantics of /state/ are "state vector", then
	// call /BC::update_RHS_after_main_RHS()/
	// for each grid-boundary of each state-vector gridfn
	// ... /*this/ must be /dt_state/
	// ... /state/ must have parallel gridfns to /*this/
	// ... this function is called AFTER the main RHS computation
	// ... note that this function is NOT virtual:
	//     the "virtuality" is all in the /BC/ objects
	void apply_RHS_BCs(const slice& state);


	//
	// ***** finite differencing *****
	//
public:
	//
	// This class defines the raw FD operations.  These are inline
	// and fast.  They are templated on the gridfn type.  They provide
	//   $\partial_{r_*}$,
	//   $\partial_{r_* r_*}$
	//   Kreiss-Oliger dissipation.
	// At present only centered 4th order operations are provided
	// (6th order for dissipation).
	//
	// Other FD operations are defined in /slice_smp::/
	//

	template <typename T>
	  T partial_rstar_centered(const util::gridfn<T>& gf,
				   const int i)
		const
		{
		return util::partial_x_4th_order_centered
				(inverse_Delta_rstar(),
				 gf(i-2), gf(i-1), gf(i), gf(i+1), gf(i+2));
		}
	template <typename T>
	  T partial_rstar_rstar_centered(const util::gridfn<T>& gf,
					 const int i)
		const
		{
		return util::partial_xx_4th_order_centered
				(inverse_Delta_rstar(),
				 gf(i-2), gf(i-1), gf(i), gf(i+1), gf(i+2));
		}
	template <typename T>
	  T Kreiss_Oliger_dissipation_centered(const util::gridfn<T>& gf,
					       const int i)
		const
		{
		return util::Kreiss_Oliger_dissipation_6th_order_centered
					(inverse_Delta_rstar(),
					 gf(i-3), gf(i-2), gf(i-1),
					 gf(i),
					 gf(i+1), gf(i+2), gf(i+3));
		}


	//
	// ***** constructor, destructor, assignment operator, etc *****
	//
public:
	// we copy or use all the passed-by-reference objects,
	// so their lifetimes aren't a problem
	//
	// BC_type = one of the following:
	//   "zero"			for a /zero_BC/ object
	//   "mirror(+)"		for a /mirror_BC/ object
	//				with /sign_in == +1/
	//   "mirror(-)"		for a /mirror_BC/ object
	//				with /sign_in == -1/
	//   "outgoing radiation"	for an /outgoing_radiation_BC/ object
	slice(const geometry& geom_in,
	      const fp t_in,
	      slice_semantics_t slice_semantics_in,
	      const std::string& min_i_BC_type,
	      const std::string& max_i_BC_type,
	      const std::string& output_directory_name_in,
	      const std::string& name_in);
	virtual
	  ~slice() = default;

	// we don't allow copying or assignment
	explicit
	  slice(const slice& rhs) = delete;
	slice& operator=(const slice& rhs) = delete;


	//
	// ***** data *****
	//
private:
	slice_semantics_t slice_semantics_;

	std::unique_ptr<const BC> min_i_BC_ptr_;
	std::unique_ptr<const BC> max_i_BC_ptr_;
	};

//******************************************************************************

//
// A /slice_wavetoy/ object represents a /slice/ with the wavetoy equations.
//
class	slice_wavetoy
	: public slice
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const override;


	//
	// ***** misc information *****
	//
	virtual
	  util::interval field_gridfns_gfn_range() const override
		{ return util::interval(   Phi_gfn_,    Phi_gfn_); }
	virtual
	  util::interval dt_field_gridfns_gfn_range() const override
		{ return util::interval(dt_Phi_gfn_, dt_Phi_gfn_); }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// this object actually IS-A-/slice_wavetoy/
	virtual
	  bool is_slice_wavetoy() const override { return true; }
	virtual
	  const slice_wavetoy* this_slice_wavetoy() const override
		{ return this; }
	virtual
	        slice_wavetoy* this_slice_wavetoy()       override
		{ return this; }


	//
	// ***** gridfns *****
	//

	const util::gridfn<field>& gridfn_Phi   () const { return    Phi_; }
	      util::gridfn<field>& gridfn_Phi   ()       { return    Phi_; }
	const util::gridfn<field>& gridfn_dt_Phi() const { return dt_Phi_; }
	      util::gridfn<field>& gridfn_dt_Phi()       { return dt_Phi_; }
	const field&    Phi(int i) const { return    Phi_(i); }
	      field&    Phi(int i)       { return    Phi_(i); }
	const field& dt_Phi(int i) const { return dt_Phi_(i); }
	      field& dt_Phi(int i)       { return dt_Phi_(i); }


	//
	// ***** constructor, destructor *****
	//
public:
	// Arguments:
	// BC_type = same as for /slice/ constructor
	slice_wavetoy(const geometry& geom_in,
		      const fp t_in,
		      const slice_semantics_t slice_semantics_in,
		      const std::string& min_i_BC_type,
		      const std::string& max_i_BC_type,
		      const std::string& output_directory_name_in,
		      const std::string& name_in);
	virtual
	  ~slice_wavetoy() = default;


	//
	// ***** data *****
	//
private:
	util::gridfn<field>    Phi_;
	util::gridfn<field> dt_Phi_;
	int    Phi_gfn_;
	int dt_Phi_gfn_;
	};

//******************************************************************************

//
// A /slice_smp/ object represents a Schwarzschild-metric-perturbations
// /slice/, including both the metric perturbation /hbar/ and its time
// derivative /dt_hbar/.
//
// A /slice_smp/ knows its /hbar3/ semantics (which also apply to /dt_hbar3/).
//
// In terms of our class hierarchy, a /slice_smp/ IS-A /gwag/ with boundary
// conditions, grid functions appropriate to represent metric perturbations,
// and "generic" finite differencing operations.
//
class	slice_smp
	: public slice
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT mention the name of this class
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me_bare() const override;


	//
	// ***** misc information *****
	//
	virtual
	  util::interval    field_gridfns_gfn_range() const override
		{ return    hbar_gfn_range_; }
	virtual
	  util::interval dt_field_gridfns_gfn_range() const override
		{ return dt_hbar_gfn_range_; }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// this object actually IS-A-/slice_smp/
	virtual
	  bool is_slice_smp() const override { return true; }
	virtual
	  const slice_smp* this_slice_smp() const override { return this; }
	virtual
	        slice_smp* this_slice_smp()       override { return this; }


	//
	// ***** Barack & Lousto (2005) $\bar{h}^{(I)}$ gridfns *****
	//
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	const SH_tensor_gridfn<field>&    hbar() const { return    hbar_; }
	      SH_tensor_gridfn<field>&    hbar()       { return    hbar_; }
	const SH_tensor_gridfn<field>& dt_hbar() const { return dt_hbar_; }
	      SH_tensor_gridfn<field>& dt_hbar()       { return dt_hbar_; }

	const util::gridfn<field>& gridfn_generic(const which_hbar& which) const
		{
		return which.is_hbar() ?    hbar().gridfn_generic(which.I())
				       : dt_hbar().gridfn_generic(which.I());
		}
	      util::gridfn<field>& gridfn_generic(const which_hbar& which)
		{
		return which.is_hbar() ?    hbar().gridfn_generic(which.I())
				       : dt_hbar().gridfn_generic(which.I());
		}

	// shortcut fns for read-only access to individual gridfns
	const util::gridfn<field>& gridfn_hbar1() const
		{ return hbar().gridfn_X1(); }
	const util::gridfn<field>& gridfn_hbar2() const
		{ return hbar().gridfn_X2(); }
	const util::gridfn<field>& gridfn_hbar3() const
		{ return hbar().gridfn_X3(); }
	const util::gridfn<field>& gridfn_hbar4() const
		{ return hbar().gridfn_X4(); }
	const util::gridfn<field>& gridfn_hbar5() const
		{ return hbar().gridfn_X5(); }
	const util::gridfn<field>& gridfn_hbar6() const
		{ return hbar().gridfn_X6(); }
	const util::gridfn<field>& gridfn_hbar7() const
		{ return hbar().gridfn_X7(); }
	const util::gridfn<field>& gridfn_hbar8() const
		{ return hbar().gridfn_X8(); }
	const util::gridfn<field>& gridfn_hbar9() const
		{ return hbar().gridfn_X9(); }
	const util::gridfn<field>& gridfn_hbar10() const
		{ return hbar().gridfn_X10(); }

	const util::gridfn<field>& gridfn_dt_hbar1() const
		{ return dt_hbar().gridfn_X1(); }
	const util::gridfn<field>& gridfn_dt_hbar2() const
		{ return dt_hbar().gridfn_X2(); }
	const util::gridfn<field>& gridfn_dt_hbar3() const
		{ return dt_hbar().gridfn_X3(); }
	const util::gridfn<field>& gridfn_dt_hbar4() const
		{ return dt_hbar().gridfn_X4(); }
	const util::gridfn<field>& gridfn_dt_hbar5() const
		{ return dt_hbar().gridfn_X5(); }
	const util::gridfn<field>& gridfn_dt_hbar6() const
		{ return dt_hbar().gridfn_X6(); }
	const util::gridfn<field>& gridfn_dt_hbar7() const
		{ return dt_hbar().gridfn_X7(); }
	const util::gridfn<field>& gridfn_dt_hbar8() const
		{ return dt_hbar().gridfn_X8(); }
	const util::gridfn<field>& gridfn_dt_hbar9() const
		{ return dt_hbar().gridfn_X9(); }
	const util::gridfn<field>& gridfn_dt_hbar10() const
		{ return dt_hbar().gridfn_X10(); }

	// shortcut fns for read-only access to individual gridfn values
	const field& hbar1(int i) const { return hbar().X1(i); }
	const field& hbar2(int i) const { return hbar().X2(i); }
	const field& hbar3(int i) const { return hbar().X3(i); }
	const field& hbar4(int i) const { return hbar().X4(i); }
	const field& hbar5(int i) const { return hbar().X5(i); }
	const field& hbar6(int i) const { return hbar().X6(i); }
	const field& hbar7(int i) const { return hbar().X7(i); }
	const field& hbar8(int i) const { return hbar().X8(i); }
	const field& hbar9(int i) const { return hbar().X9(i); }
	const field& hbar10(int i) const { return hbar().X10(i); }

	const field& dt_hbar1(int i) const { return dt_hbar().X1(i); }
	const field& dt_hbar2(int i) const { return dt_hbar().X2(i); }
	const field& dt_hbar3(int i) const { return dt_hbar().X3(i); }
	const field& dt_hbar4(int i) const { return dt_hbar().X4(i); }
	const field& dt_hbar5(int i) const { return dt_hbar().X5(i); }
	const field& dt_hbar6(int i) const { return dt_hbar().X6(i); }
	const field& dt_hbar7(int i) const { return dt_hbar().X7(i); }
	const field& dt_hbar8(int i) const { return dt_hbar().X8(i); }
	const field& dt_hbar9(int i) const { return dt_hbar().X9(i); }
	const field& dt_hbar10(int i) const { return dt_hbar().X10(i); }


	//
	// ***** I/O *****
	//
public:
	//
	// For each nontrivial /hbarI/ (determined via
	// /get_ell_emm().hbar_I_is_nonzero()/), this function first
	// zeros the /hbarI/, then reads /hbarI/ data from a corresponding
	// input data file.  If any errors occur this function prints
	// an appropriate error message and calls /std::exit()/ (and
	// doesn't return to the caller).
	//
	// /t()/ should already be set; the time subdirectory is
	// chosen based on this.
	//
	// Arguments:
	// wanted_read_in_region
	//      = a set of grid points which the caller wants to be
	//        certain are read-in; it's an error if any of these
	//        aren't contained in any of the input data files
	// directory_name = the name of the top-level model directory
	//                  (the one containing the time subdirectories)
	// object_name = the name of the object to which the /hbarI/ belong,
	//               e.g., "hom-" or "ortho-" or /nullptr/
	void read_nontrivial_hbar(const util::interval& wanted_read_in_region,
				  const std::string& directory_name,
				  const char* object_name = nullptr);


	//
	// ***** adjusted and generic finite differencing *****
	//
public:
	//
	// As well as the basic "raw" FD operations defined by /slice/,
	// this class defines "adjusted" and "generic" FD operations.
	//
	// Unlike the raw FD operations, these operations can ONLY be
	// applied to the state vector (/hbarI/ and/or /dt_hbarI/), and
	// require explicitly specifying
	// * a /source_info/ object to encapsulate all the extra information
	//   about the /hbar/ needed for differentiation in the presence
	//   of a worldtube or point-particle.
	// * a /which_hbar/ object to specify which state-vector component
	//   is being operated on.  (This is necessary so that the
	//   effective-source operations can automagically access the
	//   corresponding puncture-function component, or the point-particle
	//   operations can automagically access the corresponding field's
	//   jumps across the particle.)
	//
	// *** Adjusted FD operations ***
	//   These use /source_info::copy_with_adjustment()/ to adjust
	//   (a temporary copy of a molecule-sized region of) the operand
	//   gridfn as necessary so as to work correctly even if the molecule
	//   * crosses the worldtube boundary (for an effective-source scheme),
	//     or
	//   * crosses the particle position, for a point-particle scheme.
	//
	//   In addition to the arguments of the raw FD operations, and
	//   a (reference to a) /which_hbar/ to identify the operand, these
	//   operations also require passing a (reference to a) /source_info/
	//   object.
	//
	//   The adjusted FD operations are out-of-line and slow.
	//
	//   The adjusted FD operations are private, and are only used in
	//   implementing the generic FD operations.
	//
	// *** Generic FD operations ***
	//   These make a fast check of whether /do_adjusted_FD()/
	//   (a do-adjusted-FD flag set at /slice_smp/ constructor-time
	//   from the combination of a parameter and a constructor argument)
	//   is true && adjusted FD is needed (based on a virtual fn
	//   call to /SI_ptr->adjusted_FD_is_needed()/, which
	//   * for a /source_info_esrc/ object, checks whether the molecule
	//     crosses the worldtube boundary
	//   * for a /source_info_ppart/ object, checks whether the molecule
	//     crosses the particle
	//   If so, these functions call the corresponding adjusted FD
	//   function; if not, they do a (fast) raw FD operation.
	//
	//   Thus there are 3 cases:
	//   * use_adjusted_FD() returns false
	//     ==> use raw FD (inline and very fast)
	//   * use_adjusted_FD() returns true
	//     && /SI_ptr->adjusted_FD_is_needed()/ returns false
	//     ==> use raw FD (inline and fast)
	//   * use_adjusted_FD() returns true
	//     && /SI_ptr->adjusted_FD_is_needed()/ returns true
	//     ==> use adjusted FD (slow)
	//   Since /SI_ptr->adjusted_FD_is_needed()/ only returns true for a
	//   few grid points, the common case for these functions is inline
	//   and either fast or very fast.
	//
	//   In addition to the arguments of the raw FD operations, and
	//   (a reference to) a /which_hbar/ to identify the operand, these
	//   operations take a pointer-which-may-be-null to a /source_info/
	//   object as an argument; this pointer is only dereferenced and
	//   the object is only used if the do-adjusted-FD flag is set.
	//   This allows the same client code to be used for both sourced
	//   and vacuum evolutions (in the latter there is no /source_info/
	//   object).
	//
	//   The generic FD operations are public and are intended to be
	//   used by client "physics" code to compute /rstar/ derivatives
	//   of the /hbarI/ or /dt_hbarI/.
	//

	// should we use adjusted/generic FD where necessary?
	// ... if this flag is /true/, then the /SI_ptr/ argument to the
	//     generic FD operations must be non-null (and point to a valid
	//     IS-A-/source_info/ object); the generic FD functions explicitly
	//     /assert()/ that /SI_ptr/ is non-null in this case
	// ... if this flag is /false/, then /SI_ptr/ is unused and may be
	//     null, and the generic FD functions just do raw FD operations
	bool use_adjusted_FD() const { return use_adjusted_FD_; }

	//
	// adjusted FD operations
	//
private:
	field partial_rstar_adjusted(const source_info& SI,
				     const which_hbar& which,
				     int i)
		const;
	field partial_rstar_rstar_adjusted(const source_info& SI,
					   const which_hbar& which,
					   int i)
		const;

	static
	  constexpr
	  int partial_rstar_adjusted_radius() noexcept
		{ return partial_rstar_centered_radius(); }
	static
	  constexpr
	  int partial_rstar_rstar_adjusted_radius() noexcept
		{ return partial_rstar_centered_radius(); }

	//
	// generic FD operations
	//
public:
	field partial_rstar_generic(const source_info* SI_ptr,
				    const which_hbar& which,
				    int i)
		const
		{
		if (use_adjusted_FD())
			{
			assert(SI_ptr != nullptr);
			constexpr int r_minus = partial_rstar_centered_radius();
			constexpr int r_plus  = partial_rstar_centered_radius();
			if (SI_ptr->adjusted_FD_is_needed(r_minus, r_plus, i))
				return partial_rstar_adjusted(*SI_ptr,
							      which, i);
			// otherwise, fall through to fast path
			}
		// fast path
		return partial_rstar_centered(gridfn_generic(which), i);
		}
	field partial_rstar_rstar_generic(const source_info* SI_ptr,
					  const which_hbar& which,
					  int i)
		const
		{
		if (use_adjusted_FD())
			{
			assert(SI_ptr != nullptr);
			constexpr int r_minus
				= partial_rstar_rstar_centered_radius();
			constexpr int r_plus
				= partial_rstar_rstar_centered_radius();
			if (SI_ptr->adjusted_FD_is_needed(r_minus, r_plus, i))
				return partial_rstar_rstar_adjusted(*SI_ptr,
								    which, i);
			// otherwise, fall through to fast path
			}
		// fast path
		return partial_rstar_rstar_centered(gridfn_generic(which), i);
		}

	static
	  constexpr
	  int partial_rstar_generic_radius() noexcept
		{ return partial_rstar_centered_radius(); }
	static
	  constexpr
	  int partial_rstar_rstar_generic_radius() noexcept
		{ return partial_rstar_centered_radius(); }


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	//
	// Arguments:
	// BC_type = same as for /slice/ constructor
	slice_smp(const geometry& geom_in,
		  const fp t_in,
		  const slice_semantics_t slice_semantics_in,
		  const hbar_semantics& hbar_semantics_in,
		  const bool enable_adjusted_FD,
		  const std::string& min_i_BC_type,
		  const std::string& max_i_BC_type,
		  const std::string& output_directory_name_in,
		  const std::string& name_in);
	~slice_smp() = default;

private:
	// helper fns for constructor:
	const char* hbar_name(const slice_semantics_t gfs)
		{
		return (gfs == slice_semantics_t::state_vector) ?    "hbar"
								: "dt_hbar";
		}
	const char* dt_hbar_name(const slice_semantics_t gfs)
		{
		return (gfs == slice_semantics_t::state_vector) ?  "dt_hbar"
								: "dtt_hbar";
		}


	//
	// ***** data *****
	//
private:
	// reference to object we do NOT own
	const hbar_semantics& hbar_semantics_;

	const bool use_adjusted_FD_;
	SH_tensor_gridfn<field>    hbar_;
	SH_tensor_gridfn<field> dt_hbar_;
	util::interval    hbar_gfn_range_;
	util::interval dt_hbar_gfn_range_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create new-allocated objects of
// one of the IS-A-/slice/ classes, taking the /slice/ constructor arguments
// from an existing slice.
//
std::unique_ptr<slice>
  make_slice_from_pattern_slice(const slice& pattern_S,
				const std::string& name_in);

//
// This function is an object factory to create new-allocated objects of
// one of the IS-A-/slice/ classes.
//
// This function uses the parameter
//   physics_system		# string, no default
// to choose one of the derived classes, then constructs a new-allocated
// object of that derived class.  This function returns a
//   std::unique_ptr<slice>
// pointing to the newly-allocated object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
// Arguments:
// ((same as for /slice/ constructor))
//
// Parameters:
//   physics_system
//
std::unique_ptr<slice>
  make_slice(const geometry& geom,
	     const fp t_in,
	     const slice::slice_semantics_t slice_semantics_in,
	     const hbar_semantics& hbar_semantics_in,
	     const bool enable_adjusted_FD,
	     const std::string& min_i_BC_type,
	     const std::string& max_i_BC_type,
	     const std::string& output_directory_name_in,
	     const std::string& name_in);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SLICE_HH


==> anc/smp-v8.10.23/src/evol/smp.cc <==
// smp -- Schwarzschild metric perturbations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/smp.cc,v 1.584 2026/05/23 06:12:58 jonathan Exp $
//
// *** prototypes for functions local to this file ***
// *** usage_msg, version_msg, version_history_msg ***
// main
/// print_version_msg
///
/// driver
/// do_non_evolution
/// do_evolution
///
/// do_partial_rstar_or_rstar_rstar
/// do_read_hbar_and_compute_norms
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cstring>
#include <cmath>

#include <unistd.h>			// getpid

#include <array>
#include <algorithm>			// std::min
#include <optional>
#include <functional>			// std::reference_wrapper
#include <memory>			// std::unique_ptr
#include <complex>
#include <string>
#include <iostream>
#include <fstream>
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"

#include "common.hh"
#include "black_hole.hh"

#include "misc.hh"

#include "tensor_indices.hh"
#include "sym2_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "ghost_zone.hh"
#include "BC.hh"
#include "geometry.hh"
#include "worldtube.hh"
#include "slice.hh"
#include "source_info.hh"
#include "pfes_fns.hh"
#include "RHS.hh"
#include "chunk.hh"
#include "diagnostics.hh"
#include "ortho.hh"
#include "freq_filter.hh"
#include "initial_data.hh"
#include "constraints.hh"
#include "Einstein.hh"
#include "self_force_modes.hh"
#include "compare_RHS_vs_data.hh"

using std::cout;
using std::cerr;
using std::flush;
using std::sin;
using std::sqrt;
using std::abs;
using boost::format;

using param::set_parameter;
using param::get_parameter;
using param::parameter_is_defined;
using util::numeric_constants;
using util::divided_by_pi;
using util::fuzzy;
using util::linear_map;
using util::name_of_bool;
using util::describe_pointer;
using util::largest_divisor_le;
using util::output_number;

using namespace smp;
using gwag_fns::orthogonalize_lambda_t;

//
// *** prototypes for functions local to this file ***
//
namespace {
void print_version_msg();

void driver(const char* const model_name);
void do_non_evolution(chunk& CH,
		      const std::string& what_to_do);
void do_evolution(chunk& CH);

void do_partial_rstar_or_rstar_rstar(const slice_smp& S_in,
					   slice_smp& S_out,
				     const source_info* SI_ptr,
				     const bool drstar_flag);
void do_read_hbar_and_compute_norms(slice_smp& S,
				    const source_info* SI_ptr);
	  }

//******************************************************************************

//
// *** usage_msg, version_msg, version_history_msg ***
//
namespace {
const char* const usage_msg =
"usage:\n"
"  smp model_name [ additional-parameter-files ... ]\n"
"or:\n"
"  smp --help\n"
"  smp --version\n"
"  smp --history\n"
"\n"
"inputs:\n"
"  model_name.par (and possibly other files specified therein)\n"
"\n"
"outputs:\n"
"  <stdout>\n"
"  model_name/*.dat\t# time series of various quantities\n"
"  model_name/t=%g/*\t# various gridfns at specified times\n"
;

const char* const version_history_msg =
"version history:\n"
"        2020-02-03   begin work on C++ version /smp2/\n"
"2.0.0   2020-02-12   first wavetoy test\n"
"2.0.1   2020-02-14   refactor /slice/ to use /slice_geometry/\n"
"2.0.2   2020-02-15   fix bug where /BC/ held a reference to a\n"
"                     local-variable /ghost_zone/ after the declaring fn returned\n"
"2.0.3   2020-02-19   successful wavetoy evolution with \"mirror(-)\" BCs\n"
"2.0.4   2020-02-28   outgoing-radiation BC now extrapolates state vector\n"
"                     into ghost zone (but still gives unstable evolutions :( )\n"
"2.1.0   2020-02-29   drop separate $\\ell=0$, $\\ell=1$, $\\ell \\ge 2$ subclasses:\n"
"                     now we only distinguish different $\\ell$ at runtime\n"
"2.1.1   2020-02-29   split /geometry/ out from /slice_geometry/\n"
"                     (now constraints can inherit from /geometry/\n"
"                     to get gridfn I/O)\n"
"2.2.0   2020-03-01   finish smp evolution & constraint evolution\n"
"                     (not checked yet)\n"
"2.2.1   2020-03-02   options to zero some hbar(i), selecively disable output\n"
"2.3.0   2020-03-02   /slice_smp/ now include constraint gridfns\n"
"                     TODO: no-op BCs for these,\n"
"                           different BCs for different gridfns\n"
"2.4.0   2020-03-05   /constraints/ now a separate object again,\n"
"                     /gwag/ as new base class for /slice/\n"
"                     and /constraints/\n"
"2.4.1   2020-03-06   corrections to RHS_M*() functions\n"
"2.4.2   2020-03-20   rename /geometry_with_abs_gfns/ --> /gwag/\n"
"2.4.3   2020-03-28   convert /gridfn.name()/ from cstring to std::string()\n"
"2.5     2020-03-29   /slice/ & /evolution/ now use /SH_tensor_gridfn/ objects\n"
"3.0     2020-04-17   0th version using adjusted FD & Barry's puncture fn\n"
"                     (evolution != Barry's version; no effective src yet)\n"
"4.0     2020-05-01   implement effective src,\n"
"                     adjusted FD now has tensor-component argument, rewrite\n"
"                     separate /M_operator/ class, rewrite /RHS_smp/ & /pfes/\n"
"4.0.1   2020-05-05   /gwag/: change separate state-vector et al gridfn flags to\n"
"                     generic gridfn flags word with bits for state-vector et al\n"
"4.1     2020-05-06   option to subtract puncture fn from state & output this\n"
"                     (after setting initial data, before RHS|constraints)\n"
"4.2     2020-05-08   redo both evolution evolution & effective src\n"
"                     to make them consistent & hopefully correct\n"
"4.2.1   2020-05-09   switch from #defines to run-time options to use vs not-use\n"
"                     individual terms in evolution evolution, effective src\n"
"4.2.2   2020-05-09   /SH_tensor_at_point/ arithmetic\n"
"4.3     2020-05-13   correct exp(-i*m*phi_p) phase factor for \"rotation trick\"\n"
"4.4     2020-05-15   M operator both with- & without- gauge-constraint damping\n"
"4.5     2020-05-15   dissipation (only in the worldtube at points where\n"
"                     dissipation molecule doesn't cross worldtube boundary)\n"
"4.5.1   2020-05-16   dissipation both inside & outside worldtube, but only where\n"
"                     dissipation molecule doesn't cross the worldtube, cross the\n"
"                     particle, or take input from ghost zones\n"
"4.5.2   2020-05-19   pfes can choose whether or not to use GCD in M term\n"
"4.6     2020-06-08   rename /eqns/ --> /evolution/,\n"
"                     new /emm_fns/ (analogous to /ell_emm/),\n"
"                     refactor new /source_info/ out of /evolution/,\n"
"                     refactor constraints computation out of /evolution/\n"
"                     into /constraints/\n"
"4.6.1   2020-06-08   combine /ell_fns/ and /emm_fns/ into /ell_emm/,\n"
"                     make this a single global object passed by reference\n"
"                     everywhere, like /Schw::black_hole/\n"
"4.6.2   2020-06-08   check all *.hh files for object-ownership issues,\n"
"                     fix a couple of dangling-reference bugs,\n"
"                     fix wrong bit-flags op when disabling gridfn for output\n"
"4.7     2020-06-11   rename /evolution/ --> /RHS/,\n"
"                            /esrc_info/ --> /source_info/,\n"
"                            /tensor_at_point/ --> /SH_tensor_at_point/;\n"
"                     change /constraints/ and /source_info/ from class\n"
"                        hierarchies to single classes, change their /make_*()/\n"
"                        object factories to return /nullptr/ if physics system\n"
"                        doesn't need the class, /chunk/ has possibly-null\n"
"                        pointers to these subobjects;\n"
"                     /pfes/ now keeps reference to /M_operator/;\n"
"                     new /sym2_tensor_at_point/ class and /tensor_indices/ fns\n"
"                        (not used yet; currently keeps duplicate copy of ab-sym\n"
"                         map in each object!)\n"
"4.8     2020-06-12   refactor new /evolution_info/ out of /chunk/,\n"
"                     rename some factory fns to /make_unique_X/,\n"
"                     1st version of independent Einstein tensor computation\n"
"                     (not activated yet)\n"
"4.9     2020-06-13   Einstein tensor & tensor norms output to file\n"
"4.9.1   2020-06-14   guard Einstein-tensor subexpressions which would otherwise\n"
"                     generate NANs via /sqrt(ell - emm - DIGIT)/ and then\n"
"                     propagate these NANs via /NAN * 0 --> NAN/\n"
"4.10    2020-06-18   Einstein tensor is now fn(hbar8) + fn(hbar9) + fn(hbar10)\n"
"4.10.1  2020-06-19   now output sqrt(abs(norm-squared of Einstein tensor))\n"
"4.10.2  2020-06-21   parameters to allow \"t=%.2f.gridfn\"-like gridfn names,\n"
"                     time step reduced if necessary to ensure it integrally\n"
"                     divides gridfn output time interval\n"
"4.11    2020-07-03   drop /evolution_info/,\n"
"                     move its former contents into /chunk/\n"
"4.12    2020-07-04   use std::optional<std::reference_wrapper<source_info>>\n"
"                     in /chunk/ and /RHS/\n"
"4.12.1  2020-07-05   read-from file initial data\n"
"4.12.2  2020-07-05   /sym2_tensor_at_point/ now uses std::array for storage\n"
"4.12.3  2020-07-12   input_gridfn() now returns count of read-in points\n"
"                     & optionally the exact set of read-in points\n"
"4.13    2020-07-17   test RHS against read-in /hbar/ data\n"
"4.14    2020-07-23   convert RHS to Barack-Sago hbar3 (BL_hbar3 = f*BS_hbar3)\n"
"4.14.1  2020-07-24   convert constraints to Barack-Sago hbar3,\n"
"                     \"test RHS\" now includes constraints\n"
"4.14.2  2020-07-24   fix a horrible bug in slice_smp where /hbar10(i)/\n"
"                     returned /hbar1(i)/, also add tests to /test_slice/\n"
"                     which would have caught this\n"
"                     ==> now (ell,emm)=(4,4) and (4,3) cmp-with-Marta-data tests\n"
"                         pass for RHS (i.e., /dtt(hbar)/) and constraints,\n"
"                         all with Barack-Sago /hbar3/\n"
"4.14.3  2020-07-25   \"optional data cubes\" API for compute_Einstein_multiple()\n"
"4.14.4  2020-07-25   \"test RHS\" now includes Einstein tensor\n"
"4.15    2020-07-27   Einstein tensor is now\n"
"                     fn(hbar1) + fn(hbar2) + fn(hbar3) + ... + fn(hbar10)\n"
"4.16    2020-07-29   fix 2 bugs in Einstein tensor computation\n"
"4.17    2020-07-31   split Einstein tensor into Lorenz-gauge part + optional\n"
"                     generic-gauge correction terms; fix some bugs in this\n"
"4.18    2020-08-05   bugfix: Einstein tensor formulas want d/dr, not d/drstar\n"
"4.19    2020-08-06   factor of $f$ in $Y^{(3)lm}$ to convert to Barack-Sago defn\n"
"4.20    2020-08-06   bugfix: misplaced '}' in Einstein tensor super-debug print\n"
"                     ==> now (ell,emm)=(4,4) and (4,3) cmp-with-Marta-data tests\n"
"                         both have Einstein tensor tiny (=approx 0)\n"
"                         with Barack-Sago /hbar3/ and $Y^{(3)lm}$\n"
"4.21    2020-08-11   option for RHS += dtt(puncture fn) in worldtube\n"
"                     to help in checking the effective src\n"
"4.22    2020-08-15   rename /test_RHS/ to /compare_RHS_vs_data/,\n"
"                     this now uses new /loaf/ class for time-FD of slices\n"
"4.23    2020-08-27   initial data: more options for \"read from file\" file name,\n"
"                     add \"dt(read multiple from files)\" option\n"
"4.23.1  2021-01-16   option to override (change) worldtube position with\n"
"                     a parameter (default remains centered at particle)\n"
"4.23.2  2021-01-19   /slice/ has gridfn-semantics member, BCs sanity-check the\n"
"                     gridfn semantics, new /describe_me()/ framework for\n"
"                     geometry/gwag/slice classes\n"
"4.24    2021-01-22   change /slice_smp/ gridfn names in dt(state vector) slices\n"
"                     from hbar,dt_hbar to dt_hbar,dtt_hbar\n"
"4.25    2021-02-06   /ell_emm/ sanity-checks /ell/ and /emm/, /ell_emm/ knows\n"
"                     which tensor-spherical-harmonic (I) components are zero or\n"
"                     nonzero for each /ell/, /RHS_smp/ ors hbar-is-zero flag\n"
"                     into its /hbar_rhs_is_zero()/ flag\n"
"4.26    2021-02-15   new parameter-file system allows /%{parameter}/ expansion\n"
"                     so that parameter files can say\n"
"                       list_of_gridfns[%{N_gridfns_in_list}++] = \"gridfn_1\"\n"
"                       list_of_gridfns[%{N_gridfns_in_list}++] = \"gridfn_2\"\n"
"                       list_of_gridfns[%{N_gridfns_in_list}++] = \"gridfn_3\"\n"
"                     (possibly in separate /@include/ files)\n"
"4.27    2021-03-06   /slice/ generic FD fns now take puncture fn as an optional\n"
"                     reference-wrapper, so generic FD can also be used in vacuum\n"
"                     evolutions where there is no puncture fn; /slice/ now has\n"
"                     explicit /enable_adjusted_FD/ flag so different slices can\n"
"                     have different /use_adjusted_FD()/ flags\n"
"4.28    2021-03-12   code changes to allow vacuum evolutions with no /particle/,\n"
"                     /worldtube/, or /pfes/ object existing (to implement this I\n"
"                     first tried /std::optional<std::reference_wrapper<T>>/ for\n"
"                     interfaces, but this proved clumsy; I then switched to\n"
"                     pointers-which-might-be-null, which worked fine)\n"
"4.29    2021-03-12   fix parameter /subtract_puncture_fn_from_initial_data/ so\n"
"                     it works for evolutions as well as non-evolutions\n"
"4.30    2021-03-14   convert /Einstein/ nonmember do-via-parameters fn\n"
"                     to a class member\n"
"5.0     2021-03-17   orthogonalization at last!!\n"
"5.0.1   2021-03-18   change inner product from sum-over-grid-points to\n"
"                     average-over-grid-points to match /glg/ and for easier\n"
"                     interpretation\n"
"5.1     2021-04-21   redesign/refactor RHS & pfes systems so that /pfes/ can\n"
"                     call RHS(pfn): /RHS_smp/ is now an ABC, with a new derived\n"
"                     class /RHS_smp_BL/ implementing the Barack-Lousto (2005)\n"
"                     equations; introduce new parameter /equation_system/ to\n"
"                     select how we compute smp eqns; delete /M_operator/ and\n"
"                     merge its former code into /RHS_smp_BL/; change /pfes/ API\n"
"                     for (re)computing pfn and/or esrc; /pfes/ effective source\n"
"                     computation now calls /RHS_smp::vacuum_dtt_hbar_at_point()/\n"
"5.1.1   2021-04-21   rename /RHS_smp_BL/ to /RHS_smp_BL05/\n"
"5.2     2021-04-25   add /RHS_smp_Sage_l1m1/ with Lorenz gauge\n"
"                     + optional gauge constraint damping\n"
"5.2.1   2021-05-02   Sage-generated /RHS_smp_Sage_l1m1/ equations now use rstar\n"
"                     derivatives, not r derivatives --> hopefully less numerical\n"
"                     ill-conditioning near the horizon (rstar << 0)\n"
"5.2.2   2021-05-02   rename /RHS_smp_BL05/ to /RHS_smp_BarackLousto/\n"
"5.3     2021-05-03   add /RHS_smp_Dolan_l1m1/ with implementation copied from my\n"
"                     older /glg/ code /RHS_dipole.cc:evaluate_RHS_main_direct()\n"
"5.3.1   2021-05-03   move high-level initial-data fns out of top-level driver\n"
"                     source-code file \"smp.cc\" into \"initial_data.cc\"\n"
"5.3.2   2021-05-04   move orthogonalization out of top-level driver\n"
"                     source-code file \"smp.cc\" into \"orthogonalize.cc\"\n"
"5.4     2021-05-07   Einstein tensor computation now uses all rstar derivatives;\n"
"                     major rework of orthogonalization logic (only update lambda\n"
"                     \"occasionally\" and orthogonalize with lambda saved at\n"
"                     loaf's first slice); undo most v5.3.2 source-code moves\n"
"5.4.1   2020-05-10   compute Einstein tensor of orthogonalized evolution\n"
"6.0     2021-06-19   major refactor/redesign of /slice/ and /RHS/ classes and\n"
"                     generic/adjusted FD to support both effective-source and\n"
"                     point-particle sources via new /source_info/ classes; all\n"
"                     combinations of {effective-source, point-particle} sources\n"
"                     x {Barack-Lousto, my Sage ell=emm=1, Sam Dolan's ell=emm=1}\n"
"                     equation systems are now supported; generic/adjusted FD use\n"
"                     /which_hbar/ to specify operand gridfn; new /fake_pfes/ for\n"
"                     test drivers; also many other code changes\n"
"6.0.1   2021-10-16   stop using my /then/ macro (In OpenBSD 7.0's clang 11.1.0\n"
"                     this conflicted with /boost::multi_array/)\n"
"6.0.2   2021-11-20   when setting up gridfns in /record_SH_tensor_gridfn()/,\n"
"                     turn off the /gridfn_has_output_enabled/ flags bit if the\n"
"                     gridfn is always zero for this /ell/\n"
"6.0.3   2021-11-21   don't apply dissipation in the effective-source RHS\n"
"                     if the /use_dissipation()/ flag is false\n"
"6.0.4   2021-11-25   fix several bugs in RHS_smp_ppart:\n"
"                     * calculation of /V/ matrix was wrong\n"
"                     * calculation of /drstar_X/ matrix was wrong\n"
"                     * calculation of jump in 3rd derivatives of hbar was wrong\n"
"                       (two different mistakes there!)\n"
"                     ==> now smp (ppart) RHS == glg RHS to within roundoff\n"
"6.0.5   2021-11-27   add /output_dt_state_plus_puncture_fn/ option to allow\n"
"                     easier comparisons with non-effective-source RHS\n"
"                     ==> now smp (esrc) RHS - pfn in WT == glg RHS to within\n"
"                         FD errors inside WT (except when FD crosses particle\n"
"                         singularity of pfn), and to within roundoff outside WT\n"
"6.0.6   2021-12-04   move time coordinate, and gridfn output routines using it,\n"
"                     from /geometry/ to /gwag/\n"
"6.0.7   2021-12-05   systematize /source_info/ \"navigation in class hierarchy\"\n"
"                     fns, add similar fns in /BC/ and /slice/ hieararchies, use\n"
"                     these to replace almost all occurences of /dynamic_cast/,\n"
"                     generalize /add_pfn_multiple_in_worldtube()/, extend\n"
"                     \"output_dt_state_plus_puncture_fn\" option to also work\n"
"                     in time evolutions\n"
"6.0.8   2021-12-06   move /adjusted_FD_is_needed/ from /slice/ to /source_info/,\n"
"                     back out most v6.0.7 changes and get rid of all the\n"
"                     \"navigation in class hierarchy\" functions in /source_info/\n"
"                     and /slice/, replacing these by /dynamic_cast/ queries\n"
"                     (which are more robust in the face of future changes to\n"
"                     the class hierarchy)\n"
"6.1     2021-12-06   move /copy_with_adjustment/ from /slice/ to /source_info/,\n"
"                     do adjusted FD in /slice_smp/ with generic code,\n"
"                     drop /slice_smp_esrc/ and /slice_smp_ppart/ classes,\n"
"                     drop /position_wrt_grid/ class\n"
"6.1.1   2021-12-08   reorganize gridfn output routines: move /name()/ from\n"
"                     /slice/ down to /gwag/, change /gfn_of_gridfn_name()/ to\n"
"                     /gfn_of_gridfn_cname()/ & have it match on compound name\n"
"6.1.2   2021-12-08   pass explicit /pfn_semantics/ flag\n"
"                     to /add_pfn_multiple_in_worldtube()/\n"
"6.1.3   2021-12-09   rework gridfn flags to have separate flags for gridfn\n"
"                     status wrt 1st- and 2nd-order evolution systems,\n"
"                     change from output-enable to output-disable gridfn flag,\n"
"                     add /none_mask/ argument to /gwag::output_some_gridfns()/,\n"
"                     /add_pfn_multiple_in_worldtube()/ option to copy outside WT\n"
"6.1.4   2021-12-09   rename /gwag::record*gridfn()/ --> /register*gridfn()/,\n"
"                     /geometry::IO_file_name()/ allows an /object_name/ of \"\"\n"
"                     (the empty cstring) as a synonym for /nullptr/,\n"
"                     /gwag::output_some_gridfns()/ uses this to provide another\n"
"                     output-file-name format, drop support for the parameters\n"
"                       gwag::N_disable_output\n"
"                       gwag::disable_output_gridfn_name[%d]\n"
"                     since /gwag::register_SH_tensor_gridfn()/ now automagically\n"
"                     sets the output-disabled flag for any tensor component\n"
"                     which is identically zero for this (ell,emm)\n"
"6.1.5   2021-12-11   in the point-particle computation of /drstar_X/, change the\n"
"                     default grid spacing to match that of the main grid\n"
"6.1.6   2021-12-14   clamp I/O intervals to be contained in the grid\n"
"6.1.7   2021-12-22   slowly-rotating Kerr initial data\n"
"6.2     2021-12-28   ell=1, emm=1 Einstein tensor with radial but NOT angular\n"
"                     dependence, /Einstein/ is now a class hierarchy and has an\n"
"                     associated \"vector\" object factory\n"
"6.2.1   2021-12-29   avoid dangling-reference problems by changing objects\n"
"                     (/RHS/, /RHS_smp_vacuum/, /Einstein/, /source_info/)\n"
"                     which formerly kept a non-owning reference to a /geometry/\n"
"                     to now own (HAS-A) their own /geometry/\n"
"6.2.2   2021-12-30   option to rescale ell=1, emm=1 Einstein tensor components\n"
"                     to cancel out near-horizon blowup\n"
"6.2.3   2022-01-02   reorganize /Einstein/ class hieararchy with new\n"
"                     /Einstein_3D/ and /Einstein_radial/ ABCs, add ell=emm=2\n"
"                     Einstein tensor and RHS computations\n"
"6.3     2022-01-11   /Einstein/ classes use new \"everything is a function\"\n"
"                     Sage-generated code, /RHS_smp_vacuum_Sage_lm/ supports both\n"
"                     ell=emm=1 and ell=emm=2 Lorenz-gauge evolutions, and also\n"
"                     Dolan-Barack gauge-constraint damping\n"
"6.3.1   2022-01-12   /what_to_do/ can now be \"RHS and constraints\"\n"
"6.3.2   2022-01-14   refactor /constraints/ to provide public compute-at-point\n"
"                     API to be used by new /GCD_smp_BarackLousto_explicit/ class\n"
"6.4     2022-01-14   more redesign of /constraints/ compute-at-a-point API,\n"
"                     /RHS_smp_vacuum_Sage_lm/ now uses new /GCD_smp/ class\n"
"                     hierarchy to compute gauge-constraint damping terms\n"
"6.4.1   2022-01-16   bugfix in Sage code (had $f$ instead of $f(r)$)\n"
"6.4.2   2022-01-18   revise and re-check constraints computation to be that of\n"
"                     Barack & Lousto (2005), corrected for my use of Barack &\n"
"                     Sago (2007)'s definition of hbar3\n"
"6.5     2022-01-18   revise and re-check /RHS_smp_vacuum_BarackLousto/\n"
"                     M operator (both without & with GCD) for correctness,\n"
"                     including conversion from Barack & Lousto (2005) to\n"
"                     Barack & Sago (2007) hbar3 definition\n"
"6.5.1   2022-01-20   /RHS_smp_vacuum_BarackLousto/ += terms from\n"
"                     $f^{-1} \\partial_{r_*r_I} \\bar{h}_\\text{BL}^{(3)}$\n"
"6.5.2   2022-01-22   /RHS_smp_vacuum_BarackLousto/ += many bugfixes in hbar3\n"
"                     conversion Barack & Lousto (2005) --> Barack & Sago (2007)\n"
"6.5.3   2022-01-22   /make_GCD_smp()/ bugfix for Barack-Lousto tensor GCD\n"
"                     (which formerly was constructed as the wrong object)\n"
"6.5.4   2022-01-26   /GCD_smp_BarackLousto_explicit/ *= 4 to take into account\n"
"                     Barack & Lousto's factor of 1/4 in the scalar box operator\n"
"6.5.5   2022-01-26   document normalization for /GCD_smp/ results and change\n"
"                     /GCD_smp_BarackLousto_explicit/ factor-of-4 implementation\n"
"6.5.6   2022-01-27   fix a bug in the Y2 constraint where I didn't properly\n"
"                     convert hbar3 from Barack-Lousto to Barack-Sago semantics\n"
"6.5.7   2022-01-28   further correct Y2 constraint as per p.120 of my smp notes\n"
"6.6     2022-01-31   /slice_smp/, /RHS/, /RHS_smp_vacuum/, and /GCD_smp/ classes\n"
"                     explicitly track Barack-Lousto vs Barack-Sago semantics for\n"
"                     /hbar3/, /constraints/ does so and chooses different eqns\n"
"                     based on /hbar3/ semantics, /Einstein/ is still FIXME FIXME\n"
"6.6.1   2022-02-02   /RHS_smp_vaccum_BarackLousto/ now allows either Barack-Sago\n"
"                     or Barack-Lousto hbar3 semantics, initial data can convert\n"
"                     in either direction between Barack-Lousto & Barack-Sago\n"
"6.6.2   2022-02-03   correct an error in /RHS_smp_vacuum_BarackLousto/\n"
"                     no-GCD M3 when hbar3 has Barack-Lousto semantics\n"
"6.6.3   2022-02-04   complete rewrite of Einstein-tensor computation -- now much\n"
"                     simpler, drop all the 3D options (which I never used), also\n"
"                     now supports Barack-Lousto as well as Barack-Sago semantics\n"
"                     for hbar3\n"
"6.6.4   2022-02-07   bugfix in /Einstein/ /hbar3/ Barack-Lousto --> Barack-Sago\n"
"                     conversion\n"
"6.6.5   2022-02-07   /Einstein/: switch back to always using tensor norm, rather\n"
"                     than using L2 norm when we're rescaling tensor components\n"
"6.6.6   2022-02-11   introduce /hbar_semantics/ class to track Barack-Lousto vs\n"
"                     Barack-Sago semantics, with lots of classes now holding\n"
"                     references to a single global /hbar_semantics/ object\n"
"6.6.7   2022-02-11   source term now allows either Barack-Lousto or Barack-Sago\n"
"                     hbar3 semantics\n"
"6.6.8   2022-02-13   option (default on) to abort evolution if infinite or NaN\n"
"                     in hbar or dt_hbar\n"
"6.7     2022-02-24   refactor smp RHS computation to get rid of duplicated code\n"
"                     in esrc & ppart cases\n"
"6.7.1   2022-02-26   use /convert_hbar_from_Barack_Lousto_to_Barack_Sago()/ fns\n"
"                     instead of open-coding the conversion\n"
"6.7.2   2022-02-26   /RHS_smp_vacuum_Sage_lm/ now supports Barack-Lousto as well\n"
"                     as Barack-Sago /hbar/ semantics (implemented by converting\n"
"                     to Barack-Sago, computing the RHS, then converting back)\n"
"6.7.3   2022-02-27   /hbar_semantics/ now has /hbar3_is_Barack_Lousto/ parameter\n"
"                     as well as /hbar3_is_Barack_Sago/ (exactly one of these\n"
"                     parameters must be true)\n"
"6.7.4   2022-04-18   fix wrong conversion back to Barack-Lousto semantics in\n"
"                     /RHS_smp_vacuum_Sage_lm::vacuum_dtt_hbar_at_point()/, also\n"
"                     code cleanup to get rid of l1m1/l2m2 code duplication\n"
"6.7.5   2022-04-20   initial data: Barack-Lousto <--> Barack-Sago conversion now\n"
"                     uses /misc.cc/ fns instead of open-coding the conversion,\n"
"                     also correct /initial_data.hh/ comments for this\n"
"6.7.6   2022-04-22   refactor some code in /GCD_smp/, add optional super-debug\n"
"                     printing in /GCD_smp/ and /constraints/\n"
"6.8     2022-04-22   fix a bug in /RHS_smp_vacuum_Sage_lm/ which wrongly passed\n"
"                     the Barack-Sago /hbar/ (and its derivatives) to the GCD\n"
"                     computation regardless of whether that computation actually\n"
"                     used the Barack-Lousto or the Barack-Sago semantics\n"
"6.9     2022-05-25   major rewrite of orthogonalization code, rename \"vacuum\"\n"
"                     evolution as \"homogeneous\" when orthogonalizing\n"
"6.9.1   2022-05-25   option (default enabled) to round /t/ to an integer\n"
"                     multiple of the time step at each time step, to reduce the\n"
"                     buildup of roundoff in /t/ during time evolutions\n"
"6.9.2   2022-05-25   when orthogonalizing, initialize lambda to -1.0, also fix\n"
"                     saving lambda to keep it constant for all /loaf/ slices\n"
"7.0     2022-05-30   complete rewrite/simplification of orthogonalization code,\n"
"                     now orthogonalize at every time step and orthogonalize\n"
"                     /dt_state/ as well as /state/\n"
"7.0.1   2022-05-31   write log file of norms of state, and if orthogonalizing,\n"
"                     also norms of homogeneous state and orthogonalized state\n"
"7.1     2022-06-10   when orthogonalizing, if we're using an effective-source\n"
"                     scheme, omit the worldtube from the set of grid points used\n"
"                     in calculating the inner product for orthogonalization\n"
"7.2     2022-06-12   /pfes/ now handles Barack-Lousto semantics as well as\n"
"                     its native Barack-Sago\n"
"7.2.1   2022-06-12   correct Barack-Lousto vs Barack-Sago /pfes/ computation\n"
"7.2.2   2022-06-13   try again to correct Barack-Lousto vs Barack-Sago /pfes/\n"
"                     computation\n"
"7.2.3   2022-06-14   fix a horrid bug in one of the\n"
"                     /convert_hbar_from_Barack_Sago_to_Barack_Lousto()/\n"
"                     functions (caught by new test driver)\n"
"7.2.4   2022-06-17   write log files of norms of constraints, and if\n"
"                     orthogonalizing, also norms of homogeneous and\n"
"                     orthogonalized constraints\n"
"7.2.5   2022-06-17   clean up intervals on which diagnostics norms are computed\n"
"7.2.6   2022-06-17   diagnostics norms are now computed over specified interval,\n"
"                     omitting the worldtube (if we're using an effective-source\n"
"                     scheme), or omitting a molecule-sized region around the\n"
"                     particle (if we're using a point-particle scheme)\n"
"7.2.7   2022-06-18   expand norms-omit-intervals by a molecule radius around\n"
"                     worldtube\n"
"7.2.8   2022-06-21   allow /ortho_update_lambda_Delta_t/ to be a non-multiple\n"
"                     of the usual time step: if a time step is about to cross\n"
"                     a multiple of /ortho_update_lambda_Delta_t/, shorten the\n"
"                     time step to just reach that multiple\n"
"7.2.9   2022-06-24   rename /ppart_mp_jumps/ --> /ppart_jumps/\n"
"                     (no change in semantics)\n"
"8.0     2022-08-07   compute and output self-force modes\n"
"8.0.1   2024-01-10   Einstein class hierarchy, with /Einstein_radial/ and\n"
"                     /Einstein_generic/, each with subclasses -- as of this\n"
"                     version only ell=1, emm=1 is implemented\n"
"8.0.2   2024-01-21   full Einstein class hierarchy is implemented, with\n"
"                     separate Sage-generated code for radial ell=1 emm=1,\n"
"                     generic (ell,emm) even-parity, and generic (ell,emm)\n"
"                     odd-parity\n"
"8.0.3   2024-02-04   include another (r-2M) factor in generic (ell,emm)\n"
"                     Einstein tensor [in Sage eqns] to avoid near-horizon blowup\n"
"8.0.4   2024-06-21   small code tidying; should be no semantics changes vs 8.0.3\n"
"8.0.5   2024-06-22   minor code cleanups in /self_force_modes/ code\n"
"8.0.6   2024-07-16   options to adjust time step and orthogonalization interval\n"
"                     to divide particle orbit period\n"
"8.1     2024-07-20   introduce /ortho/ class to handle orthogonalization\n"
"                     --> greatly simplifies /smp.cc/ /do_evolution()/ driver\n"
"8.2     2024-08-29   chunk/ now owns an optional /self_force_modes/ object, all\n"
"                     diagnostics objects (constraints, Einstein, self-force)\n"
"                     keep internal /output_directory_name/ cstrings\n"
"8.3     2024-08-31   move diagnostics output into /chunk/\n"
"8.4     2024-08-31   option to do Dolan-Barack frequency filtering\n"
"8.4.1   2024-09-02   rework how we choose time step and various \"update Delta t\"\n"
"                     quantities so that all the update Delta t are multiples of\n"
"                     the time step *and* (optionally) divide the particle orbit\n"
"                     period\n"
"8.4.2   2024-09-05   /chunk::chunk()/ options to override \"divisbility\" logic,\n"
"                     /chunk::make_vacuum_chunk()/ uses these to ensure that new\n"
"                     vacuum chunk has same /{norms,gridfn}_output_Delta_t/ as\n"
"                     /CH_to_copy/\n"
"8.4.3   2024-09-10   diagnostics objects (/constraints/, /Einstein/,\n"
"                     /self_force_modes/), /gwag/, and /chunk/ all now store an\n"
"                     output directory name and have /std::string/ names (used to\n"
"                     name output files); convert /const char*/ class state and\n"
"                     (almost all) function arguments into /std::string/\n"
"8.4.4   2024-09-11   all of a /gwag/'s gridfns are now required to have unique\n"
"                     names; /gwag/ keeps a /std::map/ to allow fast lookup by\n"
"                     gridfn name; IO routines now use gridfn name; convert all\n"
"                     previous \"gridfn_cname\", \"gridfn compound name\" and \"output\n"
"                     file compound name\" into new /compound_name/\n"
"8.4.5   2024-09-12   when orthogonalizing, set initial data for the homogeneous\n"
"                     evolution by copying from the main evolution (instead of\n"
"                     calling our initial-data routines again, which doesn't work\n"
"                     any more since gridfn names are now different for the\n"
"                     homogeneous evolution)\n"
"8.4.6   2024-09-12   fix a bug where /Einstein/ held references (which later\n"
"                     dangled) to passed-in /name/ and /output_directory_name/\n"
"                     strings\n"
"8.4.7   2024-09-16   new /chunk/ constructor arguments to control whether or not\n"
"                     to adjust /Delta_t()/; /chunk::has_source_info()/ clearly\n"
"                     separated from /chunk::enable_source()/; convert static\n"
"                     \"named constructor\" /chunk::make_vacuum_chunk()/ to\n"
"                     non-member /make_chunk_from_pattern_chunk()/\n"
"8.4.8   2024-09-19   /freq_filter/ only does diagnostics if it's updated the\n"
"                     frequency-filtered pseudo-evolution at this time step; fix\n"
"                     ortho & frequency-filter flags in /smp.cc/ /do_evolution()/\n"
"                     driver\n"
"8.4.9   2025-08-03   /constraints/ now also calculates/outputs a pointwise norm\n"
"                     of the constraints\n"
"8.4.10  2025-08-07   pull time-step-choice logic out of /chunk/ constructor into\n"
"                     new /chunk_fns::choose_time_step()/ and /choose_doit_dt()/\n"
"                     fns, and add a test driver for these\n"
"8.4.11  2025-08-09   first part of splitting /chunk/ into /sandwich/ and /chunk/\n"
"                     (still lots of duplcated code in /chunk/)\n"
"8.4.12  2025-08-10   next part of splitting /chunk/ into /sandwich/ and /chunk/:\n"
"                     cleanup /sandwich/, /chunk, /loaf/, /compare_RHS_vs_data()/\n"
"8.4.13  2025-08-11   cleanup terminology around time step & output intervals:\n"
"                     now only use /Delta_t/ for time step, use \"time interval\"\n"
"                     for output time spacings\n"
"8.5     2025-08-17   new /maybe_dual_sandwich/ to calculate no-puncture-subtract\n"
"                     diagnostics; /chunk/ now HAS-A /maybe_dual_sandwich/ HAS-A\n"
"                     (1x or 2x) /sandwich/ HAS-A (2x) /slice/\n"
"8.5.1   2025-08-20   /constraints/ now has parameters to control output of the\n"
"                     individual constraint gridfns vs a pointwise-norm gridfn\n"
"                     (default is to only output the pointwise-norm gridfn)\n"
"8.5.2   2025-08-20   when orthogonalizing, homogeneous chunk no longer has a\n"
"                     /source_info/ or a nops sandwich\n"
"8.5.3   2025-08-21   output time series of the unit-vector dot product of, and\n"
"                     the norms of, the orthogonalized homogeneous-evolution\n"
"                     states, also cleanup (change) defns of {RMS,infinity}-norm\n"
"8.5.4   2025-08-29   /ppart_source_term/ has always only implemented I in [1,6];\n"
"                     document this & add explicit /assert()/ in constructor to\n"
"                     verify\n"
"8.5.5   2025-09-10   change Einstein min/Delta/max rstar parameter names,\n"
"                     clearer comments in norms log files, compute and output\n"
"                     norms-over-grid-points of (pointwise norms of) Einstein\n"
"                     tensor\n"
"8.5.6   2025-09-10   incorporate the name of each separate /Einstein/ object\n"
"                     into the name of its norms-over-grid-points log file, so\n"
"                     that these log files are all distinct\n"
"8.5.7   2025-09-14   /ortho/ option to update \"occasionally-updated\" lambda\n"
"                     continuously, i.e., at every time step\n"
"8.6     2025-09-18   CHANGE DEFN OF INNER PRODUCT to only operate on /hbar/\n"
"                     (not /dt_hbar/), major rewrite of /loaf/ to do backwards\n"
"                     time-finite-differencing, /slice/ += {field,dt_field}\n"
"                     gfn-range fns, rhewrite /ortho/ and /freq_filter/ to use\n"
"                     new /loaf/ & inner product & new slice fns\n"
"8.6.1   2025-09-19   option to have inner product be of either /hbar/\n"
"                     or both /hbar/ and /dt_hbar/\n"
"8.7     2025-09-27   major rewrite of diagnostics logic: new /diagnostics/ class\n"
"                     HAS-A /constraints/, /Einstein/, and /self_force_modes/ as\n"
"                     well as private /sandwich/ and /loaf/; options to use\n"
"                     /loaf/ time-finite-differencing to overwrite RHS-computed\n"
"                     /dt_hbar/ and/or /dtt_hbar/ before computing diagnostics;\n"
"                     /chunk/, /ortho/, and /freq_filter/, but not /sandwich/,\n"
"                     now HAVE-A /diagnostics/\n"
"8.7.1   2025-09-28   /diagnotics/ now has flag for whether /Einstein/ should be\n"
"                     computed (moderately expensive) at all norms output times\n"
"                     or only at gridfn output times\n"
"8.7.2   2025-09-29   if /diagnostics/ is updating /dt_hbar/ and/or /dtt_hbar/\n"
"                     via time-finite-differencing, omit /constraints/ and/or\n"
"                     /Einstein/ if the time-FD would cross a discontinuous\n"
"                     orthogonalization-/lambda/ update\n"
"8.7.3   2025-10-06   rewrite /diagnostics/: change parameters for controlling\n"
"                     how /{dt,dtt}_hbar/ may be computed via time FD; drop\n"
"                     initial vacuum-RHS computation of /dtt_hbar/; reintroduce\n"
"                     no-puncture-subtacted (\"nops\") mode for diagnostics\n"
"8.7.4   2025-10-07   CHANGE ORTHOGONALIZATION to now operate only on /hbar/ by\n"
"                     default; change unit-vector inner product of /ortho_SW/ and\n"
"                     /hom_SW/ to only consider /hbar/ by default\n"
"8.7.5   2025-10-08   /ortho::time_step()/ now updates the entire /ortho_SW/\n"
"                     time (including the /source_info/), not just the /state/\n"
"                     time; if a /sandwich/ object HAS-A /source_info/,\n"
"                     /sandwich::set_time()/ also needs to update the\n"
"                     /source_info/'s time\n"
"8.7.6   2025-10-09   rename /particle/ /set_time()/ --> /update_for_time()/;\n""                     rename /sandwich/ /set_time()/ --> /update_for_time()/ and\n"
"                     add new Boolean-flag arguments to specify {state,dt_state}\n"
"                     updated; /diagnostics::compute_diagnostics_SW()/ uses this\n"
"                     new API to properly record its updates\n"
"8.7.7   2025-10-11   diagnostics are now done at initial time (as well as other\n"
"                     times); to support this /diagnostics::record_data()/ now\n"
"                     has an /initial_data_flag/ argument, and /chunk/, /ortho/,\n"
"                     and /freq_filter/ now have /record_data_for_diagnostics()/\n"
"8.7.8   2025-10-22   add explicit inner-product norm fn; orthogonalization now\n"
"                     uses this rather than open-coding the inner product; change\n"
"                     gridfn norms output (including unit-vector inner product)\n"
"                     to use inner-product norm rather than RMS-norm\n"
"8.7.9   2025-12-07   add option to read in all the /hbarI/ and compute/output\n"
"                     their pointwise norm and inner-product norm; we'll use this\n"
"                     on low_res-high_res differences for convergence tests\n"
"8.7.10  2025-12-14   /source_info/ makes widening of the non-vacuum interval\n"
"                     optional (default false --> change in previous behavior)\n"
"                     (widening lowers convergence of lambda & orthogonalized\n"
"                     fields to 1st order)\n"
"8.7.11  2025-12-15   further redesign /source_info/ widening of non-vacuum\n"
"                     interval: now there are 3 options: none, widen by molecule\n"
"                     radius, and widen by rstar distance (the new default); also\n"
"                     quantize worldtube endpoints to multiples of a specified\n"
"                     rstar spacing\n"
"8.8     2025-12-19   CHANGES IN OUTPUT FILES: separate subdirectory for each\n"
"                     time's output files, also /norms-and-dot-products.log/ has\n"
"                     new format with extra info; /gwag_fns::/ orthogonalization\n"
"                     functions now return /std::tuple/ with additional info\n"
"8.9     2025-12-23   change semantics of /source_info/ non-vacuum region to be\n"
"                     the *interior* of a region whose endpoints are quantized to\n"
"                     multiples of a parameter (typically 1M) so that they won't\n"
"                     change with grid resolution during convergence tests;\n"
"                     change what-grid-points-are-outside-non-vacuum-region\n"
"                     bookkeeping to use new /util::two_intervals/ object\n"
"8.9.1   2025-12-23   change /worldtube_fns::choose_worldtube_region()/\n"
"                     quantization strategy so that worldtube will (should) be\n"
"                     independent of grid spacing\n"
"8.9.2   2025-12-23   move quantizing of regions out into a common function,\n"
"                     call this from /worldtube::choose_worldtube_region()/ and\n"
"                     /source_info::do_final_setup_of_non_vacuum_region()/,\n"
"                     change point-particle non-vacuum region to be independent\n"
"                     of grid spacing\n"
"8.9.3   2025-12-28   when doing a time evolution, compute RHS of initial data\n"
"                     so that t=0 /dt_state/ can be output (previously it was\n"
"                     output as zero because it hadn't been computed yet)\n"
"8.9.4   2025-12-29   rework /diagnostics/ to change how we decide whether to\n"
"                     compute /dt_hbar/ and /dtt_hbar/ by copying from /main_SW/\n"
"                     or by time-finite-differencing a /loaf/ /hbar/ history;\n"
"                     fix /source_info/ handling of empty non-vacuum region;\n"
"                     abort with an error if we're asked to subtract the puncture\n"
"                     fn but there's no pfes; /add_pfn_multiple_in_worldtube()/\n"
"                     now lives in new /pfes_fns/ namespace & file\n"
"8.10    2026-01-01   gradually turn on the puncture; also cleanup internal\n"
"                     interface between /pfes/ and derived classes\n"
"8.10.1  2026-01-24   /slice/ add /output_{,dt_,dtt_}physics_fields()/;\n"
"                     /diagnostics/ uses this to correctly implement parameters\n"
"                     /output_state/, /output_dt_state/, /output_dtt_state/\n"
"8.10.2  2026-01-26   default is now NOT to do gradual turnon of the puncture\n"
"8.10.3  2026-01-27   /ortho/: CHANGE OUTPUT FILE \"norms-and-dot-products.log\"\n"
"                     to \"unit-vector-inner-products\"; reorder arguments of\n"
"                     /util::output_number()/ so stream is always first\n"
"8.10.4  2026-02-02   add what_to_do = \"partial_rstar(iniial data)\" and\n"
"                     \"partial_rstar_rstar(initial data)\" options\n"
"8.10.5  2026-02-08   /diagnostics/: fix data copying between main SW, internal\n"
"                     loaf, and diagnostics SW; fix nops transformations;\n"
"                     introduce /diagnostics::verbose/ parameter to optionally\n"
"                     override global /verbose/ parameter\n"
"8.10.6  2026-02-17   /ortho/: add <hom,sourced> and ||hom||^2 to instantaneous\n"
"                     lambda log file\n"
"8.10.7  2026-02-18   /ortho/: when recording data for diagnostics, also record\n"
"                     homogeneous-chunk data; also some code reorganization\n"
"8.10.8  2026-02-18   /ortho/: back out v8.10.7 change and document why it was\n"
"                     a mistake\n"
"8.10.9  2026-02-19   /ortho/: different version of 8.10.7 change: allow for\n"
"                     recording/diagnostics of homogenous initial data\n"
"8.10.10 2026-02-19   /ortho/: when recording homogeneous initial data, first\n"
"                     compute RHS so dtt_hbar is available for diagnostics/output\n"
"8.10.11 2026-02-19   /ortho/: set initial data in homogeneous state rather than\n"
"                     copying from main state (which might have puncture\n"
"                     subtracted); new /initial_data::gridfn_name_suffix[%d]/\n"
"                     parameters to simplify homogeneous initial-data setting\n"
"8.10.12 2026-02-22   re-add /what_to_do == \"read hbar and do norms\"/ option:\n"
"                     new implementation with arithmetic progression in time;\n"
"                     /slice::read_nontrivial_hbar()/; /ortho/ static helper fns\n"
"8.10.13 2026-02-24   change /geometry::IO_file_name()/ to call /compound_name()/\n"
"                     instead of open-coding the (wrong) name concatenation\n"
"8.10.14 2026-02-28   /diagnostics/: add \"extra\" output times\n"
"8.10.15 2026-03-03   /diagnostics/ and \"read hbar and compute norms\" option\n"
"                     now use new /time_sequence/ to keep track of norms and\n"
"                     gridfn output times\n"
"8.10.16 2026-03-06   /time_sequence/ fuzzy time comparisons now use a larger\n"
"                     /fuzzy<fp>::tolerance()/\n"
"8.10.17 2026-03-15   /gwag/ inner product now uses new /util::integral_weights/\n"
"                     (should be no change in results); /ortho/ orbit averaging\n"
"                     now uses new /util::moving_integral_average/ so we can get\n"
"                     4th order convergence\n"
"8.10.18 2026-03-16   /ortho/: when doing orbit averaging, use the correct\n"
"                     moving-average time window, and round the window to an\n"
"                     integer multiple of the time step\n"
"8.10.19 2026-03-16   /ortho/: various options to choose orbit-averaging period\n"
"8.10.20 2026-04-22   fix constraints norms-over-grid-points to only norm over\n"
"                     Y1,Y2,Y3,Y4 (previously it normed over Y1,Y2,Y3,Y4,Ynorm)\n"
"8.10.21 2026-04-22   fix header comment in Einstein-norm logfile to correctly\n"
"                     describe norm (RMS-norm, not inner-product norm)\n"
"8.10.22 2026-05-18   rework initial data: add \"random_Gaussian(rstar)\", cleanup\n"
"                     implementation in \"initial_data.cc\"\n"
"8.10.23 2026-05-22   /ortho/: option to use a fixed value of lambda\n"
;

const char* const version_string = "smp version 8.10.23 (2026-05-22)";
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
//
// argument handling
//
if (argc == 1)
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}
if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}
if ((argc == 2) && (std::strcmp(argv[1], "--version") == 0))
	{
	print_version_msg();
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}
if ((argc == 2) && (std::strcmp(argv[1], "--history") == 0))
	{
	print_version_msg();
	cout << version_history_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}


//
// normal execution continues here
//

assert(argc >= 2);			// sanity check
const char* const model_name = argv[1];

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	param::read_parameter_file(argv[ap], ".par");
	}

// set model-name parameter so all code can see it
// without having to pass it around explicitly
if (! parameter_is_defined("model_name"))
	set_parameter<std::string>("model_name", model_name);

// ensure that "verbose" parameter is defined
if (! parameter_is_defined("verbose"))
	set_parameter<int>("verbose", 0);

// inhibit "unused parameters" warnings for parameters we just set explicitly
(void) get_parameter<std::string>("model_name");
(void) get_parameter<int>("verbose");

// make std::cout unbuffered for ease of debugging??
// ... n.b. if requested, this should happen *before* any output to cout
// ... but we can't do this until we've read the parameter file
//     (to find out whether or not we want to do it!)
const bool cout_unbuffered = get_parameter<bool>("cout_unbuffered", false);
if (cout_unbuffered)
	cout.rdbuf()->pubsetbuf(NULL, 0);

print_version_msg();

//
// ***** main execution *****
//
driver(model_name);

// print unused-parameter warnings before normal exit
std::vector<std::string> unused_param_names;
const int N_unused_params = param::get_unused_parameters(unused_param_names);
if (N_unused_params > 0)
	{
	cerr << "\n";
	cerr << format("--- smp: %d parameter(s) set but never used:\n")
		% N_unused_params;

		for (int i = 0 ; i < N_unused_params ; ++i)
		{
		cerr << unused_param_names.at(i) << "\n";
		}
	}

return 0;						// *** NORMAL EXIT ***
}

//******************************************************************************

//
// This function prints the --version message (which is also printed
// at the startup of a normal execution).
//
// The message includes the following preprocessor symbols, each of which
// (if defined) must expand to a valid string constant:
//   COMPILE_HOST
//   COMPILE_DATE
//   CXXVERSION
//   CXXFLAGS
//
// The message also includes notes for any terms in the equations which
// are disabled via global #defines.
//
namespace {
void print_version_msg()
{
cout << version_string << "\n";
cout << "  running on " << util::host_name()
     << " (process ID " << /*std::*/getpid() << ")\n";
#if defined(COMPILE_HOST) && defined(COMPILE_DATE)
cout << "  compiled on " COMPILE_HOST " at " COMPILE_DATE "\n";
#endif
#ifdef CXXVERSION
cout << "  by " CXXVERSION "\n";
#endif
#ifdef CXXFLAGS
cout << "  with CXXFLAGS=\"" CXXFLAGS "\"\n";
#endif
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is a driver for the main execution of this code.
//
namespace {
void driver(const char* const model_name)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (parameter_is_defined("fuzzy<fp>::tolerance"))
	{
	const fp new_tolerance = get_parameter<fp>("fuzzy<fp>::tolerance");
	cout << format("globally setting fuzzy<fp>::tolerance to %g\n")
		% new_tolerance;
	fuzzy<fp>::set_tolerance(new_tolerance);
	}

Schw::black_hole BH;
cout << format("black hole: %s\n") % BH.describe_me();

ell_emm ell_emm_object;
cout << ell_emm_object.describe_me() << "\n";

hbar_semantics hbar_semantics_object;
cout << hbar_semantics_object.describe_me() << "\n";

const char* const output_directory_name = model_name;
const std::string chunk_name = get_parameter<std::string>("chunk_name", "");

const std::unique_ptr<chunk>
  CH_ptr = make_chunk_from_parameters(BH,
				      ell_emm_object,
				      hbar_semantics_object,
				      output_directory_name,
				      chunk_name);
chunk& CH = *CH_ptr;
if (verbose > 6)
	cout << format("chunk \"%s\" constructed\n") % CH.name();

const std::string what_to_do = get_parameter<std::string>("what_to_do");

//
// set up initial data
// (output of this is handled in the computation below)
//
const bool do_initial_data = get_parameter<bool>("do_initial_data", true);
if (do_initial_data)
	{
	cout << "setting initial data in main chunk.state()\n";
	initial_data(CH.state());
	}
   else {
	// just leave all the gridfns == 0
	}

static const bool subtract_pfn
	= get_parameter<bool>("subtract_puncture_fn_from_initial_data", false);
if (subtract_pfn)
	{
	if (! CH.evolution_SW().have_source_info())
		{
		cerr <<
"***** driver():\n"
"        chunk has no /source_info/\n"
"        ==> theres no /pfes/\n"
"        ==> can't subtract puncture fn from initial data!\n";
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	if (! CH.evolution_SW().get_source_info().is_source_info_esrc())
		{
		cerr <<
"***** driver():\n"
"        /source_info/ isn't a /source_info_esrc/\n"
"        ==> theres no /pfes/\n"
"        ==> can't subtract puncture fn from initial data!\n";
		std::exit(util::exit_error);			/*NOTREACHED*/
		}

	cout << "computing puncture function at initial-data time\n";
	const bool do_esrc_flag = false;
	CH.evolution_SW().get_source_info()
			 .update_for_time(CH.t(), do_esrc_flag, nullptr);

	cout << "subtracting puncture fn from initial data inside worldtube\n";
	const bool add_to_hbar_flag    = true;
	const bool add_to_dt_hbar_flag = true;

	// /src/ and /dst/ are the same slice,
	// so don't do anything outside the worldtube region
	const bool copy_outside_worldtube_flag = false;

	pfes_fns::
	  add_pfn_multiple_in_worldtube(CH.state(),
					add_to_hbar_flag, add_to_dt_hbar_flag,
					slice::slice_semantics_t::state_vector,
					copy_outside_worldtube_flag,
					-1.0, CH.get_source_info_ptr(),
					CH.state());
	}

//
// either do a time evolution, or do some non-time-evolution stuff
//
if (what_to_do == "time evolution")
	do_evolution(CH);
   else do_non_evolution(CH, what_to_do);
}
	  }

//******************************************************************************

//
// This function handles the execution of all the non--time-evolution
// cases of the /what_to_do/ parameter, given that we already have a
// chunk with initial data set or read-in.
//
namespace {
void do_non_evolution(chunk& CH,
		      const std::string& what_to_do)
{
static const bool output_initial_state
	= get_parameter<bool>("output_initial_state", true);
static const bool output_initial_dt_state
	= get_parameter<bool>("output_initial_dt_state", true);

if (output_initial_state)
	{
	cout << "output of initial state vector:\n";
	CH.state().output_state_vector();
	}

if (output_initial_dt_state)
	{
	cout << "output of initial d/dt(state vector):\n";
	CH.state().output_dt_state_vector();
	}

//
// now the main decode of /what_to_do/
//
if	(    (what_to_do == "partial_rstar(initial data)")
	  || (what_to_do == "partial_rstar_rstar(initial data)") )
	{
	const bool drstar_flag = (what_to_do == "partial_rstar(initial data)");

	do_partial_rstar_or_rstar_rstar(CH.   state().self_slice_smp(),
			 CH.dt_state().self_slice_smp(),
			 CH.get_source_info_ptr(),
			 drstar_flag);
	CH.dt_state().output_state_vector();
	CH.dt_state().output_dt_state_vector();
	}

else if (what_to_do == "compare RHS vs data")
	{
	cout << "comparing RHS vs read-in data:\n";
	compare_RHS_vs_data(CH.evolution_SW());
	}

else if (what_to_do == "read hbar and compute norms")
	{
	cout << "reading hbar and computing norms:\n";
	
	// this operation is only implemented for the /smp/ physics system
	assert(CH.state().is_slice_smp());
	slice_smp& S = CH.state().self_slice_smp();

	do_read_hbar_and_compute_norms(S, CH.get_source_info_ptr());
	}

else if	((what_to_do == "RHS") || (what_to_do == "RHS and diagnostics"))
	{
	const bool RHS_and_diagnostics_flag
		= (what_to_do == "RHS and diagnostics");

	cout << "computing RHS:\n";
	CH.get_RHS().compute_RHS(CH.state(),
				 CH.dt_state(),
				 CH.get_source_info_ptr(),
				 true);

	cout << "output of dt(state vector) = dt(hbar) and dtt(hbar)\n";
	CH.dt_state().output_dt_state_vector();

	static const bool output_dt_state_plus_puncture_fn
	   = get_parameter<bool>("output_dt_state_plus_puncture_fn", false);
	if (output_dt_state_plus_puncture_fn)
		{
		// WARNING: I haven't tested this code recently
		std::unique_ptr<slice> temp_slice_ptr
			= make_slice_from_pattern_slice(CH.state(),
							"smp_temp_slice");

		const bool add_to_hbar_flag    = true;
		const bool add_to_dt_hbar_flag = true;

		// dst & src slices differ, so copy outside worldtube
		const bool copy_outside_worldtube_flag = true;

		pfes_fns::
		  add_pfn_multiple_in_worldtube
				(CH.dt_state(),
				 add_to_hbar_flag, add_to_dt_hbar_flag,
				 slice::slice_semantics_t::dt_state_vector,
				 copy_outside_worldtube_flag,
				 +1.0, CH.get_source_info_ptr(),
				 *temp_slice_ptr);
		cout << "output of dt(hbar)+dt(pfn) and dtt(hbar)+dtt(pfn)\n";
		temp_slice_ptr->output_state_vector("add-pfn-to-dt_state");
		temp_slice_ptr->output_dt_state_vector("add-pfn-to-dt_state");
		}

	if (RHS_and_diagnostics_flag)
		{
		const bool dont_use_hbar_history = true;
		CH.do_diagnostics(dont_use_hbar_history);
		}
	}

else	{
	cerr << format(
"***** do_non_evolution(): unknown what_to_do=\"%s\"!\n"
		      )
		% what_to_do;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}
	  }

//******************************************************************************

//
// This function time-evolves /CH/ and writes various output files.
//
namespace {
void do_evolution(chunk& CH)
{
const fp start_clock_time = util::clock_time();
const fp start_cpu_time   = util::cpu_time();
static const int verbose  = get_parameter<int> ("verbose", 0);

// final time (initial time is already set in /CH.state()/)
const fp final_t = get_parameter<fp>("final_t");
if (verbose >= 2)
	cout << format("final_t=%g\n") % final_t;

// maybe setup for orthogonalization
const bool ortho_flag = get_parameter<bool>("orthogonalize", false);
const std::unique_ptr<ortho> ortho_ptr
	= (ortho_flag && CH.evolution_SW().enable_source())
	  ? std::make_unique<ortho>(CH.evolution_SW(),
				    CH.Delta_t())
	  : nullptr;

// maybe setup for frequency filtering
const bool freq_filter_flag = get_parameter<bool>("frequency_filter", false);
const std::unique_ptr<freq_filter> freq_filter_ptr
	= freq_filter_flag
	  ? std::make_unique<freq_filter>
			    (CH.evolution_SW(),
			     CH.Delta_t())
	  : nullptr;


//
// compute the RHS of the initial data so we'll have this for t=0 diagnostics
//
if (verbose >= 4)
	{ cout << "computing RHS of initial data\n"; }
const bool state_is_fully_accurate = true;
CH.get_RHS().compute_RHS(CH.state(),
			 CH.dt_state(),
			 CH.get_source_info_ptr(),
			 state_is_fully_accurate);
if (verbose >= 4)
	{ cout << "recording initial data for diagnostics\n"; }
const bool is_initial_data = true;
CH.record_data_for_diagnostics(is_initial_data);
if (ortho_ptr != nullptr)
	ortho_ptr->record_data_for_diagnostics(is_initial_data);
if (freq_filter_ptr != nullptr)
	freq_filter_ptr->record_data_for_diagnostics(is_initial_data);


//
// ***** main time evolution loop *****
//
if (verbose >= 4)
	{ cout << "starting main time evolution loop\n"; }

bool is_initial = true;
	while (true)
	{
	const fp t = CH.t();
	if (verbose >= 8)
		cout << format("t=%g\n") % t;

	//
	// diagnostics
	//
	const bool dont_use_hbar_history = is_initial;
	CH.maybe_do_diagnostics(dont_use_hbar_history);
	if (ortho_ptr != nullptr)
		ortho_ptr->maybe_do_diagnostics(dont_use_hbar_history);
	if (freq_filter_ptr != nullptr)
		freq_filter_ptr->maybe_do_diagnostics(dont_use_hbar_history);

	if (fuzzy<fp>::GE(CH.t(), final_t))
		break;					// *** loop control ***

	//
	// step ahead to the next time
	//
	CH.time_step();
	if (ortho_ptr != nullptr)
		ortho_ptr->time_step(CH.evolution_SW());
	if (freq_filter_ptr != nullptr)
		freq_filter_ptr->time_step(CH.evolution_SW());
	is_initial = false;

	static const bool cout_flush_each_time_step
		= get_parameter<bool>("cout_flush_each_time_step", true);
	if (cout_flush_each_time_step)
		cout << flush;
	}


const fp used_cpu_time   = util::cpu_time()   - start_cpu_time;
const fp used_clock_time = util::clock_time() - start_clock_time;
cout << format(
"evolution took %g/%g cpu/clock seconds (cpu/clock=%.0f%%)\n"
	      )
	% used_cpu_time % used_clock_time
	% (100.0 * used_cpu_time / used_clock_time);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function computes
//   S_out := drstar_flag ? partial_rstar      (S_in)
//                        : partial_rstar_rstar(S_in)
// on the entire nominal grid.
//
namespace {
void do_partial_rstar_or_rstar_rstar(const slice_smp& S_in,
					   slice_smp& S_out,
				     const source_info* SI_ptr,
				     const bool drstar_flag)
{
static const int verbose = get_parameter<int>("verbose", 0);

const char* const op = drstar_flag ? "partial_rstar" : "partial_rstar_rstar";
cout << format("computing %s(initial data)\n") % op;

const int N_hbar_or_dt_hbar = 2;	// number of
					// /gridfn_is_hbar_or_dt_hbar_t/
					// enum constants
std::array<enum gridfn_is_hbar_or_dt_hbar_t, 2>
  hbar_or_dt_hbar = { gridfn_is_hbar, gridfn_is_dt_hbar };

    for (int w = 0 ; w < N_hbar_or_dt_hbar ; ++w)
    {
    for (int I = tensor_indices::min_I() ; I <= tensor_indices::max_I() ; ++I)
    {
    const which_hbar which_hbarI(hbar_or_dt_hbar.at(w), I);
    const util::gridfn<field>& gf_in  = S_in .gridfn_generic(which_hbarI);
          util::gridfn<field>& gf_out = S_out.gridfn_generic(which_hbarI);
    if (verbose > 0)
	    cout << format("   %s: %s(%s) --> %s\n")
		    % which_hbarI.describe_me()
		    % op % gf_in.name() % gf_out.name();

	for (int i = S_in.nominal_min_i() ; i <= S_in.nominal_max_i() ; ++i)
	{
	gf_out(i) = drstar_flag
		    ? S_in.partial_rstar_generic      (SI_ptr, which_hbarI, i)
		    : S_in.partial_rstar_rstar_generic(SI_ptr, which_hbarI, i);
	}
    }
    }
}
	  }

//******************************************************************************

//
// This function creates a /time_sequence/ based on parameters.
// Then, this function iterates over an arithmetic progression of times,
// and for each time which is in the /time_sequence/, this function
// reads in /hbar/, computes norms of /hbar/, and writes these norms
// to a log file.
//
// Arguments:
// S = used to store the read-in /hbar/
// SI_ptr = if non-null, used only to determine the inner-product region
//
// Parameters:
//   read_hbar_and_compute_norms::read_from_directory_name
//	= this specifies the top-level model directory containing
//	  the time subdirectories from which we will read the /hbar/
//	  files
//   read_hbar_and_compute_norms::min_t
//   read_hbar_and_compute_norms::time_step
//   read_hbar_and_compute_norms::max_t
//	= these specify the arithmetic progression of time through
//	  which this function will iterate, checking each time to
//	  see if it's in the /time_sequence/
//   read_hbar_and_compute_norms::delta_t
//	= this is passed to the /time_sequence/ constructor
//	  as its /delta_t/ parameter, i.e., this is the time spacing
//        between to-be-read non-"extra" data files
//   extra_time_period
//   N_extra_read_times
//   extra_read_time_offset[%d]
//	= these parameters are read by /time_sequence/ and specify the
//        "extra" times there as per the comments in /time_sequence.hh/
//   read_hbar_and_compute_norms::read_hbar_object_name
//	= this specifies the object name, such as "ortho-"
//	  (in which case we'd read files like "ortho-state.hbar.X1")
//   read_hbar_and_compute_norms::hbar_norms_filename
//	= this specifies the name of the output file to be written;
//        this is relative to the directory /read_from_directory_name/
//
namespace {
void do_read_hbar_and_compute_norms(slice_smp& S,
				    const source_info* SI_ptr)
{
const std::string read_from_directory_name
	= get_parameter<std::string>
		      ("read_hbar_and_compute_norms::read_from_directory_name");

const fp min_t = get_parameter<fp>("read_hbar_and_compute_norms::min_t", 0.0);
const fp time_step = get_parameter<fp>
				  ("read_hbar_and_compute_norms::time_step");
const fp max_t = get_parameter<fp>("read_hbar_and_compute_norms::max_t");
const std::string hbar_object_name
	= get_parameter<std::string>
		       ("read_hbar_and_compute_norms::hbar_object_name", "");

cout << format("reading %s hbar from directory %s\n")
	% hbar_object_name % read_from_directory_name;
cout << format("  will iterate through times %g(%g)%g\n")
	% min_t % time_step % max_t;

// make sure we won't have an infinite loop :)
assert(max_t >= min_t);
assert(time_step > 0.0);

const fp delta_t = get_parameter<fp>("read_hbar_and_compute_norms::delta_t");
time_sequence ts(delta_t, "read_");
cout <<        "time sequence for reading hbar and computing norms:\n";
ts.print_me("   ");

cout << "inner product:\n";
util::interval inner_product_gfn_range = ortho_fns::inner_product_gfn_range(S);

cout << format("   gfn range: %s\n") % inner_product_gfn_range.describe_me();

// to compute the inner-product norm we'll need at least
// this interval of grid points to be read-in
const util::two_intervals inner_product_region
	= ortho_fns::inner_product_region(S, SI_ptr);
cout << format("   grid region: %s\n")
	% inner_product_region.describe_me(S.rstar_coord_map());
const util::interval want_read_in_region
	= util::two_intervals::union_convex_hull(inner_product_region);
cout << format("   read-in data must include at least: %s\n")
	% want_read_in_region.describe_me(S.rstar_coord_map());

// stream will be automagically closed when /std::fstream/
// object is destroyed when we exit this scope
const std::string hbar_norms_filename
	= get_parameter<std::string>
		       ("read_hbar_and_compute_norms::hbar_norms_filename");
std::fstream log_stream;
util::open_IO_file(read_from_directory_name,
		   hbar_norms_filename,
		   std::ios_base::out, log_stream);

log_stream << "# column 1 = t\n";
log_stream << "# column 2 = inner-product norm of nontrivial /hbarI/\n";
log_stream << "#            on "
	   << inner_product_region .describe_me(S.rstar_coord_map())
	   << "\n";
log_stream << "# column 3 = infinity-norm[gridfns] of nontrivial /hbarI/\n";
log_stream << "#            on "
	   << inner_product_region.describe_me(S.rstar_coord_map())
	   << "\n";

	for (fp t = min_t ; fuzzy<fp>::LE(t, max_t) ; t += time_step)
	{
	if (! ts.is_specified_time(t))
		continue;				// *** loop control ***

	S.set_time(t);
	S.read_nontrivial_hbar(want_read_in_region,
			       read_from_directory_name,
			       hbar_object_name.c_str());

	cout << format("computing norms of t=%g read-in hbarI\n") % S.t();
	const fp hbarI_inner_product_norm
		= gwag_fns::
		  inner_product_norm(inner_product_gfn_range,
				     inner_product_region,
				     S);
	const fp hbarI_infinity_norm
		= gwag_fns::
		  infinity_norm(inner_product_gfn_range,
				inner_product_region,
				S);

	output_number(log_stream, t, "\t");
	output_number(log_stream, hbarI_inner_product_norm, "\t");
	output_number(log_stream, hbarI_infinity_norm, "\n");
	log_stream << std::flush;
	}
}
	  }


==> anc/smp-v8.10.23/src/evol/source_info.cc <==
// source_info -- information for computing source terms
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/source_info.cc,v 1.52 2026/01/02 05:40:07 jonathan Exp $
//
// source_info::source_info
// source_info::do_final_setup_of_non_vacuum_region
// source_info::update_for_time
//
// source_info_esrc::source_info_esrc
// source_info_esrc::copy_with_adjustment
// source_info_esrc::update_nonbase_for_time
//
// source_info_ppart::source_info_ppart
// source_info_ppart::copy_with_adjustment
// source_info_ppart::update_nonbase_for_time
//
// make_source_info
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "param.hh"
#include "gridfn.hh"

#include "common.hh"
#include "black_hole.hh"

#include "misc.hh"
#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "particle.hh"
#include "worldtube.hh"
#include "pfes.hh"
#include "ppart.hh"
#include "source_info.hh"
#include "RHS.hh"
#include "RHS_smp_vacuum.hh"
#include "slice.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::fuzzy;
using util::name_of_bool;
using util::describe_pointer;
using util::print_number;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /source_info/ object.
//
source_info::source_info(const geometry& geom_in,
			 const hbar_semantics& hbar_semantics_in,
			 const fp initial_t_in,
			 const fp t_in)
	: boost::noncopyable(),

	  geom_          (geom_in),
	  hbar_semantics_(hbar_semantics_in),

	  initial_t_     (initial_t_in),
	  t_             (t_in),
	  particle_ptr_  (make_particle(geom_in.BH(), t_in)),

	  non_vacuum_region_widen_by_rstar_radius_(
	    get_parameter<fp>(
	      "source_info::non_vacuum_region_widen_by_rstar_radius",
	      1.0
			     )
						  ),
	  non_vacuum_region_quantize_to_multiple_of_rstar_(
	    get_parameter<fp>(
	      "source_info::non_vacuum_region_quantize_to_multiple_of_rstar",
	      1.0
			     )
							  ),
	  non_vacuum_region_endpoints_(std::make_pair(0,0)),	// dummy value
	  non_vacuum_region_dscr_     ("") // no comma		// dummy value
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format("source_info::source_info(this=%p, %s)\n")
		% this % get_hbar_semantics().describe_me();
	cout << format("   initial_t=%g\n") % initial_t();
	cout << format(
"   non_vacuum_region_widen_by_rstar_radius=%g\n"
"   non_vacuum_region_quantize_to_multiple_of_rstar=%g\n"
		      )
		% get_non_vacuum_region_widen_by_rstar_radius()
		% get_non_vacuum_region_quantize_to_multiple_of_rstar();
	}
}

//******************************************************************************

//
// Each derived-class constructor should call this function
// to finish setting up the non-vacuum region.
//
// See the .hh file for further information.
//
void source_info::
     do_final_setup_of_non_vacuum_region(const bool raw_nvr_is_empty,
					 const fp raw_nvr_min_rstar,
					 const fp raw_nvr_max_rstar,
					 const std::string& raw_nvr_dscr)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format(
"source_info::do_final_setup_of_non_vacuum_region():\n"
"   raw_nvr_is_empty=%s\n"
"   raw non-vacuum region is %s\n"
		      )
		% name_of_bool(raw_nvr_is_empty)
		% raw_nvr_dscr;
	if (! raw_nvr_is_empty)
		cout << format(
"   which works out to [%.15g,%.15g]\n"
			      )
		% raw_nvr_min_rstar % raw_nvr_max_rstar;
	}

if (raw_nvr_is_empty)
	{
	cout <<
"   ==> skipping widening/quantizing, setting final region to empty\n";
	non_vacuum_region_is_empty_ = true;
	non_vacuum_region_endpoints_
		= std::make_pair(get_geometry().ghosted_min_i() - 1,
				 get_geometry().ghosted_min_i() - 1);
	non_vacuum_region_dscr_ = raw_nvr_dscr;
	}
   else {
	const fp widen_rstar_radius
		= get_non_vacuum_region_widen_by_rstar_radius();
	if (verbose >= 4)
		cout << format("   widening non-vacuum region by rstar=+/-%g\n")
			% widen_rstar_radius;

	const fp widened_nvr_min_rstar = raw_nvr_min_rstar - widen_rstar_radius;
	const fp widened_nvr_max_rstar = raw_nvr_max_rstar + widen_rstar_radius;

	std::ostringstream widen_dscr_buffer;
	widen_dscr_buffer << format("%s, widened by rstar=+/-%g")
			     % raw_nvr_dscr % widen_rstar_radius;
	const std::string widened_nvr_dscr = widen_dscr_buffer.str();

	cout << format(
"   widened non-vacuum region is %s\n"
"   which works out to [%.15g,%.15g]\n"
		      )
		% widened_nvr_dscr
		% widened_nvr_min_rstar % widened_nvr_max_rstar;

	//
	// quantize the interval
	//
	const fp quantize_rstar_spacing
		= get_non_vacuum_region_quantize_to_multiple_of_rstar();
	if (verbose >= 4)
		cout << format(
"   quantizing by rounding out to integer multiple of %gM\n"
			      )
			% quantize_rstar_spacing;
	const util::interval quantized_nvr
		= quantize_region(get_geometry(),
				  widened_nvr_min_rstar, widened_nvr_max_rstar,
				  quantize_rstar_spacing,
				  "source_info::do_final_setup_of_non_vacuum_region()");

	std::ostringstream quantized_dscr_buffer;
	quantized_dscr_buffer << format("%s, quantized to multiple of rstar=%g")
				 % widened_nvr_dscr % quantize_rstar_spacing;
	const std::string quantized_nvr_dscr = quantized_dscr_buffer.str();

	if (verbose >= 4)
		cout << format(
"   quantized non-vacuum region is %s\n"
"   which works out to %s\n"
			      )
		% quantized_nvr_dscr
		% quantized_nvr.describe_me(get_geometry().rstar_coord_map()); 

	//
	// store the quantized widened result
	//
	non_vacuum_region_is_empty_ = false;
	non_vacuum_region_endpoints_ = std::make_pair(quantized_nvr.min_i(),
						      quantized_nvr.max_i());
	non_vacuum_region_dscr_ = quantized_nvr_dscr;
	}
}

//******************************************************************************

//
// This function updates all subobjects (both those in this base class
// and those owned by any derived classes) to the specified time.
//
// See header comments in .hh file for when /RHS_smp_vacuum_ptr/ may
// be non-null.
//
void source_info::update_for_time(const fp new_t,
				  const bool want_esrc_flag,
				  const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"source_info::update_for_time(new_t=%g, want_ersc_flag=%s,\n"
"                             RHS_smp_vacuum_ptr=%s)\n"
		      )
		% new_t % name_of_bool(want_esrc_flag)
		% describe_pointer(RHS_smp_vacuum_ptr);

if (RHS_smp_vacuum_ptr != nullptr)
	{
	// sanity check -- hbar semantics should be consistent
	assert(
	  RHS_smp_vacuum_ptr->get_hbar_semantics() == get_hbar_semantics()
	      );
	}

t_ = new_t;
P().update_for_time(new_t);
update_nonbase_for_time(new_t, want_esrc_flag, RHS_smp_vacuum_ptr);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /source_info_esrc/ object.
//
source_info_esrc::source_info_esrc(const geometry& geom_in,
				   const hbar_semantics& hbar_semantics_in,
				   const fp initial_t_in,
				   const fp t_in)
	: source_info(geom_in, hbar_semantics_in,
		      initial_t_in, t_in),

	  // now that our base class is constructed it's ok to use
	  // base-class fns like /P()/
	  WT_(geom_in, P().rstar()),
	  pfes_ptr_(
	    make_pfes(geom_in, hbar_semantics_in,
		      initial_t_in,
		      WT_, P())
		   ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	{
	cout << format("source_info_esrc::source_info_esrc(this=%p, %s)\n")
		% this % get_hbar_semantics().describe_me();
	}

//
// setup the non-vacuum region (the worldtube)
// see comments in .hh file for further information
//
const util::interval raw_nvr = WT().worldtube_region();
const std::string raw_nvr_dscr = "worldtube region";
const fp raw_nvr_min_rstar = get_geometry()
			     .rstar_of_i_unchecked(raw_nvr.min_i());
const fp raw_nvr_max_rstar = get_geometry()
			     .rstar_of_i_unchecked(raw_nvr.max_i());

do_final_setup_of_non_vacuum_region(raw_nvr.is_empty(),
				    raw_nvr_min_rstar, raw_nvr_max_rstar,
				    raw_nvr_dscr);
}

//******************************************************************************

//
// This function copies a molecule-sized region
//   [src_center_i-r_minus, src_center_i+r_plus]
// from a specified source gridfn (specified by a /slice_smp/ and a
// /which_hbar/) into a molecule-sized destination gridfn /dst_gf/
// (which is subscripted with [m]), adjusting the gridfn values
// to match the semantics-with-respect-to-the-worldtube
// of a specified source point /src_semantics_i/.
//
// The result is that generic FD of /src_gf/ centered at /src_center_i/
// can be correctly computed by raw FD of /dst_gf/ centered at m=0.
// (This could be viewed as the high-level semantics of this function.)
//
// There is optional super-debug printing in this function.
//
//virtual
void source_info_esrc::
     copy_with_adjustment(const slice_smp& src_S,
			  const which_hbar& src_which,
			  const int src_center_i,
			  const int r_minus, const int r_plus,
			  const int src_semantics_i,
			  util::gridfn<field>& dst_gf)
	const // override
{
// general super-debug printing
// and (more verbose) super-debug printing at each molecule point
static const bool super_debug
   = get_parameter<bool>("source_info_esrc::copy_with_adjustment.super_debug",
			 false);
static const bool super_debug2
   = get_parameter<bool>("source_info_esrc::copy_with_adjustment.super_debug2",
			 false);

//
// sanity checks -- hbar semantics should be consistent
// & pfes should be at correct time
//
assert(src_S.get_hbar_semantics() == get_hbar_semantics());
assert(fuzzy<fp>::EQ(get_pfes().t(), src_S.t()));

if (super_debug)
	cout << format(
"### source_info_esrc::\n"
"### copy_with_adjustment(src_S=\"%s\", src_which=%s,\n"
"###                      src_center_i=%d (rstar=%g),\n"
"###                      r_minus=%d, r_plus=%d,\n"
"###                      src_semantics_i=%d (rstar=%g),\n"
"###                      dst_gf=\"%s\")\n"
		      )
		% src_S.name() % src_which.describe_me()
		% src_center_i % src_S.rstar_of_i(src_center_i)
		% r_minus % r_plus
		% src_semantics_i % src_S.rstar_of_i(src_semantics_i)
		% dst_gf.name();

const util::gridfn<field>& src_gf = src_S.gridfn_generic(src_which);
const util::gridfn<field>& pfn
	= get_pfes().generic_puncture(src_which.is_hbar())
		    .gridfn_generic(src_which.I());
const bool src_semantics_in_WT = WT().contains_point(src_semantics_i);
if (super_debug)
	{
	cout << format("###   src_gf=\"%s\", src_semantics_in_WT=%s\n")
		% src_gf.name() % name_of_bool(src_semantics_in_WT);
	}

	for (int m = -r_minus ; m <= +r_plus ; ++m)
	{
	const int  src_i = src_center_i + m;
	const bool src_i_in_WT = WT().contains_point(src_i);
	if (super_debug2)
		{
		cout << format("###       m=%d src_i=%d src_i_in_WT=%s\n")
			% m % src_i % name_of_bool(src_i_in_WT);
		}
	if (src_semantics_in_WT)
		{
		if (src_i_in_WT)
			{
			dst_gf(m) = src_gf(src_i);
			if (super_debug2)
  { cout << "###       ==> dst_gf(m) = src_gf(src_i)\n"; }
			}
		   else {
			dst_gf(m) = src_gf(src_i) - pfn(src_i);
			if (super_debug2)
  { cout << "###       ==> dst_gf(m) = src_gf(src_i) - pfn(src_i)\n"; }
			}
		}
	   else {
		if (src_i_in_WT)
			{
			dst_gf(m) = src_gf(src_i) + pfn(src_i);
			if (super_debug2)
  { cout << "###       ==> dst_gf(m) = src_gf(src_i) + pfn(src_i)\n";
				}
			}
		   else {
			dst_gf(m) = src_gf(src_i);
			if (super_debug2)
  { cout << "###       ==> dst_gf(m) = src_gf(src_i)\n";
				}
			}
		}
	if (super_debug2)
		{
		cout << "###           dst_gf(m) = ";
			print_number(dst_gf(m));		cout << "\n";
		}
	}
}

//******************************************************************************

//
// This function updates all of our subobjects which are *not* owned by
// the base class /source_info/ to the specified time.
//
//virtual
  void source_info_esrc::
       update_nonbase_for_time(const fp new_t,
			       const bool want_esrc_flag,
			       const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
	// override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"source_info::update_nonbase_for_time(new_t=%g, want_ersc_flag=%s,\n"
"                                     RHS_smp_vacuum_ptr=%s)\n"
		      )
		% new_t % name_of_bool(want_esrc_flag)
		% describe_pointer(RHS_smp_vacuum_ptr);

// at present the worldtube does NOT move to follow the particle
get_pfes().update_for_time(new_t,
			   want_esrc_flag,
			   RHS_smp_vacuum_ptr);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /source_info_ppart/ object.
//
source_info_ppart::source_info_ppart(const geometry& geom_in,
				     const hbar_semantics& hbar_semantics_in,
				     const fp initial_t_in,
				     const fp t_in)
	: source_info(geom_in, hbar_semantics_in,
		      initial_t_in, t_in),
	  hbar_jumps_(get_ell_emm(), hbar_semantics_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("source_info_ppart::source_info_ppart(this=%p)\n")
		% this;

//
// setup the non-vacuum region (a single point at the particle)
// see comments in .hh file for further information
//
const std::string raw_nvr_dscr = "point at particle position";
const bool raw_nvr_is_empty = false;
const fp raw_nvr_min_rstar = P().rstar();
const fp raw_nvr_max_rstar = P().rstar();
do_final_setup_of_non_vacuum_region(raw_nvr_is_empty,
				    raw_nvr_min_rstar, raw_nvr_max_rstar,
				    raw_nvr_dscr);
}

//******************************************************************************

//
// This function copies a molecule-sized region
//   [src_center_i-r_minus, src_center_i+r_plus]
// from a specified source gridfn (specified by a /slice_smp/ and a
// /which_hbar/) into a molecule-sized destination gridfn /dst_gf/
// (which is subscripted with [m]), adjusting the gridfn values
// to match the semantics-with-respect-to-the-particle
// of a specified source point /src_semantics_i/.
//
// The result is that generic FD of /src_gf/ centered at /src_center_i/
// can be correctly computed by raw FD of /dst_gf/ centered at m=0.
// (This could be viewed as the high-level semantics of this function.)
//
// There is optional super-debug printing in this function.
//
// FIXME: The current implementation uses direct comparison of /rstar/
//        between grid points and the particle; this is both a bit slow
//        and might be prone to roundoff errors.
//
//virtual
void source_info_ppart::
     copy_with_adjustment(const slice_smp& src_S,
			  const which_hbar& src_which,
			  const int src_center_i,
			  const int r_minus, const int r_plus,
			  const int src_semantics_i,
			  util::gridfn<field>& dst_gf)
	const // override
{
// general super-debug printing
// and (more verbose) super-debug printing at each molecule point
static const bool super_debug
   = get_parameter<bool>("source_info_ppart::copy_with_adjustment.super_debug",
			 false);
static const bool super_debug2
   = get_parameter<bool>("source_info_ppart::copy_with_adjustment.super_debug2",
			 false);

// sanity check -- hbar semantics should be consistent
assert(src_S.get_hbar_semantics() == get_hbar_semantics());

#ifdef NOT_YET
// I'm currently investigating this check's failure :)
if (! src_which.is_hbar())
	{
	cerr << format(
"***** source_info_ppart::copy_with_adjustment()\n"
"        implementation restriction: we only support spatial derivatives\n"
"        of the /hbar/, not of the /dt_hbar/!\n"
"        got src_S=\"%s\", src_which=%s,\n"
"            src_center_i=%d (rstar=%g),\n"
"            r_minus=%d, r_plus=%d,\n"
"            src_semantics_i=%d (rstar=%g),\n"
"            dst_gf=\"%s\")\n"
		      )
		% src_S.name() % src_which.describe_me()
		% src_center_i % src_S.rstar_of_i(src_center_i)
		% r_minus % r_plus
		% src_semantics_i % src_S.rstar_of_i(src_semantics_i)
		% dst_gf.name();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
#endif

if (super_debug)
	cout << format(
"### source_info_ppart::\n"
"### copy_with_adjustment(src_S=\"%s\", src_which=%s,\n"
"###                      src_center_i=%d (rstar=%g),\n"
"###                      r_minus=%d, r_plus=%d,\n"
"###                      src_semantics_i=%d (rstar=%g),\n"
"###                      dst_gf=\"%s\")\n"
		      )
		% src_S.name() % src_which.describe_me()
		% src_center_i % src_S.rstar_of_i(src_center_i)
		% r_minus % r_plus
		% src_semantics_i % src_S.rstar_of_i(src_semantics_i)
		% dst_gf.name();

const util::gridfn<field>& src_gf = src_S.gridfn_generic(src_which);
const bool src_semantics_i_gt_particle
	= (src_S.rstar_of_i(src_semantics_i) > P().rstar());
if (super_debug)
	{
	cout << format("###    src_gf=\"%s\", src_semantics_i_gt_particle=%s\n")
		% src_gf.name() % name_of_bool(src_semantics_i_gt_particle);
	}

	for (int m = -r_minus ; m <= +r_plus ; ++m)
	{
	const int  src_i = src_center_i + m;
	const bool src_i_gt_particle = (src_S.rstar_of_i(src_i) > P().rstar());
	if (super_debug2)
		{
		cout << format("###    m=%d src_i=%d src_i_gt_particle=%s\n")
			% m % src_i % name_of_bool(src_i_gt_particle);
		}
	if (src_i_gt_particle == src_semantics_i_gt_particle)
		{
		if (super_debug2)
			cout << "###    --> just copying\n";
		dst_gf(m) = src_gf(src_i);
		}
	   else {
		// signed /rstar/ distance from particle to src_i
		const fp x = src_S.rstar_of_i(src_i) - P().rstar();

		// this is approximately  fn_outer(x) - fn_inner(x)
		const field jump = hbar_jumps_
				   .hbar_generic_jumps(src_which.I())
				   .jump_series(x);

		if (super_debug2)
			{
			cout << format("###      x=%.15g   field=") % x;
				print_number(jump);		cout << "\n";
			}

		//
		// suppose the fn looks like this:
		//        *              *
		//          *         *
		//             *    *
		//                 *   
		// with the jump being positive for x > 0
		// and negative for x < 0
		//
		// then:
		// * if /src_i/ is to the right (outside) of the particle, and
		//   /src_semantics_i/ is to the left (inside) of the particle,
		//   then we want to SUBTRACT a positive value (= +jump)
		//   from the function at /src_i/ to match the left
		//   (inside-of-the-particle) semantics of /src_semantics_i/
		// * if /src_i/ is to the left (inside) of the particle, and
		//   /src_semantics_i/ is to the right (outside) of the
		//   particle, then we want to ADD a positive value (= -jump)
		//   from the function at /src_i/ to match the left
		//   (inside-of-the-particle) semantics of /src_semantics_i/
		//
		dst_gf(m) = src_i_gt_particle ? src_gf(src_i) - jump
					      : src_gf(src_i) + jump;

		if (super_debug2)
			{
			cout << format("###    --> adjusting: x=%g\n") % x;
			cout <<        "###        src_gf: ";
				print_number(src_gf(src_i));	cout << "\n";
			cout <<        "###        jump:   ";
				print_number(jump);		cout << "\n";
			cout <<        "###        dst_gf: ";
				print_number(dst_gf(m));	cout << "\n";
			}
		}
	}
}

//******************************************************************************

//
// This function updates all of our subobjects which are *not* owned by
// the base class /source_info/ to the specified time.
//
// /RHS_smp_vacuum_ptr/ must be non-null.
//
//virtual
  void source_info_ppart::
       update_nonbase_for_time(const fp new_t,
			       const bool /* want_esrc_flag */,
			       const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
	// override
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose > 6)
	cout << format(
"source_info::update_nonbase_for_time(new_t=%g, RHS_smp_vacuum_ptr=%s)\n"
		      )
		% new_t % describe_pointer(RHS_smp_vacuum_ptr);

assert(fuzzy<fp>::EQ(P().t(), new_t));

const geometry& geom = get_geometry();
assert(RHS_smp_vacuum_ptr != nullptr);
hbar_jumps_.update_for_time(geom.BH(),
			    geom.get_ell_emm(),
			    P(),
			    *RHS_smp_vacuum_ptr);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an object factory to create new-allocated /source_info/ objects.
// See the comments in the .hh file for details.
//
std::unique_ptr<source_info>
  make_source_info(const geometry& geom_in,
		   const hbar_semantics& hbar_semantics_in,
		   const fp initial_t_in,
		   const fp t_in)
{
const std::string source_scheme = get_parameter<std::string>("source_scheme");

if	(source_scheme == "effective source")
	return std::make_unique<source_info_esrc>
			       (geom_in, hbar_semantics_in,
				initial_t_in,
				t_in);				// normal return
else if (source_scheme == "point particle")
	return std::make_unique<source_info_ppart>
			       (geom_in, hbar_semantics_in,
				initial_t_in,
				t_in);				// normal return

else	{
	cerr << format(
"***** make_source_info():\n"
"        unknown source_scheme=\"%s\"!\n"
		      )
		% source_scheme;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/source_info.hh <==
// source_info -- information for computing source terms
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/source_info.hh,v 1.60 2026/01/02 05:40:07 jonathan Exp $
//
// source_info::
// source_info_esrc::
// source_info_ppart::
//
// make_optional_source_info
//

#ifndef EVOL__SOURCE_INFO_HH
#define EVOL__SOURCE_INFO_HH

#include <cassert>

#include <utility>			// std::pair
#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "interval.hh"

#include "common.hh"
#include "black_hole.hh"

#include "ell_emm.hh"
#include "hbar_semantics.hh"
#include "geometry.hh"
#include "particle.hh"
#include "jumps.hh"
#include "worldtube.hh"
#include "pfes.hh"
#include "ppart.hh"

// everything in this file is inside this namespace
namespace smp
	  {

// forward declarations
class RHS_smp_vacuum;
class slice_smp;
class source_info_esrc;
class source_info_ppart;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /source_info/ object encapsulates all the information apart from
// the operand gridfn itself (and the choice of grid point), needed to
// compute derivatives in the presence of source terms.
//
// In particular, /slice/ can compute adjusted/generic finite differencing
// operators given (only) a /source_info/, a /which_hbar/, and an /i/ to
// specify the grid point; parts of this computation use /source_info/
// (virtual) functions.
//
// However, updating a /source_info/ for a new time may require an
// /RHS_smp_vacuum/ object as well.  More precisely, there are two cases for
// which this update requires an /RHS_smp_vacuum/ object:
// * for an effective-source scheme, if we are computing the effective source
// * for a point-particle scheme, always
// To allow for the cases when an /RHS_smp_vacuum/ is not required, our APIs
// take a pointer which may be null; the code explicitly /assert()/s that
// it's non-null for the cases when a /RHS_smp_vacuum/ is required.
//
// /source_info/ is an abstract base class, with derived classes for
// each type of source computation (point-particle and effective-source).
//
// The class hierarchy is:
//	(source_info)
//		source_info_esrc
//		source_info_ppart
// Each IS-A-/source_info/ derived class corresponds to its own
// "source scheme", i.e., method of handling the source terms.
//
// A /source_info/ object is specific to, and HAS-A, /geometry/.
// A /source_info/ object is specific to, and HAS-A, /hbar_semantics/.
//
// A /source_info/ has a time coordinate, but the interpretation
// of that is left to derived classes.
//
class	source_info
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const = 0;

	// we compute with respect to this /geometry/ and /hbar_semantics/
	const geometry& get_geometry() const { return geom_; }
	const hbar_semantics& get_hbar_semantics() const
		{ return hbar_semantics_; }

	// /t/ at the start of the entire simulation
	// ... /pfes/ uses this in its gradual-turnon calculation
	fp initial_t() const { return initial_t_; }

	const Schw::black_hole& BH() const { return get_geometry().BH(); }
	const ell_emm& get_ell_emm() const
		{ return get_geometry().get_ell_emm(); }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	// is this object actually something that IS-A specific derived class?
	// ... each derived class must overload exactly one
	//     of these functions to return /true/
	virtual
	  bool is_source_info_esrc() const { return false; }
	virtual
	  bool is_source_info_ppart() const { return false; }

	// if this object actually IS-A specific derived class
	//    then return /this/ as a pointer to that specific derived class
	//    else return nullptr
	// ... each derived class must overload exactly one of
	//     these functions to return the derived-class /this/
	virtual
	  const source_info_esrc* this_source_info_esrc() const
			{ return nullptr; }
	virtual
	        source_info_esrc* this_source_info_esrc()
			{ return nullptr; }

	virtual
	  const source_info_ppart* this_source_info_ppart() const
			{ return nullptr; }
	virtual
	        source_info_ppart* this_source_info_ppart()
			{ return nullptr; }

	// if this object actually IS-A specific derived class
	//    then return /*this/ as that specific derived class
	//    else die with an assertion failure
	const source_info_esrc& self_source_info_esrc() const
		{
		const source_info_esrc* const source_info_esrc_ptr
			= this_source_info_esrc();
		assert( source_info_esrc_ptr != nullptr);
		return *source_info_esrc_ptr;
		}
	      source_info_esrc& self_source_info_esrc()
		{
		source_info_esrc* const source_info_esrc_ptr
			= this_source_info_esrc();
		assert( source_info_esrc_ptr != nullptr);
		return *this_source_info_esrc();
		}


	//
	// ***** particle *****
	//
public:
	// a /source_info/ HAS-A /particle/
	const particle& P() const { return *particle_ptr_; }
	      particle& P()       { return *particle_ptr_; }


	//
	// These functions return the "non-vacuum" region, i.e.,
	// the region (around the particle) where our finite differencing
	// and/or evolution equations differ between a particle evolution &
	// a vacuum evolution.  This is used as the region on which to
	// NOT compute inner products and norms for orthogonalization.
	//
	// Some test code sets the non-vacuum region to be empty.
	//
	// Otherwise, in order to have proper convergence of the
	// orthogonalization to a continuum limit as the grid is refined,
	// it's necessary that the region where inner products and norms
	// are computed be fixed and independent of the grid spacing.
	// Therefore, if the non-vacuum region is non-empty, we define
	// the its semantics to be that the orthogonalization inner products
	// and norms should be computed *including* the coordinates
	// returned by /non_vacuum_region_endpoints()/ as endpoints.
	// That is (assuming it to be non-empty) the actual non-vacuum
	// region is the *interior* of the interval
	//   util::interval(non_vacuum_region_endpoints().first,
	//                  non_vacuum_region_endpoints().second)
	// The return type is /std::pair<int,int>/ to signal that
	// these aren't the usual /util::interval/ semantics.
	//
	// We compute the non-vacuum region as follows:
	// (1) Start with a "raw" /rstar/ interval where our finite
	//     differencing results are non-vacuum, i.e., the worldtube
	//     for an effective-source scheme or a single point at
	//     the particle in a point-particle scheme.  If the raw
	//     interval is empty (used by some test code), then we
	//     skip the remaining steps and signal the empty non-vacuum
	//     region to clients via /non_vacuum_region_is_empty()/.
	// (2) If the raw /rstar/ interval is non-empty (which is the
	//     usual case), then we optionally widen it by the /rstar/
	//     radius specified by the /fp/ parameter
	//       source_info::non_vacuum_region_widen_by_rstar_radius
	//     (default 1.0) so as to be sure we're more than a molecule
	//     radius outside the raw interval, while still being
	//     independent of the grid spacing.
	// (3) Finally, we quantize this /rstar/ interval (rounding
	//     outwards) to have endpoints which are integer multiples
	//     of a specified rstar spacing specified by the /fp/
	//     parameter
	//       source_info::non_vacuum_region_quantize_to_multiple_of_rstar
	//     (default 1.0).  We /assert()/ that this parameter is a
	//     (fuzzy) integer multiple of the grid spacing, which ensures
	//     that the quantized /rstar/ endpoints should be (fuzzily)
	//     grid points.
	//
	// In terms of software, (1) is computed by our derived-class
	// constructors, while (2), (3), and (4) are done by our
	// derived-class constructors then calling this class's
	// /do_final_setup_of_non_vacuum_region()/.
	//
	bool non_vacuum_region_is_empty() const
		{ return non_vacuum_region_is_empty_; }

	// if /non_vacuum_region_is_empty()/ then this returns dummy values
	const std::pair<int,int>& non_vacuum_region_endpoints() const
		{ return non_vacuum_region_endpoints_; }

	// short human-readable description of the non-vacuum region
	// including widening/quantization, for printing in log messages
	// ... this should NOT end in a '\n'
	std::string non_vacuum_region_dscr() const
		{ return non_vacuum_region_dscr_; }

	// parameters specifying if/how widening/quantization should be done
	fp get_non_vacuum_region_widen_by_rstar_radius() const
		{ return non_vacuum_region_widen_by_rstar_radius_; }
	fp get_non_vacuum_region_quantize_to_multiple_of_rstar() const
		{ return non_vacuum_region_quantize_to_multiple_of_rstar_; }

protected:
	// After computing (1), each derived-class constructor should
	// call this function to do steps (2) and (3) above (and print
	// a log message describing this) and store the non-vacuum region
	// endpoints in this class
	//
	// Arguments:
	// raw_nvr_is_empty = a Boolean flag:
	//                    true ==> the raw non-vacuum interval is empty,
	//                             and /raw_nvi_{min,max}_rstar/ should
	//                             be ignored
	// raw_nvi_{min,max}_rstar = the initial non-vacuum interval
	//                           (i.e., (1) above) if this is non-empty,
	//                           or ignored if /raw_nvr_is_empty = true/
	// widened_nvr_dscr = a short human-readable description of how
	//                    /rawl_nvi/ is defined, e.g.,
	//                    "worldtube region"
	void
	  do_final_setup_of_non_vacuum_region(bool raw_nvr_is_empty,
					      fp raw_nvr_min_rstar,
					      fp raw_nvr_max_rstar,
					      const std::string& raw_nvr_dscr);


	//
	// ***** adjusted FD *****
	//
public:
	//
	// Adjusted FD is actually implemented in /slice/, making use
	// of the helper functions defined here.
	//

	// do we need to do adjusted FD at the grid point /i/?
	// ... this function is on the /slice/ generic-FD fast-path
	virtual
	  bool adjusted_FD_is_needed(const int r_minus, const int r_plus,
				     const int i)
		const = 0;

	// This function copies a molecule-sized region
	//   [src_center_i-r_minus, src_center_i+r_plus]
	// from a specified source gridfn (specified by a /slice_smp/ and a
	// /which_hbar/) into a molecule-sized destination gridfn /dst_gf/
	// (which is subscripted with [m]), adjusting the gridfn values
	// to match the semantics-with-respect-to-the-{worldtube,particle}
	// of a specified source point /src_semantics_i/.
	//
	// The result is that generic FD of /src_gf/ centered at /src_center_i/
	// can be correctly computed by raw FD of /dst_gf/ centered at m=0.
	// (This could be viewed as the high-level semantics of this function.)
	//
	// There is optional super-debug printing in this function.
	virtual
	  void copy_with_adjustment(const slice_smp& src_S,
				    const which_hbar& src_which,
				    const int src_center_i,
				    const int r_minus, const int r_plus,
				    const int src_semantics_i,
				    util::gridfn<field>& dst_gf)
		const = 0;


	//
	// ***** time *****
	//
public:
	fp t() const { return t_; }

	// update this object and all subobjects (both those in this base
	// class and those owned by any derived classes) to the specified time
	// ... see header comments above for when /RHS_smp_vacuum_ptr/
	//     may be null
	void update_for_time(const fp new_t,
			     const bool do_esrc_flag,
			     const RHS_smp_vacuum* RHS_smp_vacuum_ptr);
protected:
	// update all derived-class subobjects *not* owned by this base class
	// to the specified time
	// ... see header comments above for when /RHS_smp_vacuum_ptr/
	//     may be null
	virtual
	  void update_nonbase_for_time(const fp new_t,
				       const bool do_esrc_flag,
				       const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
		= 0;


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to the passed-in /hbar_semantics/ object,
	// so its lifetime must be >= ours
	explicit
	  source_info(const geometry& geom_in,
		      const hbar_semantics& hbar_semantics_in,
		      fp initial_t_in,
		      fp t_in);
	virtual ~source_info() = default;


	//
	// ***** data *****
	//
private:
	const geometry geom_;

	// reference to an object we do NOT own
	const hbar_semantics& hbar_semantics_;

	const fp initial_t_;

	fp t_;
	// non-null --> object which we own
	const std::unique_ptr<particle> particle_ptr_;

	const fp   non_vacuum_region_widen_by_rstar_radius_;
	const fp   non_vacuum_region_quantize_to_multiple_of_rstar_;

	// set by /do_final_setup_of_non_vacuum_region()/
	// (called by derived-class constructors); constant thereafter
	bool               non_vacuum_region_is_empty_;
	std::pair<int,int> non_vacuum_region_endpoints_;
	std::string        non_vacuum_region_dscr_;
	};

//******************************************************************************

//
// A /source_info_esrc/ object owns (HAS-A) various information needed
// to compute the source terms in an effective-source scheme.
//
class	source_info_esrc
	: public source_info
	{
public:
	virtual
	  std::string describe_me() const override
		{ return "source info for an effective-source scheme"; }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	virtual
	  bool is_source_info_esrc() const override { return true; }
	virtual
	  const source_info_esrc* this_source_info_esrc() const override
		{ return this; }
	virtual
	        source_info_esrc* this_source_info_esrc()       override
		{ return this; }


	//
	// ***** adjusted FD *****
	//
public:
	//
	// do we need to do adjusted FD at the grid point /i/?
	// ... this function is on the /slice/ generic-FD fast-path
	//
	virtual
	  bool adjusted_FD_is_needed(const int r_minus, const int r_plus,
				     const int i)
		const override
		{ return WT().adjusted_FD_is_needed(r_minus,r_plus, i); }

	//
	// This function copies a molecule-sized region
	//   [src_center_i-r_minus, src_center_i+r_plus]
	// from a specified source gridfn (specified by a /slice_smp/ and a
	// /which_hbar/) into a molecule-sized destination gridfn /dst_gf/
	// (which is subscripted with [m]), adjusting the gridfn values
	// to match the inside-worldtube/outside-worldtube semantics of
	// a specified source point /src_semantics_i/.
	//
	// The result is that generic FD of /src_gf/ centered at /src_center_i/
	// can be correctly computed by raw FD of /dst_gf/ centered at m=0.
	// (This could be viewed as the high-level semantics of this function.)
	//
	// There is optional super-debug printing in this function.
	//
	virtual
	  void copy_with_adjustment(const slice_smp& src_S,
				    const which_hbar& src_which,
				    const int src_center_i,
				    const int r_minus, const int r_plus,
				    const int src_semantics_i,
				    util::gridfn<field>& dst_gf)
		const override;


	//
	// ***** sub-objects *****
	//
public:
	// a /source_info_esrc/ HAS-A worldtube
	const worldtube& WT() const { return WT_; }

	// a /source_info_esrc/ HAS-A pfes
	const pfes& get_pfes() const { return *pfes_ptr_; }
	      pfes& get_pfes()       { return *pfes_ptr_; }

protected:
	// update all subobjects *not* owned by base class /source_info/
	// to the specified time
	// ... see /source_info/ header comments above for when
	//     /RHS_smp_vacuum_ptr/ may be null
	virtual
	  void update_nonbase_for_time(const fp new_t,
				       const bool do_esrc_flag,
				       const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
		override;


	//
	// ***** constructor, destructor *****
	//
public:
	// we (more precisely our base class) keep a reference
	// to the passed-in /hbar_semantics/ object, so its lifetime
	// must be >= ours
	explicit
	  source_info_esrc(const geometry& geom_in,
			   const hbar_semantics& hbar_semantics_in,
			   fp initial_t_in,
			   fp t_in);
	virtual ~source_info_esrc() = default;


	//
	// ***** data *****
	//
private:
	// at present the worldtube does NOT move to follow the particle
	const worldtube WT_;

	// (non-null) --> to object we own
	// *** DECLARATION ORDER ***
	// this must be declared after /WT_/
	const std::unique_ptr<pfes> pfes_ptr_;
	};

//******************************************************************************

//
// A /source_info_ppart/ object contains various information needed to
// compute the source terms in a point-particle scheme.
//
class	source_info_ppart
	: public source_info
	{
public:
	virtual
	  std::string describe_me() const override
		{ return "source info for a point-particle scheme"; }


	//
	// ***** navigation in the class hierarchy *****
	//
public:
	virtual
	  bool is_source_info_ppart() const override { return true; }
	virtual
	  const source_info_ppart* this_source_info_ppart() const override
		{ return this; }
	virtual
	        source_info_ppart* this_source_info_ppart()       override			{ return this; }


	//
	// ***** adjusted FD *****
	//
public:
	//
	// do we need to do adjusted FD at the grid point /i/?
	// ... this function is on the /slice/ generic-FD fast-path
	//
	virtual
	  bool adjusted_FD_is_needed(const int r_minus, const int r_plus,
				     const int i)
		const override
		{
		const util::interval molecule_input_region(i-r_minus, i+r_plus);
		return get_geometry()
		       .region_crosses_rstar(molecule_input_region,
					     P().rstar());
		}

	//
	// This function copies a molecule-sized region
	//   [src_center_i-r_minus, src_center_i+r_plus]
	// from a specified source gridfn (specified by a /slice_smp/ and a
	// /which_hbar/) into a molecule-sized destination gridfn /dst_gf/
	// (which is subscripted with [m]), adjusting the gridfn values
	// to match the semantics-with-respect-to-the-particle
	// of a specified source point /src_semantics_i/.
	//
	// The result is that generic FD of /src_gf/ centered at /src_center_i/
	// can be correctly computed by raw FD of /dst_gf/ centered at m=0.
	// (This could be viewed as the high-level semantics of this function.)
	//
	// There is optional super-debug printing in this function.
	//
	virtual
	  void copy_with_adjustment(const slice_smp& src_S,
				    const which_hbar& src_which,
				    const int src_center_i,
				    const int r_minus, const int r_plus,
				    const int src_semantics_i,
				    util::gridfn<field>& dst_gf)
		const override;


	//
	// ***** sub-objects *****
	//
public:
	// a /source_info_ppart/ HAS-A /ppart_jumps/ subobject
	// to describe the metric-perturbation jumps at the particle
	const ppart_jumps& hbar_jumps() const { return hbar_jumps_; }

protected:
	// update all subobjects *not* owned by base class /source_info/
	// to the specified time
	// ... /RHS_smp_vacuum_ptr/ must be non-null
	virtual
	  void update_nonbase_for_time(const fp new_t,
				       const bool do_esrc_flag,
				       const RHS_smp_vacuum* RHS_smp_vacuum_ptr)
		override;


	//
	// ***** constructor, destructor *****
	//
public:
	// we (more precisely our base class) keep a reference
	// to the passed-in /hbar_semantics/ object, so its lifetime
	// must be >= ours
	explicit
	  source_info_ppart(const geometry& geom_in,
			    const hbar_semantics& hbar_semantics_in,
			    fp initial_t_in,
			    fp t_in);
	virtual ~source_info_ppart() = default;


	//
	// ***** data *****
	//
private:
	ppart_jumps hbar_jumps_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function is an object factory to create /source_info/ objects.
//
// This function uses the parameter
//    source_scheme		# string, no default
// to choose one of the concrete IS-A-/source_info/ classes, then constructs
// a new-allocated object of that class.  This function returns a
//   std::unique_ptr<source_info>
// pointing to the newly-constructed object.
//
// The newly-constructed IS-A-/source_info/ object keeps a reference
// to the passed-in /hbar_semantics/ object, so the /hbar_semantics/
// object's lifetime must be >= that of the IS-A-/source_info/ object.
//
// The caller is responsible for eventually deleting the newly-allocated
// object; in practice this is handled automagically by /std::unique_ptr/.
//
std::unique_ptr<source_info>
  make_source_info(const geometry& geom_in,
		   const hbar_semantics& hbar_semantics_in,
		   fp initial_t_in,
		   fp t_in);

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SOURCE_INFO_HH


==> anc/smp-v8.10.23/src/evol/sym2_tensor_at_point.cc <==
// sym2_tensor_at_point -- symmetric rank-2 tensor components at a point
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/sym2_tensor_at_point.cc,v 1.19 2021/12/31 05:30:40 jonathan Exp $

//
// sym2_tensor_at_point_mapping::posn_of_ab
// sym2_tensor_at_point_mapping::a_of_posn
// sym2_tensor_at_point_mapping::b_of_posn
//
// sym2_tensor_at_point::sym2_tensor_at_point(10 components given explicitly)
// sym2_tensor_at_point::sym2_tensor_at_point()
// sym2_tensor_at_point::sym2_tensor_at_point(const sym2_tensor_at_point&)
// sym2_tensor_at_point::operator=
// sym2_tensor_at_point::operator+=
// sym2_tensor_at_point::pointwise_tensor_norm_squared
// sym2_tensor_at_point::pointwise_L2_norm_squared
// sym2_tensor_at_point::print_me
//
// *** template instantiations ***
//

#include <cassert>
#include <cmath>

#include <array>
#include <complex>
#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"

#include "common.hh"
#include "black_hole.hh"

#include "tensor_indices.hh"
#include "sym2_tensor_at_point.hh"

using std::cout;
using std::cerr;
using boost::format;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function maps /(a,b) --> posn/, with bounds-checking on /(a,b)/.
//
namespace sym2_tensor_at_point_mapping
	  {
int posn_of_ab(int a, int b) noexcept
{
using namespace tensor_indices;

// extra { } in the initializer is as per
// https://stackoverflow.com/questions/17759757/multidimensional-stdarray
static const std::array<const std::array<int,N_dim()>, N_dim()> posn_of_ab_map
	= {{
	    {0, 1, 2, 3},
	    {1, 4, 5, 6},
	    {2, 5, 7, 8},
	    {3, 6, 8, 9},
	  }};

// standard argument validation
// ... each test is on a separate source-code line
//     so that an assertion-failure line number maps uniquely to a single test
assert(a >= min_ab());
				assert(a <= max_ab());
assert(b >= min_ab());
				assert(b <= max_ab());

// array indexes into static mapping table
const int ai = a - min_ab();
const int bi = b - min_ab();

// final sanity checks
// ... again, each test is on a separate source-code line
assert(ai >= 0);
				assert(ai <  N_dim());
assert(bi >= 0);
				assert(bi <  N_dim());

return posn_of_ab_map.at(ai).at(bi);
}
	  }

//******************************************************************************

//
// This functon maps /posn --> a/, with bound-checking on /posn/.
//
namespace sym2_tensor_at_point_mapping
	  {
int a_of_posn(int posn) noexcept
{
using namespace tensor_indices;

static const std::array<int, N_components()> a_of_posn_map
	= { 0, 0, 0, 0, 1, 1, 1, 2, 2, 3 };

// ... each test is on a separate source-code line
//     so that an assertion-failure line number maps uniquely to a single test
assert(posn >= 0);
				assert(posn < N_components());

return a_of_posn_map.at(posn);
}
	  }

//******************************************************************************

//
// This functon maps /posn --> b/, with bound-checking on /posn/.
//
namespace sym2_tensor_at_point_mapping
	  {
int b_of_posn(int posn) noexcept
{
using namespace tensor_indices;

static const std::array<int, N_components()> b_of_posn_map
	= { 0, 1, 2, 3, 1, 2, 3, 2, 3, 3 };

// ... each test is on a separate source-code line
//     so that an assertion-failure line number maps uniquely to a single test
assert(posn >= 0);
				assert(posn < N_components());

return b_of_posn_map.at(posn);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /sym2_tensor_at_point/ object,
// setting all the components to explicitly-specified values
//
template <typename T>
//explicit
  sym2_tensor_at_point<T>::
  sym2_tensor_at_point(const T& X00, const T& X01, const T& X02, const T& X03,
				     const T& X11, const T& X12, const T& X13,
						   const T& X22, const T& X23,
								 const T& X33)
	: X_( { X00, X01, X02, X03,
		     X11, X12, X13,
			  X22, X23,
			       X33 } ) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function constructs a /sym2_tensor_at_point/ object,
// default-initializing all the components
//
template <typename T>
//explicit
  sym2_tensor_at_point<T>::sym2_tensor_at_point()
	: sym2_tensor_at_point(0.0, 0.0, 0.0, 0.0,
				    0.0, 0.0, 0.0,
					 0.0, 0.0,
					      0.0) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function constructs a /sym2_tensor_at_point/ object
// by copying all the components from an existing /sym2_tensor_at_point/ object.
//
template <typename T>
//explicit
  sym2_tensor_at_point<T>::
  sym2_tensor_at_point(const sym2_tensor_at_point<T>& rhs)
	: sym2_tensor_at_point<T>() // no comma
{
	for (int posn = 0 ; posn < N_components() ; ++posn)
	{
	component(posn) = rhs.component(posn);
	}
}

//******************************************************************************

//
// This function assigns an existing /sym2_tensor_at_point/ object a new
// /sym2_tensor_at_point/ value /rhs/.
//
template <typename T>
  sym2_tensor_at_point<T>&
    sym2_tensor_at_point<T>::operator=(const sym2_tensor_at_point<T>& rhs)
{
	for (int posn = 0 ; posn < N_components() ; ++posn)
	{
	component(posn) = rhs.component(posn);
	}
return *this;
}

//******************************************************************************

//
// This function does the operation
//   (*this) += rhs 
// for /sym2_tensor_at_point/ objects.
//
template <typename T>
  sym2_tensor_at_point<T>&
    sym2_tensor_at_point<T>::operator+=(const sym2_tensor_at_point<T>& rhs)
{
	for (int posn = 0 ; posn < N_components() ; ++posn)
	{
	component(posn) += rhs.component(posn);
	}
return *this;
}

//******************************************************************************

//
// This function computes the pointwise tensor norm-squared
//   $|S_{ab}| |S^{ab}|$
// where $| \cdot |$ is complex absolute value for the type /T/.
//
// Implementation notes:
// The computation is (in part) done using Sage-generated code.
//
template <typename T>
  fp sym2_tensor_at_point<T>::
     pointwise_tensor_norm_squared(const Schw::black_hole& BH,
				   const fp r, const fp sin_theta)
	const
{
using std::abs;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;
using util::pow6;

const fp M = BH.mass();

// independent components of $S_{ab}$
const field S00 = operator()(0,0);
const field S01 = operator()(0,1);
const field S02 = operator()(0,2);
const field S03 = operator()(0,3);
const field S11 = operator()(1,1);
const field S12 = operator()(1,2);
const field S13 = operator()(1,3);
const field S22 = operator()(2,2);
const field S23 = operator()(2,3);
const field S33 = operator()(3,3);

// compute $S^{ij}$ in terms of /Sab/ values using Sage-generated code
// ... both the inputs to & the outputs from this computation are /field/s
sym2_tensor_at_point<field> S_uu;
  {
#include "../eqns/cg.tensor-ops/S_uu.cc-fragment"
  }

// independent components of $|S^{ab}|$
const fp D00 = abs(operator()(0,0));
const fp D01 = abs(operator()(0,1));
const fp D02 = abs(operator()(0,2));
const fp D03 = abs(operator()(0,3));
const fp D11 = abs(operator()(1,1));
const fp D12 = abs(operator()(1,2));
const fp D13 = abs(operator()(1,3));
const fp D22 = abs(operator()(2,2));
const fp D23 = abs(operator()(2,3));
const fp D33 = abs(operator()(3,3));

// independent components of $|S^{ab}|$
const fp U00 = abs(S_uu(0,0));
const fp U01 = abs(S_uu(0,1));
const fp U02 = abs(S_uu(0,2));
const fp U03 = abs(S_uu(0,3));
const fp U11 = abs(S_uu(1,1));
const fp U12 = abs(S_uu(1,2));
const fp U13 = abs(S_uu(1,3));
const fp U22 = abs(S_uu(2,2));
const fp U23 = abs(S_uu(2,3));
const fp U33 = abs(S_uu(3,3));

// contraction $|S_{ab}| |S^{ab}|$
return D00*U00 + 2.0*D01*U01 + 2.0*D02*U02 + 2.0*D03*U03
	       +     D11*U11 + 2.0*D12*U12 + 2.0*D13*U13
			     +     D22*U22 + 2.0*D23*U23
					   +     D33*U33;
}

//******************************************************************************

//
// This function computes the pointwise L2 norm-squared
//   sum(a,b) (|S_{ab}|^2)
//
template <typename T>
  fp sym2_tensor_at_point<T>::pointwise_L2_norm_squared()
	const
{
using std::abs;
using util::pow2;

// individual components of $S_{ab}$
const field S00 = operator()(0,0);
const field S01 = operator()(0,1);
const field S02 = operator()(0,2);
const field S03 = operator()(0,3);
const field S11 = operator()(1,1);
const field S12 = operator()(1,2);
const field S13 = operator()(1,3);
const field S22 = operator()(2,2);
const field S23 = operator()(2,3);
const field S33 = operator()(3,3);

// | |^2 of individual components of $S_{ab}$
const fp S00_abs2 = pow2(S00.real()) + pow2(S00.imag());
const fp S01_abs2 = pow2(S01.real()) + pow2(S01.imag());
const fp S02_abs2 = pow2(S02.real()) + pow2(S02.imag());
const fp S03_abs2 = pow2(S03.real()) + pow2(S03.imag());
const fp S11_abs2 = pow2(S11.real()) + pow2(S11.imag());
const fp S12_abs2 = pow2(S12.real()) + pow2(S12.imag());
const fp S13_abs2 = pow2(S13.real()) + pow2(S13.imag());
const fp S22_abs2 = pow2(S22.real()) + pow2(S22.imag());
const fp S23_abs2 = pow2(S23.real()) + pow2(S23.imag());
const fp S33_abs2 = pow2(S33.real()) + pow2(S33.imag());

return S00_abs2 + 2.0*S01_abs2 + 2.0*S02_abs2 + 2.0*S03_abs2
		+     S11_abs2 + 2.0*S12_abs2 + 2.0*S13_abs2
			       +     S22_abs2 + 2.0*S23_abs2
					      +     S33_abs2;
}

//******************************************************************************

//
// This function prints a /sym2_tensor_at_point/ to /cout/.
//
// If /prefix != nullptr/ then each output line is prefixed with /prefix/.
//
template <typename T>
  void sym2_tensor_at_point<T>::
       print_me(const char* const sym2_tensor_name,
		const char* const prefix /* = nullptr */)
	const
{
assert(sym2_tensor_name != nullptr);
const char* const use_prefix = (prefix == nullptr) ? "" : prefix;

	for (int a  = tensor_indices::min_ab() ;
		 a <= tensor_indices::max_ab() ;
	       ++a)
	{
		for (int b = a ; b <= tensor_indices::max_ab() ; ++b)
		{
		cout << format("%s%s(%d,%d) = ")
			% use_prefix % sym2_tensor_name % a % b;
		util::print_number(operator()(a,b));
		cout << "\n";
		}
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//
template class sym2_tensor_at_point<fp   >;
template class sym2_tensor_at_point<field>;

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/sym2_tensor_at_point.hh <==
// sym2_tensor_at_point -- symmetric rank-2 tensor components at a point
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/sym2_tensor_at_point.hh,v 1.16 2025/08/03 23:47:09 jonathan Exp $

#ifndef EVOL__SYM2_TENSOR_AT_POINT_HH
#define EVOL__SYM2_TENSOR_AT_POINT_HH

#include <cassert>

#include <array>
#include <iostream>

#include "util.hh"

#include "common.hh"
#include "black_hole.hh"

#include "tensor_indices.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /sym2_tensor_at_point<T>/ object is a collection of 10 /T/ values
// representing the coordinate components of a symmetric rank 2 tensor-like
// object /X/ (which doesn't actually need to be a tensor).
//
// The components of a /sym2_tensor_at_point<T>/ are indexed with a pair
// of integers, conventionally called /a/ and /b/, each the (closed) range
//   [tensor_indices::min_I(), tensor_indices::max_I()]
// The independent components are those with /b >= a/, i.e., the diagonal
// and the upper triangle, i.e.,
//   00, 01, 02, 03,
//       11, 12, 13,
//           22, 23,
//               33
// The independent components are also labelled (indexed) with a
// 0-origin small integer /posn/:
//	00 [posn=0]	01 [posn=1]	02 [posn=2]	03 [posn=3]
//			11 [posn=4]	12 [posn=5]	13 [posn=6]
//					22 [posn=7]	23 [posn=8]
//							33 [posn=9]
//
// A /sym2_tensor_at_point<T>/ object may be copied/assigned with value
// semantics.
// 

//**************************************

// helper functions to define the /(a,b) <--> posn/ mapping functions
// via local static objects (this is effectively the Singleton Pattern)
//
// (These are here in a separate namespace rather than being static member
// functions in the /sym2_tensor_at_point/ class since they're common to
// all template instantiations of the /sym2_tensor_at_point/ template.)
//    
namespace sym2_tensor_at_point_mapping
	  {
// number of independent components
static constexpr
  int N_components() noexcept { return 10; }

// map /(a,b) --> posn/ (with bounds checking)
int posn_of_ab(int a, int b) noexcept;

// map /posn --> (a,b)/ (with bounds checking)
int a_of_posn(int posn) noexcept;
int b_of_posn(int posn) noexcept;
	  }

//**************************************

template <class T>
class	sym2_tensor_at_point
	{
public:
	// number of independent components
	static constexpr
	  int N_components() noexcept
		{ return sym2_tensor_at_point_mapping::N_components(); }


	//
	// ***** normal public access to components ***** 
	//
public:
	// access via tensor indices (a,b)
	const T& operator()(int a, int b) const
		{ return X_.at(sym2_tensor_at_point_mapping::posn_of_ab(a,b)); }
	      T& operator()(int a, int b)
		{ return X_.at(sym2_tensor_at_point_mapping::posn_of_ab(a,b)); }

	// access to independent components via /posn/
	const T& component(int posn) const
		{
		assert(posn >= 0);
		assert(posn < N_components());
		return X_.at(posn);
		}
	      T& component(int posn)
		{
		assert(posn >= 0);
		assert(posn < N_components());
		return X_.at(posn);
		}


	//
	// ***** arithmetic *****
	//
public:
	// *this += rhs
	sym2_tensor_at_point<T>& operator+=(const sym2_tensor_at_point<T>& rhs);


	//
	// ***** tensor norms *****
	//
public:
	// pointwise tensor norm-squared $|S_{ab}| |S^{ab}|$,
	// where $| \cdot |$ is the complex absolute value function
	// for the type /T/
	fp pointwise_tensor_norm_squared(const Schw::black_hole& BH,
					 const fp r, const fp sin_theta)
		const;

	// L2 norm-squared of components, i.e., sum(|S_{ab}|^2)
	fp pointwise_L2_norm_squared() const;


	//
	// ***** debug printing *****
	//
public:
	// print all components to /cout/;
	// if /prefix != nullptr/ then prefix each line with /prefix/
	void print_me(const char* const sym2_tensor_name,
		      const char* const prefix = nullptr) const;


	//
	// ***** constructors, destructor, assignent operator *****
	//
public:
	// initialize all components to 0.0
	explicit
	  sym2_tensor_at_point();

	// specify all 10 components explicitly
	sym2_tensor_at_point
		(const T& X00, const T& X01, const T& X02, const T& X03,
			       const T& X11, const T& X12, const T& X13,
					     const T& X22, const T& X23,
							   const T& X33);

	sym2_tensor_at_point(const sym2_tensor_at_point<T>& rhs);
	sym2_tensor_at_point& operator=(const sym2_tensor_at_point<T>& rhs);

	// default compiler-generated destructor is ok


	//
	// ***** member data *****
	//
private:
	// [posn] = independent components
	std::array<T, N_components()> X_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SYM2_TENSOR_AT_POINT_HH


==> anc/smp-v8.10.23/src/evol/tensor_indices.hh <==
// tensor_indices -- tensor-spherical-harmonic indices
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/tensor_indices.hh,v 1.9 2021/05/29 05:15:49 jonathan Exp $

#ifndef EVOL__TENSOR_INDICES_HH
#define EVOL__TENSOR_INDICES_HH

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

namespace tensor_indices
	  {

//
// lower & upper (inclusive) index-range bounds of
// tensor-spherical-harmonic-decomposition indices $I$, $J$, $K$, ...
//
inline constexpr
  int min_I() noexcept { return 1; }
inline constexpr
  int max_I() noexcept { return 10; }
inline constexpr
  int N_SH_tensor_components() noexcept { return 10; }

//
// lower & upper (inclusive) index-range bounds of spacetime tensor
// indices $a$, $b$, $c$, ...
//
inline constexpr
  int min_ab() noexcept { return 0; }
inline constexpr
  int max_ab() noexcept { return 3; }

// number of possible values of a spacetime tensor index
inline constexpr
  int N_dim() noexcept { return 4; }	// = spacetime # of dimensions
	  }

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__TENSOR_INDICES_HH


==> anc/smp-v8.10.23/src/evol/test_BC.cc <==
// test_BC -- test driver for /BC/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_BC.cc,v 1.21 2025/08/18 03:49:28 jonathan Exp $
//
// main
/// do_tests
/// make_minmax_i_BC
/// check_dynamic_types
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr;
#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "linear_map.hh"

#include "black_hole.hh"

#include "common.hh"

#include "ghost_zone.hh"
#include "BC.hh"

using std::cout;
using util::name_of_bool;
using boost::format;
using param::get_parameter;
using smp::fp;

// declarations of functions local to this file
namespace {
void do_tests();
std::unique_ptr<smp::BC> make_minmax_i_BC(bool make_max);
void check_dynamic_types(const util::interval& min_i_gz_interval,
			 const util::interval& max_i_gz_interval,
			 const smp::BC& min_i_BC,
			 const smp::BC& max_i_BC);
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const help_msg = "usage: test_BC  [ verbose=%d ]\n";

int verbose = 6;
switch	(argc)
	{
case 1:	break;
case 2:
	if (std::strcmp(argv[1], "--help") == 0)
		{
		cout << help_msg;
		std::exit(util::exit_ok);			/*NOTREACHED*/
		}
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;		// argument parsed ok
	// fall through
default:
	std::cerr << help_msg;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
param::set_parameter<int>("verbose", verbose);

//
// main execution begins here
//

do_tests();
}

//******************************************************************************

//
// This function does all the tests.
//
namespace {
void do_tests()
{
// nominal grid i=[20,50] x=2.0(0.1)5.0
// 2-point ghost zones on min-end, 3-point on max-end

const util::interval min_i_gz_interval(18, 19);
const util::interval max_i_gz_interval(51, 53);
const util::interval  nominal_interval(20, 50);
const util::interval  ghosted_interval(18, 53);

cout << "constructing BC objects\n";
std::unique_ptr<const smp::BC> min_i_BC_ptr(
							make_minmax_i_BC(false)
							   ); 
std::unique_ptr<const smp::BC> max_i_BC_ptr(
							make_minmax_i_BC(true)
							   );
cout << "min_i_BC:\n"
     << "  :" << min_i_BC_ptr->describe_me() << ":\n";
cout << "max_i_BC:\n"
     << "  :" << max_i_BC_ptr->describe_me() << ":\n";

cout << "\n";
cout << "--- testing BC:: ---\n";

cout << "testing type\n";
assert(min_i_BC_ptr->BC_type() == "mirror(-)");
assert(max_i_BC_ptr->BC_type() == "outgoing radiation");

cout << "testing ghost zones\n";
assert(min_i_BC_ptr->get_ghost_zone().i_interval() == min_i_gz_interval);
assert(min_i_BC_ptr->get_ghost_zone().is_min());
assert(min_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 20);
assert(max_i_BC_ptr->get_ghost_zone().i_interval() == max_i_gz_interval);
assert(max_i_BC_ptr->get_ghost_zone().is_max());
assert(max_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 50);

cout << "testing have_owning_slice()\n";
assert(! min_i_BC_ptr->have_owning_slice());
assert(! max_i_BC_ptr->have_owning_slice());

cout <<
"****************************************************************************\n"
"*** not testing owning-slice fns to keep this test driver self-contained ***\n"
"*** (don't want to try to construct /slice/ object) ***************\n"
"****************************************************************************\n"
"\n";
;

cout << "min_i_BC:\n"
     << "  :" << min_i_BC_ptr->describe_me() << ":\n";
cout << "max_i_BC:\n"
     << "  :" << max_i_BC_ptr->describe_me() << ":\n";

cout << "testing clone()\n";
std::unique_ptr<const smp::BC> clone_min_i_BC_ptr
	= min_i_BC_ptr->clone();
std::unique_ptr<const smp::BC> clone_max_i_BC_ptr
	= max_i_BC_ptr->clone();
cout << "clone of min_i_BC:\n"
     << "  :" << clone_min_i_BC_ptr->describe_me() << ":\n";
cout << "clone of max_i_BC:\n"
     << "  :" << clone_max_i_BC_ptr->describe_me() << ":\n";
assert(clone_min_i_BC_ptr->describe_me() == min_i_BC_ptr->describe_me());
assert(clone_max_i_BC_ptr->describe_me() == max_i_BC_ptr->describe_me());
assert(clone_min_i_BC_ptr->BC_type() == min_i_BC_ptr->BC_type());
assert(clone_max_i_BC_ptr->BC_type() == max_i_BC_ptr->BC_type());
assert(clone_min_i_BC_ptr->get_ghost_zone().i_interval() == min_i_gz_interval);
assert(clone_min_i_BC_ptr->get_ghost_zone().is_min());
assert(clone_min_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 20);
assert(clone_max_i_BC_ptr->get_ghost_zone().i_interval() == max_i_gz_interval);
assert(clone_max_i_BC_ptr->get_ghost_zone().is_max());
assert(clone_max_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 50);
assert(! clone_min_i_BC_ptr->have_owning_slice());
assert(! clone_max_i_BC_ptr->have_owning_slice());
cout << "\n";

cout << "checking that original object is unchanged after cloning\n";
assert(min_i_BC_ptr->get_ghost_zone().i_interval() == min_i_gz_interval);
assert(min_i_BC_ptr->get_ghost_zone().is_min());
assert(min_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 20);
assert(max_i_BC_ptr->get_ghost_zone().i_interval() == max_i_gz_interval);
assert(max_i_BC_ptr->get_ghost_zone().is_max());
assert(max_i_BC_ptr->get_ghost_zone().outermost_nominal_i() == 50);
assert(! max_i_BC_ptr->have_owning_slice());
assert(! max_i_BC_ptr->have_owning_slice());
cout << "\n";

cout << "checking that original objects still have correct dynamic types\n";
check_dynamic_types(min_i_gz_interval, max_i_gz_interval,
		    *min_i_BC_ptr, *max_i_BC_ptr);

cout << "checking that clone objects have correct dynamic types\n";
check_dynamic_types(min_i_gz_interval, max_i_gz_interval,
		    *clone_min_i_BC_ptr, *clone_max_i_BC_ptr);

cout << "all ok!\n";
}
	  }

//******************************************************************************

//
// This function constructs a min-i or max-i /BC/ object
// for testing and returns a /std::unique_ptr/ pointing to it.
// The caller is responsible for eventually deleting the pointed-to object.
//
// make_max = selects whether to make a min-i or max-i object
//
namespace {
std::unique_ptr<smp::BC> make_minmax_i_BC(bool make_max)
{
// nominal grid i=[20,50] x=2.0(0.1)5.0
// 2-point ghost zones on min-end, 3-point on max-end

const util::interval min_i_gz_interval(18, 19);
const util::interval max_i_gz_interval(51, 53);
const util::interval  nominal_interval(20, 50);
const util::interval  ghosted_interval(18, 53);

const smp::ghost_zone min_i_ghost_zone(min_i_gz_interval, false);
const smp::ghost_zone max_i_ghost_zone(max_i_gz_interval, true);
cout << "min_i_ghost_zone: " << min_i_ghost_zone.describe_me() << "\n";
cout << "max_i_ghost_zone: " << max_i_ghost_zone.describe_me() << "\n";

cout << "using /make_BC()/ to construct & return BC object\n";
return make_max
       ? make_BC(max_i_ghost_zone, "outgoing radiation")
       : make_BC(min_i_ghost_zone, "mirror(-)");
}
	  }

//******************************************************************************

//
// This function checks that each /BC/ object
// actually has the correct IS-A-/BC/ dynamic types.
//
namespace {
void check_dynamic_types(const util::interval& min_i_gz_interval,
			 const util::interval& max_i_gz_interval,
			 const smp::BC& min_i_BC,
			 const smp::BC& max_i_BC)
{
cout << "dynamic-casting /BC/ objects to derived types\n";
cout << std::flush;
const smp::mirror_BC& mirror_min_i_BC
	= dynamic_cast<const smp::mirror_BC&>
		      (min_i_BC);
const smp::outgoing_radiation_BC& radiation_max_i_BC
	= dynamic_cast<const smp::outgoing_radiation_BC&>
		      (max_i_BC);

cout << "testing dynamic-cast min-i /BC/ object\n";
assert(  mirror_min_i_BC.get_ghost_zone().i_interval() == min_i_gz_interval);
assert(  mirror_min_i_BC.get_ghost_zone().is_min());
assert(  mirror_min_i_BC.get_ghost_zone().outermost_nominal_i() == 20);
assert(! mirror_min_i_BC.have_owning_slice());
assert(  mirror_min_i_BC.int_sign() == -1);
assert(  mirror_min_i_BC. fp_sign() == -1.0);
assert(  mirror_min_i_BC.mirror_i() == 20);
assert(  mirror_min_i_BC.mirror_of_i(19) == 21);
assert(  mirror_min_i_BC.mirror_of_i(18) == 22);

cout << "testing dynamic-cast max-i /BC/ object\n";
assert(  radiation_max_i_BC.get_ghost_zone().i_interval() == max_i_gz_interval);
assert(  radiation_max_i_BC.get_ghost_zone().is_max());
assert(  radiation_max_i_BC.get_ghost_zone().outermost_nominal_i() == 50);
assert(! radiation_max_i_BC.have_owning_slice());
assert(  radiation_max_i_BC.coordinate_speed() == +1.0);
assert(  radiation_max_i_BC.apply_i() == 50);

cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/evol/test_BL_BS_conversion.cc <==
// test_BL_BS_conversion -- test driver for BL <--> BS fns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_BL_BS_conversion.cc,v 1.4 2022/06/15 04:21:54 jonathan Exp $
//
// main
//

#include <cassert>

#include <memory>			// std::unique_ptr
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "param.hh"
#include "array.hh"
#include "linear_map.hh"
#include "finite_diff.hh"
#include "random_polynomial.hh"

#include "common.hh"
#include "Schw.hh"
#include "black_hole.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "misc.hh"

using std::cout;
using std::cerr;

using boost::format;
using smp::fp;
using smp::field;
using smp::SH_tensor_at_point;
using util::fuzzy;
using util::partial_x_4th_order_centered;
using util::partial_xx_4th_order_centered;

// local constants
namespace {
const int min_I = smp::tensor_indices::min_I();
const int max_I = smp::tensor_indices::max_I();

const int radius = util::max_dx_or_dxx_4th_order_centered_radius();
	  }

// declarations of functions local to this file
namespace {
void setup_SH_tensor_at_point(const util::linear_map<fp>& rstar_map,
			      const util::linear_map<fp>&     t_map,
			      const util::array_3D<field>& V,
			      SH_tensor_at_point<field>&              hbar,
			      SH_tensor_at_point<field>&       drstar_hbar,
			      SH_tensor_at_point<field>& drstar_rstar_hbar,
			      SH_tensor_at_point<field>&           dt_hbar,
			      SH_tensor_at_point<field>&          dtt_hbar,
			      SH_tensor_at_point<field>&     dt_rstar_hbar);
	  }

//******************************************************************************

//
// We want what is logically an /SH_tensor_at_point/, each component of
// which is a function of rstar and t.  We represent the values in a 3-D
// array
// * 1st index I = /SH_tensor_at_point/ tensor component
// * 2nd index i = rstar index (molecule-sized)
// * 3rd index k = time index  (molecule-sized)
//
// Actually we want a pair of these, one set up with random-polymomial
// data (taken to have Barack-Lousto semantics) and the other computed from
// it by the appropriate /f/ factor to have Barack-Sago semantics.
//
// Then we compute all the derivatives at the center point by finite
// differencing and set up actual /SH_tensor_at_point/ objects for each
// derivative in each semantics, and test the various conversion functions.
//
int main()
{
cout << "setting max-precision for numeric output\n";
param::set_parameter<bool>("output_number::use_max_precision_g_format", true);

cout << "setting fuzzy-comparison tolerance\n";
fuzzy<fp>::set_tolerance(1.0e-8);

cout << "constructing /black_hole/ object\n";
const Schw::black_hole BH;

cout << "setting up /rstar/ and /t/ mappings\n";
const fp rstar_scale = 10.0;
const fp     t_scale =  4.0;
const fp rstar0 = 9.1234;
const fp     t0 = 3.3384;
const fp drstar = 0.011;
const fp     dt = 0.005;
util::linear_map<fp> rstar_map(
			      -radius,                      +radius,
			rstar0-radius*drstar, drstar, rstar0+radius*drstar,
			"rstar_map"
			      );
util::linear_map<fp> t_map(  -radius,          +radius,
			   t0-radius*dt, dt, t0+radius*dt,
			   "t_map");

cout << "setting up 3-D arrays of values for BL and BS objects\n";
util::array_3D<field> BL_values(min_I,max_I, -radius,+radius, -radius,+radius);
util::array_3D<field> BS_values(min_I,max_I, -radius,+radius, -radius,+radius);
	for (int I = min_I ; I <= max_I ; ++I)
	{
	const int rp_degree = 4;
	util::random_polynomial_2D<field, fp> rp(rp_degree,
						 rstar_scale, t_scale);

		for (int i = -radius ; i <= +radius ; ++i)
		{
		for (int k = -radius ; k <= +radius ; ++k)
		{
		const fp rstar = rstar_map.fp_of_int(i);
		const fp t     =     t_map.fp_of_int(i);
		const fp r     = Schw::r_of_rstar(BH, rstar);
		const fp f     = Schw::f_of_r(BH, r);
		BL_values(I,i,k) = rp(rstar,t);

		// convert BL --> BS as per p.64 of my smp notes
		const fp BS_f_inv = (I == 3) ? 1.0/f : 1.0;
		BS_values(I,i,k) = BS_f_inv * BL_values(I,i,k);
		}
		}
	}

cout <<
  "setting up /SH_tensor_at_point/ objects for tensor & its derivatives\n"
  "(evaluated at center point (r0,t0), i.e., i=k=0), in BL & BS semantics\n";
SH_tensor_at_point<field> BL_hbar, BL_drstar_hbar, BL_drstar_rstar_hbar,
			  BL_dt_hbar, BL_dtt_hbar, BL_dt_rstar_hbar;
SH_tensor_at_point<field> BS_hbar, BS_drstar_hbar, BS_drstar_rstar_hbar,
			  BS_dt_hbar, BS_dtt_hbar, BS_dt_rstar_hbar;
setup_SH_tensor_at_point(rstar_map, t_map,
			 BL_values,
			 BL_hbar, BL_drstar_hbar, BL_drstar_rstar_hbar,
			 BL_dt_hbar, BL_dtt_hbar, BL_dt_rstar_hbar);
setup_SH_tensor_at_point(rstar_map, t_map,
			 BS_values,
			 BS_hbar, BS_drstar_hbar, BS_drstar_rstar_hbar,
			 BS_dt_hbar, BS_dtt_hbar, BS_dt_rstar_hbar);

cout << "setting up f, f', f''\n";
const fp rstar = rstar_map.fp_of_int(0);
const fp r     = Schw::r_of_rstar(BH, rstar);
const fp f            = Schw::f_of_r           (BH, r);
const fp fprime       = Schw::fprime_of_r      (BH, r);
const fp fprime_prime = Schw::fprime_prime_of_r(BH, r);

cout << "*** testing BL --> BS conversions ***\n";
  {
cout << "BL --> BS: /hbar/\n";
SH_tensor_at_point<field> hbar = BL_hbar;
smp::convert_hbar_from_Barack_Lousto_to_Barack_Sago(hbar, 1.0/f);
assert(fuzzy_EQ(hbar, BS_hbar));
  }

  {
cout << "BL --> BS: /hbar/, drstar_hbar, drstar_hbar, dt_hbar\n";
SH_tensor_at_point<field>              hbar =              BL_hbar;
SH_tensor_at_point<field>       drstar_hbar =       BL_drstar_hbar;
SH_tensor_at_point<field> drstar_rstar_hbar = BL_drstar_rstar_hbar;
SH_tensor_at_point<field>           dt_hbar =           BL_dt_hbar;
smp::convert_hbar_from_Barack_Lousto_to_Barack_Sago(
				hbar, drstar_hbar, drstar_rstar_hbar, dt_hbar,
				1.0/f, fprime, fprime_prime
						   );
assert(fuzzy_EQ(             hbar,              BS_hbar));
assert(fuzzy_EQ(      drstar_hbar,       BS_drstar_hbar));
assert(fuzzy_EQ(drstar_rstar_hbar, BS_drstar_rstar_hbar));
assert(fuzzy_EQ(          dt_hbar,           BS_dt_hbar));
  }

  {
cout << "BL --> BS: "
     << "/hbar/, drstar_hbar, drstar_hbar, dt_hbar, dtt_hbar, dt_rstar_hbar\n";
SH_tensor_at_point<field>              hbar =              BL_hbar;
SH_tensor_at_point<field>       drstar_hbar =       BL_drstar_hbar;
SH_tensor_at_point<field> drstar_rstar_hbar = BL_drstar_rstar_hbar;
SH_tensor_at_point<field>           dt_hbar =           BL_dt_hbar;
SH_tensor_at_point<field>          dtt_hbar =          BL_dtt_hbar;
SH_tensor_at_point<field>     dt_rstar_hbar =     BL_dt_rstar_hbar;
smp::convert_hbar_from_Barack_Lousto_to_Barack_Sago(
				hbar, drstar_hbar, drstar_rstar_hbar,
				dt_hbar, dtt_hbar, dt_rstar_hbar,
				1.0/f, fprime, fprime_prime
						   );
assert(fuzzy_EQ(             hbar,              BS_hbar));
assert(fuzzy_EQ(      drstar_hbar,       BS_drstar_hbar));
assert(fuzzy_EQ(drstar_rstar_hbar, BS_drstar_rstar_hbar));
assert(fuzzy_EQ(          dt_hbar,           BS_dt_hbar));
assert(fuzzy_EQ(         dtt_hbar,          BS_dtt_hbar));
assert(fuzzy_EQ(    dt_rstar_hbar,     BS_dt_rstar_hbar));
  }

cout << "*** testing BS --> BL conversions ***\n";
  {
cout << "BS --> BL: /hbar/\n";
SH_tensor_at_point<field> hbar = BS_hbar;
smp::convert_hbar_from_Barack_Sago_to_Barack_Lousto(hbar, f);
assert(fuzzy_EQ(hbar, BL_hbar));
  }

  {
cout << "BS --> BL: /hbar/, drstar_hbar, drstar_rstar_hbar\n";
SH_tensor_at_point<field>              hbar =              BS_hbar;
SH_tensor_at_point<field>       drstar_hbar =       BS_drstar_hbar;
SH_tensor_at_point<field> drstar_rstar_hbar = BS_drstar_rstar_hbar;
smp::convert_hbar_from_Barack_Sago_to_Barack_Lousto(
				hbar, drstar_hbar, drstar_rstar_hbar,
				f, fprime, fprime_prime
						   );
assert(fuzzy_EQ(             hbar,              BL_hbar));
assert(fuzzy_EQ(      drstar_hbar,       BL_drstar_hbar));
assert(fuzzy_EQ(drstar_rstar_hbar, BL_drstar_rstar_hbar));
  }

cout << "==> all ok\n";
}

//******************************************************************************

//
// This function sets up /SH_tensor_at_point/ objects for a tensor
// and all its derivatives by finite differencing in our 3-D arrays
//
namespace {
void setup_SH_tensor_at_point(const util::linear_map<fp>& rstar_map,
			      const util::linear_map<fp>&     t_map,
			      const util::array_3D<field>& V,
			      SH_tensor_at_point<field>&              hbar,
			      SH_tensor_at_point<field>&       drstar_hbar,
			      SH_tensor_at_point<field>& drstar_rstar_hbar,
			      SH_tensor_at_point<field>&           dt_hbar,
			      SH_tensor_at_point<field>&          dtt_hbar,
			      SH_tensor_at_point<field>&     dt_rstar_hbar)
{
const fp inv_dr = rstar_map.inverse_Delta_fp();
const fp inv_dt =     t_map.inverse_Delta_fp();
	for (int I = min_I ; I <= max_I ; ++I)
	{
	hbar.X_generic(I) = V(I,0,0);
	drstar_hbar.X_generic(I)
		= partial_x_4th_order_centered(
			inv_dr,
			V(I,-2,0), V(I,-1,0), V(I, 0,0), V(I,+1,0), V(I,+2,0)
					      );
	drstar_rstar_hbar.X_generic(I)
		= partial_xx_4th_order_centered(
			inv_dr,
			V(I,-2,0), V(I,-1,0), V(I, 0,0), V(I,+1,0), V(I,+2,0)
					       );
	dt_hbar.X_generic(I)
		= partial_x_4th_order_centered(
			inv_dt,
			V(I,0,-2), V(I,0,-1), V(I,0, 0), V(I,0,+1), V(I,0,+2)
					      );
	dtt_hbar.X_generic(I)
		= partial_xx_4th_order_centered(
			inv_dt,
			V(I,0,-2), V(I,0,-1), V(I,0, 0), V(I,0,+1), V(I,0,+2)
					       );
	util::array_1D<field> drstar_hbar_at_k(-radius,+radius);
		for (int k = -radius ; k <= +radius ; ++k)
		{
		drstar_hbar_at_k(k)
		    = partial_x_4th_order_centered(
			  inv_dr,
			  V(I,-2,k), V(I,-1,k), V(I, 0,k), V(I,+1,k), V(I,+2,k)
						  );
		}
	dt_rstar_hbar.X_generic(I)
		= partial_x_4th_order_centered(
			inv_dt,
			drstar_hbar_at_k(-2), drstar_hbar_at_k(-1),
			drstar_hbar_at_k( 0),
			drstar_hbar_at_k(+1), drstar_hbar_at_k(+2)
					      );
	}
}
	  }


==> anc/smp-v8.10.23/src/evol/test_SH_tensor_at_point.cc <==
// test_SH_tensor_at_point -- test driver for /SH_tensor_at_point/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_SH_tensor_at_point.cc,v 1.24 2022/06/14 14:10:38 jonathan Exp $
//
// main
/// test_tensor_indices
/// test_SH_tensor_at_point
/// test_SH_tensor_at_point_constructors
/// test_SH_tensor_at_point_printing
/// test_SH_tensor_at_point_assignment_operator
/// test_SH_tensor_at_point_assigning_components
/// test_SH_tensor_at_point_comparison
/// test_SH_tensor_at_point_detect_infinity_or_NaN
/// verify_fn2_then_fn
/// test_SH_tensor_at_point_arithmetic
/// verify_selecting_SH_tensor_at_point
/// verify_multi_sum_SH_tensor_at_point
/// fn
/// fn2
//

#include <cassert>
#include <cstring>
#include <complex>

#include <iostream>
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"

using std::cout;

using boost::format;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;

using smp::fp;
using smp::field;
using util::fuzzy;

// declarations of functions local to this file
namespace {
void test_tensor_indices();
void test_SH_tensor_at_point();
void test_SH_tensor_at_point_constructors();
void test_SH_tensor_at_point_printing();
void test_SH_tensor_at_point_assignment_operator();
void test_SH_tensor_at_point_assigning_components();
void test_SH_tensor_at_point_comparison();
void test_SH_tensor_at_point_detect_infinity_or_NaN();
void verify_fn2_then_fn(const smp::SH_tensor_at_point<field>& X, const int II);
void test_SH_tensor_at_point_arithmetic();
void verify_selecting_SH_tensor_at_point
	(const int sel,
	 const smp::SH_tensor_at_point<field>& A,
	 const smp::SH_tensor_at_point<field>& B,
	 const smp::SH_tensor_at_point<field>& C,
	 const smp::SH_tensor_at_point<field>& D,
	 const smp::SH_tensor_at_point<field>& Q);
void verify_multi_sum_SH_tensor_at_point
	(const smp::SH_tensor_at_point<field>& A,
	 const smp::SH_tensor_at_point<field>& B,
	 const smp::SH_tensor_at_point<field>& C,
	 const smp::SH_tensor_at_point<field>& D);
field fn (const int I);
field fn2(const int I);
	  }

//******************************************************************************

int main()
{
test_tensor_indices();
test_SH_tensor_at_point();
}

//******************************************************************************

namespace {
void test_tensor_indices()
{
cout << "*** testing /tensor_indices/ stuff for /SH_tensor_at_point/\n";

assert(smp::tensor_indices::min_I() ==  1);
assert(smp::tensor_indices::max_I() == 10);

cout << "/tensor_indices/ is ok for /SH_tensor_at_point/\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
void test_SH_tensor_at_point()
{
cout << "*** testing /SH_tensor_at_point<field>/\n";

test_SH_tensor_at_point_constructors();
test_SH_tensor_at_point_printing();
test_SH_tensor_at_point_assignment_operator();
test_SH_tensor_at_point_assigning_components();
test_SH_tensor_at_point_comparison();
test_SH_tensor_at_point_detect_infinity_or_NaN();
test_SH_tensor_at_point_arithmetic();

cout << "/SH_tensor_at_point/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests all the /SH_tensor_at_point<field>/ constructors.
// It also tests reading components via /Xn()/ and /X_generic()/.
//
namespace {
void test_SH_tensor_at_point_constructors()
{
cout << "--- testing constructors\n";
  {
cout << "testing zero-initialized constructor\n";
smp::SH_tensor_at_point<field> X;
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(X.X1() == 0.0);
	assert(X.X2() == 0.0);
	assert(X.X3() == 0.0);
	assert(X.X4() == 0.0);
	assert(X.X5() == 0.0);
	assert(X.X6() == 0.0);
	assert(X.X7() == 0.0);
	assert(X.X8() == 0.0);
	assert(X.X9() == 0.0);
	assert(X.X10() == 0.0);
	assert(X.X_generic(I) == 0.0);
	}
  }

//
// this also defines /X/ for use by later tests
//
cout << "testing explicitly-initialized constructor\n";
const smp::SH_tensor_at_point<field> X(fn(1), fn(2), fn(3), fn(4), fn(5),
				       fn(6), fn(7), fn(8), fn(9), fn(10));
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(X.X1() == fn(1));
	assert(X.X2() == fn(2));
	assert(X.X3() == fn(3));
	assert(X.X4() == fn(4));
	assert(X.X5() == fn(5));
	assert(X.X6() == fn(6));
	assert(X.X7() == fn(7));
	assert(X.X8() == fn(8));
	assert(X.X9() == fn(9));
	assert(X.X10() == fn(10));
	assert(X.X_generic(I) == fn(I));
	}

  {
cout << "testing Kronecker-delta named constructor\n";
	for (int II  = smp::tensor_indices::min_I() ;
		 II <= smp::tensor_indices::max_I() ;
	       ++II)
	{
	const auto X = smp::SH_tensor_at_point<field>::Kronecker_delta(II);

	assert(X.X1 () == ((II ==  1) ? 1.0 : 0.0));
	assert(X.X2 () == ((II ==  2) ? 1.0 : 0.0));
	assert(X.X3 () == ((II ==  3) ? 1.0 : 0.0));
	assert(X.X4 () == ((II ==  4) ? 1.0 : 0.0));
	assert(X.X5 () == ((II ==  5) ? 1.0 : 0.0));
	assert(X.X6 () == ((II ==  6) ? 1.0 : 0.0));
	assert(X.X7 () == ((II ==  7) ? 1.0 : 0.0));
	assert(X.X8 () == ((II ==  8) ? 1.0 : 0.0));
	assert(X.X9 () == ((II ==  9) ? 1.0 : 0.0));
	assert(X.X10() == ((II == 10) ? 1.0 : 0.0));
	}
  }

  {
cout << "testing zero named constructor\n";
const auto X = smp::SH_tensor_at_point<field>::zero();
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(X.X_generic(I) == 0.0);
	}
  }

  {
cout << "testing copy constructor\n";
smp::SH_tensor_at_point<field> Y(X);
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(Y.X1() == fn(1));
	assert(Y.X2() == fn(2));
	assert(Y.X3() == fn(3));
	assert(Y.X4() == fn(4));
	assert(Y.X5() == fn(5));
	assert(Y.X6() == fn(6));
	assert(Y.X7() == fn(7));
	assert(Y.X8() == fn(8));
	assert(Y.X9() == fn(9));
	assert(Y.X10() == fn(10));
	assert(Y.X_generic(I) == fn(I));
	}
  }

  {
cout << "test constructing by copying from 2-D /boost::multi_array/\n";
cout << "   where 1st index is tensor component & 2nd index is grid-point:\n";
cout << "   read Xn() and generic()\n";
const int N_points = 6;
const int posn = 4;
boost::multi_array<field, 2>
  A(boost::extents[range(smp::tensor_indices::min_I(),
			 smp::tensor_indices::max_I()+1)]
		  [N_points]);
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
		for (int i = 0 ; i < N_points ; ++i)
		{
		A[I][i] = ((i == posn) ? fn(I) : field(13.5,13.625));
		}
	}
const smp::SH_tensor_at_point<field> Y(A, posn);

	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(Y.X1() == fn(1));
	assert(Y.X2() == fn(2));
	assert(Y.X3() == fn(3));
	assert(Y.X4() == fn(4));
	assert(Y.X5() == fn(5));
	assert(Y.X6() == fn(6));
	assert(Y.X7() == fn(7));
	assert(Y.X8() == fn(8));
	assert(Y.X9() == fn(9));
	assert(Y.X10() == fn(10));
	assert(Y.X_generic(I) == fn(I));
	}
  }

cout << "==> all /SH_tensor_at_point<field> constructors are ok\n";
}
	  }

//******************************************************************************

//
// This function "tests" printing a /smp::SH_tensor_at_point<field>/.
//
// "tests" is quoted because this function doesn't actually check the
// output. :(
//
namespace {
void test_SH_tensor_at_point_printing()
{
cout << "zero SH_tensor_at_point<field>:\n";
const smp::SH_tensor_at_point<field> zero;
zero.print_me("   ");

const smp::SH_tensor_at_point<field> X(fn(1), fn(2), fn(3), fn(4), fn(5),
				       fn(6), fn(7), fn(8), fn(9), fn(10));
cout << "X(fn(1)...fn(10)):\n";
X.print_me("   ");
}
	  }

//******************************************************************************

//
// This function tests the /smp::SH_tensor_at_point<field>/
// assignment operator.
//
namespace {
void test_SH_tensor_at_point_assignment_operator()
{
cout << "testing assignment operator\n";
const smp::SH_tensor_at_point<field>
				X2(fn2(1), fn2(2), fn2(3), fn2(4), fn2(5),
				   fn2(6), fn2(7), fn2(8), fn2(9), fn2(10));
smp::SH_tensor_at_point<field> Y;
Y = X2;
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(Y.X1() == fn2(1));
	assert(Y.X2() == fn2(2));
	assert(Y.X3() == fn2(3));
	assert(Y.X4() == fn2(4));
	assert(Y.X5() == fn2(5));
	assert(Y.X6() == fn2(6));
	assert(Y.X7() == fn2(7));
	assert(Y.X8() == fn2(8));
	assert(Y.X9() == fn2(9));
	assert(Y.X10() == fn2(10));
	assert(Y.X_generic(I) == fn2(I));
	}
cout << "==> /SH_tensor_at_point<field> assignment operator is ok\n";
}
	  }

//******************************************************************************

//
// This function tests assigning individual components of an
// /smp::SH_tensor_at_point<field>/ object.
//
namespace {
void test_SH_tensor_at_point_assigning_components()
{
  {
cout << "testing assigning individual components via Xn()\n";
smp::SH_tensor_at_point<field> Y(fn(1), fn(2), fn(3), fn(4), fn(5),
				 fn(6), fn(7), fn(8), fn(9), fn(10));
cout << "test assigning via Xn()\n";
				verify_fn2_then_fn(Y, 0);
Y.X1 () = fn2( 1);		verify_fn2_then_fn(Y, 1);
Y.X2 () = fn2( 2);		verify_fn2_then_fn(Y, 2);
Y.X3 () = fn2( 3);		verify_fn2_then_fn(Y, 3);
Y.X4 () = fn2( 4);		verify_fn2_then_fn(Y, 4);
Y.X5 () = fn2( 5);		verify_fn2_then_fn(Y, 5);
Y.X6 () = fn2( 6);		verify_fn2_then_fn(Y, 6);
Y.X7 () = fn2( 7);		verify_fn2_then_fn(Y, 7);
Y.X8 () = fn2( 8);		verify_fn2_then_fn(Y, 8);
Y.X9 () = fn2( 9);		verify_fn2_then_fn(Y, 9);
Y.X10() = fn2(10);		verify_fn2_then_fn(Y,10);
  }

  {
cout << "testing assigning individual components via X_generic()\n";

smp::SH_tensor_at_point<field> Y(fn(1), fn(2), fn(3), fn(4), fn(5),
				 fn(6), fn(7), fn(8), fn(9), fn(10));
	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	cout << format("... verifying component I=%d\n") % I;
	verify_fn2_then_fn(Y,I-1);
	Y.X_generic(I) = fn2(I);
	verify_fn2_then_fn(Y,I);
	}
  }

cout << "==> /SH_tensor_at_point<field> assignment of individual components is ok\n";
}
	  }

//******************************************************************************

//
// This function tests fuzzy comparison of /smp::SH_tensor_at_point<field>/
// objects.
//
namespace {
void test_SH_tensor_at_point_comparison()
{
cout << "testing comparison of /SH_tensor_at_point<field> objects\n";

const smp::SH_tensor_at_point<field> A(fn(1), fn(2), fn(3), fn(4), fn(5),
				       fn(6), fn(7), fn(8), fn(9), fn(10));
assert(  smp::fuzzy_EQ(A, A));
assert(! smp::fuzzy_NE(A, A));

	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	smp::SH_tensor_at_point<field> B = A;
	B.X_generic(I) += 1.0e-6;
	assert(! smp::fuzzy_EQ(A, B));
	assert(! smp::fuzzy_EQ(B, A));
	assert(  smp::fuzzy_NE(A, B));
	assert(  smp::fuzzy_NE(B, A));
	}

cout << "==> comparisons are ok\n";
}
	  }

//******************************************************************************

//
// This function tests /SH_tensor_at_point<T>::is_infinite_or_NaN()/.
//
namespace {
void test_SH_tensor_at_point_detect_infinity_or_NaN()
{
cout << "testing /SH_tensor_at_point<T>::is_infinite_or_NaN()/\n";
smp::SH_tensor_at_point<field> X(3.14, 1.59, 2.62, -0.47, -2.22,
				 2.71, -3.0, 0.0,   9.0,  -11.2);
assert(! X.is_infinite_or_NaN());
X.X_generic(10) = 0.0/0.0;
assert(  X.is_infinite_or_NaN());
X.X_generic(10) = -1.0/0.0;
assert(  X.is_infinite_or_NaN());
X.X_generic(10) = 1.0;

X.X_generic(1) = -0.0/0.0;
assert(  X.is_infinite_or_NaN());

cout << "==> /SH_tensor_at_point<T>::is_infinite_or_NaN()/ is ok\n";
}
	  }


//******************************************************************************

// assert that X(I) == (I <= II) ? fn2(I) : fn(I) for each I
namespace {
void verify_fn2_then_fn(const smp::SH_tensor_at_point<field>& X, const int II)
{
cout << format("... verifying that X(I) == (I <= %d) ? fn2(I) : fn(I)\n") % II;

	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(X.X_generic(I) == ((I <= II) ? fn2(I) : fn(I)));
	}
}
	  }

//******************************************************************************

namespace {
void test_SH_tensor_at_point_arithmetic()
{
cout << "test addition and scalar multiplication (a*X + a2*X2 + bX)\n";
const std::complex<fp> a(1.625, -3.0625);
const std::complex<fp> a2(-0.375, 0.125);
const std::complex<fp> b(-4.875);
const smp::SH_tensor_at_point<field> X(fn(1), fn(2), fn(3), fn(4), fn(5),
				       fn(6), fn(7), fn(8), fn(9), fn(10));
const smp::SH_tensor_at_point<field>
				X2(fn2(1), fn2(2), fn2(3), fn2(4), fn2(5),
				   fn2(6), fn2(7), fn2(8), fn2(9), fn2(10));
const smp::SH_tensor_at_point<field> bX = b*X;
const smp::SH_tensor_at_point<field> Z = a*X + a2*X2 - bX;
const smp::SH_tensor_at_point<field> W = -Z;
const smp::SH_tensor_at_point<field> Q = +Z;
auto S = smp::SH_tensor_at_point<field>::zero();
S += a*X;
S += a2*X2;
S -= b*X;

	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	cout << format("... verifying component I=%d\n") % I;
	assert(
	  Z.X_generic(I)
	  ==
	  a*X.X_generic(I) + a2*X2.X_generic(I) - b*X.X_generic(I)
	      );
	assert(W.X_generic(I) == -Z.X_generic(I));
	assert(Q.X_generic(I) == +Z.X_generic(I));
	assert(S.X_generic(I) ==  Z.X_generic(I));
	}

verify_selecting_SH_tensor_at_point(1, X,X2,Z,W, X );
verify_selecting_SH_tensor_at_point(2, X,X2,Z,W, X2);
verify_selecting_SH_tensor_at_point(3, X,X2,Z,W, Z );
verify_selecting_SH_tensor_at_point(4, X,X2,Z,W, W );
verify_multi_sum_SH_tensor_at_point(X,X2,Z,W);

cout << "==> /SH_tensor_at_point<field> arithmetic is ok\n";
}
	  }

//******************************************************************************

//
// This function verifies that we can do a multi-way conditional expression
// involving /SH_tensor_at_point<field>/ values.
//
// Arguments:
// sel = an integer in the range 1 <= sel <= 4
// A,B,C,D = input values
// Q = the correct result of the selection expresion.
//
namespace {
void verify_selecting_SH_tensor_at_point
	(const int sel,
	 const smp::SH_tensor_at_point<field>& A,
	 const smp::SH_tensor_at_point<field>& B,
	 const smp::SH_tensor_at_point<field>& C,
	 const smp::SH_tensor_at_point<field>& D,
	 const smp::SH_tensor_at_point<field>& Q)
{
cout << format("verifying 4-way conditional expression for sel=%d\n") % sel;
const smp::SH_tensor_at_point<field> R =   (sel == 1) ? A
					 : (sel == 2) ? B
					 : (sel == 3) ? C
					 :              D;

	for (int I  = smp::tensor_indices::min_I() ;
		 I <= smp::tensor_indices::max_I() ;
	       ++I)
	{
	assert(R.X_generic(I) == Q.X_generic(I));
	}
}
	  }

//******************************************************************************

//
// This function verifies that we can do a multi-term +/- sum with
// each term being on/off, using /SH_tensor_at_point<field>/ values.
//
// Arguments:
// A,B,C,D = input values
//
namespace {
void verify_multi_sum_SH_tensor_at_point
	(const smp::SH_tensor_at_point<field>& A,
	 const smp::SH_tensor_at_point<field>& B,
	 const smp::SH_tensor_at_point<field>& C,
	 const smp::SH_tensor_at_point<field>& D)
{
cout << "verifying 4-term +/- sum with each term on/off\n";
const smp::SH_tensor_at_point<field> Z;	// zero
	for (int k = 0 ; k < (0x1<<4) ; ++k)
	{
	cout << format("   verifying for flags = 0x%x\n") % k;
	const smp::SH_tensor_at_point<field> S = + ((k & 0x1) ? A : Z)
						 - ((k & 0x2) ? B : Z)
						 + ((k & 0x4) ? C : Z)
						 - ((k & 0x8) ? D : Z);

		for (int I  = smp::tensor_indices::min_I() ;
			 I <= smp::tensor_indices::max_I() ;
		       ++I)
		{
		assert(
		  S.X_generic(I) == + ((k & 0x1) ? A.X_generic(I) : 0.0)
				    - ((k & 0x2) ? B.X_generic(I) : 0.0)
				    + ((k & 0x4) ? C.X_generic(I) : 0.0)
				    - ((k & 0x8) ? D.X_generic(I) : 0.0)
		      );
		}
	}

cout << "conditional expressions and +/- sums are ok\n";
}
	  }

//******************************************************************************

// test functions
namespace {
field fn(const int I)
{
return field( 42.25  + 0.0625*I - 0.03125*I*I,
	     -69.125 - 0.375 *I + 0.1875 *I*I);
}
	  }

// test functions
namespace {
field fn2(const int I)
{
return field(-36.5  + 0.3125*I - 0.21875*I*I,
	      26.75 - 0.625 *I + 0.53125*I*I);
}
	  }


==> anc/smp-v8.10.23/src/evol/test_SH_tensor_gridfn.cc <==
// test_SH_tensor_gridfn -- test driver for /SH_tensor_gridfn/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_SH_tensor_gridfn.cc,v 1.12 2025/08/18 03:49:28 jonathan Exp $
//
// main
// do_tests
//

#include <cassert>
#include <cstring>

#include <iostream>
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "SH_tensor_at_point.hh"
#include "SH_tensor_gridfn.hh"

using std::cout;

using boost::format;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;

using smp::fp;
using smp::field;

// test functions are in namespace so they can easily access other /smp/ code
namespace smp
	  {
void do_tests();
	  }

// declarations of functions local to this file
namespace {
field fn (const int I, const int i);
field fn2(const int I, const int i);
	  }

//******************************************************************************

int main()
{
smp::do_tests();
}

//******************************************************************************

namespace smp
	  {
void do_tests()
{
cout << "*** testing /SH_tensor_gridfn<field>/\n";
const int min_i = 26;
const int max_i = 47;

cout << "constructing /SH_tensor_gridfn<field> object\n";
SH_tensor_gridfn<field> phi(min_i, max_i, "phi");

cout << "checking gridfn names\n";
assert(phi.gridfn_X1 ().name() == "phi.X1");
assert(phi.gridfn_X2 ().name() == "phi.X2");
assert(phi.gridfn_X3 ().name() == "phi.X3");
assert(phi.gridfn_X4 ().name() == "phi.X4");
assert(phi.gridfn_X5 ().name() == "phi.X5");
assert(phi.gridfn_X6 ().name() == "phi.X6");
assert(phi.gridfn_X7 ().name() == "phi.X7");
assert(phi.gridfn_X8 ().name() == "phi.X8");
assert(phi.gridfn_X9 ().name() == "phi.X9");
assert(phi.gridfn_X10().name() == "phi.X10");

cout << "checking gridfn names\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	std::ostringstream buffer;
	buffer << format("phi.X%d") % I;
	assert(phi.gridfn_generic(I).name() == buffer.str());
	}

cout << "checking gridfn bounds\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	assert(phi.gridfn_generic(I).min_i() == min_i);
	assert(phi.gridfn_generic(I).max_i() == max_i);
	}

cout << "checking gridfn identity: gridfn_Xn() vs gridfn_generic()\n";
assert(& phi.gridfn_X1 () == & phi.gridfn_generic( 1));
assert(& phi.gridfn_X2 () == & phi.gridfn_generic( 2));
assert(& phi.gridfn_X3 () == & phi.gridfn_generic( 3));
assert(& phi.gridfn_X4 () == & phi.gridfn_generic( 4));
assert(& phi.gridfn_X5 () == & phi.gridfn_generic( 5));
assert(& phi.gridfn_X6 () == & phi.gridfn_generic( 6));
assert(& phi.gridfn_X7 () == & phi.gridfn_generic( 7));
assert(& phi.gridfn_X8 () == & phi.gridfn_generic( 8));
assert(& phi.gridfn_X9 () == & phi.gridfn_generic( 9));
assert(& phi.gridfn_X10() == & phi.gridfn_generic(10));

cout << "checking initial lack of gfns\n";
assert(! phi.have_gfns());

cout << "setting start_gfn and then checking gfns\n";
const int start_gfn = 105;
phi.set_start_gfn(105);
assert(phi.have_gfns());
assert(phi.start_gfn() == 105);

assert(
  phi.end_gfn() == phi.start_gfn() + tensor_indices::N_SH_tensor_components()-1
      );
assert(
  util::how_many_in_range(phi.start_gfn(), phi.end_gfn())
  ==
  tensor_indices::N_SH_tensor_components()
      );

assert(phi.gfn_X1 () == start_gfn  );
assert(phi.gfn_X2 () == start_gfn+1);
assert(phi.gfn_X3 () == start_gfn+2);
assert(phi.gfn_X4 () == start_gfn+3);
assert(phi.gfn_X5 () == start_gfn+4);
assert(phi.gfn_X6 () == start_gfn+5);
assert(phi.gfn_X7 () == start_gfn+6);
assert(phi.gfn_X8 () == start_gfn+7);
assert(phi.gfn_X9 () == start_gfn+8);
assert(phi.gfn_X10() == start_gfn+9);
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	assert(phi.gfn_generic(I) == start_gfn + I-1);
	}

cout << "checking write:gridfn_generic_at_point() && read:Xn()\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
		for (int i = min_i ; i <= max_i ; ++i)
		{
		phi.gridfn_generic_at_point(I,i) = fn(I,i);
		}
	}
	for (int i = min_i ; i <= max_i ; ++i)
	{
	assert(phi.X1 (i) == fn( 1, i));
	assert(phi.X2 (i) == fn( 2, i));
	assert(phi.X3 (i) == fn( 3, i));
	assert(phi.X4 (i) == fn( 4, i));
	assert(phi.X5 (i) == fn( 5, i));
	assert(phi.X6 (i) == fn( 6, i));
	assert(phi.X7 (i) == fn( 7, i));
	assert(phi.X8 (i) == fn( 8, i));
	assert(phi.X9 (i) == fn( 9, i));
	assert(phi.X10(i) == fn(10, i));
	}

cout << "checking write:Xn() && && read:Xn() && read:gridfn_generic_at_point()\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	phi.X1 (i) = fn2( 1, i);
	phi.X2 (i) = fn2( 2, i);
	phi.X3 (i) = fn2( 3, i);
	phi.X4 (i) = fn2( 4, i);
	phi.X5 (i) = fn2( 5, i);
	phi.X6 (i) = fn2( 6, i);
	phi.X7 (i) = fn2( 7, i);
	phi.X8 (i) = fn2( 8, i);
	phi.X9 (i) = fn2( 9, i);
	phi.X10(i) = fn2(10, i);
	}
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
		for (int i = min_i ; i <= max_i ; ++i)
		{
		assert(phi.X1 (i) == fn2( 1, i));
		assert(phi.X2 (i) == fn2( 2, i));
		assert(phi.X3 (i) == fn2( 3, i));
		assert(phi.X4 (i) == fn2( 4, i));
		assert(phi.X5 (i) == fn2( 5, i));
		assert(phi.X6 (i) == fn2( 6, i));
		assert(phi.X7 (i) == fn2( 7, i));
		assert(phi.X8 (i) == fn2( 8, i));
		assert(phi.X9 (i) == fn2( 9, i));
		assert(phi.X10(i) == fn2(10, i));
		assert(phi.gridfn_generic_at_point(I,i) == fn2(I,i));
		}
	}

cout << "checking read:components_at_point()\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	const SH_tensor_at_point<field> phi_i = phi.components_at_point(i);
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		assert(phi_i.X_generic(I) == fn2(I,i));
		}
	}

cout << "checking set_components_at_point()\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	SH_tensor_at_point<field> TAP;
	SH_tensor_at_point<field> TAP2;
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		TAP .X_generic(I) = fn (I,i);
		TAP2.X_generic(I) = fn2(I,i);
		}
	phi.set_components_at_point(TAP, i);
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		assert(phi.gridfn_generic(I)(i) == fn(I,i));
		}
	phi.set_components_at_point(TAP2, i);
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		assert(phi.gridfn_generic(I)(i) == fn2(I,i));
		}
	}

cout << "checking write & read:gridfn_generic_at_point()\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		phi.gridfn_generic_at_point(I,i) = fn(I,i);
		}

		for (int I  = tensor_indices::min_I() ;
			 I <= tensor_indices::max_I() ;
		       ++I)
		{
		assert(phi.gridfn_generic(I)(i) == fn(I,i));
		assert(phi.gridfn_generic_at_point(I,i) == fn(I,i));
		}
	}

cout << "/SH_tensor_gridfn<field>/ is ok!\n";
cout << "\n";
}
	  }	// namespace smp

//******************************************************************************

// test functions
namespace {
field fn(const int I, const int i)
{
return field( 42.25  + 0.0625*I - 0.03125*I*I - 0.5  *i + 0.0625*i*i,
	     -69.125 - 0.375 *I + 0.1875 *I*I + 0.125*i - 0.6875*i*i);
}
	  }

// test functions
namespace {
field fn2(const int I, const int i)
{
return field(-36.5  + 0.3125*I - 0.21875*I*I + 0.125*i - 0.09375*i*i,
	      26.75 - 0.625 *I + 0.53125*I*I - 0.875*i - 0.21875*i*i);
}
	  }


==> anc/smp-v8.10.23/src/evol/test_choose_time_spacing.cc <==
// test_choose_time_spacing -- test driver for /choose_time_spacing()/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_choose_time_spacing.cc,v 1.2 2025/09/26 20:46:07 jonathan Exp $
//
// main
//

#include <cassert>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::set_parameter;
using param::unset_parameter;
using util::name_of_bool;
using util::fuzzy;

using namespace smp;

//******************************************************************************

int main()
{
set_parameter<int>("verbose", 6);

cout << "testing /choose_time_spacing() not adjusting the time spacing\n";
assert(choose_time_spacing(3.625, "foo", false, 0.0, false, 0.0) == 3.625);

cout << "testing /choose_time_spacing() adjusting the time spacing\n"
	"to be a multiple of Delta_t\n";
assert(choose_time_spacing(2.26, "foo", true, 1.5, false, 0.0) == 3.0);
assert(choose_time_spacing(2.99, "foo", true, 1.5, false, 0.0) == 3.0);
assert(choose_time_spacing(3.0 , "foo", true, 1.5, false, 0.0) == 3.0);
assert(choose_time_spacing(3.01, "foo", true, 1.5, false, 0.0) == 3.0);
assert(choose_time_spacing(3.74, "foo", true, 1.5, false, 0.0) == 3.0);
assert(choose_time_spacing(3.76, "foo", true, 1.5, false, 0.0) == 4.5);
assert(choose_time_spacing(4.49, "foo", true, 1.5, false, 0.0) == 4.5);
assert(choose_time_spacing(4.5 , "foo", true, 1.5, false, 0.0) == 4.5);
assert(choose_time_spacing(4.51, "foo", true, 1.5, false, 0.0) == 4.5);
assert(choose_time_spacing(5.24, "foo", true, 1.5, false, 0.0) == 4.5);
assert(choose_time_spacing(5.26, "foo", true, 1.5, false, 0.0) == 6.0);
assert(choose_time_spacing(5.99, "foo", true, 1.5, false, 0.0) == 6.0);
assert(choose_time_spacing(6.0 , "foo", true, 1.5, false, 0.0) == 6.0);
assert(choose_time_spacing(6.01, "foo", true, 1.5, false, 0.0) == 6.0);
assert(choose_time_spacing(6.74, "foo", true, 1.5, false, 0.0) == 6.0);

cout << "testing /choose_time_spacing() adjusting the time spacing\n"
	"to be both a multiple of Delta_t and a divisor of the orbit period\n";

//			|   |   |   |   |   |   |   |   |   |   |
//                      20  21  22  23  24  25  26  27  28  29  30
// divisors of 120      *               *                       *
// multiples of 2.5	*         *         *         *         *
assert(choose_time_spacing(20.0, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(21.0, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(22.0, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(22.5, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(23.0, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(23.5, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(24.0, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(24.5, "foo", true, 2.5, true, 120.0) == 20.0);
assert(choose_time_spacing(25.5, "foo", true, 2.5, true, 120.0) == 30.0);
assert(choose_time_spacing(27.0, "foo", true, 2.5, true, 120.0) == 30.0);
assert(choose_time_spacing(27.5, "foo", true, 2.5, true, 120.0) == 30.0);
assert(choose_time_spacing(28.0, "foo", true, 2.5, true, 120.0) == 30.0);
assert(choose_time_spacing(29.0, "foo", true, 2.5, true, 120.0) == 30.0);
assert(choose_time_spacing(30.0, "foo", true, 2.5, true, 120.0) == 30.0);

cout << "/choose_time_spacing()/ is ok\n";
}


==> anc/smp-v8.10.23/src/evol/test_choose_time_step.cc <==
// test_choose_time_step -- test driver for /chunk_fns::choose_time_step()/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_choose_time_step.cc,v 1.2 2025/09/26 19:41:39 jonathan Exp $
//
// main
//

#include <cassert>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc.hh"
#include "chunk.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::set_parameter;
using param::unset_parameter;
using util::name_of_bool;
using util::fuzzy;

using namespace smp;

//******************************************************************************

int main()
{
set_parameter<int>("verbose", 6);

cout << "*** testing non-adjust cases***\n";
// if we're not adjusting, /orbit_period_or_zero/ is unused
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(0.875, false,   0.0), 0.875));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(0.875, false, 120.0), 0.875));

//
// test the adjusting the time step (should only adjust DOWN)
//
// orbital period=180.0 
// so "highly divislbe" means must divide 180.0/30 = 6.0
// --> divisors of this are
//     6.0/2 = 3.0, 6.0/3 = 2.0, 6.0/4 = 1.5, 6.0/5 = 1.2, 6.0/6 = 1.0
//
cout << "*** testing adjustment cases ***\n";
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(2.0 , true, 180.0), 2.0));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.99, true, 180.0), 1.5));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.51, true, 180.0), 1.5));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.5 , true, 180.0), 1.5));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.49, true, 180.0), 1.2));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.21, true, 180.0), 1.2));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.2 , true, 180.0), 1.2));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.19, true, 180.0), 1.0));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.01, true, 180.0), 1.0));
assert(fuzzy<fp>::EQ(chunk_fns::choose_time_step(1.0 , true, 180.0), 1.0));

cout << "/chunk_fns::choose_time_step()/ is ok\n";
}


==> anc/smp-v8.10.23/src/evol/test_ell_emm.cc <==
// test_ell_emm -- test driver for /ell_emm/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_ell_emm.cc,v 1.4 2024/06/21 08:49:27 jonathan Exp $
//
// main
/// test_ell0_emm0
/// test_ell1_emm0
/// test_ell1_emm1
/// test_ell2_emm0
/// test_ell2_emm1
/// test_ell2_emm2
//

#include <cassert>
#include <cstring>
#include <algorithm>

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ell_emm.hh"

using std::cout;
using std::min;
using std::max;

using boost::format;
using param::set_parameter;
using util::name_of_bool;
using smp::fp;
using smp::field;

// declarations of functions local to this file
namespace {
void test_ell0_emm0();

void test_ell1_emm0();
void test_ell1_emm1();

void test_ell2_emm0();
void test_ell2_emm1();
void test_ell2_emm2();
	  }

//******************************************************************************

int main()
{
set_parameter<int>("verbose", 6);

test_ell0_emm0();

test_ell1_emm0();
test_ell1_emm1();

test_ell2_emm0();
test_ell2_emm1();
test_ell2_emm2();

cout << "all ok!\n";
}

//******************************************************************************

namespace {
void test_ell0_emm0()
{
cout << "*** testing ell_emm object with ell = emm = 0\n";

smp::ell_emm lm(0, 0);
assert(lm.ell() == 0);
assert(lm.emm() == 0);
assert(lm.fp_ell() == 0.0);
assert(lm.fp_emm() == 0.0);

assert(  lm.is_even_parity());
assert(! lm.is_odd_parity ());

assert(  lm.hbar_I_is_nonzero( 1));
assert(  lm.hbar_I_is_nonzero( 2));
assert(  lm.hbar_I_is_nonzero( 3));
assert(! lm.hbar_I_is_nonzero( 4));
assert(! lm.hbar_I_is_nonzero( 5));
assert(  lm.hbar_I_is_nonzero( 6));
assert(! lm.hbar_I_is_nonzero( 7));
assert(! lm.hbar_I_is_nonzero( 8));
assert(! lm.hbar_I_is_nonzero( 9));
assert(! lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() == 1);
assert(lm.max_I_for_nonzero() == 6);

assert(! lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> tests ok (ell = emm = 0)\n";
}
	  }

//******************************************************************************

namespace {
void test_ell1_emm0()
{
cout << "*** testing ell_emm object with ell = 1, emm = 0\n";

smp::ell_emm lm(1, 0);
assert(lm.ell() == 1);
assert(lm.emm() == 0);
assert(lm.fp_ell() == 1.0);
assert(lm.fp_emm() == 0.0);

assert(! lm.is_even_parity());
assert(  lm.is_odd_parity ());

assert(! lm.hbar_I_is_nonzero( 1));
assert(! lm.hbar_I_is_nonzero( 2));
assert(! lm.hbar_I_is_nonzero( 3));
assert(! lm.hbar_I_is_nonzero( 4));
assert(! lm.hbar_I_is_nonzero( 5));
assert(! lm.hbar_I_is_nonzero( 6));
assert(! lm.hbar_I_is_nonzero( 7));
assert(  lm.hbar_I_is_nonzero( 8));
assert(  lm.hbar_I_is_nonzero( 9));
assert(! lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() == 8);
assert(lm.max_I_for_nonzero() == 9);

assert(lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> tests ok (ell = 1, emm = 0)\n";
}
	  }

//******************************************************************************

namespace {
void test_ell1_emm1()
{
cout << "*** testing ell_emm object with ell = 1, emm = 1\n";

smp::ell_emm lm(1, 1);
assert(lm.ell() == 1);
assert(lm.emm() == 1);
assert(lm.fp_ell() == 1.0);
assert(lm.fp_emm() == 1.0);

assert(  lm.is_even_parity());
assert(! lm.is_odd_parity ());

assert(  lm.hbar_I_is_nonzero( 1));
assert(  lm.hbar_I_is_nonzero( 2));
assert(  lm.hbar_I_is_nonzero( 3));
assert(  lm.hbar_I_is_nonzero( 4));
assert(  lm.hbar_I_is_nonzero( 5));
assert(  lm.hbar_I_is_nonzero( 6));
assert(! lm.hbar_I_is_nonzero( 7));
assert(! lm.hbar_I_is_nonzero( 8));
assert(! lm.hbar_I_is_nonzero( 9));
assert(! lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() == 1);
assert(lm.max_I_for_nonzero() == 6);

assert(lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> all tests (ell = 1, emm = 1)\n";
}
	  }

//******************************************************************************

namespace {
void test_ell2_emm0()
{
cout << "*** testing ell_emm object with ell = 2, emm = 0\n";

smp::ell_emm lm(2, 0);
assert(lm.ell() == 2);
assert(lm.emm() == 0);
assert(lm.fp_ell() == 2.0);
assert(lm.fp_emm() == 0.0);

assert(  lm.is_even_parity());
assert(! lm.is_odd_parity ());

assert(  lm.hbar_I_is_nonzero( 1));
assert(  lm.hbar_I_is_nonzero( 2));
assert(  lm.hbar_I_is_nonzero( 3));
assert(  lm.hbar_I_is_nonzero( 4));
assert(  lm.hbar_I_is_nonzero( 5));
assert(  lm.hbar_I_is_nonzero( 6));
assert(  lm.hbar_I_is_nonzero( 7));
assert(! lm.hbar_I_is_nonzero( 8));
assert(! lm.hbar_I_is_nonzero( 9));
assert(! lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() == 1);
assert(lm.max_I_for_nonzero() == 7);

assert(lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> all tests (ell = 1, emm = 1)\n";
}
	  }

//******************************************************************************

namespace {
void test_ell2_emm1()
{
cout << "*** testing ell_emm object with ell = 2, emm = 1\n";

smp::ell_emm lm(2, 1);
assert(lm.ell() == 2);
assert(lm.emm() == 1);
assert(lm.fp_ell() == 2.0);
assert(lm.fp_emm() == 1.0);

assert(! lm.is_even_parity());
assert(  lm.is_odd_parity ());

assert(! lm.hbar_I_is_nonzero( 1));
assert(! lm.hbar_I_is_nonzero( 2));
assert(! lm.hbar_I_is_nonzero( 3));
assert(! lm.hbar_I_is_nonzero( 4));
assert(! lm.hbar_I_is_nonzero( 5));
assert(! lm.hbar_I_is_nonzero( 6));
assert(! lm.hbar_I_is_nonzero( 7));
assert(  lm.hbar_I_is_nonzero( 8));
assert(  lm.hbar_I_is_nonzero( 9));
assert(  lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() ==  8);
assert(lm.max_I_for_nonzero() == 10);

assert(lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> all tests (ell = 2, emm = 1)\n";
}
	  }

//******************************************************************************

namespace {
void test_ell2_emm2()
{
cout << "*** testing ell_emm object with ell = 2, emm = 2\n";

smp::ell_emm lm(2, 2);
assert(lm.ell() == 2);
assert(lm.emm() == 2);
assert(lm.fp_ell() == 2.0);
assert(lm.fp_emm() == 2.0);

assert(  lm.is_even_parity());
assert(! lm.is_odd_parity ());

assert(  lm.hbar_I_is_nonzero( 1));
assert(  lm.hbar_I_is_nonzero( 2));
assert(  lm.hbar_I_is_nonzero( 3));
assert(  lm.hbar_I_is_nonzero( 4));
assert(  lm.hbar_I_is_nonzero( 5));
assert(  lm.hbar_I_is_nonzero( 6));
assert(  lm.hbar_I_is_nonzero( 7));
assert(! lm.hbar_I_is_nonzero( 8));
assert(! lm.hbar_I_is_nonzero( 9));
assert(! lm.hbar_I_is_nonzero(10));

assert(lm.min_I_for_nonzero() == 1);
assert(lm.max_I_for_nonzero() == 7);

assert(lm.hbar_I_nonzero_is_contiguous());
cout << "   ==> tests ok (ell = 1, emm = 0)\n";
}
	  }


==> anc/smp-v8.10.23/src/evol/test_geometry.cc <==
// test_geometry -- test driver for /geometry/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_geometry.cc,v 1.3 2025/12/19 08:31:47 jonathan Exp $
//
// main
/// do_tests
/// test_geometry
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cstring>

#include <tuple>
#include <optional>
#include <memory>			// std::unique_ptr;
#include <iostream>
#include <string>
#include <limits>
#include "boost/format.hpp"

#include "util.hh"
#include "array.hh"
#include "param.hh"
#include "io.hh"
#include "linear_map.hh"
#include "gridfn.hh"
#include "random_polynomial.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "common.hh"

#include "ghost_zone.hh"
#include "geometry.hh"
#include "ghost_zone.hh"

using std::strcmp;
using std::cout;
using std::cerr;
using boost::format;
using util::pow2;
using util::fuzzy;
using util::name_of_bool;
using util::name_of_type;
using util::print_number;
using util::random_Gaussian;
using param::get_parameter;
using param::set_parameter;
using smp::fp;
using smp::field;

// declarations of types local to this file
struct	test_gridfn_input_flags
	{
	bool try_bad_rstar;
	bool try_non_grid_rstar;
	bool try_bad_r;
	bool try_bad_gridfn;
	};

// declarations of functions local to this file
namespace smp
	  {
namespace {
void do_tests(const test_gridfn_input_flags& test_flags);
void test_geometry(const Schw::black_hole& BH,
		   const util::interval& min_i_gz_interval,
		   const util::interval& max_i_gz_interval,
		   const ghost_zone& min_i_ghost_zone,
		   const ghost_zone& max_i_ghost_zone,
		   geometry& geom);
void test_gridfn_IO(const geometry& geom,
		    const std::string& IO_directory_name,
		    const test_gridfn_input_flags& test_flags);
	  }
	  }

//******************************************************************************

//
// This program tests /geometry/.
//
// FIXME: there are no tests for IO to a subdirectory.
//
int main(int argc, const char* const argv[])
{
const char* const help_msg =
"usage: test_slice  [ verbose=%d ]\n"
"                   [ tolerance=%g ]\n"
"                   [ --input-gridfn-try-bad-rstar ]\n"
"                   [ --input-gridfn-try-non-grid-rstar ]\n"
"                   [ --input-gridfn-try-bad-r ]\n"
"                   [ --input-gridfn-try-bad-gridfn ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << help_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

int verbose = 4;
fp tolerance = 1.0e-7;
test_gridfn_input_flags test_flags = { false, false, false, false };

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::sscanf(argv[ap], "verbose=%d", &verbose) == 1)
		{ /* all ok ==> no-op here */ }
	else if (std::sscanf(argv[ap], "tolerance=%lg", &tolerance) == 1)
		{ /* all ok ==> no-op here */ }
	else if (std::strcmp(argv[ap], "--input-gridfn-try-bad-rstar") == 0)
		test_flags.try_bad_rstar = true;
	else if (std::strcmp(argv[ap],"--input-gridfn-try-non-grid-rstar") == 0)
		test_flags.try_non_grid_rstar = true;
	else if (std::strcmp(argv[ap], "--input-gridfn-try-bad-r") == 0)
		test_flags.try_bad_r = true;
	else if (std::strcmp(argv[ap], "--input-gridfn-try-bad-gridfn") == 0)
		test_flags.try_bad_gridfn = true;
	else	{
		cerr << help_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

set_parameter<int>("verbose", verbose);
fuzzy<fp>::set_tolerance(tolerance);
set_parameter<bool>("output_number::use_max_precision_g_format", true);

smp::do_tests(test_flags);
}

//******************************************************************************

namespace smp
	  {
namespace {
void do_tests(const test_gridfn_input_flags& test_flags)
{
// directory for all the temp files for I/O tests
const std::string IO_directory_name("/usr/tmp");

Schw::black_hole BH;
cout << "black hole: " << BH.describe_me() << "\n";

// nominal grid i=[30,60] x=3.0(0.1)6.0
// 2-point ghost zones on min-end, 3-point on max-end

const util::interval min_i_gz_interval(28, 29);
const util::interval max_i_gz_interval(61, 63);
const util::interval  nominal_interval(30, 60);
const util::interval  ghosted_interval(28, 63);

const util::linear_map<fp> nominal_rstar_coord_map(nominal_interval,
						   3.0, 0.1, 6.0);
cout << "nominal rstar coord map: "
     << nominal_rstar_coord_map.describe_me() << "\n";

const ghost_zone min_i_ghost_zone(min_i_gz_interval, false);
const ghost_zone max_i_ghost_zone(max_i_gz_interval, true);
cout << "min_i_ghost_zone: " << min_i_ghost_zone.describe_me() << "\n";
cout << "max_i_ghost_zone: " << max_i_ghost_zone.describe_me() << "\n";
assert(min_i_ghost_zone.i_interval() == util::interval(28,29));
assert(max_i_ghost_zone.i_interval() == util::interval(61,63));
assert(  min_i_ghost_zone.is_min());
assert(! min_i_ghost_zone.is_max());
assert(! max_i_ghost_zone.is_min());
assert(  max_i_ghost_zone.is_max());

const bool is_mesh_refinement = true;
const int rl = 3;

cout << "constructing /ell_emm/ object\n";
ell_emm ell_emm_object(4, 3);

cout << "constructing /geometry/ object\n";
geometry geom(BH, ell_emm_object,
	      nominal_rstar_coord_map,
	      min_i_ghost_zone, max_i_ghost_zone,
	      is_mesh_refinement, rl);

cout << "geometry object:\n" << "  " << geom.describe_me() << "\n";

test_geometry(BH,
	      min_i_gz_interval, max_i_gz_interval,
	      min_i_ghost_zone, max_i_ghost_zone,
	      geom);

cout << "copying /geometry/ object\n";
geometry geom2(geom);

cout << "testing copy\n";
test_geometry(BH,
	      min_i_gz_interval, max_i_gz_interval,
	      min_i_ghost_zone, max_i_ghost_zone,
	      geom2);

cout << "and testing that original object is still ok\n";
test_geometry(BH,
	      min_i_gz_interval, max_i_gz_interval,
	      min_i_ghost_zone, max_i_ghost_zone,
	      geom);

//**************************************

//
// IO tests
//
test_gridfn_IO(geom, IO_directory_name, test_flags);

//**************************************

cout << "\n";
cout << "all ok!\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests a /geometry/ object, which is assumed to be:
//   nominal grid i=[30,60] x=3.0(0.1)6.0
//   2-point ghost zones on min-end, 3-point on max-end
//
namespace smp
	  {
namespace {
void test_geometry(const Schw::black_hole& BH,
		   const util::interval& min_i_gz_interval,
		   const util::interval& max_i_gz_interval,
		   const ghost_zone& min_i_ghost_zone,
		   const ghost_zone& max_i_ghost_zone,
		   geometry& geom)
{
cout << "testing /geometry/ object\n";

cout << "testing black hole\n";
cout << "geom.BH(): " << geom.BH().describe_me() << "\n";
assert(fuzzy<fp>::EQ(geom.BH().mass     (), BH.mass     ()));
assert(fuzzy<fp>::EQ(geom.BH().horizon_r(), BH.horizon_r()));

cout << "testing integer spatial coordinates\n";
assert(geom.nominal_interval() == util::interval(30,60));
assert(geom.nominal_min_i() == 30);
assert(geom.nominal_max_i() == 60);

assert(geom.ghosted_interval() == util::interval(28, 63));
assert(geom.ghosted_min_i() == 28);
assert(geom.ghosted_max_i() == 63);

cout << "testing /geometry::rstar_position_wrt_grid()/\n";
int im, ip;
fp  xm, xp;
std::tie(im,xm, ip,xp) = geom.rstar_position_wrt_grid(3.14);
assert(im == 31);
assert(fuzzy<fp>::EQ(xm, 0.4));
assert(ip == 32);
assert(fuzzy<fp>::EQ(xp, -0.6));

cout << "testing ghost zones\n";
assert(min_i_ghost_zone.i_interval() == min_i_gz_interval);
assert(max_i_ghost_zone.i_interval() == max_i_gz_interval);
assert(geom.min_i_ghost_zone().i_interval() == min_i_gz_interval);
assert(geom.max_i_ghost_zone().i_interval() == max_i_gz_interval);
assert(geom.min_i_ghost_zone().i_interval() == min_i_ghost_zone.i_interval());
assert(geom.max_i_ghost_zone().i_interval() == max_i_ghost_zone.i_interval());
assert(  geom.min_i_ghost_zone().is_min());
assert(! geom.max_i_ghost_zone().is_min());
assert(! geom.min_i_ghost_zone().is_max());
assert(  geom.max_i_ghost_zone().is_max());
assert(geom.min_i_ghost_zone().minmax_sign() == -1);
assert(geom.max_i_ghost_zone().minmax_sign() == +1);
assert(strcmp(geom.min_i_ghost_zone().minmax_cstring(), "min") == 0);
assert(strcmp(geom.max_i_ghost_zone().minmax_cstring(), "max") == 0);
assert(geom.min_i_ghost_zone().outermost_nominal_i() == geom.nominal_min_i());
assert(geom.max_i_ghost_zone().outermost_nominal_i() == geom.nominal_max_i());

cout << "testing rstar coordinates\n";
assert(geom.rstar_coord_map().int_interval() == util::interval(28,63));
assert(fuzzy<fp>::EQ(geom.rstar_coord_map().  min_fp(), 2.8));
assert(fuzzy<fp>::EQ(geom.rstar_coord_map().Delta_fp(), 0.1));
assert(fuzzy<fp>::EQ(geom.rstar_coord_map().  max_fp(), 6.3));
assert(fuzzy<fp>::EQ(geom.nominal_min_rstar(), 3.0));
assert(fuzzy<fp>::EQ(geom.nominal_max_rstar(), 6.0));
assert(fuzzy<fp>::EQ(geom.Delta_rstar(), 0.1));
assert(fuzzy<fp>::EQ(geom.inverse_Delta_rstar(), 1.0/0.1));

assert(fuzzy<fp>::EQ(geom.rstar_of_i(28), 2.8));
assert(fuzzy<fp>::EQ(geom.rstar_of_i(30), 3.0));
assert(fuzzy<fp>::EQ(geom.rstar_of_i(60), 6.0));
assert(fuzzy<fp>::EQ(geom.rstar_of_i(63), 6.3));

  {
const auto i_and_x = geom.nearest_i_and_fraction(3.12);
assert(i_and_x.first == 31);
assert(fuzzy<fp>::EQ(i_and_x.second, 0.2));
  }

assert(geom.i_of_rstar(2.8) == 28);
assert(geom.i_of_rstar(3.0) == 30);
assert(geom.i_of_rstar(6.0) == 60);
assert(geom.i_of_rstar(6.3) == 63);

assert(fuzzy<fp>::EQ(geom.rstar_of_i_unchecked(130), 13.0));
assert(geom.i_of_rstar_unchecked(16.3) == 163);

cout << "testing if/how regions/molecules cross a given rstar\n";
assert(! geom.region_crosses_rstar(util::interval(40,50), 0.41 ));
assert(! geom.region_crosses_rstar(util::interval(40,50), 3.97 ));
assert(  geom.region_crosses_rstar(util::interval(40,50), 4.0  ));
assert(  geom.region_crosses_rstar(util::interval(40,50), 4.023));
assert(  geom.region_crosses_rstar(util::interval(40,50), 4.973));
assert(  geom.region_crosses_rstar(util::interval(40,50), 5.0  ));
assert(! geom.region_crosses_rstar(util::interval(40,50), 5.02 ));
assert(! geom.region_crosses_rstar(util::interval(40,50), 55.2 ));

assert(
  geom.molecule_eval_region_to_cross_rstar(2, 3, 5.0)
  ==
  util::interval(47,52)
      );
assert(
  geom.molecule_eval_region_to_cross_rstar(2, 3, 5.042)
  ==
  util::interval(48,52)
      );
assert(
  geom.molecule_eval_region_to_cross_rstar(2, 4, 5.042)
  ==
  util::interval(47,52)
      );

cout << "testing r coordinates\n";
const fp r28 = Schw::r_of_rstar(BH, 2.8);
const fp r30 = Schw::r_of_rstar(BH, 3.0);
const fp r60 = Schw::r_of_rstar(BH, 6.0);
const fp r63 = Schw::r_of_rstar(BH, 6.3);
assert(fuzzy<fp>::EQ(geom.r_of_i(28), r28));
assert(fuzzy<fp>::EQ(geom.r_of_i(30), r30));
assert(fuzzy<fp>::EQ(geom.r_of_i(60), r60));
assert(fuzzy<fp>::EQ(geom.r_of_i(63), r63));

cout << "testing is-mesh-refinement, rl and time\n";
assert(geom.is_mesh_refinement());
assert(geom.rl() == 3);

cout << "/geometry/ object is ok\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the gridfn I/O operations.
//
// /test_flags/ enables additional tests which should each produce
// a fatal error message.
//
namespace smp
	  {
namespace {
void test_gridfn_IO(const geometry& geom,
		    const std::string& IO_directory_name,
		    const test_gridfn_input_flags& test_flags)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << "testing gridfn I/O\n";

util::gridfn<field> gf1(geom.ghosted_interval(), "gf1");
util::gridfn<field> gf2(geom.ghosted_interval(), "gf2");

const int degree = 3;
const fp x_scale = util::average(std::abs(geom.nominal_min_rstar()),
				 std::abs(geom.nominal_max_rstar()));
cout << format("   constructing random polymomial: degree=%d, x_scale=%g\n")
	% degree % x_scale;
util::random_polynomial_1D<field,fp> poly (degree, x_scale);

cout << "   setting gf1 = random polynomial on ghosted grid\n";
	for (int i = geom.ghosted_min_i() ; i <= geom.ghosted_max_i() ; ++i)
	{
	const fp x = geom.rstar_of_i(i);
	gf1(i) = poly(x);
	}

  {
cout << "   outputing gf1\n";
const std::string file_name = "test_slice_wavetoy.dat";
geom.output_gridfn(gf1, IO_directory_name, file_name);

cout << "   inputing this file to gf2\n";
util::array_1D<bool> which_points(geom.nominal_interval());
const auto [N_points, input_I]
	= geom.input_gridfn(gf2,
			 IO_directory_name, file_name,
			 std::make_optional(std::ref(which_points)));
cout << format("      read-in %d points in interval %s\n")
	% N_points % input_I.describe_me();
assert(input_I == geom.nominal_interval());
assert(N_points == input_I.N_points());

cout << "   checking that read-in gf2 is (fuzzily) correct in nominal grid\n";
cout << "      and that correct set of points were read-in\n";
	for (int i = geom.nominal_min_i() ; i <= geom.nominal_max_i() ; ++i)
	{
	const fp x = geom.rstar_of_i(i);
	if (verbose >= 10)
		{
		cout << format("      i=%d x=%g") % i % x;
		print_number("\tpoly=", poly(x), "\n");
		print_number("         read-in\t    =", gf2(i), "\n");
		cout << format("         difference=%.3e\n")
			% std::abs(gf2(i)-poly(x));
		}
	assert(fuzzy<fp>::EQ(gf2(i), poly(x)));
	if (which_points.is_valid_i(i))
		assert(which_points(i));
	}
  }


//
// perhaps try tests that will (should) terminate in a fatal error msg
//

if (test_flags.try_bad_rstar)
	{
	cout << "trying bad (= non-numeric) value in /rstar/ field\n";
	const char* const file_name = "input_gridfns.bad-rstar.dat";

	  {
	std::fstream os;	// stream automagically closed when this object
				// goes out-of-scope at the end of this block
	util::open_IO_file(IO_directory_name, file_name,
			   std::ios_base::out, os);

	cout << "   writing a single line /foo/ to file\n";
	os << "foo\n";
	  }

	cout << "   trying to input_gridfn() from that file\n";
	cout << "   *** THIS SHOULD FAIL WITH A FATAL ERROR MESSAGE ***\n";
	geom.input_gridfn(gf2, IO_directory_name, file_name);
	}

if (test_flags.try_non_grid_rstar)
	{
	cout << "trying non-grid value in /rstar/ field\n";
	const char* const file_name = "input_gridfns.non-grid-rstar.dat";

	  {
	std::fstream os;	// stream automagically closed when this object
				// goes out-of-scope at the end of this block
	util::open_IO_file(IO_directory_name, file_name,
			   std::ios_base::out, os);

	cout << "   writing a single line with non-grid /rstar/ to file\n";
	os << "0.3333333333 0.2 0.1 0.4\n";
	  }

	cout << "   trying to input_gridfn() from that file\n";
	cout << "   *** THIS SHOULD FAIL WITH A FATAL ERROR MESSAGE ***\n";
	geom.input_gridfn(gf2, IO_directory_name, file_name);
	}

if (test_flags.try_bad_r)
	{
	cout << "trying bad (= non-numeric) value in /rstar/ field\n";
	const char* const file_name = "input_gridfns.bad-rstar.dat";

	  {
	std::fstream os;	// stream automagically closed when this object
				// goes out-of-scope at the end of this block
	util::open_IO_file(IO_directory_name, file_name,
			   std::ios_base::out, os);

	cout << "   writing a single line with non-numeric /r/ to file\n";
	os << geom.nominal_min_rstar() << " foo 1.234 5.678\n";
	  }

	cout << "   trying to input_gridfn() from that file\n";
	cout << "   *** THIS SHOULD FAIL WITH A FATAL ERROR MESSAGE ***\n";
	geom.input_gridfn(gf2, IO_directory_name, file_name);
	}

if (test_flags.try_bad_gridfn)
	{
	cout << "trying bad (= non-numeric) complex value in /gridfn/ field\n";
	const char* const file_name = "input_gridfns.bad-rstar.dat";

	  {
	std::fstream os;	// stream automagically closed when this object
				// goes out-of-scope at the end of this block
	util::open_IO_file(IO_directory_name, file_name,
			   std::ios_base::out, os);

	cout << "   writing a single line with non-numeric gridfn-imaginary-part to file\n";
	os << geom.nominal_min_rstar() << " 0.0 1.234 ---\n";
	  }

	cout << "   trying to input_gridfn() from that file\n";
	cout << "   *** THIS SHOULD FAIL WITH A FATAL ERROR MESSAGE ***\n";
	geom.input_gridfn(gf2, IO_directory_name, file_name);
	}

cout << "   ==> all ok!\n";
}
	  }
	  }


==> anc/smp-v8.10.23/src/evol/test_gwag_and_fns_and_ortho.cc <==
// test_gwag_and_fns_and_ortho -- test driver for /gwag/, /gwag_fns/, ortho
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_gwag_and_fns_and_ortho.cc,v 1.12 2026/02/17 08:09:17 jonathan Exp $
//
// main
///
/// do_tests
///
/// test_misc
/// test_copy_and_arithmetic
///
/// test_inner_product_etal
/// test_pointwise_inner_product
/// test_single_interval_inner_product
/// test_inner_product_and_norm_linearity
///
/// test_inner_product_convergence
/// do_convergence_test
/// IP_definite_integral
/// IP_indefinite_integral
///
/// test_unit_vector_inner_product
/// test_orthogonalize
/// test_orthogonalize2
/// test_ortho_norm_minimum
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cstring>
#include <cmath>

#include <tuple>
#include <optional>
#include <algorithm>
#include <memory>			// std::unique_ptr;
#include <iostream>
#include <string>
#include <limits>
#include "boost/format.hpp"

#include "util.hh"
#include "finite_diff.hh"
#include "array.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"
#include "random_polynomial.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "common.hh"

#include "ghost_zone.hh"
#include "geometry.hh"
#include "ghost_zone.hh"
#include "gwag.hh"

using std::strcmp;
using std::cout;
using std::cerr;
using std::sin;
using std::cos;
using std::exp;
using boost::format;
using std::min;
using std::max;
using std::abs;
using util::pow2;
using util::pow3;
using util::pow4;
using util::fuzzy;
using util::name_of_bool;
using util::name_of_type;
using util::print_number;
using util::random_Gaussian;
using util::interval;
using util::two_intervals;
using param::get_parameter;
using param::set_parameter;
using smp::fp;
using smp::field;
using smp::gwag_fns::inner_product_t;
using smp::gwag_fns::orthogonalize_lambda_t;

// declarations of functions local to this file
namespace {
void do_tests();
void test_misc               (smp::gwag& G);
void test_copy_and_arithmetic(smp::gwag& G);
void test_pointwise_inner_product(const interval& gfn_range,
				  smp::gwag& X, smp::gwag& Y,
				  const int i);
void test_single_interval_inner_product(const interval& gfn_range,
					smp::gwag& X, smp::gwag& Y);
void test_inner_product_etal(smp::gwag& G);
void test_inner_product_and_norm_linearity(const interval& gfn_range,
					   const two_intervals& II,
					   smp::gwag& X, smp::gwag& Y);
void test_unit_vector_inner_product(const interval& gfn_range,
				    const two_intervals& II,
				    smp::gwag& X, smp::gwag& Y);

void test_inner_product_convergence(const Schw::black_hole& BH,
				    const smp::ell_emm& lm);
void do_convergence_test(const Schw::black_hole& BH,
			 const smp::ell_emm& lm,
			 const bool two_intervals_flag,
			 const fp xmin1, const fp xmax1,
			 const fp xmin2, const fp xmax2);
field IP_definite_integral(const fp xmin, const fp xmax);
field IP_indefinite_integral(const fp x);

void test_orthogonalize(const interval& gfn_range,
			const two_intervals& II,
			smp::gwag& X, smp::gwag& Q, smp::gwag& Z, smp::gwag& W);
void test_orthogonalize2(const interval& gfn_range,
			 const two_intervals& II,
			 smp::gwag& X, smp::gwag& Q, smp::gwag& Z);
fp test_ortho_norm_minimum(const interval& gfn_range,
			   const two_intervals& II,
			   smp::gwag& X, smp::gwag& Q, smp::gwag& Z,
			   const int N_trials, const int trial,
			   const fp ortho_Z_norm,
			   const orthogonalize_lambda_t try_lambda);
	  }

//******************************************************************************

//
// This program tests /gwag/ and the /gwag_fns::/ functions,
// including the inner-product, norm, and orthogonalization functions.
//
// FIXME: the generic FD tests test only the effective-source scheme,
// not the point-particle scheme.
//
int main(int argc, const char* const argv[])
{
const char* const help_msg =
"usage: test_gwag_and_fns_and_ortho   [ verbose=%d ]\n"
"                                     [ tolerance=%g ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << help_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

int verbose = 4;
fp tolerance = 1.0e-7;

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::sscanf(argv[ap], "verbose=%d", &verbose) == 1)
		{ /* all ok ==> no-op here */ }
	else if (std::sscanf(argv[ap], "tolerance=%lg", &tolerance) == 1)
		{ /* all ok ==> no-op here */ }
	else	{
		cerr << help_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

set_parameter<int>("verbose", verbose);
fuzzy<fp>::set_tolerance(tolerance);
set_parameter<bool>("output_number::use_max_precision_g_format", true);

do_tests();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
void do_tests()
{
// directory for all the temp files for I/O tests
const std::string IO_directory_name = "/usr/tmp";

Schw::black_hole BH;
cout << "black hole: " << BH.describe_me() << "\n";

// nominal grid i=[30,60] x=3.0(0.1)6.0
// 2-point ghost zones on min-end, 3-point on max-end

const interval  nominal_interval(30, 60);
const util::linear_map<fp> nominal_rstar_coord_map(nominal_interval,
						   3.0, 0.1, 6.0);
cout << "nominal rstar coord map: "
     << nominal_rstar_coord_map.describe_me() << "\n";

const interval min_i_gz_interval(28, 29);
const interval max_i_gz_interval(61, 63);
const smp::ghost_zone min_i_ghost_zone(min_i_gz_interval, false);
const smp::ghost_zone max_i_ghost_zone(max_i_gz_interval, true);
cout << "min_i_ghost_zone: " << min_i_ghost_zone.describe_me() << "\n";
cout << "max_i_ghost_zone: " << max_i_ghost_zone.describe_me() << "\n";

const bool is_mesh_refinement = true;
const int rl = 3;

cout << "constructing /ell_emm/ object\n";
smp::ell_emm ell_emm_object(4, 3);

cout << "constructing /geometry/ object\n";
smp::geometry geom(BH, ell_emm_object,
		   nominal_rstar_coord_map,
		   min_i_ghost_zone, max_i_ghost_zone,
		   is_mesh_refinement, rl);

cout << "geometry object:\n" << "  " << geom.describe_me() << "\n";

cout << "constructing /gwag/ objects\n";
smp::gwag G(geom, 0.0, "/tmp", "test_gwag");

assert(G.output_directory_name() == "/tmp");
assert(G.name() == "test_gwag");
assert(G.N_gridfns() == 0);
assert(G.gfn_of_gridfn_name("foo"       ) == -1);
assert(G.gfn_of_gridfn_name("fn_nominal") == -1);
assert(G.gfn_of_gridfn_name("fn_ghosted") == -1);

test_misc               (G);
test_copy_and_arithmetic(G);
test_inner_product_etal (G);

cout << "\n";
cout << "all tests ok!\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests miscellaneous /gwag/ fns.
//
namespace {
void test_misc(smp::gwag& G)
{
// gridfn must be non-const to register it with the /gwag/
util::gridfn<field> gf_nominal(G.nominal_interval(), "gf_nominal");

const smp::gwag::gridfn_flags_t gf_nominal_flags = 0x12345678;
const int gf_nominal_gfn = G.register_gridfn(gf_nominal, gf_nominal_flags);
cout << format("gf_nominal_gfn=%d\n") % gf_nominal_gfn;

assert(G.N_gridfns() == 1);
assert(G.gfn_of_gridfn_name("foo"       ) == -1);
assert(G.gfn_of_gridfn_name("gf_nominal") == gf_nominal_gfn);
assert(G.gfn_of_gridfn_name("gf_ghosted") == -1);
assert(& G.get_gridfn(gf_nominal_gfn) == & gf_nominal);
assert(G.gridfn_flags(gf_nominal_gfn) == gf_nominal_flags);

// gridfn must be non-const to register it with the /gwag/
util::gridfn<field> gf_ghosted(G.ghosted_interval(), "gf_ghosted");

const smp::gwag::gridfn_flags_t gf_ghosted_flags = 0x9abcdef3;
const int gf_ghosted_gfn = G.register_gridfn(gf_ghosted, gf_ghosted_flags);
cout << format("gf_ghosted_gfn=%d\n") % gf_ghosted_gfn;

assert(G.N_gridfns() == 2);
assert(G.gfn_of_gridfn_name("foo"       ) == -1);
assert(G.gfn_of_gridfn_name("gf_nominal") == gf_nominal_gfn);
assert(G.gfn_of_gridfn_name("gf_ghosted") == gf_ghosted_gfn);
assert(& G.get_gridfn(gf_ghosted_gfn) == & gf_ghosted);
assert(G.gridfn_flags(gf_ghosted_gfn) == gf_ghosted_flags);

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests the gwag_fns:: gwag-arithmetic functions.
//
namespace {
void test_copy_and_arithmetic(smp::gwag& G)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << "testing /gwag/-arithmetic fns\n";

const fp t = 3.125;

cout << "constructing /gwag/ objects X, Y, Z, W\n";
smp::gwag X(G, t, G.output_directory_name(), "X");
smp::gwag Y(G, t, G.output_directory_name(), "Y");
smp::gwag Z(G, t, G.output_directory_name(), "Z");
smp::gwag W(G, t, G.output_directory_name(), "W");

cout << "constructing gridfns for gwag-arithmetic tests\n";
util::gridfn<field> gf_X_Phi(G.ghosted_interval(), "X_Phi");
util::gridfn<field> gf_Y_Phi(G.ghosted_interval(), "Y_Phi");
util::gridfn<field> gf_Z_Phi(G.ghosted_interval(), "Z_Phi");
util::gridfn<field> gf_W_Phi(G.ghosted_interval(), "W_Phi");
util::gridfn<field> gf_X_dt_Phi(G.ghosted_interval(), "X_dt_Phi");
util::gridfn<field> gf_Y_dt_Phi(G.ghosted_interval(), "Y_dt_Phi");
util::gridfn<field> gf_Z_dt_Phi(G.ghosted_interval(), "Z_dt_Phi");
util::gridfn<field> gf_W_dt_Phi(G.ghosted_interval(), "W_dt_Phi");

cout << "registering gridfns\n";
			 X.register_gridfn(gf_X_Phi   , 0x0);
			 X.register_gridfn(gf_X_dt_Phi, 0x0);
			 Y.register_gridfn(gf_Y_Phi   , 0x0);
			 Y.register_gridfn(gf_Y_dt_Phi, 0x0);
const int Z_Phi_gfn    = Z.register_gridfn(gf_Z_Phi   , 0x0);
			 Z.register_gridfn(gf_Z_dt_Phi, 0x0);
			 W.register_gridfn(gf_W_Phi   , 0x0);
const int W_dt_Phi_gfn = W.register_gridfn(gf_W_dt_Phi, 0x0);

const int degree_X = 4;
const int degree_Y = 3;
const int degree_Z = 5;
const int degree_W = 6;
const fp x_scale = util::average(std::abs(Z.nominal_min_rstar()),
				 std::abs(Z.nominal_max_rstar()));
cout << format("constructing random polymomial PX: degree_X=%d, x_scale=%g\n")
	% degree_X % x_scale;
util::random_polynomial_1D<field,fp> PX(degree_X, x_scale);
cout << format("constructing random polymomial PY: degree_Y=%d, x_scale=%g\n")
	% degree_Y % x_scale;
util::random_polynomial_1D<field,fp> PY(degree_Y, x_scale);
cout << format("constructing random polymomial PZ: degree_Z=%d, x_scale=%g\n")
	% degree_Z % x_scale;
util::random_polynomial_1D<field,fp> PZ(degree_Z, x_scale);
cout << format("constructing random polymomial PW: degree_W=%d, x_scale=%g\n")
	% degree_W % x_scale;
util::random_polynomial_1D<field,fp> PW(degree_W, x_scale);

cout << format("setting X.dt_Phi = PX for i=%s\n")
	% X.ghosted_interval().describe_me();
	for (int i = X.ghosted_min_i() ; i <= X.ghosted_max_i() ; ++i)
	{
	const fp x = X.rstar_of_i(i);
	gf_X_dt_Phi(i) = PX(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_X_dt_Phi(i)=PX(x)=" << PX(x) << "\n";
	}
cout << format("setting Y.dt_Phi = PY for i=%s\n")
	% Y.ghosted_interval().describe_me();
	for (int i = Y.ghosted_min_i() ; i <= Y.ghosted_max_i() ; ++i)
	{
	const fp x = Y.rstar_of_i(i);
	gf_Y_dt_Phi(i) = PY(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_Y_dt_Phi(i)=PY(x)=" << PY(x) << "\n";
	}

//
// test aX_plus_bY()
//
  {
cout << format("setting Z_dt_Phi = PZ for i=%s\n")
	% Z.ghosted_interval().describe_me();
	for (int i = Z.ghosted_min_i() ; i <= Z.ghosted_max_i() ; ++i)
	{
	const fp x = Z.rstar_of_i(i);
	gf_Z_dt_Phi(i) = PZ(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_Z_dt_Phi(i)=PZ(x)=" << PZ(x) << "\n";
	}

interval I(Z.ghosted_min_i()+5, Z.ghosted_max_i()-4);
const fp aX = 3.14;
const fp aY = -2.718;
cout << format("aX_plus_bY(I=%s, aX=%g, aY=%g)\n") % I.describe_me() % aX % aY;
smp::gwag_fns::aX_plus_bY(I,
			  aX,X,  aY,Y,
			  Z);
cout << format("checking: Z.ghosted_interval()=%s I=%s\n")
	% Z.ghosted_interval().describe_me() % I.describe_me();
	for (int i = Z.ghosted_min_i() ; i <= Z.ghosted_max_i() ; ++i)
	{
	const fp x = Z.rstar_of_i(i);
	const field should_be = I.contains_point(i)
				? aX*PX(x) + aY*PY(x)
				: PZ(x);
	const field got = gf_Z_dt_Phi(i);
	if (verbose >= 8)
		{
		cout << format("   i=%d x=%g") % i % x
		     << "   should_be=" << should_be
		     << "   got=" << got
		     << "\n";
		cout << std::flush;
		}
	assert(fuzzy<fp>::EQ(got, should_be));
	}
  }


//
// test aX()
//
  {
cout << format("setting gf_Z_dt_Phi = PZ for i=%s\n")
	% Z.ghosted_interval().describe_me();
	for (int i = Z.ghosted_min_i() ; i <= Z.ghosted_max_i() ; ++i)
	{
	const fp x = Z.rstar_of_i(i);
	gf_Z_dt_Phi(i) = PZ(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_Z_dt_Phi(i)=PZ(x)=" << PZ(x) << "\n";
	}
interval I(Z.ghosted_min_i()+3, Z.ghosted_max_i()-7);
const fp a = -42.169;
cout << format("aX(I=%s, a=%g)\n") % I.describe_me() % a;
smp::gwag_fns::aX(I,
		  a, X,
		  Z);
cout << format("checking: Z.ghosted_interval()=%s i=%s\n")
	% Z.ghosted_interval().describe_me() % I.describe_me();
	for (int i = Z.ghosted_min_i() ; i <= Z.ghosted_max_i() ; ++i)
	{
	const fp x = Z.rstar_of_i(i);
	const field should_be = I.contains_point(i)
				? a*PX(x)
				: PZ(x);
	const field got = gf_Z_dt_Phi(i);
	if (verbose >= 8)
		{
		cout << format("   i=%d x=%g") % i % x
		     << "   should_be=" << should_be
		     << "   got=" << got
		     << "\n";
		cout << std::flush;
		}
	assert(fuzzy<fp>::EQ(got, should_be));
	}
  }


//
// test copy()
//
  {
cout << format("setting Z_Phi := PZ and gf_W_dt_Phi := PW for i=%s\n")
	% W.ghosted_interval().describe_me();
	for (int i = W.ghosted_min_i() ; i <= W.ghosted_max_i() ; ++i)
	{
	const fp x = Z.rstar_of_i(i);
	gf_Z_Phi   (i) = PZ(x);
	gf_W_dt_Phi(i) = PW(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_W_dt_Phi(i)=PW(x)=" << PW(x) << "\n";
	}

interval I(W.ghosted_min_i()+4, W.ghosted_max_i()-6);
cout << format("copy(I=%s, Z[Phi] --> W[dt_Phi])\n") % I.describe_me();
smp::gwag_fns::copy(I,
		    Z, util::interval(Z_Phi_gfn   ,Z_Phi_gfn   ),
		    W, util::interval(W_dt_Phi_gfn,W_dt_Phi_gfn));
cout << format("checking: W.ghosted_interval()=%s i=%s\n")
	% W.ghosted_interval().describe_me() % I.describe_me();

	for (int i = W.ghosted_min_i() ; i <= W.ghosted_max_i() ; ++i)
	{
	const fp x = W.rstar_of_i(i);
	const field should_be = I.contains_point(i)
				? PZ(x)
				: PW(x);
	const field got = gf_W_dt_Phi(i);
	if (verbose >= 8)
		{
		cout << format("   i=%d x=%g") % i % x
		     << "   should_be=" << should_be
		     << "   got=" << got
		     << "\n";
		cout << std::flush;
		}
	assert(fuzzy<fp>::EQ(got, should_be));
	}
  }

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests the gwag_fns:: inner-product, norm, and
// orthogonalization functions.
//
namespace {
void test_inner_product_etal(smp::gwag& G)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << "testing /gwag/ inner-product, norm, and orthogonalization functions\n";

const fp t = 3.125;
const two_intervals II(interval(G.ghosted_min_i(), 49),
		       interval(53, G.ghosted_max_i()));
cout << format("   II: %s\n") % II.describe_me();

cout << "constructing /gwag/ objects X, Y, Z, W\n";
smp::gwag X(G, t, G.output_directory_name(), "X");
smp::gwag Y(G, t, G.output_directory_name(), "Y");
smp::gwag Z(G, t, G.output_directory_name(), "Z");
smp::gwag W(G, t, G.output_directory_name(), "W");

cout << "constructing gridfns for gwag-arithmetic tests\n";
util::gridfn<field> gf_X_Phi(G.ghosted_interval(), "X_Phi");
util::gridfn<field> gf_Y_Phi(G.ghosted_interval(), "Y_Phi");
util::gridfn<field> gf_Z_Phi(G.ghosted_interval(), "Z_Phi");
util::gridfn<field> gf_W_Phi(G.ghosted_interval(), "W_Phi");
util::gridfn<field> gf_X_dt_Phi(G.ghosted_interval(), "X_dt_Phi");
util::gridfn<field> gf_Y_dt_Phi(G.ghosted_interval(), "Y_dt_Phi");
util::gridfn<field> gf_Z_dt_Phi(G.ghosted_interval(), "Z_dt_Phi");
util::gridfn<field> gf_W_dt_Phi(G.ghosted_interval(), "W_dt_Phi");

cout << "registering gridfns\n";
const int X_Phi_gfn    = X.register_gridfn(gf_X_Phi   , 0x0);
const int X_dt_Phi_gfn = X.register_gridfn(gf_X_dt_Phi, 0x0);
const int Y_Phi_gfn    = Y.register_gridfn(gf_Y_Phi   , 0x0);
const int Y_dt_Phi_gfn = Y.register_gridfn(gf_Y_dt_Phi, 0x0);
const int Z_Phi_gfn    = Z.register_gridfn(gf_Z_Phi   , 0x0);
const int Z_dt_Phi_gfn = Z.register_gridfn(gf_Z_dt_Phi, 0x0);
const int W_Phi_gfn    = W.register_gridfn(gf_W_Phi   , 0x0);
const int W_dt_Phi_gfn = W.register_gridfn(gf_W_dt_Phi, 0x0);
cout << format("   X_Phi_gfn=%d X_dt_Phi_gfn=%d\n") % X_Phi_gfn % X_dt_Phi_gfn;
cout << format("   Y_Phi_gfn=%d Y_dt_Phi_gfn=%d\n") % Y_Phi_gfn % Y_dt_Phi_gfn;
cout << format("   Z_Phi_gfn=%d Z_dt_Phi_gfn=%d\n") % Z_Phi_gfn % Z_dt_Phi_gfn;
cout << format("   W_Phi_gfn=%d W_dt_Phi_gfn=%d\n") % W_Phi_gfn % W_dt_Phi_gfn;
const interval X_gfn_range(min(X_Phi_gfn, X_dt_Phi_gfn),
				 max(X_Phi_gfn, X_dt_Phi_gfn));
const interval Y_gfn_range(min(Y_Phi_gfn, Y_dt_Phi_gfn),
				 max(Y_Phi_gfn, Y_dt_Phi_gfn));
const interval Z_gfn_range(min(Z_Phi_gfn, Z_dt_Phi_gfn),
				 max(Z_Phi_gfn, Z_dt_Phi_gfn));
const interval W_gfn_range(min(W_Phi_gfn, W_dt_Phi_gfn),
				 max(W_Phi_gfn, W_dt_Phi_gfn));
cout << format("   X_gfn_range: %s\n") % X_gfn_range.describe_me();
cout << format("   Y_gfn_range: %s\n") % Y_gfn_range.describe_me();
cout << format("   Z_gfn_range: %s\n") % Z_gfn_range.describe_me();
cout << format("   W_gfn_range: %s\n") % W_gfn_range.describe_me();
assert(X_gfn_range == Y_gfn_range);
assert(X_gfn_range == Z_gfn_range);
assert(X_gfn_range == W_gfn_range);
const interval gfn_range = X_gfn_range;
cout << format("   ==> common gfn_range: %s\n") % gfn_range.describe_me();

const int degree_X = 4;
const int degree_Y = 3;
const fp x_scale = util::average(std::abs(Z.nominal_min_rstar()),
				 std::abs(Z.nominal_max_rstar()));
cout << format("constructing random polymomial PX: degree_X=%d, x_scale=%g\n")
	% degree_X % x_scale;
util::random_polynomial_1D<field,fp> PX(degree_X, x_scale);
cout << format("constructing random polymomial PY: degree_Y=%d, x_scale=%g\n")
	% degree_Y % x_scale;
util::random_polynomial_1D<field,fp> PY(degree_Y, x_scale);

cout << "setting X.dt_Phi = PX\n";
	for (int i = X.ghosted_min_i() ; i <= X.ghosted_max_i() ; ++i)
	{
	const fp x = X.rstar_of_i(i);
	gf_X_dt_Phi(i) = PX(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_X_dt_Phi(i)=PX(x)=" << PX(x) << "\n";
	}
cout << "setting Y.dt_Phi = PY\n";
	for (int i = Y.ghosted_min_i() ; i <= Y.ghosted_max_i() ; ++i)
	{
	const fp x = Y.rstar_of_i(i);
	gf_Y_dt_Phi(i) = PY(x);
	if (verbose >= 10)
		cout << format("   i=%d x=%g") % i % x
		     << "   set gf_Y_dt_Phi(i)=PY(x)=" << PY(x) << "\n";
	}

//
// the actual tests
//
test_pointwise_inner_product(gfn_range, X, Y, X.ghosted_min_i());
test_single_interval_inner_product(gfn_range, X, Y);
test_inner_product_and_norm_linearity(gfn_range, II, X, Y);
test_unit_vector_inner_product(gfn_range, II, X, Y);
test_inner_product_convergence(G.BH(), G.get_ell_emm());
test_orthogonalize(gfn_range, II, X, Y, Z, W);
test_orthogonalize2(gfn_range, II, X, Y, Z);

cout << "all inner-product-etal tests ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests
//   gwag_fns::pointwise_inner_product()
//
namespace {
void test_pointwise_inner_product(const interval& gfn_range,
				  smp::gwag& X, smp::gwag& Y,
				  const int i)
{
cout << "testing /pointwise_inner_product()/\n";
const int X_Phi_gfn    = X.gfn_of_gridfn_name("X_Phi");
const int X_dt_Phi_gfn = X.gfn_of_gridfn_name("X_dt_Phi");
const int Y_Phi_gfn    = Y.gfn_of_gridfn_name("Y_Phi");
const int Y_dt_Phi_gfn = Y.gfn_of_gridfn_name("Y_dt_Phi");
assert(X_Phi_gfn    >= 0);
assert(X_dt_Phi_gfn >= 0);
assert(Y_Phi_gfn    >= 0);
assert(Y_dt_Phi_gfn >= 0);
util::gridfn<field>& X_Phi    = X.get_gridfn(X_Phi_gfn);
util::gridfn<field>& X_dt_Phi = X.get_gridfn(X_dt_Phi_gfn);
util::gridfn<field>& Y_Phi    = Y.get_gridfn(Y_Phi_gfn);
util::gridfn<field>& Y_dt_Phi = Y.get_gridfn(Y_dt_Phi_gfn);

X_Phi   (i) = field( 2.0, -3.0);
X_dt_Phi(i) = field(-3.0,  4.0);
Y_Phi   (i) = field(-1.5, -5.0);
Y_dt_Phi(i) = field( 2.0,  7.0);

const inner_product_t ip_should_be =   std::conj(X_Phi   (i))*Y_Phi   (i)
				     + std::conj(X_dt_Phi(i))*Y_dt_Phi(i);
print_number("inner product should be     ", ip_should_be, "\n");

const inner_product_t ip_got = smp::gwag_fns::
			       pointwise_inner_product(gfn_range, X, Y, i);
print_number("pointwise_inner_product() = ", ip_got      , "\n");

assert(fuzzy<fp>::EQ(ip_got, ip_should_be));

cout << "/pointwise_inner_product()/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests
//   single_interval_inner_product()
//
// We set up test data so that the pointwise inner product is a
// low-degree polynomial in /rstar/, so that /single_interval_inner_product()/
// will approximate the integral exactly.
//
namespace {
void test_single_interval_inner_product(const interval& gfn_range,
					smp::gwag& X, smp::gwag& Y)
{
const int X_Phi_gfn    = X.gfn_of_gridfn_name("X_Phi");
const int X_dt_Phi_gfn = X.gfn_of_gridfn_name("X_dt_Phi");
const int Y_Phi_gfn    = Y.gfn_of_gridfn_name("Y_Phi");
const int Y_dt_Phi_gfn = Y.gfn_of_gridfn_name("Y_dt_Phi");
assert(X_Phi_gfn    >= 0);
assert(X_dt_Phi_gfn >= 0);
assert(Y_Phi_gfn    >= 0);
assert(Y_dt_Phi_gfn >= 0);
util::gridfn<field>& X_Phi    = X.get_gridfn(X_Phi_gfn);
util::gridfn<field>& X_dt_Phi = X.get_gridfn(X_dt_Phi_gfn);
util::gridfn<field>& Y_Phi    = Y.get_gridfn(Y_Phi_gfn);
util::gridfn<field>& Y_dt_Phi = Y.get_gridfn(Y_dt_Phi_gfn);

	for (int N_points  = 0 ;
		 N_points <= X.ghosted_interval().N_points() ;
	       ++N_points)
	{
	const int N_zones = N_points - 1;
	interval I(X.ghosted_min_i(), X.ghosted_min_i()+N_zones);
	assert(I.N_points() == N_points);	// sanity check
	cout << format(
"testing single_interval_inner_product() on %d-point interval %s\n"
		      )
		% N_points % I.describe_me();

	// do we use a linear or cubic polynomial for testing?
	const bool cubic_flag = (I.N_points() >= 8);
	cout << format("   testing using %s polynomial\n")
		% (cubic_flag ? "cubic" : "linear");

	const field X_Phi_a0    =              field( 1.23, -4.56);
	const field X_Phi_a1    =              field(-2.27,  3.18);
	const field Y_Phi_a0    =              field(-2.04, -1.77);
	const field Y_Phi_a1    = cubic_flag ? field(-0.77,  1.16) : field(0);
	const field Y_Phi_a2    = cubic_flag ? field( 1.47,  2.20) : field(0);
	const field X_dt_Phi_a0 =              field(-3.11,  2.28);
	const field X_dt_Phi_a1 = cubic_flag ? field( 1.06,  1.37) : field(0);
	const field X_dt_Phi_a2 = cubic_flag ? field(-2.41, -1.58) : field(0);
	const field Y_dt_Phi_a0 =              field( 2.29, -0.56);
	const field Y_dt_Phi_a1 =              field( 1.04, -0.92);

		for (int i = I.min_i() ; i <= I.max_i() ; ++i)
		{
		const fp x = X.rstar_of_i(i);
		X_Phi   (i) = X_Phi_a0 + X_Phi_a1*x;
		Y_Phi   (i) = Y_Phi_a0 + Y_Phi_a1*x + Y_Phi_a2*x*x;
		X_dt_Phi(i) = X_dt_Phi_a0 + X_dt_Phi_a1*x + X_dt_Phi_a2*x*x;
		Y_dt_Phi(i) = Y_dt_Phi_a0 + Y_dt_Phi_a1*x;
		}

	// coeffs of pointwise-inner-product (PIP) polynomial
	const field PIP_a0 =   std::conj(X_Phi_a0   ) * Y_Phi_a0
			     + std::conj(X_dt_Phi_a0) * Y_dt_Phi_a0;
	const field PIP_a1 =   std::conj(X_Phi_a0   ) * Y_Phi_a1
			     + std::conj(X_Phi_a1   ) * Y_Phi_a0
			     + std::conj(X_dt_Phi_a0) * Y_dt_Phi_a1
			     + std::conj(X_dt_Phi_a1) * Y_dt_Phi_a0;
	const field PIP_a2 =   std::conj(X_Phi_a0   ) * Y_Phi_a2
			     + std::conj(X_Phi_a1   ) * Y_Phi_a1
			     + std::conj(X_dt_Phi_a1) * Y_dt_Phi_a1
			     + std::conj(X_dt_Phi_a2) * Y_dt_Phi_a0;
	const field PIP_a3 =   std::conj(X_Phi_a1   ) * Y_Phi_a2
			     + std::conj(X_dt_Phi_a2) * Y_dt_Phi_a1;

	if (! cubic_flag)
		{
		cout << "   linear ==> verify quadratic & cubic coeffs == 0\n";
		assert(PIP_a2 == field(0.0));
		assert(PIP_a3 == field(0.0));
		}

	// check that we setup the PIP polynomial correctly
	cout << "   testing pointwise-inner-product polynomial\n";
		for (int i = I.min_i() ; i <= I.max_i() ; ++i)
		{
		const fp x = X.rstar_of_i(i);
		const inner_product_t PIP_got
			= smp::gwag_fns
			     ::pointwise_inner_product(gfn_range, X, Y, i);

		const inner_product_t PIP_poly
			= PIP_a0 + PIP_a1*x + PIP_a2*x*x + PIP_a3*x*x*x;

		assert(fuzzy<fp>::EQ(PIP_poly, PIP_got));
		}

	const inner_product_t IP_got
		= smp::gwag_fns::inner_product(gfn_range, I, X, Y);
	print_number("   computed S-I I-P = ", IP_got, "\n");

	if	(I.N_points() == 0)
		assert(IP_got == inner_product_t(0));
	else if (I.N_points() == 1)	
		assert(
		  IP_got == smp::gwag_fns
			       ::pointwise_inner_product(gfn_range,
							 X, Y,
							 I.min_i())
		      );
	else if (!cubic_flag)
		{
		//
		// test using linear polynomial
		//
		const fp xmin = X.rstar_of_i(I.min_i());
		const fp xmax = X.rstar_of_i(I.max_i());
		const field PIP_xmin = PIP_a0 + PIP_a1*xmin;
		const field PIP_xmax = PIP_a0 + PIP_a1*xmax;
		const field PIP_integral
			= (xmax-xmin) * util::average(PIP_xmin, PIP_xmax);
		print_number("   correct integral = ", PIP_integral, "\n");
		assert(fuzzy<fp>::EQ(IP_got, PIP_integral));
		}
	else	{
		assert(cubic_flag);		// sanity check
		
		// indefinite integral of pointwise inner product
		// ... this is a *quartic* polynomial
		const field II_PIP_a1 = PIP_a0;
		const field II_PIP_a2 = (1.0/2.0)*PIP_a1;
		const field II_PIP_a3 = (1.0/3.0)*PIP_a2;
		const field II_PIP_a4 = (1.0/4.0)*PIP_a3;

		// definite integral of pointwise inner product
		const fp xmin = X.rstar_of_i(I.min_i());
		const fp xmax = X.rstar_of_i(I.max_i());
		const field DI_PIP =   II_PIP_a1 * (     xmax  -      xmin )
				     + II_PIP_a2 * (pow2(xmax) - pow2(xmin))
				     + II_PIP_a3 * (pow3(xmax) - pow3(xmin))
				     + II_PIP_a4 * (pow4(xmax) - pow4(xmin));
		print_number("   correct integral = ", DI_PIP, "\n");
		assert(fuzzy<fp>::EQ(IP_got, DI_PIP));
		}
	}

cout << "/single_interval_inner_product()/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests the linearity of
//   gwag_fns::inner_product()
//   gwag_fns::inner_product_norm()
//
namespace {
void test_inner_product_and_norm_linearity(const interval& gfn_range,
					   const two_intervals& II,
					   smp::gwag& X, smp::gwag& Y)
{
cout << "testing inner-product & inner-product-norm linearity\n";
const fp X_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, X);
const fp Y_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Y);
const inner_product_t X_dot_Y
	= smp::gwag_fns::inner_product(gfn_range, II, X,Y);
cout << "   original X_norm  = "; print_number(X_norm ) ; cout << "\n";
cout << "            Y_norm  = "; print_number(Y_norm ) ; cout << "\n";
cout << "            X_dot_Y = "; print_number(X_dot_Y) ; cout << "\n";

// rescale /X/ by /X_factor/ and /Y/ by /Y_factor/
const fp X_factor = 1.234;
const fp Y_factor = -2.415;
cout << format("   rescaling X by X_factor=%.15g\n") % X_factor;
cout << format("             Y by Y_factor=%.15g\n") % Y_factor;
smp::gwag_fns::aX(gfn_range,
		  X.ghosted_interval(),
		  static_cast<field>(X_factor), X,
		  X);
smp::gwag_fns::aX(gfn_range,
		  Y.ghosted_interval(),
		  static_cast<field>(Y_factor), Y,
		  Y);

const fp rescaled_X_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, X);
const fp rescaled_Y_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Y);
const inner_product_t rescaled_X_dot_Y
	= smp::gwag_fns::inner_product(gfn_range, II, X,Y);
cout << "   rescaled X_norm  = "; print_number(rescaled_X_norm ) ; cout << "\n";
cout << "            Y_norm  = "; print_number(rescaled_Y_norm ) ; cout << "\n";
cout << "            X_dot_Y = "; print_number(rescaled_X_dot_Y) ; cout << "\n";
assert(fuzzy<fp>::EQ(rescaled_X_norm , std::abs(X_factor)*X_norm));
assert(fuzzy<fp>::EQ(rescaled_Y_norm , std::abs(Y_factor)*Y_norm));
assert(fuzzy<fp>::EQ(rescaled_X_dot_Y, X_factor*Y_factor*X_dot_Y));

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests
//   gwag_fns::unit_vector_inner_product()
//
namespace {
void test_unit_vector_inner_product(const interval& gfn_range,
				    const two_intervals& II,
				    smp::gwag& X, smp::gwag& Y)
{
cout << "testing unit-vector inner-product\n";
const fp X_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, X);
const fp Y_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Y);
const inner_product_t X_dot_Y
	= smp::gwag_fns::inner_product(gfn_range, II, X,Y);
cout << "   original X_norm  = "; print_number(X_norm ) ; cout << "\n";
cout << "            Y_norm  = "; print_number(Y_norm ) ; cout << "\n";
cout << "            X_dot_Y = "; print_number(X_dot_Y) ; cout << "\n";

inner_product_t uvip_X_uvdot_Y;
fp uvip_X_norm, uvip_Y_norm;
std::tie(uvip_X_uvdot_Y, uvip_X_norm, uvip_Y_norm)
	= smp::gwag_fns::unit_vector_inner_product(gfn_range, II, X, Y);
cout << "   gwag_fns::unit_vector_inner_product() returned\n";
cout << "   uvip_X_uvdot_Y = "; print_number(uvip_X_uvdot_Y); cout << "\n";
cout << "   uvip_X_norm = "; print_number(uvip_X_norm); cout << "\n";
cout << "   uvip_Y_norm = "; print_number(uvip_Y_norm); cout << "\n";
cout << "checking those norms\n";
assert(fuzzy<fp>::EQ(uvip_X_norm, X_norm));
assert(fuzzy<fp>::EQ(uvip_Y_norm, Y_norm));

// compute the unit vectors
cout << "rescaling X,Y so that they should be unit vectors\n";
smp::gwag_fns::aX(gfn_range,
		  X.ghosted_interval(),
		  static_cast<field>(1.0/X_norm), X,
		  X);
smp::gwag_fns::aX(gfn_range,
		  Y.ghosted_interval(),
		  static_cast<field>(1.0/Y_norm), Y,
		  Y);

cout << "checking that X and Y are now unit vectors\n";
const fp uv_X_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, X);
const fp uv_Y_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Y);
cout << format("   got uv_X_norm = %.15g\n") % uv_X_norm;
cout << format("       uv_Y_norm = %.15g\n") % uv_Y_norm;
assert(fuzzy<fp>::EQ(uv_X_norm, 1.0));
assert(fuzzy<fp>::EQ(uv_Y_norm, 1.0));

cout << "computing inner product of unit-vectors X and Y\n";
const inner_product_t uv_X_dot_Y
	= smp::gwag_fns::inner_product(gfn_range, II, X,Y);
cout << "   uv_X_dot_Y = "; print_number(uv_X_dot_Y); cout << "\n";
cout << "checking the unit-vector inner product\n";
assert(fuzzy<fp>::EQ(uvip_X_uvdot_Y, uv_X_dot_Y));

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests the convergence of
//   gwag_fns::inner_product()
// as the grid is refined.
//
// We set up the grid functions
//   X(i) = A(x) + iB(x)
//   Y(i) = C(x) + iD(x)
// where
//   A(x) = sin(x)	B(x) = x*cos(x)
//   C(x) = exp(x)	D(x) = x*exp(x)
// so that
//   <X, Y> = int(conj[Phi]*dt_Phi, x)
//          = int((A-iB)(C+iD), x)
//          = int(AC+BD + i(AD-BC), x)
// Sage v10.5.beta0 says this integral is
// real part:
//   sage: integrate(sin(x)*exp(x) + x*cos(x)*x*exp(x), x)
//   1/2*(x^2 - 1)*cos(x)*e^x + 1/2*(x^2 - 2*x + 1)*e^x*sin(x)
//   - 1/2*(cos(x) - sin(x))*e^x
// imag part:
//   sage: integrate(sin(x)*x*exp(x) - x*cos(x)*exp(x), x)
//   -1/2*(x - 1)*cos(x)*e^x - 1/2*x*cos(x)*e^x - 1/2*(x - 1)*e^x*sin(x)
//   + 1/2*x*e^x*sin(x)
//
namespace {
void test_inner_product_convergence(const Schw::black_hole& BH,
				    const smp::ell_emm& lm)
{
cout << "testing inner product convergence\n";
set_parameter<bool>("output_number::use_max_precision_g_format", true);

const fp xmin_sentinal = -1.0;		// negative values with xmax < xmin
const fp xmax_sentinal = -2.0;		// specify an empty interval
do_convergence_test(BH, lm,
		    false,
		    0.37,          0.88,
		    xmin_sentinal, xmax_sentinal);
do_convergence_test(BH, lm,
		    true,
		    0.11,          0.42         ,
		    xmin_sentinal, xmax_sentinal);
do_convergence_test(BH, lm,
		    true,
		    xmin_sentinal, xmax_sentinal,
		    0.23,          0.79         );
do_convergence_test(BH, lm,
		    true,
                    0.16,          0.43,
		    0.55,          0.91         );

cout << "all inner-product convergence tests done\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function does a convergence test for the inner product,
// over a specified interval or pair-of-intervals.
//
// Arguments:
// two_intervals_flag
//	= if false, the test is done on the /interval/ defined by
//           [xmin1, xmax1]
//        if true, the test is done on the /two_intervals/ defined by
//           [xmin1, xmax1] and [xmin2,xmax2]; with xmin/xmax values < 0
//           being a sentinal to specify an empty /interval/
//
namespace {
void do_convergence_test(const Schw::black_hole& BH,
			 const smp::ell_emm& lm,
			 const bool two_intervals_flag,
			 const fp xmin1, const fp xmax1,
			 const fp xmin2, const fp xmax2)
{
cout << format(
"doing convergence test: two_intervals_flag=%s\n"
"                        xmin1=%g xmax1=%g\n"
"                        xmin2=%g xmax2=%g\n"
	      )
	% name_of_bool(two_intervals_flag)
	% xmin1 % xmax1
	% xmin2 % xmax2;

constexpr int N_try_dx = 6;
const std::array<fp, N_try_dx> try_dx
	= { 1.0/100, 0.5/100, 0.25/100, 0.125/100, 0.0625/100, 0.03125/100 };
std::array<field, N_try_dx> IP_numerical_of_dx;
std::array<fp, N_try_dx> abs_IP_diff_of_dx;

	for (int dxi = 0 ; dxi < N_try_dx ; ++dxi)
	{
	const fp dx = try_dx.at(dxi);
	cout << format("testing for dx=%g\n") % dx;

	//
	// set up a pair of /gwag/ objects,
	// each with rstar = 0.0(dx)1.0
	// and having the gridfns "gf_X" and "gf_Y" respectively
	//
	util::linear_map<fp>
	  rstar_map(0,
		    0.0, dx, 1.0,
		    "test_inner_product_convergence() rstar_map");

	// choose the test intervals
	const int sentinal_imin = util::empty_interval().min_i();
	const int sentinal_imax = util::empty_interval().max_i();
	const int imin1 = (xmin1 < 0.0) ? sentinal_imin
					: rstar_map.int_of_fp(xmin1);
	const int imax1 = (xmax1 < 0.0) ? sentinal_imax
					: rstar_map.int_of_fp(xmax1);
	const int imin2 = (xmin2 < 0.0) ? sentinal_imin
					: rstar_map.int_of_fp(xmin2);
	const int imax2 = (xmax2 < 0.0) ? sentinal_imax
					: rstar_map.int_of_fp(xmax2);
	const interval int_iminmax(imin1, imax1);
	const interval int_iminmax1(imin1, imax1);
	const interval int_iminmax2(imin2, imax2);
	const two_intervals two_int_iminmax(int_iminmax1, int_iminmax2);
	if (two_intervals_flag)
		cout << "two_int_iminmax: "
		     << two_int_iminmax.describe_me(rstar_map, "i", "x")
		     << "\n";
	   else cout << "int_iminmax: "
		     << int_iminmax.describe_me(rstar_map, "i", "x")
		     << "\n";

	const int molecule_radius
		= util::max_dx_or_dxx_4th_order_centered_radius();
	smp::ghost_zone
	  min_i_ghost_zone(interval(
			     rstar_map.min_int()-molecule_radius,
			     rstar_map.min_int()-1
				   ),
			   false);	// min end
	smp::ghost_zone
	  max_i_ghost_zone(interval(
			     rstar_map.max_int()+1,
			     rstar_map.max_int()+molecule_radius
				   ),
			   true);	// max end
	smp::geometry G(BH, lm,
			rstar_map,
			min_i_ghost_zone, max_i_ghost_zone,
			false, 0);	// no mesh refinement
	smp::gwag GX(G,
		     0.0,		// t_in
		     "/tmp",
		     "X_gwag");
	smp::gwag GY(G,
		     0.0,		// t_in
		     "/tmp",
		     "Y_gwag");

	util::gridfn<smp::field> gf_X(rstar_map.int_interval(), "gf_X");
	util::gridfn<smp::field> gf_Y(rstar_map.int_interval(), "gf_Y");
	const smp::gwag::gridfn_flags_t flags
		= static_cast<smp::gwag::gridfn_flags_t>(0u);
	const int X_gfn = GX.register_gridfn(gf_X, flags);
	const int Y_gfn = GY.register_gridfn(gf_Y, flags);
	assert(Y_gfn == X_gfn);
	const util::interval XY_gfn_range(X_gfn, Y_gfn);
	assert(XY_gfn_range.N_points() == 1);

	//
	// set up values in the gridfns
	//

		for (int i  = rstar_map.min_int() ;
			 i <= rstar_map.max_int() ;
		       ++i)
		{
		const fp x = rstar_map.fp_of_int(i);
		gf_X(i) = field(sin(x), x*cos(x));
		gf_Y(i) = field(exp(x), x*exp(x));
		}

	//
	// compute the correct (analytical) inner product
	// via the Sage formulas
	//
	const field IP_true = two_intervals_flag
			      ?   IP_definite_integral(xmin1, xmax1)
				+ IP_definite_integral(xmin2, xmax2)
			      : IP_definite_integral(xmin1, xmax1);

	//
	// compute the numerical inner product
	//
	const field IP_numerical
		= two_intervals_flag
		  ? smp::gwag_fns::inner_product(XY_gfn_range,
						 two_int_iminmax,
						 GX, GY)
		  : smp::gwag_fns::inner_product(XY_gfn_range,
						 int_iminmax,
						 GX, GY);

	const field IP_diff = IP_numerical - IP_true;
	IP_numerical_of_dx.at(dxi) = IP_numerical;
	const fp abs_IP_diff = std::abs(IP_diff);
	abs_IP_diff_of_dx.at(dxi) = abs_IP_diff;

	print_number("dx = ", dx, "\n");
	print_number("IP_true      = ", IP_true, "\n");
	print_number("IP_numerical = ", IP_numerical, "\n");
	print_number("IP_diff      = ", IP_diff, "\n");
	print_number("abs_IP_diff  = ", abs_IP_diff, "\n");
	cout << "\n";
	}

cout << "==> numerical-true convergence:\n";
	for (int dxi = 0 ; dxi+1 < N_try_dx ; ++dxi)
	{
	const fp lo_dx = try_dx.at(dxi);
	const fp hi_dx = try_dx.at(dxi+1);
	cout << "lo_dx="     <<  lo_dx
	     << "   hi_dx="  <<  hi_dx << "\n";
	const fp lo_diff = abs_IP_diff_of_dx.at(dxi);
	const fp hi_diff = abs_IP_diff_of_dx.at(dxi+1);
	const fp ratio = lo_diff / hi_diff;
	print_number("   ratio lo_diff/hi_diff = ", ratio, "\n");
	assert(ratio >= 10.0);
	assert(ratio <= 20.0);
	}

cout << "==> lo-hi numerical convergence:\n";
	for (int dxi = 0 ; dxi+2 < N_try_dx ; ++dxi)
	{
	const fp  lo_dx = try_dx.at(dxi);
	const fp med_dx = try_dx.at(dxi+1);
	const fp  hi_dx = try_dx.at(dxi+2);
	const field IP_numerical_lo  = IP_numerical_of_dx.at(dxi);
	const field IP_numerical_med = IP_numerical_of_dx.at(dxi+1);
	const field IP_numerical_hi  = IP_numerical_of_dx.at(dxi+2);
	const fp ratio =   std::abs(IP_numerical_lo  - IP_numerical_med)
			 / std::abs(IP_numerical_med - IP_numerical_hi );
	cout << "lo_dx="     <<  lo_dx
	     << "   med_dx=" << med_dx
	     << "   hi_dx="  <<  hi_dx << "\n";
	print_number("   ratio |lo-med|/|med-hi| = ", ratio, "\n");
	assert(ratio >= 10.0);
	assert(ratio <= 20.0);
	}

cout << "done with convergence tests for this set of xmin,xmax\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// Thi sfunction computes the true (analytical) inner product
// definite integral.
//

namespace {
field IP_definite_integral(const fp xmin, const fp xmax)
{
return (xmax < xmin)
       ? field(0.0, 0.0)	// empty interval
       : IP_indefinite_integral(xmax) - IP_indefinite_integral(xmin);
}
	  }

//******************************************************************************

//
// This function computes the true (analytical) inner product
// indefinite-integral via the Sage formmulas given in the header comments
// for /test_inner_product_convergence()/ (above).
//

namespace {
field IP_indefinite_integral(const fp x)
{
const fp real =   0.5*(pow2(x) - 1.0)*cos(x)*exp(x)
		+ 0.5*(pow2(x) - 2.0*x + 1.0)*exp(x)*sin(x)
		- 0.5*(cos(x) - sin(x))*exp(x);
const fp imag =  -0.5*(x-1)*cos(x)*exp(x)
		- 0.5*x*cos(x)*exp(x)
		- 0.5*(x-1)*exp(x)*sin(x)
		+ 0.5*x*exp(x)*sin(x);
return field(real,imag);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests that
//   gwag_fns::lambda_to_orthogonalize_gridfns()
// and
//   gwag_fns::orthogonalize_gridfns()
// do in fact orthogonalize.
//
namespace {
void test_orthogonalize
	(const interval& gfn_range,
	 const two_intervals& II,
	 smp::gwag& X, smp::gwag& Q, smp::gwag& Z, smp::gwag& W)
{
cout <<
  "testing that /lambda_to_orthogonalize_gridfns()/ actually orthogonalizes\n";

const inner_product_t Q_dot_X
	= smp::gwag_fns::inner_product(gfn_range, II, Q, X);
const fp Q_norm2 = smp::gwag_fns::inner_product_norm2(gfn_range, II, Q);
print_number("actual Q_dot_X = ", Q_dot_X, "\n");
print_number("       Q_norm2 = ", Q_norm2, "\n");

orthogonalize_lambda_t ortho_lambda;
inner_product_t ortho_Q_dot_X;
fp              ortho_Q_norm2;
std::tie(ortho_lambda, ortho_Q_dot_X, ortho_Q_norm2)
	= smp::gwag_fns::lambda_to_orthogonalize_gridfns(gfn_range, II, X, Q);
cout << "lambda_to_orthogonalize_gridfns() returned\n";
print_number("   ortho_lambda  = ", ortho_lambda, "\n");
print_number("   ortho_Q_dot_X = ", ortho_Q_dot_X, "\n");
print_number("   ortho_Q_norm2 = ", ortho_Q_norm2, "\n");

cout << "checking Q_dot_X and Q_norm2\n";
assert(fuzzy<fp>::EQ(ortho_Q_dot_X, Q_dot_X));
assert(fuzzy<fp>::EQ(ortho_Q_norm2, Q_norm2));

cout << "computing Z := linear combination X + lambda*Q\n";
smp::gwag_fns
   ::aX_plus_bY(gfn_range,
		Z.ghosted_interval(),
		static_cast<field>(1.0), X,
		static_cast<field>(ortho_lambda), Q,
		Z);
cout << "computing Z dot Q (should be 0)\n";
const inner_product_t Z_dot_Q
	= smp::gwag_fns::inner_product(gfn_range, II, Z, Q);
print_number("   Z_dot_Q = ", Z_dot_Q, "\n");
assert(fuzzy<fp>::EQ(Z_dot_Q, inner_product_t(0.0, 0.0)));

//**************************************

cout << "testing /orthogonalize_gridfns()\n";
orthogonalize_lambda_t ortho2_lambda;
inner_product_t ortho2_Q_dot_X;
fp              ortho2_Q_norm2;
std::tie(ortho2_lambda, ortho2_Q_dot_X, ortho2_Q_norm2)
	= smp::gwag_fns::orthogonalize_gridfns(gfn_range, II, X, Q, W);
cout << "orthogonalize_gridfns() returned\n";
print_number("   ortho2_lambda  = ", ortho2_lambda, "\n");
print_number("   ortho2_Q_dot_X = ", ortho2_Q_dot_X, "\n");
print_number("   ortho2_Q_norm2 = ", ortho2_Q_norm2, "\n");

cout << "checking that these match results of /lambda_to_orthogonalize()/\n";
assert(fuzzy<fp>::EQ(ortho2_lambda , ortho_lambda ));
assert(fuzzy<fp>::EQ(ortho2_Q_dot_X, ortho_Q_dot_X));
assert(fuzzy<fp>::EQ(ortho2_Q_norm2, ortho_Q_norm2));

cout <<
  "checking that orthogonalized gridfn matches\n"
  "   our-coded X + lambda*Q with lambda from /lambda_to_orthogonalize()\n";
assert(W.ghosted_interval() == Z.ghosted_interval());
    for (int gfn = gfn_range.min_i() ; gfn <= gfn_range.max_i() ; ++gfn)
    {
	for (int i = W.ghosted_min_i() ; i <= W.ghosted_max_i() ; ++i)
	{
	cout << format("   checking gfn=%d i=%d of %s\n")
		% gfn % i % W.ghosted_interval().describe_me();
	assert(fuzzy<fp>::EQ(W.get_gridfn(gfn)(i), Z.get_gridfn(gfn)(i)));
	}
    }

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests that when we compute an orthogonalized gwag /Z/,
// the norm of Z (regarded as a function of lambda) is in fact a minimum
// with respect to variations in lambda.
//
namespace {
void test_orthogonalize2
	(const interval& gfn_range,
	 const two_intervals& II,
	 smp::gwag& X, smp::gwag& Q, smp::gwag& Z)
{
cout <<
  "testing that ||orthogonalized gwag|| is a local minimum\n"
  "   with respect to variations in /lambda/\n";

cout << "testing /orthogonalize_gridfns()\n";
orthogonalize_lambda_t ortho_lambda;
std::tie(ortho_lambda, std::ignore, std::ignore)
	= smp::gwag_fns::orthogonalize_gridfns(gfn_range, II, X, Q, Z);
print_number("   ortho_lambda = ", ortho_lambda, "\n");

const fp ortho_Z_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Z);
print_number("   ortho_Z_norm = ", ortho_Z_norm, "\n");

const fp lambda_scale = std::abs(ortho_lambda);
print_number("lambda_scale = ", lambda_scale, "\n");

fp min_delta = util::numeric_constants<fp>::infinity();
const int N_trials = 10000;
	for (int trial = 1 ; trial <= N_trials ; ++trial)
	{
	const orthogonalize_lambda_t try_lambda
		= orthogonalize_lambda_t(lambda_scale*random_Gaussian(),
					 lambda_scale*random_Gaussian());
	const fp try_delta = test_ortho_norm_minimum(gfn_range,
						      II,
						      X, Q, Z,
						      N_trials, trial,
						      ortho_Z_norm, try_lambda);
	min_delta = std::min(min_delta, try_delta);
	}

cout << format("min delta in %d trials = %.10e\n") % N_trials % min_delta;
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a worker function for /test_orthogonalize2()/.
// This function checks a trial value of /lambda/ to see if this
// does indeed give
//   ||X + try_lambda*Q|| > ortho_Z_norm
//
// Results:
// This function returns the value
//   delta := ||X + try_lambda*Q|| - ortho_Z_norm
// (which should be > 0).
//
namespace {
fp test_ortho_norm_minimum(const interval& gfn_range,
			   const two_intervals& II,
			   smp::gwag& X, smp::gwag& Q, smp::gwag& Z,
			   const int N_trials, const int trial,
			   const fp ortho_Z_norm,
			   const orthogonalize_lambda_t try_lambda)
{
cout << format("trial %d of %d\n") % trial % N_trials;
print_number("   try_lambda =", try_lambda, "\n");

smp::gwag_fns
   ::aX_plus_bY(gfn_range,
		Z.ghosted_interval(),
		static_cast<field>(1.0), X,
		static_cast<field>(try_lambda), Q,
		Z);
const fp try_Z_norm = smp::gwag_fns::inner_product_norm(gfn_range, II, Z);
print_number("   ==> try_Z_norm = ", try_Z_norm, "\n");

assert(try_Z_norm > ortho_Z_norm);

const fp delta = try_Z_norm - ortho_Z_norm;
assert(delta > 0.0);	// sanity check
print_number("   > ortho_Z_norm = ", ortho_Z_norm);
print_number("   (delta = ", delta, ")\n");

return delta;
}
	  }


==> anc/smp-v8.10.23/src/evol/test_loaf.cc <==
// test_loaf -- test driver for /loaf/ and /loaf_fns::/ fns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_loaf.cc,v 1.43 2025/12/29 06:48:38 jonathan Exp $
//
// main
///
/// do_tests
/// check_static_bit_masks
/// make_loaf_and_check_slice_attributes
/// check_slice_indices_and_time_map
/// check_slice_names_and_times
/// fake_time_evolution_and_check_derivs
/// assign_to_current_slice
/// check_all_valid_slices_data
/// check_derivs
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr;
#include <vector>
#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "random_polynomial.hh"

#include "common.hh"
#include "black_hole.hh"
#include "ghost_zone.hh"

#include "hbar_semantics.hh"
#include "ell_emm.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "loaf.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;
using util::name_of_bool;
using param::get_parameter;
using param::set_parameter;

using namespace smp;

// declarations of functions local to this file
namespace {
void do_tests();
void check_static_bit_masks();
std::unique_ptr<loaf>
  make_loaf_and_check_slice_attributes(const Schw::black_hole& BH,
				       const ell_emm& lm);
void check_slice_indices_and_time_map(const loaf& L);
void check_slice_names_and_times(const loaf& L);
void fake_time_evolution_and_check_derivs(loaf& L);
void assign_to_current_slice(const util::random_polynomial_2D<field,fp>& rp,
			     loaf& L);
void check_all_valid_slices_data(const util::random_polynomial_2D<field,fp>& rp,
				 const loaf& L);
void check_derivs(const util::random_polynomial_2D<field,fp>& rp,
		  const loaf& L,
		  bool check_dt_flag, bool check_dtt_flag);
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const help_msg =
"usage: test_loaf  [ verbose=%d ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << help_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

int verbose = 0;

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::sscanf(argv[ap], "verbose=%d", &verbose) == 1)
		{ /* all ok ==> no-op here */ }
	else	{
		cerr << help_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

param::set_parameter<int>("verbose", verbose);

do_tests();
}

//******************************************************************************

namespace {
void do_tests()
{
check_static_bit_masks();

Schw::black_hole BH;
cout << "black hole: " << BH.describe_me() << "\n";

const ell_emm lm(3,1);
cout << "ell_emm: " << lm.describe_me() << "\n";

std::unique_ptr<loaf> L_ptr = make_loaf_and_check_slice_attributes(BH, lm);
loaf& L = *L_ptr;

check_slice_indices_and_time_map(L);
check_slice_names_and_times(L);

fake_time_evolution_and_check_derivs(L);

cout << "\n";
cout << "==> all ok!\n";
}
	  }

//******************************************************************************

//
// This function checks the static bit-mask functions.
// These don't need an actual /loaf/ object.
//
namespace {
void check_static_bit_masks()
{
cout << "checking static bit-mask functions\n";
assert(loaf::mask_for_bit_k(0) == 0x01u);
assert(loaf::mask_for_bit_k(1) == 0x02u);
assert(loaf::mask_for_bit_k(2) == 0x04u);
assert(loaf::mask_for_bit_k(3) == 0x08u);
assert(loaf::mask_for_bit_k(4) == 0x10u);
assert(loaf::mask_for_bit_k(5) == 0x20u);

assert(loaf::mask_for_all_bits_le_k(0) == 0x01u);
assert(loaf::mask_for_all_bits_le_k(1) == 0x03u);
assert(loaf::mask_for_all_bits_le_k(2) == 0x07u);
assert(loaf::mask_for_all_bits_le_k(3) == 0x0fu);
assert(loaf::mask_for_all_bits_le_k(4) == 0x1fu);
assert(loaf::mask_for_all_bits_le_k(5) == 0x3fu);

assert(loaf::mask_for_all_bits_le_k(1) == 0x03u);
assert(loaf::mask_for_all_bits_le_k(2) == 0x07u);
assert(loaf::mask_for_all_bits_le_k(3) == 0x0fu);
assert(loaf::mask_for_all_bits_le_k(4) == 0x1fu);
assert(loaf::mask_for_all_bits_le_k(5) == 0x3fu);

assert(loaf::mask_for_all_bits_ge_k(0) == 0x3fu);
assert(loaf::mask_for_all_bits_ge_k(1) == 0x3eu);
assert(loaf::mask_for_all_bits_ge_k(2) == 0x3cu);
assert(loaf::mask_for_all_bits_ge_k(3) == 0x38u);
assert(loaf::mask_for_all_bits_ge_k(4) == 0x30u);
assert(loaf::mask_for_all_bits_ge_k(5) == 0x20u);

assert(loaf::max_k() == 5);
assert(loaf::all_valid_data_flags_mask() == 0x3fu);
}
	  }

//******************************************************************************

//
// This function creates a /loaf/ and checks its main attributes.
// (These are combined into a single function because many of the
// attributes are local variables in this function.)
//
namespace {
std::unique_ptr<loaf>
  make_loaf_and_check_slice_attributes(const Schw::black_hole& BH,
				       const ell_emm& lm)
{
// nominal grid i=[5,15] x=0.5(0.1)1.5
const int nominal_min_i =  5;
const int nominal_max_i = 15;
const fp  nominal_min_rstar = 0.5;
const fp        Delta_rstar = 0.1;
const fp  nominal_max_rstar = 1.5;
util::linear_map
  nominal_rstar_coord_map(nominal_min_i, nominal_max_i,
			  nominal_min_rstar, Delta_rstar, nominal_max_rstar);

const int min_i_gz_width = 3;
const int max_i_gz_width = 2;
const util::interval min_i_gz_interval(nominal_min_i-min_i_gz_width,
				       nominal_min_i-1);
const util::interval max_i_gz_interval(nominal_max_i+1,
				       nominal_max_i+max_i_gz_width);
const smp::ghost_zone min_i_ghost_zone(min_i_gz_interval, false);
const smp::ghost_zone max_i_ghost_zone(max_i_gz_interval, true );
cout << "min_i_ghost_zone: " << min_i_ghost_zone.describe_me() << "\n";
cout << "max_i_ghost_zone: " << max_i_ghost_zone.describe_me() << "\n";

const fp current_t = 12.5;
const fp   Delta_t = 0.5;

const geometry geom(BH, lm,
		    nominal_rstar_coord_map,
		    min_i_ghost_zone, max_i_ghost_zone,
		    false, 0);
cout << "geometry: " << geom.describe_me() << "\n";

hbar_semantics hbar_is_BS(false, true);

set_parameter<std::string>("physics_system", "wavetoy");
cout << "constructing loaf object\n";
std::unique_ptr<loaf> L_ptr
	= std::make_unique<loaf>
			  (geom, current_t, Delta_t,
			   hbar_is_BS,
			   false, "zero", "mirror(+)",
			   "/tmp",
			   true, "loaf-slice.k=%d");
const loaf& L = *L_ptr;

cout << "basic checking slice indices /k/\n";
assert(loaf::min_k() == 0);
assert(loaf::max_k() == 5);

cout << "checking slice attributes\n";
	for (int k = L.min_k() ; k <= L.max_k() ; ++k)
	{
	const slice& S = L.get_slice(k);

	assert(S.nominal_interval() == nominal_rstar_coord_map.int_interval());

	assert(S.min_i_ghost_zone().width() == min_i_gz_width);
	assert(S.max_i_ghost_zone().width() == max_i_gz_width);

	assert(S.min_i_BC().BC_type() == "zero");
	assert(S.max_i_BC().BC_type() == "mirror(+)");

	assert(
	  fuzzy<fp>::EQ(S.rstar_coord_map().Delta_fp(),
			nominal_rstar_coord_map.Delta_fp())
	      );
	assert(fuzzy<fp>::EQ(S.rstar_of_i(nominal_min_i), nominal_min_rstar));
	assert(fuzzy<fp>::EQ(S.rstar_of_i(nominal_max_i), nominal_max_rstar));
	}

cout << "checking that all slices have valid_data_flag() = false\n";
assert(L.valid_data_flags_mask() == 0x0u);
	for (int k = L.min_k() ; k <= L.max_k() ; ++k)
	{
	assert(! L.valid_data_flag(k));
	}
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());

return L_ptr;
}
	  }

//******************************************************************************

//
// This function checks the /k/ and /k <--> t/ mappings.
//
namespace {
void check_slice_indices_and_time_map(const loaf& L)
{
cout << "more checking of slice indices /k/\n";
assert(loaf::min_k() == 0);
assert(loaf::max_k() == 5);
assert(loaf::max_k_for_partial_t () == 4);
assert(loaf::max_k_for_partial_tt() == 5);
assert(L.N_slices() == 6);
assert(! L.is_valid_k(-12));
assert(! L.is_valid_k( -5));
assert(! L.is_valid_k( -2));
assert(! L.is_valid_k( -1));
assert(  L.is_valid_k(  0));
assert(  L.is_valid_k(  1));
assert(  L.is_valid_k(  2));
assert(  L.is_valid_k(  3));
assert(  L.is_valid_k(  4));
assert(  L.is_valid_k(  5));
assert(! L.is_valid_k(  6));
assert(! L.is_valid_k(  7));
assert(! L.is_valid_k( 18));

cout << "checking stuff derived from the t map\n";
assert(loaf::current_k() == 0);
assert(L.current_t() == 12.5);
assert(L.min_t() == 10.0);
assert(L.max_t() == 12.5);
assert(L.t_of_k(0) == 12.5);
assert(L.t_of_k(1) == 12.0);
assert(L.t_of_k(2) == 11.5);
assert(L.t_of_k(3) == 11.0);
assert(L.t_of_k(4) == 10.5);
assert(L.t_of_k(5) == 10.0);
assert(L.k_of_t(12.5) == 0);
assert(L.k_of_t(12.0) == 1);
assert(L.k_of_t(11.5) == 2);
assert(L.k_of_t(11.0) == 3);
assert(L.k_of_t(10.5) == 4);
assert(L.k_of_t(10.0) == 5);
assert(! L.t_is_in_range_of_slices( 9.9));
assert(  L.t_is_in_range_of_slices(10.0));
assert(  L.t_is_in_range_of_slices(11.1));
assert(  L.t_is_in_range_of_slices(12.4));
assert(  L.t_is_in_range_of_slices(12.5));
assert(! L.t_is_in_range_of_slices(12.6));
assert(! L.t_is_in_range_of_slices(18.4));
}
	  }

//******************************************************************************

//
// This function checks the names and times of the slices.
//
namespace {
void check_slice_names_and_times(const loaf& L)
{
cout << "checking slice names\n";
assert(L.current_slice().name() == "loaf-slice.k=0");
assert(L.get_slice(1).name() == "loaf-slice.k=1");
assert(L.get_slice(2).name() == "loaf-slice.k=2");
assert(L.get_slice(3).name() == "loaf-slice.k=3");
assert(L.get_slice(4).name() == "loaf-slice.k=4");
assert(L.get_slice(5).name() == "loaf-slice.k=5");

cout << "checking slice times\n";
assert(L.current_slice().t() == 12.5);
assert(L.get_slice(1).t() == 12.0);
assert(L.get_slice(2).t() == 11.5);
assert(L.get_slice(3).t() == 11.0);
assert(L.get_slice(4).t() == 10.5);
assert(L.get_slice(5).t() == 10.0);
	for (int k = L.min_k() ; k <= L.max_k() ; ++k)
	{
	assert(fuzzy<fp>::EQ(L.get_slice(k).t(), L.t_of_k(k)));
	}
}
	  }

//******************************************************************************

//
// This function does a fake "time evolution"
// and checks that slice rotation and time finite differencing all work.
//
namespace {
void fake_time_evolution_and_check_derivs(loaf& L)
{
//
// we use
//   Phi = random_polymomial(t,rstar)
// so that
//   random-polynomial 1st argument ("x") = t
//   random-polynomial 2nd argument ("y") = rstar
//
cout << "setting up random polynomial for derivative tests\n";
util::random_polynomial_2D<field,fp> rp(4,		// degree
					10.0, 1.0);	// t,rstar scales

assert(L.current_t() == 12.5);
assign_to_current_slice(rp, L);		// assign to t=12.5 slice
assert(L.valid_data_flags_mask() == 0x1u);
assert(  L.valid_data_flag(0));
assert(! L.valid_data_flag(1));
assert(! L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "rotating slices\n";
L.rotate_slices();
assert(L.current_t() == 13.0);
assert(L.valid_data_flags_mask() == 0x2u);
assert(! L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(! L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

assert(L.current_t() == 13.0);
assign_to_current_slice(rp, L);		// assign to t=13.0 slice
assert(L.valid_data_flags_mask() == 0x3u);
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(! L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "rotating slices\n";
L.rotate_slices();
assert(L.current_t() == 13.5);
assert(L.valid_data_flags_mask() == 0x6u);
assert(! L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

assert(L.current_t() == 13.5);
assign_to_current_slice(rp, L);		// assign to t=13.5 slice
assert(L.valid_data_flags_mask() == 0x7u);
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "rotating slices\n";
L.rotate_slices();
assert(L.current_t() == 14.0);
assert(L.valid_data_flags_mask() == 0xeu);
assert(! L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

assert(L.current_t() == 14.0);
assign_to_current_slice(rp, L);		// assign to t=14.0 slice
assert(L.valid_data_flags_mask() == 0xfu);
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "rotating slices\n";
L.rotate_slices();
assert(L.current_t() == 14.5);
assert(L.valid_data_flags_mask() == 0x1eu);
assert(! L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(  L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

assert(L.current_t() == 14.5);
assign_to_current_slice(rp, L);		// assign to t=14.5 slice
assert(L.valid_data_flags_mask() == 0x1fu);
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(  L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
assert(  L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "checking that slice times are all ok\n";
assert(L.t_of_k(0) == 14.5);
assert(L.t_of_k(1) == 14.0);
assert(L.t_of_k(2) == 13.5);
assert(L.t_of_k(3) == 13.0);
assert(L.t_of_k(4) == 12.5);
assert(L.t_of_k(5) == 12.0);

check_derivs(rp, L, true, false);

cout << "rotating slices\n";
L.rotate_slices();
assert(L.current_t() == 15.0);
assert(L.valid_data_flags_mask() == 0x3eu);
assert(! L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(  L.valid_data_flag(4));
assert(  L.valid_data_flag(5));
assert(! L.all_inputs_valid_for_partial_t());
assert(! L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

assert(L.current_t() == 15.0);
assign_to_current_slice(rp, L);		// assign to t=15.0 slice
assert(L.valid_data_flags_mask() == 0x3fu);
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(  L.valid_data_flag(4));
assert(  L.valid_data_flag(5));
assert(  L.all_inputs_valid_for_partial_t());
assert(  L.all_inputs_valid_for_partial_tt());
check_all_valid_slices_data(rp, L);

cout << "checking that slice times are all ok\n";
assert(L.t_of_k(0) == 15.0);
assert(L.t_of_k(1) == 14.5);
assert(L.t_of_k(2) == 14.0);
assert(L.t_of_k(3) == 13.5);
assert(L.t_of_k(4) == 13.0);
assert(L.t_of_k(5) == 12.5);

cout << "checking /set_valid_data_flag()/ and /clear_valid_data_flag()/\n";
assert(  L.valid_data_flag(2));
L.clear_valid_data_flag(2);
assert(! L.valid_data_flag(2));
L.  set_valid_data_flag(2);
assert(  L.valid_data_flag(2));

cout << "checking /clear_all_noncurrent_slices_valid_data_flags()/\n";
assert(  L.valid_data_flag(0));
assert(  L.valid_data_flag(1));
assert(  L.valid_data_flag(2));
assert(  L.valid_data_flag(3));
assert(  L.valid_data_flag(4));
assert(  L.valid_data_flag(5));
L.clear_all_noncurrent_slices_valid_data_flags();
assert(  L.valid_data_flag(0));
assert(! L.valid_data_flag(1));
assert(! L.valid_data_flag(2));
assert(! L.valid_data_flag(3));
assert(! L.valid_data_flag(4));
assert(! L.valid_data_flag(5));
L.set_valid_data_flag(1);
L.set_valid_data_flag(2);
L.set_valid_data_flag(3);
L.set_valid_data_flag(4);
L.set_valid_data_flag(5);

check_derivs(rp, L, true, true);
}
	  }

//******************************************************************************

//
// This function assigns random-polynomial /Phi/ and /dt_Phi/ values
// to the /loaf/'s current slice.
//
namespace {
void assign_to_current_slice(const util::random_polynomial_2D<field,fp>& rp,
			     loaf& L)
{
const fp t = L.current_t();
cout << format(
"assigning random-polynomial /Phi/ and /dt_Phi/ values at t=%g\n"
	      )
	% t;
slice_wavetoy& LSW = L.current_slice().self_slice_wavetoy();
	for (int i = LSW.nominal_min_i() ; i <= LSW.nominal_max_i() ; ++i)
	{
	const fp rstar = LSW.rstar_of_i(i);
	LSW.   Phi(i) = rp.   fn(t, rstar);
	LSW.dt_Phi(i) = rp.dx_fn(t, rstar);
	}

L.set_valid_data_flag(L.current_k());
}
	  }

//******************************************************************************

//
// This function checks that each /loaf/ slice with valid data
// matches the random polynomial.
//
namespace {
void check_all_valid_slices_data(const util::random_polynomial_2D<field,fp>& rp,
				 const loaf& L)
{
	for (int k = L.min_k() ; k <= L.max_k(); ++k)
	{
	const fp t = L.t_of_k(k);
	cout << format("k=%d t=%g:\t") % k % t;
	if (L.valid_data_flag(k))
		{
		cout << "checking that slice matches random polynomial\n";
		const slice_wavetoy& LSW = L.get_slice(k).self_slice_wavetoy();
		int count = 0;
			for (int i  = LSW.nominal_min_i() ;
				 i <= LSW.nominal_max_i() ;
			       ++i)
			{
			const fp rstar = LSW.rstar_of_i(i);
			assert(
			  fuzzy<fp>::EQ(LSW.   Phi(i), rp.   fn(t, rstar))
			      );
			assert(
			  fuzzy<fp>::EQ(LSW.dt_Phi(i), rp.dx_fn(t, rstar))
			      );
			++count;
			}
		cout << format("==> slice matches (checked %d grid points)\n")
			% count;
		}
	   else cout << "slice does not contain valid data --> not checking\n";
	}
}
	  }

//******************************************************************************

//
// This function checks the pointwise 1st and/or 2nd time derivatives 
// computed by
//   loaf::partial_t_gridfn()
//   loaf::partial_tt_gridfn()
//   loaf_fns::partial_t_or_tt_of_gridfn_range()
// against the random-polymomial time derivatives.
//
#ifdef NOT_USED
// FIXME:
// This doesn't (yet) test
//   loaf_fns::compute_field_time_derivatives()
#endif
//
namespace {
void check_derivs(const util::random_polynomial_2D<field,fp>& rp,
		  const loaf& L,
		  const bool check_dt_flag, const bool check_dtt_flag)
{
const int k = L.current_k();
const fp  t = L.current_t();
cout << format(
"checking pointwise and slice derivatives at k=%d t=%g:\n"
"   check_{dt,dtt}_flag={%s,%s}\n"
	      )
	% k % t % name_of_bool(check_dt_flag) % name_of_bool(check_dtt_flag);

const slice& LCS = L.current_slice();

const int    Phi_gfn = LCS.gfn_of_gridfn_name(   "Phi");
const int dt_Phi_gfn = LCS.gfn_of_gridfn_name("dt_Phi");
assert(   Phi_gfn >= 0);
assert(dt_Phi_gfn >= 0);

std::unique_ptr<slice> derivs_S_ptr
	= make_slice_from_pattern_slice(LCS, "derivs_S");
slice_wavetoy& derivs_S = derivs_S_ptr->self_slice_wavetoy();

if (check_dt_flag)
	{
	const bool ok_flag
		= loaf_fns::
		  partial_t_or_tt_of_gridfn_range
			<field>
			(L, util::interval(Phi_gfn,Phi_gfn),
			 loaf_fns::loaf_op_partial_t,
			 derivs_S, util::interval(Phi_gfn,Phi_gfn));
	assert(ok_flag);
	}
if (check_dtt_flag)
	{
	const bool ok_flag
		= loaf_fns::
		  partial_t_or_tt_of_gridfn_range
			<field>
			(L, util::interval(Phi_gfn,Phi_gfn),
			 loaf_fns::loaf_op_partial_tt,
			 derivs_S, util::interval(dt_Phi_gfn,dt_Phi_gfn));
	assert(ok_flag);
	}

int count = 0;
	for (int i  = LCS.nominal_min_i() ; i <= LCS.nominal_max_i() ; ++i)
	{
	++count;
	const fp rstar = LCS.rstar_of_i(i);

	if (check_dt_flag)
		{
		// pointwise
		assert(
		  fuzzy<fp>::EQ( L.partial_t_gridfn<field>(Phi_gfn, i),
				 rp.dx_fn(t, rstar) )
		      );
		assert(
		  fuzzy<fp>::EQ( L.partial_t_gridfn<field>(dt_Phi_gfn, i),
				 rp.dxx_fn(t, rstar) )
		      );

		// slice
		assert(fuzzy<fp>::EQ(derivs_S.Phi(i), rp.dx_fn(t, rstar)));
		}

	if (check_dtt_flag)
		{
		// pointwise
		assert(
		  fuzzy<fp>::EQ( L.partial_tt_gridfn<field>(Phi_gfn, i),
				 rp.dxx_fn(t, rstar) )
		      );
#ifdef NOT_YET
		assert(
		  fuzzy<fp>::EQ( L.partial_tt_gridfn<field>(dt_Phi_gfn, i),
				 rp.dxxx_fn(t, rstar) )
		      );
#endif

		// slice
		assert(fuzzy<fp>::EQ(derivs_S.dt_Phi(i), rp.dxx_fn(t, rstar)));
		}
	}

cout << format(
"==> pointwise and slice time derivatives are ok (checked %d grid points)\n"
	      )
	% count;
}
	  }


==> anc/smp-v8.10.23/src/evol/test_slice.cc <==
// test_slice_wavetoy -- test driver for /slice/ and derived classes
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_slice.cc,v 1.77 2026/01/05 04:44:52 jonathan Exp $
//
// main
/// do_tests
/// test_slice_wavetoy
/// test_raw_finite_diff
/// test_generic_and_adjusted_FD
/// test_partial_r_fns_scalar
/// test_partial_r_fns_SH_tensor_at_point
/// test_slice_smp
//

#include <cassert>
#include <cstdlib>			// std::exit
#include <cstring>

#include <tuple>
#include <optional>
#include <memory>			// std::unique_ptr;
#include <iostream>
#include <string>
#include <limits>
#include "boost/format.hpp"

#include "util.hh"
#include "array.hh"
#include "param.hh"
#include "io.hh"
#include "linear_map.hh"
#include "gridfn.hh"
#include "random_polynomial.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "common.hh"

#include "misc.hh"
#include "finite_diff_radius.hh"
#include "tensor_indices.hh"
#include "which_hbar.hh"
#include "hbar_semantics.hh"
#include "SH_tensor_at_point.hh"
#include "ghost_zone.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "BC.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "particle.hh"
#include "pfes.hh"
#include "source_info.hh"

using std::strcmp;
using std::cout;
using std::cerr;
using boost::format;
using util::pow2;
using util::fuzzy;
using util::name_of_bool;
using util::name_of_type;
using util::print_number;
using util::random_Gaussian;
using param::get_parameter;
using param::set_parameter;
using smp::fp;
using smp::field;

// declarations of functions local to this file
namespace smp
	  {
namespace {
void do_tests();
void test_slice_wavetoy(const Schw::black_hole& BH,
			const ghost_zone& min_i_ghost_zone,
			const ghost_zone& max_i_ghost_zone,
			const std::string& min_i_BC_type,
			const std::string& max_i_BC_type,
			slice_wavetoy& S);
void test_raw_finite_diff(slice& S, const int gfn);
void test_generic_and_adjusted_FD(slice_smp& S, const bool do_source);
void test_partial_r_fns_scalar(slice_wavetoy& S);
void test_partial_r_fns_SH_tensor_at_point(slice_wavetoy& S);
void test_slice_smp(slice_smp& S_smp);
	  }
	  }

//******************************************************************************

//
// This program tests /slice/ and related classes.
//
// FIXME: the generic FD tests test only the effective-source scheme,
// not the point-particle scheme.
//
int main(int argc, const char* const argv[])
{
const char* const help_msg =
"usage: test_slice  [ verbose=%d ]\n"
"                   [ tolerance=%g ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << help_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

int verbose = 4;
fp tolerance = 1.0e-7;

	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::sscanf(argv[ap], "verbose=%d", &verbose) == 1)
		{ /* all ok ==> no-op here */ }
	else if (std::sscanf(argv[ap], "tolerance=%lg", &tolerance) == 1)
		{ /* all ok ==> no-op here */ }
	else	{
		cerr << help_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

set_parameter<int>("verbose", verbose);
fuzzy<fp>::set_tolerance(tolerance);
set_parameter<bool>("output_number::use_max_precision_g_format", true);

smp::do_tests();
}

//******************************************************************************

namespace smp
	  {
namespace {
void do_tests()
{
//
// main execution begins here
//

// directory for all the temp files for I/O tests
const std::string IO_directory_name("/usr/tmp");

Schw::black_hole BH;
cout << "black hole: " << BH.describe_me() << "\n";

// nominal grid i=[30,60] x=3.0(0.1)6.0
// 2-point ghost zones on min-end, 3-point on max-end

const util::interval min_i_gz_interval(28, 29);
const util::interval max_i_gz_interval(61, 63);
const util::interval  nominal_interval(30, 60);
const util::interval  ghosted_interval(28, 63);

const util::linear_map<fp> nominal_rstar_coord_map(nominal_interval,
						   3.0, 0.1, 6.0);
cout << "nominal rstar coord map: "
     << nominal_rstar_coord_map.describe_me() << "\n";

const ghost_zone min_i_ghost_zone(min_i_gz_interval, false);
const ghost_zone max_i_ghost_zone(max_i_gz_interval, true);
cout << "min_i_ghost_zone: " << min_i_ghost_zone.describe_me() << "\n";
cout << "max_i_ghost_zone: " << max_i_ghost_zone.describe_me() << "\n";
assert(min_i_ghost_zone.i_interval() == util::interval(28,29));
assert(max_i_ghost_zone.i_interval() == util::interval(61,63));
assert(  min_i_ghost_zone.is_min());
assert(! min_i_ghost_zone.is_max());
assert(! max_i_ghost_zone.is_min());
assert(  max_i_ghost_zone.is_max());

const bool is_mesh_refinement = true;
const int rl = 3;
const fp t = 4.25;

//**************************************

//
// geometry
//

cout << "constructing /ell_emm/ object\n";
ell_emm ell_emm_object(4, 3);

cout << "constructing /geometry/ object\n";
geometry geom(BH, ell_emm_object,
	      nominal_rstar_coord_map,
	      min_i_ghost_zone, max_i_ghost_zone,
	      is_mesh_refinement, rl);
cout << "geometry object:\n" << "  " << geom.describe_me() << "\n";

//**************************************

//
// slice_wavetoy
//

const std::string min_i_BC_type = "mirror(-)";
const std::string max_i_BC_type = "outgoing radiation";

  {
cout << "constructing /slice_wavetoy/ object with adjusted FD enabled\n";

slice_wavetoy SW(geom, t,
		 slice::slice_semantics_t::other,
		 min_i_BC_type, max_i_BC_type,
		 IO_directory_name, "state_wavetoy");

cout << "slice_wavetoy object:\n" << "  " << SW.describe_me() << "\n";
cout << "slice min_i_BC: "
     << SW.min_i_BC().describe_me()
     << "\n";
cout << "slice max_i_BC: "
     << SW.max_i_BC().describe_me()
     << "\n";

test_slice_wavetoy(BH,
		   min_i_ghost_zone, max_i_ghost_zone,
		   min_i_BC_type, max_i_BC_type,
		   SW);
test_raw_finite_diff(SW,
		     0);			// gfn of test gridfn
test_raw_finite_diff(SW,
		     1);			// gfn of test gridfn
  }

//**************************************

//
// slice_smp
//
const hbar_semantics hbar_is_BL(true, false);
const hbar_semantics hbar_is_BS(false, true);

  {
cout << "constructing /slice_smp/ object with adjusted FD NOT enabled\n";
slice_smp
  S_smp_esrc_no_adjusted_FD(geom, t,
			    slice::slice_semantics_t::state_vector,
			    hbar_is_BL,
			    false,		// don't enable adjusted FD
			    min_i_BC_type, max_i_BC_type,
			    IO_directory_name, "state_smp(esrc)");
cout << "slice_smp object:\n" << "  "
     << S_smp_esrc_no_adjusted_FD.describe_me() << "\n";
test_slice_smp(S_smp_esrc_no_adjusted_FD);
test_raw_finite_diff(S_smp_esrc_no_adjusted_FD,
		     tensor_indices::min_I());	// gfn of test gridfn
test_raw_finite_diff(S_smp_esrc_no_adjusted_FD,
		     tensor_indices::max_I());	// gfn of test gridfn
test_generic_and_adjusted_FD(S_smp_esrc_no_adjusted_FD,
			     false);			// don't use a source
  }

  {
cout << "constructing /slice_smp/ object with adjusted FD enabled\n";
slice_smp
  S_smp_esrc_with_adjusted_FD(geom, t,
			      slice::slice_semantics_t::state_vector,
			      hbar_is_BS,
			      true,		// enable adjusted FD
			      min_i_BC_type, max_i_BC_type,
			      IO_directory_name, "state_smp(esrc)");
cout << "slice_smp object:\n" << "  "
     << S_smp_esrc_with_adjusted_FD.describe_me() << "\n";
test_slice_smp(S_smp_esrc_with_adjusted_FD);
test_raw_finite_diff(S_smp_esrc_with_adjusted_FD,
		     tensor_indices::min_I());	// gfn of test gridfn
test_raw_finite_diff(S_smp_esrc_with_adjusted_FD,
		     tensor_indices::max_I());	// gfn of test gridfn
test_generic_and_adjusted_FD(S_smp_esrc_with_adjusted_FD,
			     false);			// don't use a source
test_generic_and_adjusted_FD(S_smp_esrc_with_adjusted_FD,
			     true);			// DO use a source
							// ==> test adjusted
							//     & generic FD
  }

cout << "\n";
cout << "all ok!\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests a /slice_wavetoy/ object.
//
namespace smp
	  {
namespace {
void test_slice_wavetoy(const Schw::black_hole& BH,
			const ghost_zone& min_i_ghost_zone,
			const ghost_zone& max_i_ghost_zone,
			const std::string& min_i_BC_type,
			const std::string& max_i_BC_type,
			slice_wavetoy& S)
{
cout << "testing /slice_wavetoy/ object\n";

cout << "checking gfn intervals\n";
const int    Phi_gfn = S.gfn_of_gridfn_name(   "Phi");
const int dt_Phi_gfn = S.gfn_of_gridfn_name("dt_Phi");
assert(   Phi_gfn >= 0);
assert(dt_Phi_gfn >= 0);
cout << format("   Phi_gfn=%d dt_Phi_gfn=%d\n") % Phi_gfn % dt_Phi_gfn;
assert( S.field_gridfns_gfn_range() == util::interval(Phi_gfn, Phi_gfn) );
assert(
  S.dt_field_gridfns_gfn_range()
  ==
  util::interval(dt_Phi_gfn, dt_Phi_gfn)
      );
assert(S.N_field_gridfns() == 1);

cout << "testing navigation in the class hierarchy\n";
assert(  S.is_slice_wavetoy());
assert(! S.is_slice_smp());
assert( S.this_slice_wavetoy() == &S);
assert( S.this_slice_smp() == nullptr);
assert(&S.self_slice_wavetoy() == &S);

cout << "testing time\n";
const fp old_time = S.t();
assert(fuzzy<fp>::EQ(old_time, 4.25));

S.set_time(6.375);
assert(fuzzy<fp>::EQ(S.t(), 6.375));

S.set_time(old_time);

cout << "testing cached functions of r\n";
const fp M = BH.mass();
const fp r28 = Schw::r_of_rstar(BH, 2.8);
const fp r30 = Schw::r_of_rstar(BH, 3.0);
const fp r60 = Schw::r_of_rstar(BH, 6.0);
const fp r63 = Schw::r_of_rstar(BH, 6.3);

assert(fuzzy<fp>::EQ(S.r_inv_of_i(28), 1.0/r28));
assert(fuzzy<fp>::EQ(S.r_inv_of_i(30), 1.0/r30));
assert(fuzzy<fp>::EQ(S.r_inv_of_i(60), 1.0/r60));
assert(fuzzy<fp>::EQ(S.r_inv_of_i(63), 1.0/r63));

assert(fuzzy<fp>::EQ(S.f_of_i(28), Schw::f_of_r(BH, r28)));
assert(fuzzy<fp>::EQ(S.f_of_i(30), Schw::f_of_r(BH, r30)));
assert(fuzzy<fp>::EQ(S.f_of_i(60), Schw::f_of_r(BH, r60)));
assert(fuzzy<fp>::EQ(S.f_of_i(63), Schw::f_of_r(BH, r63)));

assert(fuzzy<fp>::EQ(S.fprime_of_i(28), Schw::fprime_of_r(BH, r28)));
assert(fuzzy<fp>::EQ(S.fprime_of_i(30), Schw::fprime_of_r(BH, r30)));
assert(fuzzy<fp>::EQ(S.fprime_of_i(60), Schw::fprime_of_r(BH, r60)));
assert(fuzzy<fp>::EQ(S.fprime_of_i(63), Schw::fprime_of_r(BH, r63)));

assert(fuzzy<fp>::EQ(S.M_over_r_of_i(28), M/r28));
assert(fuzzy<fp>::EQ(S.M_over_r_of_i(30), M/r30));
assert(fuzzy<fp>::EQ(S.M_over_r_of_i(60), M/r60));
assert(fuzzy<fp>::EQ(S.M_over_r_of_i(63), M/r63));

test_partial_r_fns_scalar(S);
test_partial_r_fns_SH_tensor_at_point(S);

cout << "testing boundary conditions\n";
cout << "min i BC: " << min_i_BC_type << "\n";
cout << "          " << S.min_i_BC().describe_me() << "\n";
cout << "max i BC: " << max_i_BC_type << "\n";
cout << "          " << S.max_i_BC().describe_me() << "\n";
assert( S.min_i_BC().get_ghost_zone().i_interval()
	== min_i_ghost_zone.i_interval() );
assert( S.max_i_BC().get_ghost_zone().i_interval()
	== max_i_ghost_zone.i_interval() );
assert(S.min_i_BC().get_ghost_zone().is_min());
assert(S.max_i_BC().get_ghost_zone().is_max());
assert(S.min_i_BC().have_owning_slice());
assert(S.max_i_BC().have_owning_slice());
assert(& S.min_i_BC().owning_slice() == & S);
assert(& S.max_i_BC().owning_slice() == & S);

cout << "checking that slice min/max BC objects are of correct dynamic types\n";
assert(
  dynamic_cast<const mirror_BC*>
	      (& S.min_i_BC())
      );
assert(
  dynamic_cast<const outgoing_radiation_BC*>
	      (& S.max_i_BC())
      );

cout << "/slice_wavetoy/ object is ok\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the raw (centered) /slice/ finite differencing
// operations.
//
// The test gridfn is /S.get_gridfn(gfn)/.
//
namespace smp
	  {
namespace {
void test_raw_finite_diff(slice& S, const int gfn)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << format("testing /slice/ %s raw (centered) finite differencing\n")
	% S.name();

assert( partial_rstar_centered_radius()
	== util::partial_x_4th_order_centered_radius() );
assert( partial_rstar_rstar_centered_radius()
	== util::partial_xx_4th_order_centered_radius() );
assert( max_partial_derivative_centered_radius()
	== std::max(partial_rstar_centered_radius(),
		    partial_rstar_rstar_centered_radius()) );

util::gridfn<field>& gf = S.get_gridfn(gfn);
cout << format("testing using gfn=%d \"%s\"\n") % gfn % gf.name();

const int degree = 4;
const fp x_scale = util::average(std::abs(S.nominal_min_rstar()),
				 std::abs(S.nominal_max_rstar()));
cout << format("constructing random polymomial: degree=%d, x_scale=%g\n")
	% degree % x_scale;
util::random_polynomial_1D<field,fp> poly (degree, x_scale);

cout << "setting random polyomial on ghosted grid\n";
	for (int i = S.ghosted_min_i() ; i <= S.ghosted_max_i() ; ++i)
	{
	const fp x = S.rstar_of_i(i);
	gf(i) = poly(x);
	if (verbose >= 8)
		cout << format("i=%d x=%g") % i % x
		     << " ==> set gf(i)=" << gf(i) << "\n";
	}

cout << "testing raw (centered) finite differencing on nominal grid\n";
	for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
	{
	const fp x = S.rstar_of_i(i);
	if (verbose >= 8)
		cout << format("   testing at i=%d x=%g\n") % i % x;
	const field got_dx   = S.partial_rstar_centered      (gf,i);
	const field got_dxx  = S.partial_rstar_rstar_centered(gf,i);
	const field want_dx  = poly.dx_fn (x);
	const field want_dxx = poly.dxx_fn(x);
	if (verbose >= 10)
		{
		cout << format("      got  dx=%g dxx=%g\n")
			%  got_dx %  got_dxx;
		cout << format("      want dx=%g dxx=%g\n")
			% want_dx % want_dxx;
		}
	assert(fuzzy<fp>::EQ(got_dx , want_dx ));
	assert(fuzzy<fp>::EQ(got_dxx, want_dxx));
	}

cout << "raw (centered) finite differencing is ok!\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the generic and adjusted (centered) /slice/
// finite differencing operations for /field/ gridfns.
//
// If /S.use_adjusted_FD()/ is true,
//    then we define a /source_info/ for the tests (using an effective-source
//         scheme, which in turn uses the worldtube and test pfes)
//    else we pass the /source_info/ pointer as null when calling the
//         generic-FD functions, so those fall back to raw finite differencing.
//
// If /do_source/ is true,
//    then we define a non-trivial worldtube and test pfes,
//         so that generic FD calls adjusted FD, and adjusted FD actually
//         does a non-trivial adjustment before calling raw FD
//    else we define an empty worldtube (and don't need a pfes)
//         so that generic and adjuste FD just fall through to raw FD
//
// In all cases, we disable gradual turnon of the puncture.
//
namespace smp
	  {
namespace {
void test_generic_and_adjusted_FD(slice_smp& S, const bool do_source)
{
const int verbose = get_parameter<int>("verbose", 0);

cout << "testing generic finite differencing for /field/ gridfns\n";
if (S.use_adjusted_FD())
	cout << "... slice has adjusted FD enabled\n";
   else cout << "... slice does NOT have adjusted FD enabled\n";
if (do_source)
	cout << "... we will define a non-trivial worldtube and test pfes\n";
   else cout << "... worldtube will be empty, no pfes needed\n";
cout << "test slice: " << S.describe_me() << "\n";

cout << "turning *off* gradual turn-on of the puncture\n";
set_parameter<bool>("pfes::do_gradual_turnon", false);

//const hbar_semantics hbar_is_BL(true, false);
const hbar_semantics hbar_is_BS(false, true);

const fp t = S.t();

//
// we can only do source terms if the slice supports this
//
if (do_source)
	assert(S.use_adjusted_FD());


//
// set up for /source_info/ maybe wanting to create a /particle/ object
//
if (S.use_adjusted_FD())
	{
	const fp rstar_particle = util::average(S.nominal_min_rstar(),
						S.nominal_max_rstar());
	set_parameter<std::string>("particle::orbit_type", "circular");
	set_parameter<fp>("particle::rstar", rstar_particle);
	}

//
// set up the (optional) source_info to use an effective scheme
// (using worldtube & test pfes)
//
if (S.use_adjusted_FD())
	{
	const fp S_rstar_radius = S.nominal_max_rstar() - S.nominal_min_rstar();
	const fp worldtube_radius
		= do_source ? 0.2*S_rstar_radius
			    : -1.0;		// < 0 means empty worldtube
	set_parameter<fp>("worldtube::radius_rstar", worldtube_radius);
	}

set_parameter<bool>("make_pfes::make_fake_pfes", true);
const fp initial_t = 0.0;
std::unique_ptr<source_info_esrc> SI_esrc_uptr
	= S.use_adjusted_FD() ? std::make_unique<source_info_esrc>
						(S, hbar_is_BS,
						 initial_t,
						 S.t())
			      : nullptr;
source_info_esrc* const SI_esrc_ptr = S.use_adjusted_FD() ? &*SI_esrc_uptr
							  : nullptr;
source_info* const SI_ptr = SI_esrc_ptr;
if (S.use_adjusted_FD())
	{
	assert(SI_esrc_uptr != nullptr);
	assert(SI_esrc_ptr != nullptr);
	assert(SI_ptr != nullptr);
	}

const worldtube* const WT_ptr = S.use_adjusted_FD() ? & SI_esrc_ptr->WT()
						    : nullptr;
if (WT_ptr == nullptr)
	cout << "WT_ptr = nullptr\n";
   else cout << "worldtube: " << WT_ptr->describe_me() << "\n";

const pfes* const pfes_ptr = do_source ? & SI_esrc_ptr->get_pfes()
				       : nullptr;
const fake_pfes* const fake_pfes_ptr
	= do_source ? dynamic_cast<const fake_pfes*>(pfes_ptr)
		    : nullptr;
if (do_source)
	assert(fake_pfes_ptr != nullptr);

if (do_source)
	SI_ptr->update_for_time(t,
				false,		// don't need an effective src
				nullptr);	// don't need an RHS_smp_vacuum

//
// set up random polynomials to define test gridfns
//      hbar = random_polynomial(rstar)
//   dt_hbar = random_polynomial(rstar)
//
// the /hbar/ and /dt_hbar/ polynomials are distinct (unrelated), so this
// means that the /dt_hbar/ gridfns aren't actualy time derivatives of the
// /hbar/ gridfns, but this doesn't matter for our tests.
//
// Our array classes don't (yet) have template instantiations for
// high-level types, so we use a std::vector for the low-level container
// for the random polynomials.  We use /posn/ as a generic 0-origin index
// into this std::vector.
//
typedef util::random_polynomial_1D<field, fp> random_poly_t;
std::vector<std::unique_ptr<random_poly_t>> all_test_hbar;
std::vector<std::unique_ptr<random_poly_t>> all_test_dt_hbar;
  {
const int degree = 4;
const fp rstar_scale = util::average(S.nominal_min_rstar(),
				     S.nominal_max_rstar());
cout <<        "test_generic_and_adjusted_FD(): setting up random polynomials for test fns\n";
cout << format("                                degree=%d rstar_scale=%g\n")
	% degree % rstar_scale;

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (verbose >= 4)
		cout << format(
			"   creating random-polynomial test fn for I=%d\n"
			      )
			% I;
	all_test_hbar.push_back(
			std::make_unique<random_poly_t>
					(degree, rstar_scale)
			       );
	all_test_dt_hbar.push_back(
			std::make_unique<random_poly_t>
					(degree, rstar_scale)
				  );
	}
  }


//
// set all the slice's gridfns to the test gridfns;
// if there's an effective source defined,
//    then subtract the puncture fn in the worldtube
//
cout << "setting test gridfns\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	// 0-origin index in /all_test_{hbar,dt_hbar}/
	const int posn = I - tensor_indices::min_I();

	util::gridfn<field>& S_hbar_gf
		= S.gridfn_generic(which_hbar(gridfn_is_hbar, I));
	util::gridfn<field>& S_dt_hbar_gf
		= S.gridfn_generic(which_hbar(gridfn_is_dt_hbar, I));

	if (verbose >= 4)
		{
		cout << format("   I=%d: setting test gridfns %s, %s\n")
			% I % S_hbar_gf.name() % S_dt_hbar_gf.name();
		}

		for (int i = S.ghosted_min_i() ; i <= S.ghosted_max_i() ; ++i)
		{
		const fp rstar = S.rstar_of_i(i);
		if (verbose >= 8)
			cout << format("      i=%d rstar=%g:\n") % i % rstar;

		   S_hbar_gf(i) =    all_test_hbar.at(posn)->fn(rstar);
		S_dt_hbar_gf(i) = all_test_dt_hbar.at(posn)->fn(rstar);
		if (verbose > 10)
			{
			cout << "         initial:\n";
			print_number("            set    S_hbar_gf(i)=",
				     S_hbar_gf(i),
				     "\n");
			print_number("                S_dt_hbar_gf(i)=",
				     S_dt_hbar_gf(i),
				     "\n");
			}

		if (S.use_adjusted_FD() && WT_ptr->contains_point(i))
			{
			const field pfn = pfes_ptr->hbar_puncture()
						    .gridfn_generic(I)(i);
			const field dt_pfn = pfes_ptr->dt_hbar_puncture()
						       .gridfn_generic(I)(i);
			   S_hbar_gf(i) -=    pfn;
			S_dt_hbar_gf(i) -= dt_pfn;
			if (verbose > 10)
				{
				print_number("         in WT: subtract    pfn=",
					     pfn,
					     "\n");
				print_number("                subtract dt_pfn=",
					     dt_pfn,
					     "\n");
				}
			}

		if (verbose >= 10)
			{
			cout << "         final:\n";
			print_number("            set    S_hbar_gf(i)=",
				     S_hbar_gf(i),
				     "\n");
			print_number("                S_dt_hbar_gf(i)=",
				     S_dt_hbar_gf(i),
				     "\n");
			}
		}
	}

const int   dx_mol_radius = partial_rstar_centered_radius();
const int  dxx_mol_radius = partial_rstar_rstar_centered_radius();
cout << format("molecule radia: dx=%d dxx=%d\n")
	% dx_mol_radius % dxx_mol_radius;


//
// test the needs-adjusted-FD predicate
//
if (S.use_adjusted_FD())
	{
	cout << "testing needs-adjusted-FD predicates for dx and dxx\n";

		for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
		{
		const fp rstar = S.rstar_of_i(i);
		const bool i_in_WT = ( S.use_adjusted_FD()
				       && WT_ptr->contains_point(i) );

		const bool dx_needs_adjusted_FD
			= SI_ptr->adjusted_FD_is_needed(dx_mol_radius,
							dx_mol_radius,
							i);
		const bool dxx_needs_adjusted_FD
			= SI_ptr->adjusted_FD_is_needed(dxx_mol_radius,
							dxx_mol_radius,
							i);
		if (verbose >= 8)
			cout << format(
"   i=%d rstar=%g: i_in_WT=%s needs_adjusted_FD: dx=%s dxx=%s\n"
				      )
				% i % rstar
				% util::name_of_bool(i_in_WT)
				% util::name_of_bool(dx_needs_adjusted_FD)
				% util::name_of_bool(dxx_needs_adjusted_FD);

		assert(
		  dx_needs_adjusted_FD
		  ==
		  util::molecule_input_fns
		      ::molecule_input_crosses_region_bndry
				(WT_ptr->worldtube_region(),
				 dx_mol_radius, dx_mol_radius,
				 i)
		      );
		assert(
		  dxx_needs_adjusted_FD
		  ==
		  util::molecule_input_fns
		      ::molecule_input_crosses_region_bndry
				(WT_ptr->worldtube_region(),
				 dxx_mol_radius, dxx_mol_radius,
				 i)
		      );
		}
	}


//
// now the actual generic-FD tests
// ... there are 4 of these:
//       partial_rstar_generic      (   hbar gridfn)
//       partial_rstar_rstar_generic(   hbar gridfn)
//       partial_rstar_generic      (dt_hbar gridfn)
//       partial_rstar_rstar_generic(dt_hbar gridfn)
//
cout << format("testing generic FD with S.use_adjusted_FD()=%s\n")
	% name_of_bool(S.use_adjusted_FD());

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	// 0-origin index in /all_test_{hbar,dt_hbar}/
	const int posn = I - tensor_indices::min_I();

	util::gridfn<field>& S_hbar_gf
		= S.gridfn_generic(which_hbar(gridfn_is_hbar, I));
	util::gridfn<field>& S_dt_hbar_gf
		= S.gridfn_generic(which_hbar(gridfn_is_dt_hbar, I));
	if (verbose >= 4)
		{
		cout << format("   I=%d ==> testing derivs of %s, %s\n")
			% I % S_hbar_gf.name() % S_dt_hbar_gf.name();
		}

		for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
		{
		const fp rstar = S.rstar_of_i(i);
		const bool i_in_WT = ( S.use_adjusted_FD()
				       && WT_ptr->contains_point(i) );
		if (verbose >= 8)
			cout << format("      i=%d rstar=%g i_in_WT=%s\n")
				% i % rstar % name_of_bool(i_in_WT);

		const field true_drstar_hbar
			= all_test_hbar.at(posn)->dx_fn(rstar)
			  - (i_in_WT ? fake_pfes_ptr->get_pfn_polynomial(I)
						      .dx_fn(rstar, t)
				     : field(0.0, 0.0));
		const field true_drstar_rstar_hbar
			= all_test_hbar.at(posn)->dxx_fn(rstar)
			  - (i_in_WT ? fake_pfes_ptr->get_pfn_polynomial(I)
						      .dxx_fn(rstar, t)
				     : field(0.0, 0.0));

		const field true_drstar_dt_hbar
			= all_test_dt_hbar.at(posn)->dx_fn(rstar)
			  - (i_in_WT ? fake_pfes_ptr->get_pfn_polynomial(I)
						      .dxy_fn(rstar, t)
				     : field(0.0, 0.0));
		const field true_drstar_rstar_dt_hbar
			= all_test_dt_hbar.at(posn)->dxx_fn(rstar)
			  - (i_in_WT ? fake_pfes_ptr->get_pfn_polynomial(I)
						      .dxxy_fn(rstar, t)
				     : field(0.0, 0.0));


		const field got_drstar_hbar
		   = S.partial_rstar_generic(SI_ptr,
					     which_hbar(gridfn_is_hbar,I),
					     i);
		const field got_drstar_rstar_hbar
		   = S.partial_rstar_rstar_generic(SI_ptr,
						   which_hbar(gridfn_is_hbar,I),
						   i);
		const field got_drstar_dt_hbar
		   = S.partial_rstar_generic(SI_ptr,
					     which_hbar(gridfn_is_dt_hbar,I),
					     i);
		const field got_drstar_rstar_dt_hbar
		   = S.partial_rstar_rstar_generic(SI_ptr,
						which_hbar(gridfn_is_dt_hbar,I),
						   i);

		if (verbose >= 10)
			{
			print_number("         true drstar_hbar=",
					       true_drstar_hbar, "\n");
			print_number("          got drstar_hbar=",
						got_drstar_hbar, "\n");

			print_number("         true drstar_rstar_hbar=",
					       true_drstar_rstar_hbar, "\n");
			print_number("          got drstar_rstar_hbar=",
						got_drstar_rstar_hbar, "\n");

			print_number("         true drstar_dt_hbar=",
					       true_drstar_dt_hbar, "\n");
			print_number("          got drstar_dt_hbar=",
						got_drstar_dt_hbar, "\n");

			print_number("         true drstar_rstar_dt_hbar=",
					       true_drstar_rstar_dt_hbar, "\n");
			print_number("          got drstar_rstar_dt_hbar=",
						got_drstar_rstar_dt_hbar, "\n");
			}

		cout << std::flush;
		assert(
		  fuzzy<fp>::EQ( got_drstar_hbar,
				true_drstar_hbar)
		      );
		assert(
		  fuzzy<fp>::EQ( got_drstar_rstar_hbar,
				true_drstar_rstar_hbar)
		     );
		assert(
		  fuzzy<fp>::EQ( got_drstar_dt_hbar,
				true_drstar_dt_hbar)
		      );
		assert(
		  fuzzy<fp>::EQ( got_drstar_rstar_dt_hbar,
				true_drstar_rstar_dt_hbar)
		     );
		}
	}

cout << "generic (centered) finite differencing is ok!\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the partial_r and partial_rr functions
// for /field/ gridfns, as per pages 9.8 and 9.9 of my smp notes.
//
namespace smp
	  {
namespace {
void test_partial_r_fns_scalar(slice_wavetoy& S)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << "testing /slice/ partial_r and partial_rr fns for /field/ gridfns\n";
cout << "test slice: " << S.describe_me() << "\n";

const int degree = 5;
const fp x_scale = util::average(std::abs(S.nominal_min_rstar()),
				 std::abs(S.nominal_max_rstar()));

cout << format("constructing test-fn random polymomial: degree=%d, x_scale=%g\n")
	% degree % x_scale;
util::random_polynomial_1D<field,fp> fn(degree, x_scale);

cout << "setting Phi = test fn on slice ghosted grid\n";
	for (int i = S.ghosted_min_i() ; i <= S.ghosted_max_i() ; ++i)
	{
	const fp x = S.rstar_of_i(i);
	S.Phi(i) = fn(x);
	}

cout << "testing rstar and r derivatives on nominal grid\n";
	for (int i = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
	{
	cout << format("   testing at i=%d\n") % i;
	const field       drstar_fn
		= S.partial_rstar_centered(S.gridfn_Phi(), i);
	const field drstar_rstar_fn
		= S.partial_rstar_rstar_centered(S.gridfn_Phi(), i);

	// first use open-coded formulas from pages 9.8 and 9.9 of my smp notes
	// to transform rstar --> r --> back to rstar derivs
	const fp f      = S.     f_of_i(i);
	const fp fprime = S.fprime_of_i(i);
	const field  dr_fn = drstar_fn/f;
	const field drr_fn = drstar_rstar_fn/pow2(f)
			     - (fprime/pow2(f))*drstar_fn;

	const field       drstar_fn2 = f*dr_fn;
	const field drstar_rstar_fn2 = pow2(f)*drr_fn + f*fprime*dr_fn;

	if (verbose >= 8)
		{
		cout << format("      f=%.15g fprime=%.15g\n") % f % fprime;
		print_number("            drstar_fn =", drstar_fn, "\n");
		print_number("            drstar_fn2=", drstar_fn2, "\n");
		print_number("      drstar_rstar_fn =", drstar_rstar_fn, "\n");
		print_number("      drstar_rstar_fn2=", drstar_rstar_fn2, "\n");
		}

	if (verbose >= 6)
		cout << "      ... checking open-coded rstar --> r --> rstar derivs\n";
	assert(fuzzy<fp>::EQ(drstar_fn, drstar_fn2));
	assert(fuzzy<fp>::EQ(drstar_rstar_fn, drstar_rstar_fn2));

	  {
	if (verbose >= 6)
		cout << "      ... checking that geometry:: r --> rstar fns match open-coded fns\n";
	const field geom_fn_drstar_fn = S.partial_rstar_of_partial_r(dr_fn, i);
	const field geom_fn_drstar_rstar_fn
		= S.partial_rstar_rstar_of_partial_rr(drr_fn, dr_fn, i);
	if (verbose >= 8)
		{
		print_number("             drstar_fn =",
					   drstar_fn, "\n");
		print_number("     geom_fn_drstar_fn =",
				   geom_fn_drstar_fn,"\n");
		print_number("        drstar_rstar_fn=",
				      drstar_rstar_fn, "\n");
		print_number("geom_fn_drstar_rstar_fn=",
			      geom_fn_drstar_rstar_fn, "\n");
		}
	assert(fuzzy<fp>::EQ(geom_fn_drstar_fn, drstar_fn));
	assert(fuzzy<fp>::EQ(geom_fn_drstar_rstar_fn, drstar_rstar_fn));
	  }

	  {
	if (verbose >= 6)
		cout << "      ... checking that geometry:: rstar--> r fns match open-coded fns\n";
	const field geom_fn_dr_fn = S.partial_r_of_partial_rstar(drstar_fn, i);
	const field geom_fn_drr_fn
		= S.partial_rr_of_partial_rstar_rstar(drstar_rstar_fn,
							    drstar_fn,
						      i);
	if (verbose >= 8)
		{
		print_number("                dr_fn =",         dr_fn, "\n");
		print_number("        geom_fn_dr_fn =", geom_fn_dr_fn, "\n");
		print_number("                drr_fn=",         drr_fn, "\n");
		print_number("        geom_fn_drr_fn=", geom_fn_drr_fn, "\n");
		}
	assert(fuzzy<fp>::EQ(geom_fn_dr_fn, dr_fn));
	assert(fuzzy<fp>::EQ(geom_fn_drr_fn, drr_fn));
	  }
	}

cout << "scalar /partial_r/ and /partial_rr/ functions are ok\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the partial_r and partial_rr functions
// for /SH_tensor_at_point<field> objects/.
//
namespace smp
	  {
namespace {
void test_partial_r_fns_SH_tensor_at_point(slice_wavetoy& S)
{
const int verbose = get_parameter<int>("verbose", 0);
cout << "testing /slice/ partial_r and partial_rr fns for /field/ gridfns\n";
cout << "test slice: " << S.describe_me() << "\n";

const int i = static_cast<int>(0.5 * (S.nominal_min_i() + S.nominal_max_i()));
cout << format("testing at i=%d: f=%g f'=%g\n")
	% i % S.f_of_i(i) % S.fprime_of_i(i);

cout << "setting random /dr/ and /drr/\n";
SH_tensor_at_point<field> dr, drr;
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	 dr.X_generic(I) = field(random_Gaussian(), random_Gaussian());
	drr.X_generic(I) = field(random_Gaussian(), random_Gaussian());
	}

const SH_tensor_at_point<field> drstar
	= S.partial_rstar_of_partial_r(dr, i);
const SH_tensor_at_point<field> drstar_rstar
	= S.partial_rstar_rstar_of_partial_rr(drr, dr, i);

const SH_tensor_at_point<field> dr2
	= S.partial_r_of_partial_rstar(drstar, i);
const SH_tensor_at_point<field> drr2
	= S.partial_rr_of_partial_rstar_rstar(drstar_rstar, drstar, i);

cout << "checking r --> rstar --> r out-and-back equality\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	if (verbose >= 6)
		{
		cout << format("   checking I=%d:\n") % I;
		cout <<        "      dr ="; print_number(dr.X_generic(I));
		cout <<							"\n";
		cout <<        "      dr2="; print_number(dr2.X_generic(I));
		cout <<							"\n";
		cout <<        "      drr ="; print_number(drr.X_generic(I));
		cout <<							"\n";
		cout <<        "      drr2="; print_number(drr2.X_generic(I));
		cout <<							"\n";
		cout << std::flush;
		}
	assert(fuzzy<fp>::EQ( dr2.X_generic(I),  dr.X_generic(I)));
	assert(fuzzy<fp>::EQ(drr2.X_generic(I), drr.X_generic(I)));
	}

cout << "SH_tensor_at_point /partial_r/ and /partial_rr/ functions are ok\n";
cout << "\n";
}
	  }
	  }

//******************************************************************************

//
// This function tests the /slice_smp/ gfn functions.
//
namespace smp
	  {
namespace {
void test_slice_smp(slice_smp& S_smp)
{
const int verbose = get_parameter<int>("verbose", 0);

cout << "testing navigation in the class hierarchy\n";
assert(! S_smp.is_slice_wavetoy());
assert(  S_smp.is_slice_smp());
assert(  S_smp.this_slice_wavetoy() == nullptr);
assert(  S_smp.this_slice_smp() == &S_smp);
assert(& S_smp.self_slice_smp() == &S_smp);

cout << "testing /slice_smp/ gridfns & other stuff\n";

const int NN = tensor_indices::N_SH_tensor_components();
cout << format("a /SH_tensor_gridfn/ has NN=%d components\n") % NN;

cout << "checking /SH_tensor_gridfn/ gfn existence and gfn ranges\n";
assert(S_smp.   hbar().have_gfns());
assert(S_smp.dt_hbar().have_gfns());
assert(S_smp.   hbar().start_gfn() == 0);
assert(S_smp.dt_hbar().start_gfn() == NN);

	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	const int    hbar_gfn = S_smp.   hbar().gfn_generic(I);
	const int dt_hbar_gfn = S_smp.dt_hbar().gfn_generic(I);
	cout << format("   I=%d: hbar(I) has gfn=%d, dt_hbar(I) has gfn=%d\n")
		% I % hbar_gfn % dt_hbar_gfn;
	assert(   hbar_gfn ==      I-1);
	assert(dt_hbar_gfn == NN + I-1);
	assert(S_smp.   field_gridfns_gfn_range().contains_point(   hbar_gfn) );
	assert(S_smp.dt_field_gridfns_gfn_range().contains_point(dt_hbar_gfn) );
	}

assert(
  S_smp.field_gridfns_gfn_range()
  ==
  util::interval(S_smp.hbar().gfn_generic(tensor_indices::min_I()),
		 S_smp.hbar().gfn_generic(tensor_indices::max_I()))
      );
assert(
  S_smp.dt_field_gridfns_gfn_range()
  ==
  util::interval(S_smp.dt_hbar().gfn_generic(tensor_indices::min_I()),
		 S_smp.dt_hbar().gfn_generic(tensor_indices::max_I()))
      );
assert(S_smp.N_field_gridfns() == tensor_indices::N_SH_tensor_components());

//
// assign all the tensor components random-polynomial data,
// then check that each access function can read that data back correctly
//
// KLUDGE:
// because our 1D array template doesn't do generic pointers,
// we use static_cast to/from void* and MACROS to hide this :( :(
//
cout << "setting up random polynomial objects for access-fn tests\n";
const int degree = 5;
const fp x_scale = util::average(std::abs(S_smp.nominal_min_rstar()),
				 std::abs(S_smp.nominal_max_rstar()));
typedef util::random_polynomial_1D<field, fp> rp_t;
util::array_1D<void *>    all_rp(tensor_indices::min_I(), 
				 tensor_indices::max_I());
util::array_1D<void *> all_dt_rp(tensor_indices::min_I(), 
				 tensor_indices::max_I());
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	cout << format("   I=%d: setting up random polynomials with degree=%d x_scale=%g\n")
		% I % degree % x_scale;
	// KLUDGE: we leak the storage when this function returns :(
	   all_rp(I) = static_cast<void *>(new rp_t(degree, x_scale));
	all_dt_rp(I) = static_cast<void *>(new rp_t(degree, x_scale));
	}

// macros to get pointers to random_polynomial_1D objects
#define    GET_RPP(I) static_cast<const rp_t*>(   all_rp(I))
#define GET_DT_RPP(I) static_cast<const rp_t*>(all_dt_rp(I))

cout << "assigning each gridfn the corresponding random-polynomial values\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	cout << format("   assigning for I=%d\n") % I;
		for (int i  = S_smp.ghosted_min_i() ;
			 i <= S_smp.ghosted_max_i() ;
		       ++i)
		{
		const fp rstar = S_smp.rstar_of_i(i);
		S_smp.   hbar().gridfn_generic(I)(i) =    GET_RPP(I)->fn(rstar);
		S_smp.dt_hbar().gridfn_generic(I)(i) = GET_DT_RPP(I)->fn(rstar);
		}
	}

cout << "checking /S_smp.gridfn_hbarN()(i)/ and /S_smp.gridfn_dt_hbarN()(i)/\n";
	for (int i = S_smp.ghosted_min_i() ; i <= S_smp.ghosted_max_i() ; ++i)
	{
	const fp rstar = S_smp.rstar_of_i(i);
	if (verbose >= 8)
		cout << format("   checking for i=%d\n") % i;

	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar1() (i), GET_RPP( 1)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar2() (i), GET_RPP( 2)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar3() (i), GET_RPP( 3)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar4() (i), GET_RPP( 4)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar5() (i), GET_RPP( 5)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar6() (i), GET_RPP( 6)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar7() (i), GET_RPP( 7)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar8() (i), GET_RPP( 8)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar9() (i), GET_RPP( 9)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.gridfn_hbar10()(i), GET_RPP(10)->fn(rstar)));

	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar1() (i), GET_DT_RPP( 1)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar2() (i), GET_DT_RPP( 2)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar3() (i), GET_DT_RPP( 3)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar4() (i), GET_DT_RPP( 4)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar5() (i), GET_DT_RPP( 5)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar6() (i), GET_DT_RPP( 6)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar7() (i), GET_DT_RPP( 7)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar8() (i), GET_DT_RPP( 8)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar9() (i), GET_DT_RPP( 9)->fn(rstar))
	      );
	assert(
	  fuzzy<fp>::EQ(S_smp.gridfn_dt_hbar10()(i), GET_DT_RPP(10)->fn(rstar))
	      );

	}

cout << "checking /S_smp.hbarN()(i)/ and /S_smp.dt_hbarN()(i)/\n";
	for (int i = S_smp.ghosted_min_i() ; i <= S_smp.ghosted_max_i() ; ++i)
	{
	const fp rstar = S_smp.rstar_of_i(i);
	if (verbose >= 8)
		cout << format("   checking for i=%d\n") % i;

	assert(fuzzy<fp>::EQ(S_smp.hbar1 (i), GET_RPP( 1)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar2 (i), GET_RPP( 2)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar3 (i), GET_RPP( 3)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar4 (i), GET_RPP( 4)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar5 (i), GET_RPP( 5)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar6 (i), GET_RPP( 6)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar7 (i), GET_RPP( 7)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar8 (i), GET_RPP( 8)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar9 (i), GET_RPP( 9)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.hbar10(i), GET_RPP(10)->fn(rstar)));

	assert(fuzzy<fp>::EQ(S_smp.dt_hbar1 (i), GET_DT_RPP( 1)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar2 (i), GET_DT_RPP( 2)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar3 (i), GET_DT_RPP( 3)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar4 (i), GET_DT_RPP( 4)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar5 (i), GET_DT_RPP( 5)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar6 (i), GET_DT_RPP( 6)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar7 (i), GET_DT_RPP( 7)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar8 (i), GET_DT_RPP( 8)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar9 (i), GET_DT_RPP( 9)->fn(rstar)));
	assert(fuzzy<fp>::EQ(S_smp.dt_hbar10(i), GET_DT_RPP(10)->fn(rstar)));
	}

cout << "all ok\n";
}
	  }
	  }


==> anc/smp-v8.10.23/src/evol/test_sym2_tensor_at_point.cc <==
// test_sym2_tensor_at_point -- test driver for /sym2_tensor_at_point/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_sym2_tensor_at_point.cc,v 1.15 2021/12/31 05:30:40 jonathan Exp $
//
// main
/// test_tensor_indices
/// test_sym2_tensor_at_point
/// test_sym2_tensor_at_point_mapping
/// test_sym2_tensor_at_point_constructors
/// test_sym2_tensor_at_point_printing
/// test_sym2_tensor_at_point_assignment_operator
/// test_sym2_tensor_at_point_assigning_components
/// test_sym2_tensor_at_point_plus_equals
/// test_sym2_pointwise_tensor_norm
/// test_sym2_pointwise_L2_norm
/// fn
/// fn2
//

#include <cassert>
#include <cstring>
#include <algorithm>

#include <iostream>
#include "boost/format.hpp"
#include "boost/multi_array.hpp"

#include "util.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "sym2_tensor_at_point.hh"

using std::cout;
using std::min;
using std::max;

using boost::format;
using boost::multi_array;
typedef boost::multi_array_types::extent_range range;

using util::name_of_bool;

using smp::fp;
using smp::field;

// declarations of functions local to this file
namespace {
void test_tensor_indices();
void test_sym2_tensor_at_point();
void test_sym2_tensor_at_point_mapping();
void test_sym2_tensor_at_point_constructors();
void test_sym2_tensor_at_point_printing();
void test_sym2_tensor_at_point_assignment_operator();
void test_sym2_tensor_at_point_assigning_components();
void test_sym2_tensor_at_point_plus_equals();
void test_sym2_pointwise_tensor_norm();
void test_sym2_pointwise_L2_norm();
field fn (const int a, const int b);
field fn2(const int a, const int b);
	  }

//******************************************************************************

int main()
{
test_tensor_indices();
test_sym2_tensor_at_point();
}

//******************************************************************************

namespace {
void test_tensor_indices()
{
cout << "*** testing /tensor_indices/ for /sym2_tensor_at_point/\n";

assert(smp::tensor_indices::min_ab() == 0);
assert(smp::tensor_indices::max_ab() == 3);
assert(smp::tensor_indices::N_dim () == 4);

cout << "/tensor_indices/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
void test_sym2_tensor_at_point()
{
cout << "*** testing /sym2_tensor_at_point<field>/\n";

test_sym2_tensor_at_point_mapping();
test_sym2_tensor_at_point_constructors();
test_sym2_tensor_at_point_printing();
test_sym2_tensor_at_point_assignment_operator();
test_sym2_tensor_at_point_assigning_components();
test_sym2_tensor_at_point_plus_equals();
test_sym2_pointwise_tensor_norm();
test_sym2_pointwise_L2_norm();

cout << "==> /sym2_tensor_at_point/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests the various /sym2_tensor_at_point_mapping::/
// functions.
//
namespace {
void test_sym2_tensor_at_point_mapping()
{
using namespace smp::tensor_indices;
using namespace smp::sym2_tensor_at_point_mapping;

cout << "testing sym2_tensor_at_point_mapping stuff\n";

cout << "   testing N_components()\n";
assert(N_components() == 10);
assert(smp::sym2_tensor_at_point<field>::N_components() == 10);

cout << "   testing that /posn/ iterates through upper triangle\n";
  {
int true_posn = 0;
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = a ; b <= max_ab() ; ++b, ++true_posn)
		{
		const int posn = posn_of_ab(a,b);
		assert(posn == true_posn);
		}
	}
  }

cout << "   testing that /posn/ is symmetric in lower/upper triangles\n";
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = a ; b <= max_ab() ; ++b)
		{
		const int posn_upper = posn_of_ab(a,b);
		const int posn_lower = posn_of_ab(b,a);
		assert(posn_upper == posn_lower);
		}
	}

cout << "   testing consistency of (a,b) --> posn --> (a,b)\n";
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		const int posn = posn_of_ab(a,b);
		const int aa = a_of_posn(posn);
		const int bb = b_of_posn(posn);
		assert(aa == min(a,b));
		assert(bb == max(a,b));
		}
	}

cout << "==> /sym2_tensor_at_point_mapping/ is ok\n";
}
	  }

//******************************************************************************

//
// This function tests all the /sym2_tensor_at_point<field>/ constructors.
// It also tests reading components via /operator()(int, int)/ and
// via /component(posn)/.
//
namespace {
void test_sym2_tensor_at_point_constructors()
{
using namespace smp::tensor_indices;
using namespace smp::sym2_tensor_at_point_mapping;

cout << "--- testing constructors\n";
  {
cout << "testing zero-initialized constructor\n";
smp::sym2_tensor_at_point<field> X;
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("   testing a=%d b=%d\n") % a % b;
		assert(X(a,b) == 0.0);
		}
	}
  }

//
// this also defines /X/ for use by later tests
//
cout << "testing explicitly-initialized constructor\n";
const smp::sym2_tensor_at_point<field> X(fn(0,0), fn(0,1), fn(0,2), fn(0,3),
						  fn(1,1), fn(1,2), fn(1,3),
							   fn(2,2), fn(2,3),
								    fn(3,3));
  {
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		const int posn = posn_of_ab(a,b);

		cout << format("   testing a=%d b=%d\n") % a % b;
		assert( X(a,b)            == fn(min(a,b), max(a,b)) );
		assert( X.component(posn) == fn(min(a,b), max(a,b)) );
		}
	}
  }

  {
cout << "testing copy constructor\n";
smp::sym2_tensor_at_point<field> Y(X);
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("   testing a=%d b=%d\n") % a % b;
		assert(Y(a,b) == X(a,b));
		}
	}
  }

cout << "==> /sym2_tensor_at_point<field> constructors are ok\n";
}
	  }

//******************************************************************************

//
// This function "tests" printing a /smp::sym2_tensor_at_point<field>/.
//
// "tests" is quoted because this function doesn't actually check the
// output. :(
//
namespace {
void test_sym2_tensor_at_point_printing()
{
cout << "zero sym2_tensor_at_point<field>:\n";
const smp::sym2_tensor_at_point<field> zero;
zero.print_me("zero", "   ");

cout << "X(fn(0,0)...fn(3,3)):\n";
const smp::sym2_tensor_at_point<field> X(fn(0,0), fn(0,1), fn(0,2), fn(0,3),
						  fn(1,1), fn(1,2), fn(1,3),
							   fn(2,2), fn(2,3),
								    fn(3,3));
X.print_me("X", "   ");
}
	  }

//******************************************************************************

//
// This function tests the /smp::sym2_tensor_at_point<field>/
// assignment operator.
//
namespace {
void test_sym2_tensor_at_point_assignment_operator()
{
using namespace smp::tensor_indices;

cout << "testing assignment operator\n";
const smp::sym2_tensor_at_point<field> X(fn(0,0), fn(0,1), fn(0,2), fn(0,3),
						  fn(1,1), fn(1,2), fn(1,3),
							   fn(2,2), fn(2,3),
								    fn(3,3));
const smp::sym2_tensor_at_point<field>
				X2(fn2(0,0), fn2(0,1), fn2(0,2), fn2(0,3),
					     fn2(1,1), fn2(1,2), fn2(1,3),
						       fn2(2,2), fn2(2,3),
								 fn2(3,3));
smp::sym2_tensor_at_point<field> Y;
cout << "testing Y = X\n";
Y = X;
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("   testing a=%d b=%d\n") % a % b;
		assert(Y(a,b) == X(a,b));
		}
	}

cout << "testing Y = X2\n";
Y = X2;
	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("   testing a=%d b=%d\n") % a % b;
		assert(Y(a,b) == X2(a,b));
		}
	}

cout << "==> /sym2_tensor_at_point<field> assignment operator is ok\n";
}
	  }

//******************************************************************************

//
// This function tests assigning individual components of an
// /smp::sym2_tensor_at_point<field>/ object by either tensor indices /(a,b)/
// or 0-origin /component(posn)/.
//
namespace {
void test_sym2_tensor_at_point_assigning_components()
{
using namespace smp::tensor_indices;
using namespace smp::sym2_tensor_at_point_mapping;

cout << "testing assigning sym2_tensor_at_point<field> individual components\n";
const smp::sym2_tensor_at_point<field> X(fn(0,0), fn(0,1), fn(0,2), fn(0,3),
						  fn(1,1), fn(1,2), fn(1,3),
							   fn(2,2), fn(2,3),
								    fn(3,3));
const smp::sym2_tensor_at_point<field>
				X2(fn2(0,0), fn2(0,1), fn2(0,2), fn2(0,3),
					     fn2(1,1), fn2(1,2), fn2(1,3),
						       fn2(2,2), fn2(2,3),
								 fn2(3,3));

    for (int assign_method = 0 ; assign_method <= 1 ; ++assign_method)
    {
    
	for (int aa  = min_ab() ; aa <= max_ab() ; ++aa)
	{
	for (int bb  = min_ab() ; bb <= max_ab() ; ++bb)
	{
	cout <<        "   constructing T = X\n";
	smp::sym2_tensor_at_point<field> T = X;
	const int posn = posn_of_ab(aa,bb);
	if (assign_method == 0)
		{
		cout << format("   assigning T(%d,%d) = X2(%d,%d)\n")
			% aa%bb % aa%bb;
		T(aa,bb) = X2(aa,bb);
		}
	   else {
		cout << format("   assigning T.component(posn=%d) = X2(%d,%d)\n")
			% posn % aa%bb;
		T.component(posn) = X2(aa,bb);
		}

		for (int a  = min_ab() ; a <= max_ab() ; ++a)
		{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("      checking at a=%d b=%d\n") % a % b;
		const bool same_posn = posn_of_ab(a,b) == posn_of_ab(aa,bb);
		const bool same_posn2
			= (min(a,b) == min(aa,bb)) && (max(a,b) == max(aa,bb));
		cout << format("         same_posn=%s same_posn2=%s\n")
			% name_of_bool(same_posn) % name_of_bool(same_posn2);
		assert(same_posn == same_posn2);
		assert( T(a,b) == (same_posn ? X2(a,b) : X(a,b)) );
		}
		}
	}
	}
    }

cout << "==> /sym2_tensor_at_point<field> components assign ok\n";
}
	  }

//******************************************************************************

//
// This function tests /sym2_tensor_at_point::operator+=()/.
//
namespace {
void test_sym2_tensor_at_point_plus_equals()
{
using namespace smp::tensor_indices;

cout << "testing sym2_tensor_at_point<field>::operator+=()\n";

smp::sym2_tensor_at_point<field> X(fn2(0,0), fn2(0,1), fn2(0,2), fn2(0,3),
					     fn2(1,1), fn2(1,2), fn2(1,3),
						       fn2(2,2), fn2(2,3),
								 fn2(3,3));
const smp::sym2_tensor_at_point<field> Xdup(X);
const smp::sym2_tensor_at_point<field>
				X2(fn2(0,0), fn2(0,1), fn2(0,2), fn2(0,3),
					     fn2(1,1), fn2(1,2), fn2(1,3),
						       fn2(2,2), fn2(2,3),
								 fn2(3,3));

X += X2;
const smp::sym2_tensor_at_point<field> Xcopy = X;
const smp::sym2_tensor_at_point<field> Xadd2 = X += X2;

	for (int a  = min_ab() ; a <= max_ab() ; ++a)
	{
		for (int b  = min_ab() ; b <= max_ab() ; ++b)
		{
		cout << format("   testing a=%d b=%d\n") % a % b;
		assert(Xcopy(a,b) == Xdup(a,b) +     X2(a,b));
		assert(Xadd2(a,b) == Xdup(a,b) + 2.0*X2(a,b));
		}
	}

cout << "==> /sym2_tensor_at_point<field>::operator+=() is ok\n";
}
	  }

//******************************************************************************

//
// This function (crudely) tests
// /sym2_tensor_at_point::pointwise_tensor_norm()/.
//
namespace {
void test_sym2_pointwise_tensor_norm()
{
cout << "testing /sym2_tensor_at_point::pointwise_tensor_norm_squared()/\n";

const Schw::black_hole BH(1.0);
const fp r = 2.718;
const fp sin_theta = 0.625;

  {
// zero tensor
smp::sym2_tensor_at_point<field> zero;
const fp norm2 = zero.pointwise_tensor_norm_squared(BH, r, sin_theta);
cout << format("   norm^2 of zero tensor = %g (should be 0.0)\n") % norm2;
assert(norm2 == 0.0);
  }

  {
// diagonal(i, 0, 0, 0)
const field I(0.0, 1.0);
smp::sym2_tensor_at_point<field> diag_i000(I  , 0.0, 0.0, 0.0,
						0.0, 0.0, 0.0,
						     0.0, 0.0,
							  0.0);
const fp norm2 = diag_i000.pointwise_tensor_norm_squared(BH, r, sin_theta);
cout << format("   norm^2 of diag(i,0,0,0) tensor = %g (should be > 0.0)\n")
	% norm2;
assert(norm2 > 0.0);
  }

  {
// diagonal(0, i, i, i)
const field I(0.0, 1.0);
smp::sym2_tensor_at_point<field> diag_0iii(0.0, 0.0, 0.0, 0.0,
						I  , 0.0, 0.0,
						     I  , 0.0,
							  I  );
const fp norm2 = diag_0iii.pointwise_tensor_norm_squared(BH, r, sin_theta);
cout << format("   norm^2 of diag(0,i,i,i) tensor = %g (should be > 0.0)\n")
	% norm2;
assert(norm2 > 0.0);
  }

cout << "/sym2_tensor_at_point::pointwise_tensor_norm_squared()/ is ok\n";
}
	  }

//******************************************************************************

//
// This function (crudely) tests
// /sym2_tensor_at_point::pointwise_L2_norm()/.
//
namespace {
void test_sym2_pointwise_L2_norm()
{
cout << "testing /sym2_tensor_at_point::pointwise_L2_norm_squared()/\n";

  {
// zero tensor
smp::sym2_tensor_at_point<field> zero;
const fp norm2 = zero.pointwise_L2_norm_squared();
cout << format("   norm^2 of zero tensor = %g (should be 0.0)\n") % norm2;
assert(norm2 == 0.0);
  }

  {
// diagonal(i, 0, 0, 0)
const field I(0.0, 1.0);
smp::sym2_tensor_at_point<field> diag_i000(I  , 0.0, 0.0, 0.0,
						0.0, 0.0, 0.0,
						     0.0, 0.0,
							  0.0);
const fp norm2 = diag_i000.pointwise_L2_norm_squared();
cout << format("   norm^2 of diag(i,0,0,0) tensor = %g (should be 1.0)\n")
	% norm2;
assert(norm2 == 1.0);
  }

  {
// diagonal(0, i, i, i)
const field I(0.0, 1.0);
smp::sym2_tensor_at_point<field> diag_0iii(0.0, 0.0, 0.0, 0.0,
						I  , 0.0, 0.0,
						     I  , 0.0,
							  I  );
const fp norm2 = diag_0iii.pointwise_L2_norm_squared();
cout << format("   norm^2 of diag(0,i,i,i) tensor = %g (should be 3.0)\n")
	% norm2;
assert(norm2 == 3.0);
  }

cout << "/sym2_tensor_at_point::pointwise_L2_norm_squared()/ is ok\n";
}
	  }

//******************************************************************************

// test functions
namespace {
field fn(const int a, const int b)
{
return field( 4.25  + 0.0625*a - 0.03125*b + 0.1875*a*b,
	     -6.125 - 0.375 *a + 0.1875 *b - 0.0625*a*b);
}
	  }

// test functions
namespace {
field fn2(const int a, const int b)
{
return field(-3.5  + 0.3125*a - 0.21875*b - 0.4375*a*b,
	      2.75 - 0.625 *a + 0.53125*b + 0.0625*a*b);
}
	  }


==> anc/smp-v8.10.23/src/evol/test_time_sequence.cc <==
// test_time_sequence -- test driver for /time_sequence/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_time_sequence.cc,v 1.2 2026/03/07 08:04:20 jonathan Exp $
//
// main
//

#include <cassert>

#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "time_sequence.hh"

using std::cout;
using std::cerr;

using boost::format;
using util::name_of_bool;
using util::fuzzy;
using param::set_parameter;
using smp::fp;

//******************************************************************************

int main()
{
set_parameter<int>("verbose", 6);

set_parameter<int>("N_extra_output_times", 2);
set_parameter<fp>("extra_output_time_offset[0]", 1.0);
set_parameter<fp>("extra_output_time_offset[1]", 49.0);

const fp old_tolerance = fuzzy<fp>::tolerance();
smp::time_sequence ts(10.0, "output_");
ts.print_me(">>>");
assert(ts.delta_t() == 10.0);
assert(ts.extra_time_period() == 50.0);		// default value (we didn't
						// set this parameter)
assert(ts.N_extra_times() == 2);
assert(ts.extra_time_offset(0) == 1.0);
assert(ts.extra_time_offset(1) == 49.0);

const fp yes_times[] =
{
  0.0,   1.0,  10.0,  20.0,  30.0,  40.0,  49.0,
 50.0,  51.0,  60.0,  70.0,  80.0,  90.0,  99.0,
100.0, 101.0, 110.0, 120.0, 130.0, 140.0, 149.0,
150.0, 151.0, 160.0, 170.0, 180.0, 190.0, 199.0,
200.0
};
constexpr int N_yes_times = sizeof(yes_times) / sizeof(yes_times[0]);
cout << format("N_yes_times=%d\n") % N_yes_times;

const fp evolution_min_t = 0.0;
const fp evolution_delta_t = 0.5;
const fp evolution_max_t = yes_times[N_yes_times-1];
	for (fp t  = evolution_min_t ;
		t <= evolution_max_t ;
		t += evolution_delta_t)
	{
	// is /t/ equal to any of the /yes_times[]/ times?
	bool t_is_yes_time = false;
		for (int yt = 0 ; yt < N_yes_times ; ++yt)
		{
		if (t == yes_times[yt])
			{
			t_is_yes_time = true;
			break;
			}
		}

	const bool t_is_specified_time = ts.is_specified_time(t);
	cout << format("t=%.1f:\tt_is_yes_time=%s\tt_is_specified_time=%s\n")
		% t
		% name_of_bool(t_is_yes_time)
		% name_of_bool(t_is_specified_time);
	assert(t_is_specified_time == t_is_yes_time);
	}

assert(fuzzy<fp>::tolerance() == old_tolerance);

cout << "all ok!\n";
cout << "\n";
}


==> anc/smp-v8.10.23/src/evol/time_sequence.cc <==
// time_sequence -- compute time_sequence of time evolution or sequence
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/time_sequence.cc,v 1.4 2026/03/07 08:04:20 jonathan Exp $
//
// time_sequence::time_sequence
/// time_sequence::N_extra_times_param_name
/// time_sequence::extra_time_param_name
// time_sequence::is_specified_time
// time_sequence::test_is_specified_time
// time_sequence::print_me
//

#include <cassert>
#include <cmath>			// fmod

#include <string>
#include <vector>
#include <iostream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "time_sequence.hh"

using std::cout;
using std::cerr;

using boost::format;
using param::get_parameter;
using param::sub_name;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs a /time_sequence/ object.
//
time_sequence::time_sequence(const fp delta_t_in,
			     const std::string& parameter_name_substring_in)
	: boost::noncopyable(),

	  delta_t_(delta_t_in),
	  parameter_name_substring_(parameter_name_substring_in),

	  tolerance_(
	    get_parameter<fp>(parameter_name_substring_in+"tolerance", 1.0e-6)
		    ),

	  extra_time_period_( get_parameter<fp>("extra_time_period", 50.0) ),
	  N_extra_times_( get_parameter<int>(N_extra_times_param_name(), 0) ),
	  extra_time_offset_()	// further setup in ctor body
			// no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

assert(delta_t() > 0.0);		// sanity checks

if (verbose >= 4)
	{
	cout << "time_sequence::time_sequence()\n";
	}

	for (int k = 0 ; k < N_extra_times() ; ++k)
	{
	const std::string param_name = extra_time_offset_param_name(k);
	extra_time_offset_.push_back( get_parameter<fp>(param_name) );
	}

print_me("   ");
}

//******************************************************************************

//
// This function returns the name of our /N_extra_times/ parameter.
//
std::string time_sequence::N_extra_times_param_name()
	const
{
return std::string("N_extra_") + parameter_name_substring() + "times";
}

//******************************************************************************

//
// This function returns the name of our /N_extra_times/ parameter.
//
std::string time_sequence::extra_time_offset_param_name(const int k)
	const
{
return std::string("extra_")
       + parameter_name_substring()
       + sub_name("time_offset", k);
}

//******************************************************************************

//
// This function determines whether or not /t/ is a specified time,
// using /tolerance()/ as the fuzzy-time-comparison tolerance.
//
bool time_sequence::is_specified_time(const fp t)
	const
{
const fp old_tolerance = fuzzy<fp>::tolerance();

fuzzy<fp>::set_tolerance(tolerance());
const bool is_specified = test_is_specified_time(t);
fuzzy<fp>::set_tolerance(old_tolerance);

return is_specified;
}

//******************************************************************************

//
// This function determines whether or not /t/ is a specified time,
// using /util::fuzzy<fp>()/ for the fuzzy time comparisons.
//
bool time_sequence::test_is_specified_time(const fp t)
	const
{
if (fuzzy<fp>::is_integer(t / delta_t()))
	return true;

const fp t_mod_extra = std::fmod(t, extra_time_period());
	for (int k = 0 ; k < N_extra_times() ; ++k)
	{
	if (fuzzy<fp>::EQ(t_mod_extra, extra_time_offset(k)))
		return true;
	}

return false;
}

//******************************************************************************

//
// This funtion prints a human-readable multi-line description
// of the sequence to the already-open stream /os/.
//
void time_sequence::print_me(const char* const prefix /* = "" */,
			     std::ostream& os /* = std::cout */)
	const
{
assert(prefix != nullptr);

os << prefix
   << format("%sdelta_t = %g\n") % parameter_name_substring() % delta_t();
os << prefix
   << format("fuzzy time-comparison tolerance = %g\n") % tolerance();
if (N_extra_times() == 0)
	{			// explicit { ... } to silence a
				// false-positive llvm "misleading indentation"
				// warning
	os << prefix
	   << format("no extra %stimes\n") % parameter_name_substring();
	}
   else {
	os << prefix
	   << format("%d extra %stimes each %g:\n")
	      % N_extra_times()
	      % parameter_name_substring()
	      % extra_time_period();
	}

	for (int k = 0 ; k < N_extra_times() ; ++k)
	{
	os << prefix
	   << format("   extra %stime: t=%g mod %g\n")
	      % parameter_name_substring()
	      % extra_time_offset(k)
	      % extra_time_period();
	}
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/time_sequence.hh <==
// time_sequence -- a sequence of times (at which diagnostics will be done)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/time_sequence.hh,v 1.4 2026/03/07 08:04:20 jonathan Exp $
//
// time_sequence
//

#ifndef EVOL__TIME_SEQUENCE_HH
#define EVOL__TIME_SEQUENCE_HH

#include <cassert>

#include <string>
#include <vector>
#include "boost/core/noncopyable.hpp"

#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// An /time_sequence/ object provides a membership predicate for an
// (infinite) set of times; in practice these will be times at which
// diagnostics are to be done (if the evolution ever gets there).
//
// The set of times is the union of
// * all integer multiples of /delta_t_in/ (our constructor argument), and
// * all times which are (fuzzily) equal to any of the
//   /extra_%stime_offset[%d]/ parameters, modulo the /extra_time_period/
//   parameter
//
// Parameters:
//   %stolerance			# fp, default 1.0e-6, must be > 0.0
//   extra_time_period			# fp, default 50.0, must be > 0.0
//   N_extra_%stimes			# int, default 0, must be >= 0
//   extra_%stime_offset[%d]		# fp, no default
// where /%s/ is the constructor /parameter_name_substring/ argument,
// and the integer /%d/ ranges between 0 and /N-1/, where /N/ is the value
// of the parameter /N_extra_%s_times/.
//
// The parameter /%stolerance/ sets the /util::fuzzy<fp>/ fuzzy-comparison
// tolerance to used for this class's fuzzy time comparisons.  See the
// /util::fuzzy/ documentation for the precise semantics of this tolerance.
//
// The function
//   is_specified_time()
// tests whether a specified time is in the time sequence.
//
// For example, the constructor arguments
//   delta_t_in = 10
//   parameter_name_substring = "gridfn_output_"
// and parameters
//   extra_time_period = 50		# default
//   N_extra_time_times	= 2
//   extra_gridfn_output_time_offset[0]	= 1.0
//   extra_gridfn_output_time_offset[1]	= 49.0
// would specify the sequence of times
//     0,   1,  10,  20,  30,  40,  49,
//    50,  51,  60,  70,  80,  90,  99,
//   100, 101, 110, 120, 130, 140, 149,
//   ...
//
// At present this class doesn't offer an easy way to enumerate all the
// times in order (this may change in the future).  Unless/until this
// changes, client code which wants to enumerate all the times must loop
// over all possible times and call /is_specified_time()/.  This is rather
// inefficient, but for our uses (where the time involved is still only
// a minute fraction of the code's total run-time) this doesn't matter.
//
// /time_sequence/ has only /const/ member functions, so a /time_sequence/
// object is always effectively /const/.
//
class	time_sequence
	: public boost::noncopyable
	{
public:
	// time spacing
	fp delta_t() const { return delta_t_; }

	// parameter-name substring
	// (helps identify this object if there are multiple ones around)
	const std::string& parameter_name_substring() const
		{ return parameter_name_substring_; }

	// extra output times
	fp extra_time_period() const { return extra_time_period_; }
	int N_extra_times() const { return N_extra_times_; }
	fp extra_time_offset(int k) const
		{
		assert(k >= 0);
		assert(k < N_extra_times());
		return extra_time_offset_.at(k);	// use /at()/ for an
							// additional sanity
							// check
		}

	// fuzzy-comparison tolerance for this class's fuzzy time comparisons
	fp tolerance() const { return tolerance_; }

	// is /t/ a member of the time sequence?
	// ... this function returns true if and only if either
	//     (a) /t/ is a (fuzzy) integer multiple of /delta_t()/, or
	//     (b) /t/ mod /extra_time_period()/ is (fuzzily) equal to
	//         /extra_time_offset(k)/ for any 0 <= /k/ < /N_extra_times()/
	//     using /tolerance()/ as the /util::fuzzy<fp>/ fuzzy-comparison
	//     tolerance
	bool is_specified_time(fp t) const;

	// worker function for /is_specified_time()/:
	// do the actual test of whether or not /t/ is a member
	// of the time sequence, using (and not changing) the current
	// /util::fuzzy<fp>/ fuzzy-comparison tolerance
	bool test_is_specified_time(fp t) const;

	// print a human-readable multi-line description
	// of the sequence to the already-open stream /os/
	// ... each line is prefixed with the cstring /prefix/
	//     (if non-empty, this will typically be whitespace for indentation)
	void print_me(const char* const prefix = "",
		      std::ostream& os = std::cout) const;


	// internal worker functions to construct parameter names
private:
	std::string N_extra_times_param_name() const;
	std::string extra_time_offset_param_name(int k) const;


	//
	// ***** constructor, destructor *****
	//
public:
	time_sequence(fp delta_t_in,
		      const std::string& parameter_name_substring_in);
	~time_sequence() = default;


	//
	// ***** data *****
	//
private:
	const fp delta_t_;
	const std::string parameter_name_substring_;
	const fp tolerance_;
	const fp extra_time_period_;
	const int N_extra_times_;

	// this vector is set up in our constructor body,
	// and is /const/ thereafter
	std::vector<fp> extra_time_offset_;

	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__TIME_SEQUENCE_HH


==> anc/smp-v8.10.23/src/evol/which_hbar.cc <==
// which_hbar -- specify a single one of the {hbarI, dt_hbarI}
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/which_hbar.cc,v 1.1 2021/06/19 19:59:17 jonathan Exp $

//
// which_hbar::describe_me
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <sstream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "common.hh"

#include "which_hbar.hh"

using std::cout;
using std::cerr;
using boost::format;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function returns a 1-line human-readable description of this object.
// ... result does NOT end in '\n'
//
std::string which_hbar::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("is_hbar=%s I=%d") % is_hbar() % I();
return buffer.str();
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/which_hbar.hh <==
// which_hbar -- specify a single one of the {hbarI, dt_hbarI}
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/which_hbar.hh,v 1.1 2021/05/29 05:15:49 jonathan Exp $

//
// which_hbar
// is_hbar, is_dt_hbar
//

#ifndef EVOL__WHICH_HH
#define EVOL__WHICH_HH

#include <cassert>

#include "util.hh"
#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

// specify whether a gridfn is /hbarI/ or /dt_hbarI/
enum	gridfn_is_hbar_or_dt_hbar_t
	{
	undefined = 0,			// invalid value = 0 to catch some
					// uninitialized-variable bugs
	gridfn_is_hbar,
	gridfn_is_dt_hbar,
	};

//******************************************************************************

//
// A /which_hbar/ object specifies a single one of the {hbarI, dt_hbarI}.
//
// A /which_hbar/ is a lightweight object with value semantics.
//
// /which_hbar/ has only /const/ and /static/ member functions, so
// a /which_hbar/ object is always effectively /const/.
//
class	which_hbar
	{
public:
	// return a 1-line string describing the which_hbar
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// /hbarI/ or /dt_hbarI/?
	bool    is_hbar() const noexcept { return  is_hbar_; }
	bool is_dt_hbar() const noexcept { return !is_hbar_; }

	// which /hbarI/ or /dt_hbarI/
	int I() const noexcept { return I_; }


	//
	// ***** constructors, destructor *****
	//
public:
	which_hbar(gridfn_is_hbar_or_dt_hbar_t gf_is_what, int I_in)
		: is_hbar_(gf_is_what == gridfn_is_hbar),
		  I_(I_in) // no comma
		{ /* empty constructor body */ }
	~which_hbar() = default;


	//
	// ***** data *****
	//
private:
	const bool is_hbar_;
	const int I_;
	};

//******************************************************************************

// convenience functions to better document the /dt_flag_in/
// constructor argument
inline constexpr bool    is_hbar() noexcept { return true; }
inline constexpr bool is_dt_hbar() noexcept { return false; }

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__WHICH_HH


==> anc/smp-v8.10.23/src/evol/worldtube.cc <==
// worldtube -- the worldtube for the effective-source scheme
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/worldtube.cc,v 1.18 2025/12/25 04:45:06 jonathan Exp $

//
// worldtube::worldtube(high-level: worldtube region chosen via parameters)
// worldtube::worldtube(low-level: worldtube region specified explicitly)
/// worldtube::choose_worldtube_region
// worldtube::describe_me
//

#include <cassert>

#include <string>
#include <iostream>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "interval.hh"

#include "common.hh"

#include "misc.hh"
#include "geometry.hh"
#include "worldtube.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function is a high-level constructor for /worldtube/.
//
// This function constructs a /worldtube/ object, choosing the worldtube
// to be centered near the rstar position
//   get_parameter<fp>("worldtube::center_rstar", default_center_rstar)
// with radius set from parameter
//    worldtube::radius_rstar		# fp, no default
//
worldtube::worldtube(const geometry& geom_in,
		     const fp default_center_rstar)
	: boost::noncopyable(),
	  geom_(geom_in),
	  worldtube_region_(
	    choose_worldtube_region(geom_in, default_center_rstar)
			   ) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"worldtube::worldtube(this=%p):\n"
"   %s\n"
		      )
		% this
		% describe_me();
}

//******************************************************************************

//
// This function is a low-level constructor for /worldtube/.
//
// This function constructs a /worldtube/ object, specifying the worldtube
// region explicitly.
//
worldtube::worldtube(const geometry& geom_in,
		     const util::interval& worldtube_region_in)
	: boost::noncopyable(),
	  geom_(geom_in),
	  worldtube_region_(worldtube_region_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"worldtube::worldtube(this=%p):\n"
"   %s\n"
		      )
		% this
		% describe_me();
}

//******************************************************************************

//
// This is a helper function for the worldtube:: constructor.
//
// This function choosees a worldtube region centered on the specified position,
// with radius set from a parameter, and optionally with the endpoints then
// quantized to integer multiples of a specified rstar spacing.
//
// See the .hh file for details.
//
//static
  util::interval
    worldtube::choose_worldtube_region(const geometry& geom,
				       const fp default_center_rstar)
{
static const int verbose = get_parameter<int>("verbose", 0);

const fp center_rstar = get_parameter<fp>("worldtube::center_rstar",
					  default_center_rstar);
const fp radius_rstar = get_parameter<fp>("worldtube::radius_rstar");
if (verbose >= 4)
	cout << format(
"worldtube::choose_worldtube_region(default_center_rstar=%.15g)\n"
"   center_rstar=%.15g radius_rstar=%.15g\n"
		      )
		% default_center_rstar
		% center_rstar % radius_rstar;

// a negative /radius_rstar/ means an empty worldtube
// (some test code uses this)
if (radius_rstar < 0)
	{
	if (verbose >= 4)
		cout << "   radius_rstar < 0 ==> returning empty interval\n";
	return util::empty_interval();			// *** early return ***
	}

const fp raw_min_rstar = center_rstar - radius_rstar;
const fp raw_max_rstar = center_rstar + radius_rstar;

return quantize_region(geom,
		       raw_min_rstar, raw_max_rstar,
		       get_parameter<fp>("worldtube::quantize_rstar", 1.0),
		       "worldtube::choose_worldtube_region()");
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this object,
// in particular of the worldtube region and the corresponding rstar.
// ... result does NOT end in '\n'
//
std::string worldtube::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("worldtube: %s")
	  % worldtube_region().describe_me(get_geometry().rstar_coord_map());
return buffer.str();
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/evol/worldtube.hh <==
// worldtube -- the worldtube for the effective-source scheme
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/worldtube.hh,v 1.30 2025/12/24 12:32:04 jonathan Exp $
//
// worldtube::
//

#ifndef EVOL__WORLDTUBE_HH
#define EVOL__WORLDTUBE_HH

#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"
#include "molecule_inputs.hh"

#include "common.hh"
#include "geometry.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /worldtube/ object represents the worldtube (more accurately, the
// worldtube's intersection with the current slice) for the effective-source
// scheme.
#ifdef NOT_IMPLEMENTED_YET
// In the future the worldtube may include drifting-coordinates information.
#endif
//
// A /worldtube/ object is specific to, and keeps a reference to, a /geometry/;
// in practice this will be the /geometry/ of the base /source_info/ object
// of the /source_info_esrc/ that owns the worldtube.
//
// At present a worldtube is stationary, but in the future this may
// change to allow it to move to follow the particle's motion.  This may
// result in this becoming an ABC, with derived classes /stationary_worldtube/
// and /moving_worldtube/.
//
// For any physical field /X/, we actually store (and finite-difference)
// the field
//
//               { X - puncture_fn       inside the worldtube
//      X_num := {
//               { X                     outside the worldtube
//
// Therefore, we must use "adjusted" finite differencing when the FD
// molecules cross the worldtube boundary, adding +/- the puncture function
// to some grid points (of a temporary copy of the gridfn being finite
// differenced) so that all molecule points have the same
// inside/outside-the-worldtube semantics.  The worldtube provides helper
// functions for determining whether this is needed at a given grid point,
// and for determining where the puncture function needs to be defined;
// the actual adjusted FD operations live in /slice/.
//
// For convergence testing, it's desirable to have the worldtube region
// be identical across a series of runs with differing resolutions, so we
// have an option to quantize the worldtube min/max rstar to integer multiples
// of a specified rstar spacing.
//
class	worldtube
	: public boost::noncopyable
	{
public:
	// return a 1-line human-readable description of this class/object
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// what grid points (labelled by the /geometry/'s /i/ coordinate)
	// are contained in the worldtube?
	const util::interval& worldtube_region() const
		{ return worldtube_region_; }
	int worldtube_min_i() const { return worldtube_region().min_i(); }
	int worldtube_max_i() const { return worldtube_region().max_i(); }
	bool contains_point(int i) const
		{ return worldtube_region().contains_point(i); }

	// the worldtube is defined w.r.t this /geometry/
	const geometry& get_geometry() const { return geom_; }

	// rstar range of the worldtube
	// ... this might or might not be contained in the grid
	fp worldtube_min_rstar() const
		{
		return get_geometry().rstar_of_i_unchecked(worldtube_min_i());
		}
	fp worldtube_max_rstar() const
		{
		return get_geometry().rstar_of_i_unchecked(worldtube_max_i());
		}

	// do we need to use adjusted FD
	// for a given molecule at a given evaluation point?
	//
	// ... this is true if and only if:
	//     * if evaluation point is in the worldtube,
	//       and the molecule takes input from outside the worldtube
	//     * if evaluation point is not in the worldtube,
	//       and the molecule takes input from inside the worldtube
	bool adjusted_FD_is_needed(const int molecule_radius_minus,
				   const int molecule_radius_plus,
				   const int eval_i)
		const
		{
		return
		   worldtube_region().contains_point(eval_i)
		   ? util::molecule_input_fns
			 ::molecule_has_input_outside_region
					(worldtube_region(),
					 molecule_radius_minus,
					 molecule_radius_plus,
					 eval_i)
		   : util::molecule_input_fns
			 ::molecule_has_input_in_region
					(worldtube_region(),
					 molecule_radius_minus,
					 molecule_radius_plus,
					 eval_i);
		}

	// in what region must the puncture fn be defined?
	//
	// ... this is the union of
	//     * the worldtube region (we need the puncture fn there
	//       to subtract from initial data), and
	//     * the set of grid points which either
	//       (a) are outside the worldtube
	//           AND
	//           are used as input by a molecule whose evaluation point
	//           is inside the worldtube,
	//       OR
	//       (b) are inside the worldtube
	//           AND
	//           are used as input by a molecule whose evaluation point
	//           is outside the worldtube
	//
	// ... since we have already included all points in the
	//     worldtube region, it suffices to only consider case (a)
	// ... we can then further simply this by computing the set
	//     all grid points which are used as input by a molecule
	//     whose evaluation point is *anywhere* in the worldtube
	// ... finally, since this set is obviously an increasing function
	//     of the molecule radia, we can just compute this set for
	//     the maximum possible molecule radia
	util::interval puncture_fn_is_needed_region
				(const int max_molecule_radius_minus,
				 const int max_molecule_radius_plus)
		const
		{
		return util::molecule_input_fns
			   ::molecule_input_region_for_eval_region
						    (worldtube_region(),
						     max_molecule_radius_minus,
						     max_molecule_radius_plus);
		}

	// does a given molecule cross the worldtube boundary?
	bool molecule_input_crosses_worldtube_boundary
				(const int max_molecule_radius_minus,
				 const int max_molecule_radius_plus,
				 const int eval_i)
		const
		{
		return util::molecule_input_fns
			   ::molecule_input_crosses_region_bndry
						    (worldtube_region(),
						     max_molecule_radius_minus,
						     max_molecule_radius_plus,
						     eval_i);
		}


	//
	// ***** constructor, destructor *****
	//
public:
	// for all constructors, we keep a reference to the passed-in
	// /geometry/ object, so that object's life time must be >= our's

	// high-level constructor:
	// set worldtube region from parameters
	// ... see /choose_worldtube_region()/ (below) for details
	worldtube(const geometry& geom_in,
		  const fp default_center_rstar);

	// low-level constructor:
	// worldtube region specified explicitly
	worldtube(const geometry& geom_in,
		  const util::interval& worldtube_region_in);

	// default compiler-generated destructor is ok

private:
	// helper function for high-level constructor
	//
	// This function chooses the worldtube region.
	// Initially, the worldtube is centered on the position
	// specified by the parameter
	//    worldtube::center_rstar	// fp, default /default_center_rstar/
	// with radius specified by the parameter
	//    worldtube::radius_rstar	// fp, no default
	//
	// If the radius parameter is negative, then we choose
	// an empty worldtube region.  Otherwise, we use the parameter
	//    worldtube::quantize_rstar		# fp, default 1.0
	// to control quantizing the initial worldtube.
	// This is done by (the global function) /quantize_region()/;
	// see that function's comments for detailed semantics.
	//
	static
	  util::interval
	    choose_worldtube_region(const geometry& geom,
				    fp default_center_rstar);


	//
	// ***** data *****
	//
private:
	// reference to an object we do NOT own
	// ... see header comments for who does own this in practice
	const geometry& geom_;

	const util::interval worldtube_region_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__WORLDTUBE_HH


==> anc/smp-v8.10.23/src/misc/convert-marta-data <==
#!/usr/bin/perl
use strict;
use warnings;
use Params::Validate qw(validate_pos UNDEF SCALAR ARRAYREF HASHREF);
use Getopt::Long;
use IO::File;
use Scalar::Util qw(looks_like_number);
use List::Util qw(any all);
use POSIX qw(ceil);

# my modules
use Fuzzy;

my $false = 0;
my $true  = 1;

my $default_hbar_filename_format = 't=%g.state.hbar.X%d';

########################################

my $help_msg = <<"EOF";
Usage:
  convert-marta-data   { --even-parity | --odd-parity }
                       --grid-size POSITIVE-INTEGER
                       [ --hbar-filename-format FORMAT-STRING ]
                       [ --debug INTEGER ]  [ --no-hbar-files ]
                       < marta-data-file
or:
  convert-marta-data   --help
or:
  convert-marta-data   --help-file-formats

This programs reads one of Marta Coleani's data files on standard input,
extracts the data on slices of constant /t/, and writes the corresponding
set of /smp/ data files in the current directory.

Exactly one of --even-parity and --odd-parity must be specified.
If --even-parity is specified, the data file must contain values for
hbar1 through hbar7.  If --odd-parity is specified, the data file
must contain values for hbar8 through hbar10.

The (mandatory) --grid-size option specifies the number of grid points
along one side of the diamond-shaped region.

The output file for /hbar(i)/ is named using the /sprintf()/ pattern
specified by the --hbar-filename-format option, via
  sprintf(\$format_string, \$t, \$i)
The default format string is '${default_hbar_filename_format}'.

The --debug option sets the level of debug printing (from 0=none up to
10=a huge amount).
The --no-hbar-files option disables the writing of output files, so the
only action of this program is to print various log and debug messages.
EOF

########################################

my $help_file_formats_msg = <<'EOF';
Each input line describes a single event in spacetime.

The events must appear in the order generated by
* an outer loop over the /size/ values of /v/
* an inner loop over the /size/ values of /u/

The line format is

  # column 1 = u
  # column 2 = v
  # column 3 = t
  # column 4 = rstar

followed by successive columns of real/imaginary parts of each /hbar(i)/
in succession, followed by a final column (ignored by this program) giving
the Lorenz gauge constraint from Barack & Sago 2010.

Each of /v/ and /u/ must be an arithmetic progression in the corresponding
integer grid coordintaes /vi/ and /ui/.

The /hbar/ output files have the format
  # column 1 = rstar
  # column 2 = r (dummy)
  # column 3 = hbar(I).real
  # column 4 = hbar(I).imag
EOF

################################################################################

#
# global data structures
#

# grid size, set from --grid-size option
my $N = undef();

# (v,u) arithmetic progressions in (vi,ui)
# ... we define (vi,ui) to be 0-origin, with range /[0,$N)/
#   v = v0 + vi*Delta
#   u = u0 + ui*Delta
my $u0 = undef();
my $v0 = undef();
my $Delta = undef();

# the read-in data
#
# this is an array[vi]
#            of references to anonymous array[ui]
#            of references to anonymous array of all the data columns
#                             after /rstar/, in order
my @Marta_data = ();

################################################################################
################################################################################
################################################################################

#
# command-line handling
#
my $help_flag			= $false;
my $help_file_formats_flag	= $false;
my $debug			= 0;
my $even_parity_flag		= $false;
my $odd_parity_flag		= $false;
my $hbar_filename_format	= $default_hbar_filename_format;
my $no_hbar_files_flag		= $false;
GetOptions(
  'help'			=> \$help_flag,
  'help-file-formats'		=> \$help_file_formats_flag,
  'even-parity'			=> \$even_parity_flag,
  'odd-parity'			=> \$odd_parity_flag,
  'grid-size=i'			=> \$N,
  'hbar-filename-format=s'	=> \$hbar_filename_format,
  'debug=i'			=> \$debug,
  'no-hbar-files'		=> \$no_hbar_files_flag,
	  )
	|| die $help_msg;				# *** error exit ***
if ($help_flag)
	{ print $help_msg; exit; }			# --help exit
if ($help_file_formats_flag)
	{ print $help_file_formats_msg; exit; }       # --help-file-formats exit

if    ($even_parity_flag && !$odd_parity_flag)
	{ }	# all ok ==> no-op here
elsif (!$even_parity_flag && $odd_parity_flag)
	{ }	# all ok ==> no-op here
else	{ die "must specify exactly one of --even-parity, --odd-parity!\n"; }
							# *** error exit ***

if (! (defined($N) && ($N > 0)))
	{ die "must specify --grid-size (as a positive integer)!\n"; }
							# *** error exit ***
my $N2 = ceil($N/2);

my $hbar_files_flag = !$no_hbar_files_flag;

#
# main execution starts here
#
read_Marta_data();
if ($even_parity_flag)
	{
		for (my $I = 1 ; $I <= 7 ; ++$I)
		{
		write_hbar(1, $I);
		}
	}
if ($odd_parity_flag)
	{
		for (my $I = 8 ; $I <= 10 ; ++$I)
		{
		write_hbar(8, $I);
		}
	}

################################################################################
################################################################################
################################################################################

#
# This function reads Marta's data from standard input, verifies the
# basic (v,u) and (t,rstar) coordinates, and stores the read-in /hbar/
# data in our global data structures.
#
sub read_Marta_data
{
validate_pos(@_);

my $line_number = 0;
	for (my $vi = 0 ; $vi < $N ; ++$vi)
	{
	for (my $ui = 0 ; $ui < $N ; ++$ui)
	{
	my $line = undef();
	# get the next non-blank non-comment line
		do
		{
		++$line_number;
		$line = <STDIN>
			|| die "input line ${line_number} (vi=${vi} ui=${ui}): unexpected early end-of-file trying to read input line!\n";
		chomp($line);

		# ignore blank & comment lines
		}
		while (($line =~ /^\s*$/) || ($line =~ /^#/));

	my ($u,$v, $t,$rstar, @data) = split(/\s+/, $line);
	if (    defined($v)     && looks_like_number($v)
	     && defined($u)     && looks_like_number($u)
	     && defined($t)     && looks_like_number($t)
	     && defined($rstar) && looks_like_number($rstar)
	     && all { defined($_) && looks_like_number($_) } @data)
		{ }	# all ok ==> no-op here
	   else { die "input line ${line_number} (vi=${vi} ui=${ui}): can't parse line into all-numeric fields!\n"; }
							# *** error exit ***

	if ($even_parity_flag)
		{
		# should have data for hbar1...7, then Lorenz gauge constraint
		if (scalar(@data) != 15)
			{ die "input line ${line_number} (vi=${vi} ui=${ui}): got wrong number of data fields for even-parity!\n"; }
		}
	if ($odd_parity_flag)
		{
		# should have data for hbar8...10, then Lorenz gauge constraint
		if (scalar(@data) != 7)
			{ die "input line ${line_number} (vi=${vi} ui=${ui}): got wrong number of data fields for odd-parity!\n"; }
		}
	pop(@data);			# discard Lorenz gauge constraint

	if ($debug > 0)
		{ print "vi=${vi} ui=${ui}: v=${v} u=${u} t=${t} rstar=${rstar}\n"; }


	#
	# check the mutual consistency of (v,u) and (t,rstar)
	#
	my $want_t         = t_of_vu($v,$u);
	my $want_rstar = rstar_of_vu($v,$u);
	if (Fuzzy::NE($t, $want_t))
		{ die "input line ${line_number} (vi=${vi} ui=${ui}): t=${t} != expected t(v,u)=${want_t}!\n"; }
							# *** error exit ***
	if (Fuzzy::NE($rstar, $want_rstar))
		{ die "input line ${line_number} (vi=${vi} ui=${ui}): rstar=${rstar} != expected t(v,u)=${want_rstar}!\n"; }
							# *** error exit ***


	#
	# set/check that (v,u) are in arithmetic progression
	#
	if (($vi == 0) && ($ui == 0))
		{
		$u0 = $u;
		$v0 = $v;
		if ($debug > 0)
			{ print "set v0=${v0} u0=${u0}\n"; }
		}
	if (($vi == 0) && ($ui == 1))
		{
		$Delta = $u - $u0;
		if ($debug > 0)
			{ print "set Delta=${Delta}\n"; }
		}

	if (defined($Delta))
		{
		my $want_v = v_of_vi($vi);
		my $want_u = u_of_ui($ui);
		if (Fuzzy::NE($v, $want_v))
			{ die "input line ${line_number} (vi=${vi} ui=${ui}): v=",$v," != expected v=",$want_v," for vi=${vi}!\n"; }
								# *** error exit ***
		if (Fuzzy::NE($u, $want_u))
			{ die "input line ${line_number} (vi=${vi} ui=${ui}): u=",$u," != expected u=",$want_u," for ui=${ui}!\n"; }
								# *** error exit ***
		}


	#
	# store the data in our global data structures
	#

	if ($ui == 0)
		{ push @Marta_data, []; }
	push @{$Marta_data[$vi]}, [@data];
	}
	}
}

################################################################################

#
# This function writes out all the data files for a single (complex)
# /hbar/ to its data file.
#
# The grid points are laid out like this:
#                                      X                                ti=3
#                                    vi=3
#                                    ui=3
#
#                            *                   *
#                          vi=2                vi=3
#                          ui=3                ui=2
#
#                  X                   X                   X            ti=2
#                vi=1                vi=2                vi=3
#                ui=3                ui=2                ui=1
#
#         *                  *                   *                   *
#       vi=0               vi=1                vi=2                vi=3
#       ui=3               ui=2                ui=1                ui=0
#
#                  X                   X                   X            ti=1
#                vi=0                vi=1                vi=2
#                ui=2                ui=1                ui=0
#
#                            *                   *
#                          vi=0                vi=1
#                          ui=1                ui=0
#                            
#                                      X                                ti=0
#                                    vi=0
#                                    ui=0
#
#             
#                ri=-1               ri=0                ri=+1
#
# The integer coordinates are related by
#    ti = (vi+ui)/2         vi = ti+ri
#    ri = (vi-ui)/2         ui = ti-ri
# We only use points where /ti/ and /ri/ are both integral
#     
#
# Since we want a non-staggered grid, we can only use the "X" points in
# the diagram above; we skip the "*" points.  That is, we use the points
# where vi+ui is even.
#
# Arguments:
# $first_I = the /I/ of the first (lowest-numbered) /hbar/ appearing
#            in our global data structures
# $I = the /I/ of the /hbar/ to write out
#
sub write_hbar
{
validate_pos(@_, {type => SCALAR}, {type => SCALAR});
my ($first_I, $I) = @_;

my $start_col = 2*($I-$first_I);
my @I_cols = ($start_col, $start_col+1);

# loop over the output times (by moving vertically upwards
# along the central worldline (vi=ui=ti) of the diamond-shaped region);
# for each time, write out a data file with that time's data
	for (my $ti = 0 ; $ti < $N ; ++$ti)
	{
	my $center_vi = $ti;
	my $center_ui = $ti;
	my $center_v = v_of_vi($center_vi);
	my $center_u = u_of_ui($center_ui);
	my $t = t_of_vu($center_v, $center_u);

	my $hbar_file_name = sprintf($hbar_filename_format, $t, $I);
	print "writing ti=${ti} t=${t} data to \"${hbar_file_name}\"\n";
	my $fh = $hbar_files_flag
		 ? (
		   IO::File->new($hbar_file_name, "w")
		   || die "can't open output file ${hbar_file_name}: $!\n"
							# *** error exit ***
		   )
		 : undef();

	if ($hbar_files_flag)
		{
		print {$fh} <<"EOF";
# column 1 = rstar
# column 2 = r (dummy)
# column 3 = hbar${I}.real
# column 4 = hbar${I}.imag
EOF
		}

	# loop over all the grid points with (vi,ui) in the grid and
	# /vi+ui == 2*ti/.
	SPATIAL_GRID_POINT_LOOP:
		for (my $ri = -$N2 ; $ri < $N2 ; ++$ri)
		{
		my $vi = $ti + $ri;
		my $ui = $ti - $ri;
		if (($ui >= 0) && ($ui < $N) && ($vi >= 0) && ($vi < $N))
			{ }	# all ok ==> no-op here
		   else { next SPATIAL_GRID_POINT_LOOP; } # *** loop control ***

		my $v = v_of_vi($vi);
		my $u = u_of_ui($ui);
		my $rstar = rstar_of_vu($v,$u);
		my $r = 0.0;		# dummy value
		if ($debug > 0)
			{ print "writing point vi=${vi} ui=${ui} ti=${ti} ri=${ri} v=${v} u=${u} t=${t} rstar=${rstar}\n"; }
		my $refto_event_data = $Marta_data[$vi]->[$ui];
		my @hbar = @{$refto_event_data}[@I_cols];
		if ($hbar_files_flag)
			{ print {$fh} $rstar, "\t", $r, "\t", join("\t",@hbar),"\n"; }
		}

	undef $fh;
	}
}

################################################################################
################################################################################
################################################################################

#
# This funciton computes the arithmetic progression of $v$,
# i.e., it computes v given vi.
#
# Arguments:
# $vi = the integer grid coordinate
#
# Result:
# This fnction returns $v$.
#
sub v_of_vi
{
validate_pos(@_, {type => SCALAR});
my ($vi) = @_;
return $v0 + $vi*$Delta;
}

################################################################################

#
# This funciton computes the arithmetic progression of $u$,
# i.e., it computes u giuen ui.
#
# Arguments:
# $ui = the integer grid coordinate
#
# Result:
# This fnction returns $u$.
#
sub u_of_ui
{
validate_pos(@_, {type => SCALAR});
my ($ui) = @_;
return $u0 + $ui*$Delta;
}

################################################################################
################################################################################
################################################################################

#
# This function computes /t/ as a function of v and u.
#
# Arguments:
# (v,u) = the coordinates
#
# Results:
# This function returns /t/.
#
sub t_of_vu
{
validate_pos(@_, {type => SCALAR}, {type => SCALAR});
my ($v,$u) = @_;
return 0.5 * ($v + $u);
}

################################################################################

#
# This function computes /rstar/ as a function of v and u.
#
# Arguments:
# $v,$u = the coordinates
#
# Results:
# This function returns /rstar/.
#
sub rstar_of_vu
{
validate_pos(@_, {type => SCALAR}, {type => SCALAR});
my ($v,$u) = @_;
return 0.5 * ($v - $u);
}

################################################################################


==> anc/smp-v8.10.23/src/misc/doit.mkdir-ell-emm <==
#!/usr/bin/perl
use warnings;
use strict;
use Getopt::Long;
use File::Copy;
use IO::File;

my $false = 0;
my $true  = 1;

################################################################################

my $help_msg = <<'EOF';
usage:
  doit.mkdir-ell-emm   [ --ell-min INTEGER ]   --ell-max POSITIVE-INTEGER
                       --input-par-filename FILENAME
                       --output-par-filename-format FORMAT-STRING
                       [ --special-ell-emm INTEGER,INTEGER
                         --special-par-filename FILENAME ... ]
or
  doit.mkdir-ell-emm   --help

This program creates all the subdirectories and parameter files for a
set of /smp/ runs for a specified range of /ell/.

More precisely, for each /ell/ and /emm/ in the range from /ell_min/
(default 0, may be overridden by specifying the /--ell_min/ option) up to
/ell_max/ (specified by the mandatory /--ell-max/ option), this program
creates the directory
  ./ell%d-emm%d/
and populates it with two files.

The first file is named "ell_emm.par".  This file's first two lines
assign the parameters /ell/ and /emm/.  If the /--special-ell-emm/ and
/--special-par-filename/ options are used, then for the specified ell
and emm, this file also contains an additional line or lines of the form
  @include FILENAME

The second file is a copy of the file named by the (mandatory)
/--input-par-filename/ parameter, renamed to
  sprintf($format, $ell, $emm)
where /$format/ is the /sprintf()/ format string specified by the
(mandatory) /--output-par-filename-format/ option.

The /--special-ell-emm/ and /--special-filename/ options may be used
any number of times (paired) to specify an additional parameter file
to be included for that (ell,emm).  For example, specifying
  --special-ell-emm 1,1 --special-par-filename ell1-emm1-extra.par
  --special-ell-emm 4,2 --special-par-filename ell4-emm2-extra.par
means that the ell=1 emm=1 /ell_emm.par/ file would contain the line
  @include "ell1-emm1-extra.par"
and the ell=4 emm=2 /ell_emm.par/ file would contain the line
  @include "ell4-emm2-extra.par"
EOF

################################################################################

my $help_flag			= $false;
my $ell_min			= 0;
my $ell_max			= undef();
my $input_par_filename		= undef();
my $output_par_filename_format	= undef();
my @all_special_ell_emm_str	= ();
my @all_special_par_filenames	= ();

GetOptions(
  'help'				=> \$help_flag,
  'ell-min=i'				=> \$ell_min,
  'ell-max=i'				=> \$ell_max,
  'input-par-filename=s'		=> \$input_par_filename,
  'output-par-filename-format=s'	=> \$output_par_filename_format,
  'special-ell-emm=s'			=> \@all_special_ell_emm_str,
  'special-par-filename=s'		=> \@all_special_par_filenames,
	  ) || die $help_msg;				# *** ERROR EXIT ***
if ($help_flag)
	{ print $help_msg; exit; }			# --help exit

if (! defined($ell_max))
	{ die "must specify /--ell-max/ option!\n"; }	# *** ERROR EXIT ***
if (! defined($input_par_filename))
	{ die "must specify /--input-par-filename/ option!\n"; }
							# *** ERROR EXIT ***
if (! defined($output_par_filename_format))
	{ die "must specify /--output-par-filename-format/ option!\n"; }
							# *** ERROR EXIT ***

if (! (scalar(@all_special_ell_emm_str) == scalar(@all_special_par_filenames)) )
	{
	die
  "must specify /--special-ell-emm/ and /--special-par-filename/\n",
  "  the same number of times!";			# *** ERROR EXIT ***
	}
my @all_special_ell = ();
my @all_special_emm = ();
my %special_posn;			# key = "${ell},"${emm}"
					# value = Perl 0-origin array index
					#         into each of the arrays
					#           @all_special_ell
					#           @all_special_emm
					#           @all_special_par_filenames
	foreach my $ell_emm_str (@all_special_ell_emm_str)
	{
	if ($ell_emm_str =~ /^([0-9]+),([0-9]+)$/)
		{
		my $ell = $1;
		my $emm = $2;
		my $posn = scalar(@all_special_ell);	# Perl 0-origin array
							# index of the entries
							# we're about to push
		push @all_special_ell, $ell;
		push @all_special_emm, $emm;
		$special_posn{"${ell},${emm}"} = $posn;
		}
	   else {
		die
  "can't parse /--special-ell-emm/ arguent :${ell_emm_str}:!\n";
							# *** ERROR EXIT ***
		}
	}

	for (my $ell = $ell_min ; $ell <= $ell_max ; ++$ell)
	{
		for (my $emm = ($ell % 2) ; $emm <= $ell ; $emm += 2)
		{
		my $subdir_name = sprintf('ell%d-emm%d', $ell, $emm);
		print $subdir_name, "\n";

		mkdir $subdir_name;

		# first file
		my $fh = IO::File->new(">${subdir_name}/ell-emm.par");
		print {$fh} <<"EOF";
ell	= ${ell}
emm	= ${emm}
EOF
		if (exists($special_posn{"${ell},${emm}"}))
			{
			my $posn = $special_posn{"${ell},${emm}"};
			my $special_par_filename
				= $all_special_par_filenames[$posn];
			print {$fh} <<"EOF";
\@include "${special_par_filename}"
EOF
			}
		$fh->close();

		# second file
		my $output_par_filename = sprintf($output_par_filename_format,
						  $ell, $emm);
		copy($input_par_filename, "$subdir_name/$output_par_filename")
			|| die "copy failed: $!";	# *** ERROR EXIT ***
		}
	}


==> anc/smp-v8.10.23/src/misc/doit.smp-run-all <==
#!/bin/sh

#
# Usage:
#   smp-run-all  [ list of par files ... ]
#

	for p in "$@" ;
	do
	echo $p
	model=`echo $p|sed -e 's/\.par$//'`
	cmd="nice +20 smp-O3 $model >$model.log 2>&1 &"
	echo $cmd
	$cmd
	done


==> anc/smp-v8.10.23/src/misc/smp-sf <==
#!/usr/bin/perl
use warnings;
use strict;
use Getopt::Long;
use Params::Validate qw(validate_pos UNDEF SCALAR HANDLE
			SCALARREF ARRAYREF HASHREF);
use Carp qw(croak);
use IO::File;
use Scalar::Util qw(looks_like_number);
use List::AllUtils qw(all);
use Math::Complex;

my $false = 0;
my $true  = 1;
my $version = '$Revision: 1.25 $';

################################################################################

my $help_msg = <<'EOF';
smp-sf -- compute /smp/ self-force et al
Usage:
  smp-sf  { --r NUMBER | --rstar NUMBER }
          --ell INTEGER   --print-ell-emm-k
          [ --debug INTEGER ]
          [ --test { WHAT-TO-TEST | all } ]
or:
  smp-sf  { --r NUMBER | --rstar NUMBER }
          --ell INTEGER   --ell-sum  { calF_files ... }
          [ --debug INTEGER ]  [ --ignore-missing-lmk ]
          [ --test { WHAT-TO-TEST | all } ]
or:
  smp-sf  { --version | --help | --help-long }
EOF

########################################
my $help_long_msg = $help_msg . <<'EOF';

This program computes the self-force and various related quantities,
using data files written by /smp/, following the formulation of Barack
and Sago (2007) [PRD 75, 0640021 = gr-qc/0701069].

If this program is invoked as
  smp-sf  --version
then it prints its version number and exits.

If this program is invoked as
  smp-sf  --help
then it prints a short help message.

If this program is invoked as
  smp-sf  --help-long
then it prints this (longer) help message and exits.

Otherwise:

This program requires that the helper programs
  print_Schw_coords
  print_particle_info			# not needed for /--print-ell-emm/
exist in /$PATH/ and be executable.

The $\ell$ in Barack & Sago's equation (30) is specified by the (mandatory)
/--ell/ option.


/--print-ell-emm-k/ OPTION
--------------------------
If the /--print-ell-emm-k/ option is specified, this program prints out
the set of (ell,emm,k) for which $\mathcal{F}^{\alpha \ell emm}_{(k)}$
contributes (with a nonzero coefficient) to the right-hand-side sum in
Barack & Sago's equation (30).


/--ell-sum/ OPTION
------------------
If the /--ell-sum/ option is specified:

The particle radius is specified by the /--r/ or /--rstar/ option; exactly
one of these must be specified.

The non-option arguments should be a set of "calF" files output by /smp/
(see the /smp/ source code file "self_force_modes.cc") giving time series
of the various $\mathcal{F}^{\alpha \ell emm}_{(k)}$.  All the files must
be for the same $\alpha$ and have the same set of times for their time
series.  This program reads the /calF/ files, and prints the corresponding
time series of the sum in Barack & Sago's equation (30), omitting the
$\mu^2$ factor.

By default, the set of /calF/ files specified must contain all the
/(ell,emm,k)/ which appear in the equation (30) sum.  For debugging purposes
the /--ignore-missing-lmk/ option may be used to have the program instead
simply ignore any missing /(ell,emm,k)/.


DEBUG OPTIONS
-------------
The /--debug-function/ option specifies a function name or a comma-separated
list of function mames to have debug printing turned on.

The /--test/ option runs the specified internal test driver or drivers.
The special test driver 'all' means to run all test drivers.
EOF

################################################################################

#
# *** design notes ***
#

#
# We read and store all the /calF/ files in memory.  Compared to the
# alternative of reading all the files in parallel and doing all our
# processing one-line-at-a-time, the way we do it is slightly inefficient,
# but somewhat easier to program.
#

################################################################################

#
# *** data structures ***
#

#
# FIXME: Each of the following data structures should really be a proper
# class, but I haven't bothered to do this.
#

#
# A /lmk/ structure describes an individual term in Barack & Sago's
# equation (30) RHS.  This data structure is a reference to an anonymous
# hashe with the entries:
#   'ell+k' => ell+k
#   'emm'   => emm
#   'k'     => k
# for each integer /k/ in the range /-$max_abs_k/ to /$max_abs_k/.
#
my $max_abs_k = 3;

#
# A /mode-at-time/ structure is a data structure which holds all the
# $\mathcal{F}^{\alpha,\ell,m}_{(k)}$ for a given $\alpha$, $\ell$, and
# $m$, at a single time.  This data structure is a reference to an anonymous
# hash with the entries:
#   't' => the time
#   $k  => the value of $\mathcal{F}^{\alpha,\ell,m}_{(k)}$,
#          (a /Math::Complex/ complex number)
#          for each /$k/ ranging from /-$max_abs_k/ to /$max_abs_k/
#

#
# A /calF/ structure is a data structure which holds all the data in a
# single /calF/ file.  This data structure is a reference to an anonymous
# hash with the entries:
#   'ell' => the $\ell$ in the /calF/ file's header
#   'emm' => the $m$ in the /calF/ file's header
#   'calF_filename => the filename from which we read the /calF/ data;
#                     this is used (only) in error messages
#   'all_times_array' => a list, in the same order as the /mode-at-time/
#                        array, of all /mode-at-time/'s times
#   'mode_at_time_array'
#         => a reference to an anonymous array of mode-at-time data
#            structures; the array elements are in the same order as
#            the non-comment lines in the /calF/ file
#

################################################################################

#
# *** functions index ***
#

#
# r_of_rstar - compute /r/ coordinate given /rstar/ coordinate
# particle_phi_of_rt - compute particle /phi/ coordinate at a given time
#
# set_of_lmk_in_eqn30_sum - compute the set of (ell+k,emm,k) in eqn (30) sum
# read_calF_file - read a /calF/ file and return the data as a /calF/ structure
# eqn30_sum_at_time - compute equation (30) sum at a single time
#
# make_hash_key - compute a Perl hash key from /ell/ and /emm/
# double_factorial - compute double-factorial function of an integer
#

################################################################################

#
# *** command-line options ***
#

my $version_flag		= $false;
my $help_flag			= $false;
my $help_long_flag		= $false;
my $debug			= 0;
my $r				= undef();
my $rstar			= undef();
my $ell				= undef();
my $print_ell_emm_k_flag	= $false;
my $ell_sum_flag		= $false;
my $ignore_missing_lmk_flag	= $false;

GetOptions(
  'version'			=> \$version_flag,
  'help'			=> \$help_flag,
  'help-long'			=> \$help_long_flag,
  'debug=i'			=> \$debug,
  'r=f'				=> \$r,
  'rstar=f'			=> \$rstar,
  'ell=i'			=> \$ell,
  'print-ell-emm-k'		=> \$print_ell_emm_k_flag,
  'ell-sum'			=> \$ell_sum_flag,
  'ignore-missing-lmk'		=> \$ignore_missing_lmk_flag,
	  )
	|| die $help_msg;				# *** ERROR EXIT ***

if ($version_flag)
	{ print $version, "\n"; exit; }			# /--version/ exit
if ($help_flag)
	{ print $help_msg; exit; }			# /--help/ exit
if ($help_long_flag)
	{ print $help_long_msg; exit; }			# /--help-long/ exit

if (! defined($ell))
	{ die "must specify /--ell/ option!\n"; }	# *** ERROR EXIT ***

my @all_calF_filenames = @ARGV;

########################################

#
# *** main execution starts here ***
#

#
# compute a list of lmk structures
# describing the individual terms in equation (30)'s right-hand-side sum
#
my @all_lmk_in_sum = set_of_lmk_in_eqn30_sum($ell);


#
# the /--print-ell-emm-k/ option
#
if ($print_ell_emm_k_flag)
	{
	print "## ell=${ell}\n";
	print "# column 1 = ell+k\n";
	print "# column 2 = emm\n";
	print "# column 3 = k\n";
		foreach my $x (@all_lmk_in_sum)
		{
		print $x->{'ell+k'},	"\t",
		      $x->{'emm'  },	"\t",
		      $x->{'k'    },	"\n";
		}
	exit;					# /--print-ell-emm-k/ exit
	}


#
# particle: make sure we have /$r/ defined
#
if    (defined($r) && !defined($rstar))
	{ }	# all ok ==> no-op here
elsif (defined($rstar) && !defined($r))
	{
	$r = r_of_rstar($rstar);
	if ($debug >= 8)
		{ print "rstar=:${rstar}: r=:${r}:\n"; }
	}
else	{ die "must specify exactly one of the options /--r/, /--rstar/!\n"; }
							# *** ERROR EXIT ***


#
# the /--ell-sum/ option
#
if ($ell_sum_flag)
	{
	#
	# read each /calF/ file named in the command-line arguments
	# and store the data in a hash table:
	#

	# key   = make_hash_key($ell,$emm)
	# value = a /calF/ structure of the /calF/ file's data
	my %all_calF_structures;

	# reference to a list of the times in the first-read /calF/ file
	my $refto_all_calF_times = undef();

		foreach my $calF_filename (@all_calF_filenames)
		{
		my $data = read_calF_file($calF_filename);
		my $key = make_hash_key($data->{'ell'}, $data->{'emm'});
		$all_calF_structures{$key} = $data;
		if (! defined($refto_all_calF_times))
			{
			# this is the first /calF/ file we've read
			$refto_all_calF_times = $data->{'all_times_array'};
			}
		}

	#
	# compute and print the equation (30) sum at each time
	#
	print <<'EOF';
# column 1 = t
# column 2 = $\bigl[F_\text{full}^{\alpha\ell}\bigr]_\pm / \mu^2$.real
# column 3 = $\bigl[F_\text{full}^{\alpha\ell}\bigr]_\pm / \mu^2$.imag
EOF

		for (my $i = 0 ; $i < scalar(@{$refto_all_calF_times}) ; ++$i)
		{
		my $F_full = (1.0/$r**2)
			     * eqn30_sum_at_time($ell, \@all_lmk_in_sum,
						 \%all_calF_structures,
						 $r, $i);
		print $refto_all_calF_times->[$i], "\t",
		      Re($F_full), "\t",
		      Im($F_full), "\n";
		}
	}

exit;

################################################################################
################################################################################
################################################################################

#
# This function computes the /r/ coordinate corresponding to a given /rstar/
# coordinate.  The computation uses my
#   print_Schw_coords
# program.
#
# Arguments:
# $rstar = the /rstar/ coordinate
#
# Results:
# This function returns the /r/ coordinate.
#
sub r_of_rstar
{
my ($rstar) = validate_pos(@_, {type => SCALAR});
if (! looks_like_number($rstar))
	{ croak "r_of_rstar() called with non-numeric rstar=:${rstar}:!\n"; }
							# *** ERROR EXIT ***

my $cmd = "print_Schw_coords --raw rstar=${rstar} 2>/dev/null";
my $output = `${cmd}`;
$output =~ s/\s//g;
if (! looks_like_number($output))
	{
	croak
  "r_of_rstar(): /print_Schw_coords/ output isn't numeric!\n"
  ."  cmd=:${cmd}:\n"
  ."  output=:${output}:\n";				# *** ERROR EXIT ***
	}
my $r = $output;
return scalar($r);
}

################################################################################

#
# This function computes the particle's /phi/ coordinate at a specified
# coordinate time /t/.
#   print_particle_info
# program.
#
# Arguments:
# $r = the particle's /r/ coordinate
# $t = the /t/ coordinate
#
# Results:
# This function returns the particle's /phi/ coordinate.
#
sub particle_phi_of_rt
{
my ($r,$t) = validate_pos(@_, {type => SCALAR}, {type => SCALAR});
if (! looks_like_number($r))
	{ croak "particle_phi_of_rt() called with non-numeric r=:${r}:!\n"; }
							# *** ERROR EXIT ***
if (! looks_like_number($t))
	{ croak "particle_phi_of_rt() called with non-numeric t=:${t}:!\n"; }
							# *** ERROR EXIT ***

my $cmd = "print_particle_info r=${r} t=${t} --raw phi 2>/dev/null";
my $output = `${cmd}`;
$output =~ s/\s//g;
if (! looks_like_number($output))
	{
	croak
  "particle_phi_of_rt(): /print_particle_info/ output isn't numeric!\n"
  ."  cmd=:${cmd}:\n"
  ."  output=:${output}:\n";				# *** ERROR EXIT ***
	}
my $phi = $output;
return scalar($phi);
}

################################################################################
################################################################################
################################################################################

#
# This function computes the set of (ell+k,emm,k) for which
# $\mathcal{F}^{\alpha,{\ell+k} \emm}_{(k)}$ contributes (with a nonzero
# coefficient) to the right-hand-side sum in Barack & Sago's equation (30).
#
# Arguments:
# $ell = $\ell$
#
# Results:
# This function returns a list of lmk structures, one for each term in
# the sum.  The order in which the terms appear in the sum is unspecified.
#
sub set_of_lmk_in_eqn30_sum
{
my ($ell) = validate_pos(@_, {type => SCALAR});

my @all_lmk = ();			# this will be our result;

K_LOOP: for (my $k = -$max_abs_k ; $k <= $max_abs_k ; ++$k)
	{
	my $ell_plus_k = $ell + $k;
	if ($ell_plus_k < 0)
		{
		# this term will be omitted entirely from the sum
		next K_LOOP;					# loop control
		}

	# in the following loop, having the increment be 2
	# enforces the condition that /ell - emm/ must be even
EMM_LOOP:	for (my $emm = -$ell ; $emm <= $ell ; $emm += 2)
		{
		if ($emm < 0)
			{
			# this term will be folded over to a positive /$emm/
			next EMM_LOOP;				# loop control
			}
		push @all_lmk,
		     {
		       'ell+k' => $ell_plus_k,
		       'emm'   => $emm,
		       'k'     => $k,
		     };
		}
	}

return @all_lmk;
}

################################################################################

#
# This function reads a /calF/ file and returns the data.
#
# Arguments:
# $calF_filename = the /calF/ filename to be read
#
# Results:
# This function returns a /calF/ structure of the data, as described
# in the "data structures" header comments.
#
sub read_calF_file
{
my ($calF_filename)
	= validate_pos(@_, {type => SCALAR});

if ($debug > 6)
	{ print "reading /calF/ file \"${calF_filename}\"\n"; }

my $calF_filehandle = IO::File->new($calF_filename, 'r')
		      || die
  "can't open calF file \"${calF_filename}\" for reading!\n",
  "OS error message: $!";				# *** ERROR EXIT ***

my $read_ell = undef();
my $read_emm = undef();
my @all_times_array    = ();
my @mode_at_time_array = ();
my $line_number = 0;
CALF_READ_LOOP:
	while (my $line = <$calF_filehandle>)
	{
	++$line_number;
	chomp($line);
	if ($debug >= 9)
		{ print "read \"${calF_filename}\" line ${line_number}: :${line}:\n"; }
	if ($line =~ /^#/)
		{
		if ($line =~ /^#+\s+ell=(\d+).+emm=(\d+)/)
			{
			$read_ell = $1;
			$read_emm = $2;
			}
		}
	   else {
		my @fields = split(/\s+/, $line);
		if ( (scalar(@fields) == 15)
		     && (all {looks_like_number($_)} @fields) )
			{
			my $t = shift(@fields);
			if ($debug >= 10)
				{ print "read \"${calF_filename}\" line ${line_number}: got data for t=:${t}:\n"; }

			push @all_times_array, $t;

			my $mode_at_time = {};
			$mode_at_time->{'t'} = $t;

				for (my $k = -$max_abs_k ;
					$k <= $max_abs_k ;
				      ++$k)
				{
				my $x = shift(@fields);
				my $y = shift(@fields);
				$mode_at_time->{$k}
					= Math::Complex->make($x,$y);
				}

			push @mode_at_time_array, $mode_at_time;
			}
		   else {
			die
  "can't parse input line ${line_number} in calF file \"${calF_filename}\"!\n";
							# *** ERROR EXIT ***
			}
		}
	}

$calF_filehandle->close();

if (! (defined($read_ell) && defined($read_emm)))
	{
	die
  "calF file \"${calF_filename}\" doesn't define both /ell/ and /emm/!\n";
							# *** ERROR EXIT ***
	}

my $calF_structure = {};
$calF_structure->{'ell'               } = $read_ell;
$calF_structure->{'emm'               } = $read_emm;
$calF_structure->{'calF_filename'     } = $calF_filename;
$calF_structure->{'all_times_array'   } = [@all_times_array];
$calF_structure->{'mode_at_time_array'} = [@mode_at_time_array];

return scalar($calF_structure);
}

################################################################################

#
# This function computes the sum in Barack & Sago's equation (30) at a
# specified time, ignoring the $\mu^2$ factor.
#
# Arguments:
# $ell = ell
# \@all_lmk_in_sum
#	= reference to a list of /lmk/ structures
#         describing the individual terms in the equation (30) sum
# \%all_calF_structures
#	= reference to a hash:
#           key = make_hash_key($ell,$emm)
#           value = /calF/ structure of data for that (ell,emm)
# $r = the $r$ coordinate of the particle (Barack & Sago call this $r_0$)
# $i = an index into the /data_array/ array contained in each /calF/
#      structure; this index implicitly specifies the time
#
# Results:
# This function returns the sum, as a /Math::Complex/ complex number.
#
sub eqn30_sum_at_time
{
my ($ell,
    $refto_all_lmk_in_sum, $refto_all_calF_structures,
    $r,$i)
	= validate_pos(@_, {type => SCALAR},
			   {type => ARRAYREF}, {type => HASHREF},
			   {type => SCALAR}, {type => SCALAR});

my $t                        = undef();
my $calF_filename_defining_t = undef();
my $phi_particle             = undef();

if ($debug >= 4)
	{ print "eqn30_sum_at_time(i=${i})\n"; }
my $sum = 0.0;
LMK_LOOP:
	foreach my $lmk (@{$refto_all_lmk_in_sum})
	{
	if ($debug >= 6)
		{
		print '   ell+k=:',$lmk->{'ell+k'},':',
		      ' emm=:',$lmk->{'emm'},':',
		      ' k=:',$lmk->{'k'},":\n";
		}

	my $ell_emm_key = make_hash_key($lmk->{'ell+k'}, $lmk->{'emm'});
	if (! exists($refto_all_calF_structures->{$ell_emm_key}))
		{
		if ($ignore_missing_lmk_flag)
			{
			if ($debug > 0)
				{
				print
  '   ignoring term in sum with no /calF/ file: ell+k=:',$lmk->{'ell+k'},':',
	' emm=:',$lmk->{'emm'},':',' k=:',$lmk->{'k'},":\n";
				}
			next LMK_LOOP;				# loop control
			}
		   else {
			die
  '   no /calF/ file with ell+k=:',$lmk->{'ell+k'},':',
	' emm=:',$lmk->{'emm'},':',' k=:',$lmk->{'k'},":!\n";
							# *** ERROR EXIT ***
			}
		}

	my $calF_structure = $refto_all_calF_structures->{$ell_emm_key};
	my $mode_at_time = $calF_structure->{'mode_at_time_array'}->[$i];
	my $mode_t = $mode_at_time->{'t'};
	if ($debug >= 8)
		{ print "   mode_t=:${mode_t}:\n"; }
	if ($debug >= 9)
		{
			for (my $k = -$max_abs_k ; $k <= $max_abs_k ; ++$k)
			{
			print "      k=:${k}:",
			      " mathcal{F_k}=:",$mode_at_time->{$k},":\n";
			}
		}
	if (defined($t))
		{
		# make sure this mode-at-time has the same /t/
		# as the other one(s) we've already processed
		if (! fuzzy_EQ($mode_t, $t))
			{
			die
  "eqn30_sum_at_time(ell=:${ell}:, i=:${i}:)\n",
  "  got different times from different /calF/ files!\n",
  "  /calF/ file \"${calF_filename_defining_t}\": time ${t}\n",
  '  /calF/ file "',$calF_structure->{'calF_filename'},"'",": time ${mode_t}\n";
							# *** ERROR EXIT ***
			}
		}
	   else {
		# this is the first mode-at-time we've processed;
		# save its time & /calF/ filename for later use
		$t                        = $mode_t;
		$calF_filename_defining_t = $calF_structure->{'calF_filename'};
		$phi_particle             = particle_phi_of_rt($r, $t);
		if ($debug > 6)
			{ print "   setting t=:${t}: phi_particle=:${phi_particle}:\n"; }
		}

	# we fold /m < 0/ terms over to /m > 0/,
	# so /m > 0/ terms have an extra factor of 2
	my $two_factor = ($lmk->{'emm'} > 0) ? 2.0 : 1.0;

	my $Ylm = Yml_on_equator($ell, $lmk->{'emm'}, $phi_particle);
	$sum += $two_factor * $Ylm * $mode_at_time->{$lmk->{'k'}};
	}

return scalar($sum);
}

################################################################################

#
# This function computes the spherical harmonic
# $Y^{\ell m}(\theta=\pi/2, \phi)$ as per Barack & Sago's equation (32).
#
# Arguments:
# $ell, $emm = these specify the spherical harmonic
# $phi = the $\phi$ coordiate
#
sub Yml_on_equator
{
my ($ell,$emm, $phi) = validate_pos(@_, {type => SCALAR}, {type => SCALAR},
					{type => SCALAR});

if ((($ell-$emm) % 2) != 0)
	{ return 0.0; }						# early return

my $angle = $emm*$phi;
my $exp_factor = Math::Complex->make(cos($angle), sin($angle));
my $fact_num = (2*$ell+1) * double_factorial($ell+$emm-1)
			  * double_factorial($ell-$emm-1);
my $fact_den = 4.0*pi     * double_factorial($ell+$emm)
			  * double_factorial($ell-$emm);

my $temp = ($ell - $emm)/2;		# we know /ell - emm/ is even
					# hence (ell - emm)/2 is an integer
my $sign = (($temp % 2) == 0) ? +1.0 : -1.0;
return $exp_factor * $sign * $fact_num / $fact_den;
}

################################################################################
################################################################################
################################################################################

#
# This function creates a string suitable for use as a Perl hash key
# from /ell/ and /emm/.
#
# Arguments:
# $ell = $\ell$
# $emm = $m$
#
# Results:
# This function returns the hash key (a character string).
#
sub make_hash_key
{
my ($ell,$emm) = validate_pos(@_, {type => SCALAR}, {type => SCALAR});

return "${ell}/${emm}";
}

################################################################################

#
# This function computes /n!!/, the double-factorial function of an
# integer /n/.  The usual definition is extended so that /n!!/ is 1
# for any negative /n/.
#
# Arguments:
# $n = an integer >= 0
#
# Results:
# This function returns the double-factorial of /$n/.
#
  {					# local scope for cache
my %double_factorial_cache;		# key = /n/
					# value = /n!!/
sub double_factorial
{
my ($n) = validate_pos(@_, {type => SCALAR});
if (! looks_like_number($n))
	{ croak "double_factorial() called with non-numeric n=:${n}:!\n"; }
							# *** ERROR EXIT ***
if (! ($n == int($n)))
	{ croak "double_factorial() called with non-integer n=:${n}:!\n"; }
							# *** ERROR EXIT ***
if ($n < 0)
	{ return 1; }

if (exists($double_factorial_cache{$n}))
	{ return $double_factorial_cache{$n}; }		# cache-hit return

# cache miss
my $result =   ($n == 0) ? 1
	     : ($n == 1) ? 1
	     :		   $n * double_factorial($n-2);
$double_factorial_cache{$n} = $result;

return scalar($result);
}
  }					# local scope for cache


==> anc/smp-v8.10.23/src/perl-try/math-complex <==
#!/usr/bin/perl
use warnings;
use strict;
use Math::Complex;

my $z1 = Math::Complex->make(3,4);
my $i  = Math::Complex->make(0,1);

my $z2 = $i * $z1;

print $z2, "\n";
print Re($z2), "\t", Im($z2), "\n";

print pi, "\n";


==> anc/smp-v8.10.23/src/perl-try/refto-scalar <==
#!/usr/bin/perl
use warnings;
use strict;

my $x = 2718;
print "initial x=:${x}:\n";
my $xref = \$x;
print "interpolating: indirect through xref gives :$${xref}:\n";
++$$xref;
print "updated x=:${x}:\n";
print "interpolating: indirect through xref gives :$${xref}:\n";


==> anc/smp-v8.10.23/src/python-try/enumerate.py <==
#!/usr/local/bin/python3

ll = ('aa', 'bb', 'cc', 'dd', 'ee', 'ff')

for i,l in enumerate(ll):
    print('i=',i, 'type(i)=',type(i), l)

for i,l in enumerate(ll):
    print('i+1=', i+1, l)


==> anc/smp-v8.10.23/src/sage-try/enumerate.sage <==
x,y,theta = var('x,y,theta')
ll = (  sin(theta),   cos(theta),
      x*sin(theta), x*cos(theta),
      y*sin(theta), y*cos(theta))

print('printing i and l')
for i,l in enumerate(ll):
    print('i=',i, 'type(i)=',type(i), l)

print('printing i+1 and l')
for i,l in enumerate(ll):
    print('i+1=', i+1, l)


==> anc/smp-v8.10.23/src/sage-try/error1-run.sage <==
run 'error2.sage'
print bad_function(2, 3)


==> anc/smp-v8.10.23/src/sage-try/error1.sage <==
load('error2.sage')
print bad_function(2, 3)


==> anc/smp-v8.10.23/src/sage-try/error2.sage <==
def bad_function(x,y)
    """
    Note the missing ':' at the end of the first line of this file.
    This will produce a Sage/python syntax error when this file
    is loaded.
    """
    return x+y


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/IP-norm-of-fake-gridfn <==
#!/usr/bin/perl
use warnings;
use strict;

#
# This program prints out the inner-product norm of our fake gridfn.
#
# The fake gridfn is
#   f(r0) = a0 + a1*r0
# where
my $a0 = 0.5;
my $a1 = 0.1;
# so that
#   f(r0)^2 = c0 + c1*r0 + c2*r0^2
# where
my $c0 = 0.25;	# a0^2
my $c1 = 0.1;	# 2*a0*a1
my $c2 = 0.01;	# a1^2
#
# The inner product is
#   $\int_{L1}^{U1} f(x)^2 dx + \int^{L2}^{U2} f(x)^2 dx
# where
my $L1 = -30.0;		my $U1 =  8.0;
my $L2 =  10.0;		my $U2 = 30.0;

print sqrt(interval_integral($L1,$U1) + interval_integral($L2,$U2)), "\n";

# This function returns the interval of f(r0)^2 over the interval [L,U]
sub interval_integral
{
my ($L,$U) = @_;

return $c0*($U-$L) + (1./2.)*$c1*($U**2 - $L**2) + (1./3.)*$c2*($U**3-$L**3);
}


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/doit.Einstein-norm-all-t <==
#!/bin/sh

	for dir in dx0.5 dx0.3333 dx0.25 dx0.1667 dx0.0125		\
		   dx0.08333 dx0.0625 dx0.04167 dx0.03125 ;		\
	do
	sub.IP-norm-of-Einstein-all-t $dir
	done


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/doit.test-IP-norm-on-fake-data <==
#!/bin/sh

output=fake-IP-norms.dat
cat <<'EOF'							> $output
# column 1 = delta_rstar
# column 2 = calculated inner product
EOF

	for res in 0.25 0.125 0.0625 0.03125 ;
	do
	echo $res
	make.fake-gridfn --min-rstar -30				\
			 --delta-rstar $res				\
			 --max-rstar 30					\
		>fake.dx$res

	printf "${res}	"					>>$output
	sub.IP-norm "-30(${res})8" "10(${res})30" <fake.dx$res	>>$output
	done


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/fake-IP-norms.dat <==
# column 1 = delta_rstar
# column 2 = calculated inner product
0.25	13.822927813359
0.125	13.822927813359
0.0625	13.822927813359
0.03125	13.822927813359


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/fake.dx0.03125 <==
# column 1 = rstar
# column 2 = dummy r
# column 3 = function
-30	0	-2.5
-29.96875	0	-2.496875
-29.9375	0	-2.49375
-29.90625	0	-2.490625
-29.875	0	-2.4875
-29.84375	0	-2.484375
-29.8125	0	-2.48125
-29.78125	0	-2.478125
-29.75	0	-2.475
-29.71875	0	-2.471875
-29.6875	0	-2.46875
-29.65625	0	-2.465625
-29.625	0	-2.4625
-29.59375	0	-2.459375
-29.5625	0	-2.45625
-29.53125	0	-2.453125
-29.5	0	-2.45
-29.46875	0	-2.446875
-29.4375	0	-2.44375
-29.40625	0	-2.440625
-29.375	0	-2.4375
-29.34375	0	-2.434375
-29.3125	0	-2.43125
-29.28125	0	-2.428125
-29.25	0	-2.425
-29.21875	0	-2.421875
-29.1875	0	-2.41875
-29.15625	0	-2.415625
-29.125	0	-2.4125
-29.09375	0	-2.409375
-29.0625	0	-2.40625
-29.03125	0	-2.403125
-29	0	-2.4
-28.96875	0	-2.396875
-28.9375	0	-2.39375
-28.90625	0	-2.390625
-28.875	0	-2.3875
-28.84375	0	-2.384375
-28.8125	0	-2.38125
-28.78125	0	-2.378125
-28.75	0	-2.375
-28.71875	0	-2.371875
-28.6875	0	-2.36875
-28.65625	0	-2.365625
-28.625	0	-2.3625
-28.59375	0	-2.359375
-28.5625	0	-2.35625
-28.53125	0	-2.353125
-28.5	0	-2.35
-28.46875	0	-2.346875
-28.4375	0	-2.34375
-28.40625	0	-2.340625
-28.375	0	-2.3375
-28.34375	0	-2.334375
-28.3125	0	-2.33125
-28.28125	0	-2.328125
-28.25	0	-2.325
-28.21875	0	-2.321875
-28.1875	0	-2.31875
-28.15625	0	-2.315625
-28.125	0	-2.3125
-28.09375	0	-2.309375
-28.0625	0	-2.30625
-28.03125	0	-2.303125
-28	0	-2.3
-27.96875	0	-2.296875
-27.9375	0	-2.29375
-27.90625	0	-2.290625
-27.875	0	-2.2875
-27.84375	0	-2.284375
-27.8125	0	-2.28125
-27.78125	0	-2.278125
-27.75	0	-2.275
-27.71875	0	-2.271875
-27.6875	0	-2.26875
-27.65625	0	-2.265625
-27.625	0	-2.2625
-27.59375	0	-2.259375
-27.5625	0	-2.25625
-27.53125	0	-2.253125
-27.5	0	-2.25
-27.46875	0	-2.246875
-27.4375	0	-2.24375
-27.40625	0	-2.240625
-27.375	0	-2.2375
-27.34375	0	-2.234375
-27.3125	0	-2.23125
-27.28125	0	-2.228125
-27.25	0	-2.225
-27.21875	0	-2.221875
-27.1875	0	-2.21875
-27.15625	0	-2.215625
-27.125	0	-2.2125
-27.09375	0	-2.209375
-27.0625	0	-2.20625
-27.03125	0	-2.203125
-27	0	-2.2
-26.96875	0	-2.196875
-26.9375	0	-2.19375
-26.90625	0	-2.190625
-26.875	0	-2.1875
-26.84375	0	-2.184375
-26.8125	0	-2.18125
-26.78125	0	-2.178125
-26.75	0	-2.175
-26.71875	0	-2.171875
-26.6875	0	-2.16875
-26.65625	0	-2.165625
-26.625	0	-2.1625
-26.59375	0	-2.159375
-26.5625	0	-2.15625
-26.53125	0	-2.153125
-26.5	0	-2.15
-26.46875	0	-2.146875
-26.4375	0	-2.14375
-26.40625	0	-2.140625
-26.375	0	-2.1375
-26.34375	0	-2.134375
-26.3125	0	-2.13125
-26.28125	0	-2.128125
-26.25	0	-2.125
-26.21875	0	-2.121875
-26.1875	0	-2.11875
-26.15625	0	-2.115625
-26.125	0	-2.1125
-26.09375	0	-2.109375
-26.0625	0	-2.10625
-26.03125	0	-2.103125
-26	0	-2.1
-25.96875	0	-2.096875
-25.9375	0	-2.09375
-25.90625	0	-2.090625
-25.875	0	-2.0875
-25.84375	0	-2.084375
-25.8125	0	-2.08125
-25.78125	0	-2.078125
-25.75	0	-2.075
-25.71875	0	-2.071875
-25.6875	0	-2.06875
-25.65625	0	-2.065625
-25.625	0	-2.0625
-25.59375	0	-2.059375
-25.5625	0	-2.05625
-25.53125	0	-2.053125
-25.5	0	-2.05
-25.46875	0	-2.046875
-25.4375	0	-2.04375
-25.40625	0	-2.040625
-25.375	0	-2.0375
-25.34375	0	-2.034375
-25.3125	0	-2.03125
-25.28125	0	-2.028125
-25.25	0	-2.025
-25.21875	0	-2.021875
-25.1875	0	-2.01875
-25.15625	0	-2.015625
-25.125	0	-2.0125
-25.09375	0	-2.009375
-25.0625	0	-2.00625
-25.03125	0	-2.003125
-25	0	-2
-24.96875	0	-1.996875
-24.9375	0	-1.99375
-24.90625	0	-1.990625
-24.875	0	-1.9875
-24.84375	0	-1.984375
-24.8125	0	-1.98125
-24.78125	0	-1.978125
-24.75	0	-1.975
-24.71875	0	-1.971875
-24.6875	0	-1.96875
-24.65625	0	-1.965625
-24.625	0	-1.9625
-24.59375	0	-1.959375
-24.5625	0	-1.95625
-24.53125	0	-1.953125
-24.5	0	-1.95
-24.46875	0	-1.946875
-24.4375	0	-1.94375
-24.40625	0	-1.940625
-24.375	0	-1.9375
-24.34375	0	-1.934375
-24.3125	0	-1.93125
-24.28125	0	-1.928125
-24.25	0	-1.925
-24.21875	0	-1.921875
-24.1875	0	-1.91875
-24.15625	0	-1.915625
-24.125	0	-1.9125
-24.09375	0	-1.909375
-24.0625	0	-1.90625
-24.03125	0	-1.903125
-24	0	-1.9
-23.96875	0	-1.896875
-23.9375	0	-1.89375
-23.90625	0	-1.890625
-23.875	0	-1.8875
-23.84375	0	-1.884375
-23.8125	0	-1.88125
-23.78125	0	-1.878125
-23.75	0	-1.875
-23.71875	0	-1.871875
-23.6875	0	-1.86875
-23.65625	0	-1.865625
-23.625	0	-1.8625
-23.59375	0	-1.859375
-23.5625	0	-1.85625
-23.53125	0	-1.853125
-23.5	0	-1.85
-23.46875	0	-1.846875
-23.4375	0	-1.84375
-23.40625	0	-1.840625
-23.375	0	-1.8375
-23.34375	0	-1.834375
-23.3125	0	-1.83125
-23.28125	0	-1.828125
-23.25	0	-1.825
-23.21875	0	-1.821875
-23.1875	0	-1.81875
-23.15625	0	-1.815625
-23.125	0	-1.8125
-23.09375	0	-1.809375
-23.0625	0	-1.80625
-23.03125	0	-1.803125
-23	0	-1.8
-22.96875	0	-1.796875
-22.9375	0	-1.79375
-22.90625	0	-1.790625
-22.875	0	-1.7875
-22.84375	0	-1.784375
-22.8125	0	-1.78125
-22.78125	0	-1.778125
-22.75	0	-1.775
-22.71875	0	-1.771875
-22.6875	0	-1.76875
-22.65625	0	-1.765625
-22.625	0	-1.7625
-22.59375	0	-1.759375
-22.5625	0	-1.75625
-22.53125	0	-1.753125
-22.5	0	-1.75
-22.46875	0	-1.746875
-22.4375	0	-1.74375
-22.40625	0	-1.740625
-22.375	0	-1.7375
-22.34375	0	-1.734375
-22.3125	0	-1.73125
-22.28125	0	-1.728125
-22.25	0	-1.725
-22.21875	0	-1.721875
-22.1875	0	-1.71875
-22.15625	0	-1.715625
-22.125	0	-1.7125
-22.09375	0	-1.709375
-22.0625	0	-1.70625
-22.03125	0	-1.703125
-22	0	-1.7
-21.96875	0	-1.696875
-21.9375	0	-1.69375
-21.90625	0	-1.690625
-21.875	0	-1.6875
-21.84375	0	-1.684375
-21.8125	0	-1.68125
-21.78125	0	-1.678125
-21.75	0	-1.675
-21.71875	0	-1.671875
-21.6875	0	-1.66875
-21.65625	0	-1.665625
-21.625	0	-1.6625
-21.59375	0	-1.659375
-21.5625	0	-1.65625
-21.53125	0	-1.653125
-21.5	0	-1.65
-21.46875	0	-1.646875
-21.4375	0	-1.64375
-21.40625	0	-1.640625
-21.375	0	-1.6375
-21.34375	0	-1.634375
-21.3125	0	-1.63125
-21.28125	0	-1.628125
-21.25	0	-1.625
-21.21875	0	-1.621875
-21.1875	0	-1.61875
-21.15625	0	-1.615625
-21.125	0	-1.6125
-21.09375	0	-1.609375
-21.0625	0	-1.60625
-21.03125	0	-1.603125
-21	0	-1.6
-20.96875	0	-1.596875
-20.9375	0	-1.59375
-20.90625	0	-1.590625
-20.875	0	-1.5875
-20.84375	0	-1.584375
-20.8125	0	-1.58125
-20.78125	0	-1.578125
-20.75	0	-1.575
-20.71875	0	-1.571875
-20.6875	0	-1.56875
-20.65625	0	-1.565625
-20.625	0	-1.5625
-20.59375	0	-1.559375
-20.5625	0	-1.55625
-20.53125	0	-1.553125
-20.5	0	-1.55
-20.46875	0	-1.546875
-20.4375	0	-1.54375
-20.40625	0	-1.540625
-20.375	0	-1.5375
-20.34375	0	-1.534375
-20.3125	0	-1.53125
-20.28125	0	-1.528125
-20.25	0	-1.525
-20.21875	0	-1.521875
-20.1875	0	-1.51875
-20.15625	0	-1.515625
-20.125	0	-1.5125
-20.09375	0	-1.509375
-20.0625	0	-1.50625
-20.03125	0	-1.503125
-20	0	-1.5
-19.96875	0	-1.496875
-19.9375	0	-1.49375
-19.90625	0	-1.490625
-19.875	0	-1.4875
-19.84375	0	-1.484375
-19.8125	0	-1.48125
-19.78125	0	-1.478125
-19.75	0	-1.475
-19.71875	0	-1.471875
-19.6875	0	-1.46875
-19.65625	0	-1.465625
-19.625	0	-1.4625
-19.59375	0	-1.459375
-19.5625	0	-1.45625
-19.53125	0	-1.453125
-19.5	0	-1.45
-19.46875	0	-1.446875
-19.4375	0	-1.44375
-19.40625	0	-1.440625
-19.375	0	-1.4375
-19.34375	0	-1.434375
-19.3125	0	-1.43125
-19.28125	0	-1.428125
-19.25	0	-1.425
-19.21875	0	-1.421875
-19.1875	0	-1.41875
-19.15625	0	-1.415625
-19.125	0	-1.4125
-19.09375	0	-1.409375
-19.0625	0	-1.40625
-19.03125	0	-1.403125
-19	0	-1.4
-18.96875	0	-1.396875
-18.9375	0	-1.39375
-18.90625	0	-1.390625
-18.875	0	-1.3875
-18.84375	0	-1.384375
-18.8125	0	-1.38125
-18.78125	0	-1.378125
-18.75	0	-1.375
-18.71875	0	-1.371875
-18.6875	0	-1.36875
-18.65625	0	-1.365625
-18.625	0	-1.3625
-18.59375	0	-1.359375
-18.5625	0	-1.35625
-18.53125	0	-1.353125
-18.5	0	-1.35
-18.46875	0	-1.346875
-18.4375	0	-1.34375
-18.40625	0	-1.340625
-18.375	0	-1.3375
-18.34375	0	-1.334375
-18.3125	0	-1.33125
-18.28125	0	-1.328125
-18.25	0	-1.325
-18.21875	0	-1.321875
-18.1875	0	-1.31875
-18.15625	0	-1.315625
-18.125	0	-1.3125
-18.09375	0	-1.309375
-18.0625	0	-1.30625
-18.03125	0	-1.303125
-18	0	-1.3
-17.96875	0	-1.296875
-17.9375	0	-1.29375
-17.90625	0	-1.290625
-17.875	0	-1.2875
-17.84375	0	-1.284375
-17.8125	0	-1.28125
-17.78125	0	-1.278125
-17.75	0	-1.275
-17.71875	0	-1.271875
-17.6875	0	-1.26875
-17.65625	0	-1.265625
-17.625	0	-1.2625
-17.59375	0	-1.259375
-17.5625	0	-1.25625
-17.53125	0	-1.253125
-17.5	0	-1.25
-17.46875	0	-1.246875
-17.4375	0	-1.24375
-17.40625	0	-1.240625
-17.375	0	-1.2375
-17.34375	0	-1.234375
-17.3125	0	-1.23125
-17.28125	0	-1.228125
-17.25	0	-1.225
-17.21875	0	-1.221875
-17.1875	0	-1.21875
-17.15625	0	-1.215625
-17.125	0	-1.2125
-17.09375	0	-1.209375
-17.0625	0	-1.20625
-17.03125	0	-1.203125
-17	0	-1.2
-16.96875	0	-1.196875
-16.9375	0	-1.19375
-16.90625	0	-1.190625
-16.875	0	-1.1875
-16.84375	0	-1.184375
-16.8125	0	-1.18125
-16.78125	0	-1.178125
-16.75	0	-1.175
-16.71875	0	-1.171875
-16.6875	0	-1.16875
-16.65625	0	-1.165625
-16.625	0	-1.1625
-16.59375	0	-1.159375
-16.5625	0	-1.15625
-16.53125	0	-1.153125
-16.5	0	-1.15
-16.46875	0	-1.146875
-16.4375	0	-1.14375
-16.40625	0	-1.140625
-16.375	0	-1.1375
-16.34375	0	-1.134375
-16.3125	0	-1.13125
-16.28125	0	-1.128125
-16.25	0	-1.125
-16.21875	0	-1.121875
-16.1875	0	-1.11875
-16.15625	0	-1.115625
-16.125	0	-1.1125
-16.09375	0	-1.109375
-16.0625	0	-1.10625
-16.03125	0	-1.103125
-16	0	-1.1
-15.96875	0	-1.096875
-15.9375	0	-1.09375
-15.90625	0	-1.090625
-15.875	0	-1.0875
-15.84375	0	-1.084375
-15.8125	0	-1.08125
-15.78125	0	-1.078125
-15.75	0	-1.075
-15.71875	0	-1.071875
-15.6875	0	-1.06875
-15.65625	0	-1.065625
-15.625	0	-1.0625
-15.59375	0	-1.059375
-15.5625	0	-1.05625
-15.53125	0	-1.053125
-15.5	0	-1.05
-15.46875	0	-1.046875
-15.4375	0	-1.04375
-15.40625	0	-1.040625
-15.375	0	-1.0375
-15.34375	0	-1.034375
-15.3125	0	-1.03125
-15.28125	0	-1.028125
-15.25	0	-1.025
-15.21875	0	-1.021875
-15.1875	0	-1.01875
-15.15625	0	-1.015625
-15.125	0	-1.0125
-15.09375	0	-1.009375
-15.0625	0	-1.00625
-15.03125	0	-1.003125
-15	0	-1
-14.96875	0	-0.996875
-14.9375	0	-0.99375
-14.90625	0	-0.990625
-14.875	0	-0.9875
-14.84375	0	-0.984375
-14.8125	0	-0.98125
-14.78125	0	-0.978125
-14.75	0	-0.975
-14.71875	0	-0.971875
-14.6875	0	-0.96875
-14.65625	0	-0.965625
-14.625	0	-0.9625
-14.59375	0	-0.959375
-14.5625	0	-0.95625
-14.53125	0	-0.953125
-14.5	0	-0.95
-14.46875	0	-0.946875
-14.4375	0	-0.94375
-14.40625	0	-0.940625
-14.375	0	-0.9375
-14.34375	0	-0.934375
-14.3125	0	-0.93125
-14.28125	0	-0.928125
-14.25	0	-0.925
-14.21875	0	-0.921875
-14.1875	0	-0.91875
-14.15625	0	-0.915625
-14.125	0	-0.9125
-14.09375	0	-0.909375
-14.0625	0	-0.90625
-14.03125	0	-0.903125
-14	0	-0.9
-13.96875	0	-0.896875
-13.9375	0	-0.89375
-13.90625	0	-0.890625
-13.875	0	-0.8875
-13.84375	0	-0.884375
-13.8125	0	-0.88125
-13.78125	0	-0.878125
-13.75	0	-0.875
-13.71875	0	-0.871875
-13.6875	0	-0.86875
-13.65625	0	-0.865625
-13.625	0	-0.8625
-13.59375	0	-0.859375
-13.5625	0	-0.85625
-13.53125	0	-0.853125
-13.5	0	-0.85
-13.46875	0	-0.846875
-13.4375	0	-0.84375
-13.40625	0	-0.840625
-13.375	0	-0.8375
-13.34375	0	-0.834375
-13.3125	0	-0.83125
-13.28125	0	-0.828125
-13.25	0	-0.825
-13.21875	0	-0.821875
-13.1875	0	-0.81875
-13.15625	0	-0.815625
-13.125	0	-0.8125
-13.09375	0	-0.809375
-13.0625	0	-0.80625
-13.03125	0	-0.803125
-13	0	-0.8
-12.96875	0	-0.796875
-12.9375	0	-0.79375
-12.90625	0	-0.790625
-12.875	0	-0.7875
-12.84375	0	-0.784375
-12.8125	0	-0.78125
-12.78125	0	-0.778125
-12.75	0	-0.775
-12.71875	0	-0.771875
-12.6875	0	-0.76875
-12.65625	0	-0.765625
-12.625	0	-0.7625
-12.59375	0	-0.759375
-12.5625	0	-0.75625
-12.53125	0	-0.753125
-12.5	0	-0.75
-12.46875	0	-0.746875
-12.4375	0	-0.74375
-12.40625	0	-0.740625
-12.375	0	-0.7375
-12.34375	0	-0.734375
-12.3125	0	-0.73125
-12.28125	0	-0.728125
-12.25	0	-0.725
-12.21875	0	-0.721875
-12.1875	0	-0.71875
-12.15625	0	-0.715625
-12.125	0	-0.7125
-12.09375	0	-0.709375
-12.0625	0	-0.70625
-12.03125	0	-0.703125
-12	0	-0.7
-11.96875	0	-0.696875
-11.9375	0	-0.69375
-11.90625	0	-0.690625
-11.875	0	-0.6875
-11.84375	0	-0.684375
-11.8125	0	-0.68125
-11.78125	0	-0.678125
-11.75	0	-0.675
-11.71875	0	-0.671875
-11.6875	0	-0.66875
-11.65625	0	-0.665625
-11.625	0	-0.6625
-11.59375	0	-0.659375
-11.5625	0	-0.65625
-11.53125	0	-0.653125
-11.5	0	-0.65
-11.46875	0	-0.646875
-11.4375	0	-0.64375
-11.40625	0	-0.640625
-11.375	0	-0.6375
-11.34375	0	-0.634375
-11.3125	0	-0.63125
-11.28125	0	-0.628125
-11.25	0	-0.625
-11.21875	0	-0.621875
-11.1875	0	-0.61875
-11.15625	0	-0.615625
-11.125	0	-0.6125
-11.09375	0	-0.609375
-11.0625	0	-0.60625
-11.03125	0	-0.603125
-11	0	-0.6
-10.96875	0	-0.596875
-10.9375	0	-0.59375
-10.90625	0	-0.590625
-10.875	0	-0.5875
-10.84375	0	-0.584375
-10.8125	0	-0.58125
-10.78125	0	-0.578125
-10.75	0	-0.575
-10.71875	0	-0.571875
-10.6875	0	-0.56875
-10.65625	0	-0.565625
-10.625	0	-0.5625
-10.59375	0	-0.559375
-10.5625	0	-0.55625
-10.53125	0	-0.553125
-10.5	0	-0.55
-10.46875	0	-0.546875
-10.4375	0	-0.54375
-10.40625	0	-0.540625
-10.375	0	-0.5375
-10.34375	0	-0.534375
-10.3125	0	-0.53125
-10.28125	0	-0.528125
-10.25	0	-0.525
-10.21875	0	-0.521875
-10.1875	0	-0.51875
-10.15625	0	-0.515625
-10.125	0	-0.5125
-10.09375	0	-0.509375
-10.0625	0	-0.50625
-10.03125	0	-0.503125
-10	0	-0.5
-9.96875	0	-0.496875
-9.9375	0	-0.49375
-9.90625	0	-0.490625
-9.875	0	-0.4875
-9.84375	0	-0.484375
-9.8125	0	-0.48125
-9.78125	0	-0.478125
-9.75	0	-0.475
-9.71875	0	-0.471875
-9.6875	0	-0.46875
-9.65625	0	-0.465625
-9.625	0	-0.4625
-9.59375	0	-0.459375
-9.5625	0	-0.45625
-9.53125	0	-0.453125
-9.5	0	-0.45
-9.46875	0	-0.446875
-9.4375	0	-0.44375
-9.40625	0	-0.440625
-9.375	0	-0.4375
-9.34375	0	-0.434375
-9.3125	0	-0.43125
-9.28125	0	-0.428125
-9.25	0	-0.425
-9.21875	0	-0.421875
-9.1875	0	-0.41875
-9.15625	0	-0.415625
-9.125	0	-0.4125
-9.09375	0	-0.409375
-9.0625	0	-0.40625
-9.03125	0	-0.403125
-9	0	-0.4
-8.96875	0	-0.396875
-8.9375	0	-0.39375
-8.90625	0	-0.390625
-8.875	0	-0.3875
-8.84375	0	-0.384375
-8.8125	0	-0.38125
-8.78125	0	-0.378125
-8.75	0	-0.375
-8.71875	0	-0.371875
-8.6875	0	-0.36875
-8.65625	0	-0.365625
-8.625	0	-0.3625
-8.59375	0	-0.359375
-8.5625	0	-0.35625
-8.53125	0	-0.353125
-8.5	0	-0.35
-8.46875	0	-0.346875
-8.4375	0	-0.34375
-8.40625	0	-0.340625
-8.375	0	-0.3375
-8.34375	0	-0.334375
-8.3125	0	-0.33125
-8.28125	0	-0.328125
-8.25	0	-0.325
-8.21875	0	-0.321875
-8.1875	0	-0.31875
-8.15625	0	-0.315625
-8.125	0	-0.3125
-8.09375	0	-0.309375
-8.0625	0	-0.30625
-8.03125	0	-0.303125
-8	0	-0.3
-7.96875	0	-0.296875
-7.9375	0	-0.29375
-7.90625	0	-0.290625
-7.875	0	-0.2875
-7.84375	0	-0.284375
-7.8125	0	-0.28125
-7.78125	0	-0.278125
-7.75	0	-0.275
-7.71875	0	-0.271875
-7.6875	0	-0.26875
-7.65625	0	-0.265625
-7.625	0	-0.2625
-7.59375	0	-0.259375
-7.5625	0	-0.25625
-7.53125	0	-0.253125
-7.5	0	-0.25
-7.46875	0	-0.246875
-7.4375	0	-0.24375
-7.40625	0	-0.240625
-7.375	0	-0.2375
-7.34375	0	-0.234375
-7.3125	0	-0.23125
-7.28125	0	-0.228125
-7.25	0	-0.225
-7.21875	0	-0.221875
-7.1875	0	-0.21875
-7.15625	0	-0.215625
-7.125	0	-0.2125
-7.09375	0	-0.209375
-7.0625	0	-0.20625
-7.03125	0	-0.203125
-7	0	-0.2
-6.96875	0	-0.196875
-6.9375	0	-0.19375
-6.90625	0	-0.190625
-6.875	0	-0.1875
-6.84375	0	-0.184375
-6.8125	0	-0.18125
-6.78125	0	-0.178125
-6.75	0	-0.175
-6.71875	0	-0.171875
-6.6875	0	-0.16875
-6.65625	0	-0.165625
-6.625	0	-0.1625
-6.59375	0	-0.159375
-6.5625	0	-0.15625
-6.53125	0	-0.153125
-6.5	0	-0.15
-6.46875	0	-0.146875
-6.4375	0	-0.14375
-6.40625	0	-0.140625
-6.375	0	-0.1375
-6.34375	0	-0.134375
-6.3125	0	-0.13125
-6.28125	0	-0.128125
-6.25	0	-0.125
-6.21875	0	-0.121875
-6.1875	0	-0.11875
-6.15625	0	-0.115625
-6.125	0	-0.1125
-6.09375	0	-0.109375
-6.0625	0	-0.10625
-6.03125	0	-0.103125
-6	0	-0.1
-5.96875	0	-0.096875
-5.9375	0	-0.09375
-5.90625	0	-0.0906250000000001
-5.875	0	-0.0875
-5.84375	0	-0.084375
-5.8125	0	-0.08125
-5.78125	0	-0.078125
-5.75	0	-0.0750000000000001
-5.71875	0	-0.071875
-5.6875	0	-0.06875
-5.65625	0	-0.065625
-5.625	0	-0.0625
-5.59375	0	-0.0593750000000001
-5.5625	0	-0.05625
-5.53125	0	-0.053125
-5.5	0	-0.05
-5.46875	0	-0.046875
-5.4375	0	-0.0437500000000001
-5.40625	0	-0.040625
-5.375	0	-0.0375
-5.34375	0	-0.034375
-5.3125	0	-0.03125
-5.28125	0	-0.0281250000000001
-5.25	0	-0.025
-5.21875	0	-0.021875
-5.1875	0	-0.01875
-5.15625	0	-0.015625
-5.125	0	-0.0125000000000001
-5.09375	0	-0.00937500000000002
-5.0625	0	-0.00624999999999998
-5.03125	0	-0.00312500000000004
-5	0	0
-4.96875	0	0.00312499999999999
-4.9375	0	0.00624999999999998
-4.90625	0	0.00937499999999997
-4.875	0	0.0125
-4.84375	0	0.015625
-4.8125	0	0.01875
-4.78125	0	0.021875
-4.75	0	0.025
-4.71875	0	0.028125
-4.6875	0	0.03125
-4.65625	0	0.034375
-4.625	0	0.0375
-4.59375	0	0.040625
-4.5625	0	0.04375
-4.53125	0	0.046875
-4.5	0	0.05
-4.46875	0	0.053125
-4.4375	0	0.05625
-4.40625	0	0.059375
-4.375	0	0.0625
-4.34375	0	0.065625
-4.3125	0	0.06875
-4.28125	0	0.071875
-4.25	0	0.075
-4.21875	0	0.078125
-4.1875	0	0.08125
-4.15625	0	0.084375
-4.125	0	0.0875
-4.09375	0	0.090625
-4.0625	0	0.09375
-4.03125	0	0.096875
-4	0	0.1
-3.96875	0	0.103125
-3.9375	0	0.10625
-3.90625	0	0.109375
-3.875	0	0.1125
-3.84375	0	0.115625
-3.8125	0	0.11875
-3.78125	0	0.121875
-3.75	0	0.125
-3.71875	0	0.128125
-3.6875	0	0.13125
-3.65625	0	0.134375
-3.625	0	0.1375
-3.59375	0	0.140625
-3.5625	0	0.14375
-3.53125	0	0.146875
-3.5	0	0.15
-3.46875	0	0.153125
-3.4375	0	0.15625
-3.40625	0	0.159375
-3.375	0	0.1625
-3.34375	0	0.165625
-3.3125	0	0.16875
-3.28125	0	0.171875
-3.25	0	0.175
-3.21875	0	0.178125
-3.1875	0	0.18125
-3.15625	0	0.184375
-3.125	0	0.1875
-3.09375	0	0.190625
-3.0625	0	0.19375
-3.03125	0	0.196875
-3	0	0.2
-2.96875	0	0.203125
-2.9375	0	0.20625
-2.90625	0	0.209375
-2.875	0	0.2125
-2.84375	0	0.215625
-2.8125	0	0.21875
-2.78125	0	0.221875
-2.75	0	0.225
-2.71875	0	0.228125
-2.6875	0	0.23125
-2.65625	0	0.234375
-2.625	0	0.2375
-2.59375	0	0.240625
-2.5625	0	0.24375
-2.53125	0	0.246875
-2.5	0	0.25
-2.46875	0	0.253125
-2.4375	0	0.25625
-2.40625	0	0.259375
-2.375	0	0.2625
-2.34375	0	0.265625
-2.3125	0	0.26875
-2.28125	0	0.271875
-2.25	0	0.275
-2.21875	0	0.278125
-2.1875	0	0.28125
-2.15625	0	0.284375
-2.125	0	0.2875
-2.09375	0	0.290625
-2.0625	0	0.29375
-2.03125	0	0.296875
-2	0	0.3
-1.96875	0	0.303125
-1.9375	0	0.30625
-1.90625	0	0.309375
-1.875	0	0.3125
-1.84375	0	0.315625
-1.8125	0	0.31875
-1.78125	0	0.321875
-1.75	0	0.325
-1.71875	0	0.328125
-1.6875	0	0.33125
-1.65625	0	0.334375
-1.625	0	0.3375
-1.59375	0	0.340625
-1.5625	0	0.34375
-1.53125	0	0.346875
-1.5	0	0.35
-1.46875	0	0.353125
-1.4375	0	0.35625
-1.40625	0	0.359375
-1.375	0	0.3625
-1.34375	0	0.365625
-1.3125	0	0.36875
-1.28125	0	0.371875
-1.25	0	0.375
-1.21875	0	0.378125
-1.1875	0	0.38125
-1.15625	0	0.384375
-1.125	0	0.3875
-1.09375	0	0.390625
-1.0625	0	0.39375
-1.03125	0	0.396875
-1	0	0.4
-0.96875	0	0.403125
-0.9375	0	0.40625
-0.90625	0	0.409375
-0.875	0	0.4125
-0.84375	0	0.415625
-0.8125	0	0.41875
-0.78125	0	0.421875
-0.75	0	0.425
-0.71875	0	0.428125
-0.6875	0	0.43125
-0.65625	0	0.434375
-0.625	0	0.4375
-0.59375	0	0.440625
-0.5625	0	0.44375
-0.53125	0	0.446875
-0.5	0	0.45
-0.46875	0	0.453125
-0.4375	0	0.45625
-0.40625	0	0.459375
-0.375	0	0.4625
-0.34375	0	0.465625
-0.3125	0	0.46875
-0.28125	0	0.471875
-0.25	0	0.475
-0.21875	0	0.478125
-0.1875	0	0.48125
-0.15625	0	0.484375
-0.125	0	0.4875
-0.09375	0	0.490625
-0.0625	0	0.49375
-0.03125	0	0.496875
0	0	0.5
0.03125	0	0.503125
0.0625	0	0.50625
0.09375	0	0.509375
0.125	0	0.5125
0.15625	0	0.515625
0.1875	0	0.51875
0.21875	0	0.521875
0.25	0	0.525
0.28125	0	0.528125
0.3125	0	0.53125
0.34375	0	0.534375
0.375	0	0.5375
0.40625	0	0.540625
0.4375	0	0.54375
0.46875	0	0.546875
0.5	0	0.55
0.53125	0	0.553125
0.5625	0	0.55625
0.59375	0	0.559375
0.625	0	0.5625
0.65625	0	0.565625
0.6875	0	0.56875
0.71875	0	0.571875
0.75	0	0.575
0.78125	0	0.578125
0.8125	0	0.58125
0.84375	0	0.584375
0.875	0	0.5875
0.90625	0	0.590625
0.9375	0	0.59375
0.96875	0	0.596875
1	0	0.6
1.03125	0	0.603125
1.0625	0	0.60625
1.09375	0	0.609375
1.125	0	0.6125
1.15625	0	0.615625
1.1875	0	0.61875
1.21875	0	0.621875
1.25	0	0.625
1.28125	0	0.628125
1.3125	0	0.63125
1.34375	0	0.634375
1.375	0	0.6375
1.40625	0	0.640625
1.4375	0	0.64375
1.46875	0	0.646875
1.5	0	0.65
1.53125	0	0.653125
1.5625	0	0.65625
1.59375	0	0.659375
1.625	0	0.6625
1.65625	0	0.665625
1.6875	0	0.66875
1.71875	0	0.671875
1.75	0	0.675
1.78125	0	0.678125
1.8125	0	0.68125
1.84375	0	0.684375
1.875	0	0.6875
1.90625	0	0.690625
1.9375	0	0.69375
1.96875	0	0.696875
2	0	0.7
2.03125	0	0.703125
2.0625	0	0.70625
2.09375	0	0.709375
2.125	0	0.7125
2.15625	0	0.715625
2.1875	0	0.71875
2.21875	0	0.721875
2.25	0	0.725
2.28125	0	0.728125
2.3125	0	0.73125
2.34375	0	0.734375
2.375	0	0.7375
2.40625	0	0.740625
2.4375	0	0.74375
2.46875	0	0.746875
2.5	0	0.75
2.53125	0	0.753125
2.5625	0	0.75625
2.59375	0	0.759375
2.625	0	0.7625
2.65625	0	0.765625
2.6875	0	0.76875
2.71875	0	0.771875
2.75	0	0.775
2.78125	0	0.778125
2.8125	0	0.78125
2.84375	0	0.784375
2.875	0	0.7875
2.90625	0	0.790625
2.9375	0	0.79375
2.96875	0	0.796875
3	0	0.8
3.03125	0	0.803125
3.0625	0	0.80625
3.09375	0	0.809375
3.125	0	0.8125
3.15625	0	0.815625
3.1875	0	0.81875
3.21875	0	0.821875
3.25	0	0.825
3.28125	0	0.828125
3.3125	0	0.83125
3.34375	0	0.834375
3.375	0	0.8375
3.40625	0	0.840625
3.4375	0	0.84375
3.46875	0	0.846875
3.5	0	0.85
3.53125	0	0.853125
3.5625	0	0.85625
3.59375	0	0.859375
3.625	0	0.8625
3.65625	0	0.865625
3.6875	0	0.86875
3.71875	0	0.871875
3.75	0	0.875
3.78125	0	0.878125
3.8125	0	0.88125
3.84375	0	0.884375
3.875	0	0.8875
3.90625	0	0.890625
3.9375	0	0.89375
3.96875	0	0.896875
4	0	0.9
4.03125	0	0.903125
4.0625	0	0.90625
4.09375	0	0.909375
4.125	0	0.9125
4.15625	0	0.915625
4.1875	0	0.91875
4.21875	0	0.921875
4.25	0	0.925
4.28125	0	0.928125
4.3125	0	0.93125
4.34375	0	0.934375
4.375	0	0.9375
4.40625	0	0.940625
4.4375	0	0.94375
4.46875	0	0.946875
4.5	0	0.95
4.53125	0	0.953125
4.5625	0	0.95625
4.59375	0	0.959375
4.625	0	0.9625
4.65625	0	0.965625
4.6875	0	0.96875
4.71875	0	0.971875
4.75	0	0.975
4.78125	0	0.978125
4.8125	0	0.98125
4.84375	0	0.984375
4.875	0	0.9875
4.90625	0	0.990625
4.9375	0	0.99375
4.96875	0	0.996875
5	0	1
5.03125	0	1.003125
5.0625	0	1.00625
5.09375	0	1.009375
5.125	0	1.0125
5.15625	0	1.015625
5.1875	0	1.01875
5.21875	0	1.021875
5.25	0	1.025
5.28125	0	1.028125
5.3125	0	1.03125
5.34375	0	1.034375
5.375	0	1.0375
5.40625	0	1.040625
5.4375	0	1.04375
5.46875	0	1.046875
5.5	0	1.05
5.53125	0	1.053125
5.5625	0	1.05625
5.59375	0	1.059375
5.625	0	1.0625
5.65625	0	1.065625
5.6875	0	1.06875
5.71875	0	1.071875
5.75	0	1.075
5.78125	0	1.078125
5.8125	0	1.08125
5.84375	0	1.084375
5.875	0	1.0875
5.90625	0	1.090625
5.9375	0	1.09375
5.96875	0	1.096875
6	0	1.1
6.03125	0	1.103125
6.0625	0	1.10625
6.09375	0	1.109375
6.125	0	1.1125
6.15625	0	1.115625
6.1875	0	1.11875
6.21875	0	1.121875
6.25	0	1.125
6.28125	0	1.128125
6.3125	0	1.13125
6.34375	0	1.134375
6.375	0	1.1375
6.40625	0	1.140625
6.4375	0	1.14375
6.46875	0	1.146875
6.5	0	1.15
6.53125	0	1.153125
6.5625	0	1.15625
6.59375	0	1.159375
6.625	0	1.1625
6.65625	0	1.165625
6.6875	0	1.16875
6.71875	0	1.171875
6.75	0	1.175
6.78125	0	1.178125
6.8125	0	1.18125
6.84375	0	1.184375
6.875	0	1.1875
6.90625	0	1.190625
6.9375	0	1.19375
6.96875	0	1.196875
7	0	1.2
7.03125	0	1.203125
7.0625	0	1.20625
7.09375	0	1.209375
7.125	0	1.2125
7.15625	0	1.215625
7.1875	0	1.21875
7.21875	0	1.221875
7.25	0	1.225
7.28125	0	1.228125
7.3125	0	1.23125
7.34375	0	1.234375
7.375	0	1.2375
7.40625	0	1.240625
7.4375	0	1.24375
7.46875	0	1.246875
7.5	0	1.25
7.53125	0	1.253125
7.5625	0	1.25625
7.59375	0	1.259375
7.625	0	1.2625
7.65625	0	1.265625
7.6875	0	1.26875
7.71875	0	1.271875
7.75	0	1.275
7.78125	0	1.278125
7.8125	0	1.28125
7.84375	0	1.284375
7.875	0	1.2875
7.90625	0	1.290625
7.9375	0	1.29375
7.96875	0	1.296875
8	0	1.3
8.03125	0	1.303125
8.0625	0	1.30625
8.09375	0	1.309375
8.125	0	1.3125
8.15625	0	1.315625
8.1875	0	1.31875
8.21875	0	1.321875
8.25	0	1.325
8.28125	0	1.328125
8.3125	0	1.33125
8.34375	0	1.334375
8.375	0	1.3375
8.40625	0	1.340625
8.4375	0	1.34375
8.46875	0	1.346875
8.5	0	1.35
8.53125	0	1.353125
8.5625	0	1.35625
8.59375	0	1.359375
8.625	0	1.3625
8.65625	0	1.365625
8.6875	0	1.36875
8.71875	0	1.371875
8.75	0	1.375
8.78125	0	1.378125
8.8125	0	1.38125
8.84375	0	1.384375
8.875	0	1.3875
8.90625	0	1.390625
8.9375	0	1.39375
8.96875	0	1.396875
9	0	1.4
9.03125	0	1.403125
9.0625	0	1.40625
9.09375	0	1.409375
9.125	0	1.4125
9.15625	0	1.415625
9.1875	0	1.41875
9.21875	0	1.421875
9.25	0	1.425
9.28125	0	1.428125
9.3125	0	1.43125
9.34375	0	1.434375
9.375	0	1.4375
9.40625	0	1.440625
9.4375	0	1.44375
9.46875	0	1.446875
9.5	0	1.45
9.53125	0	1.453125
9.5625	0	1.45625
9.59375	0	1.459375
9.625	0	1.4625
9.65625	0	1.465625
9.6875	0	1.46875
9.71875	0	1.471875
9.75	0	1.475
9.78125	0	1.478125
9.8125	0	1.48125
9.84375	0	1.484375
9.875	0	1.4875
9.90625	0	1.490625
9.9375	0	1.49375
9.96875	0	1.496875
10	0	1.5
10.03125	0	1.503125
10.0625	0	1.50625
10.09375	0	1.509375
10.125	0	1.5125
10.15625	0	1.515625
10.1875	0	1.51875
10.21875	0	1.521875
10.25	0	1.525
10.28125	0	1.528125
10.3125	0	1.53125
10.34375	0	1.534375
10.375	0	1.5375
10.40625	0	1.540625
10.4375	0	1.54375
10.46875	0	1.546875
10.5	0	1.55
10.53125	0	1.553125
10.5625	0	1.55625
10.59375	0	1.559375
10.625	0	1.5625
10.65625	0	1.565625
10.6875	0	1.56875
10.71875	0	1.571875
10.75	0	1.575
10.78125	0	1.578125
10.8125	0	1.58125
10.84375	0	1.584375
10.875	0	1.5875
10.90625	0	1.590625
10.9375	0	1.59375
10.96875	0	1.596875
11	0	1.6
11.03125	0	1.603125
11.0625	0	1.60625
11.09375	0	1.609375
11.125	0	1.6125
11.15625	0	1.615625
11.1875	0	1.61875
11.21875	0	1.621875
11.25	0	1.625
11.28125	0	1.628125
11.3125	0	1.63125
11.34375	0	1.634375
11.375	0	1.6375
11.40625	0	1.640625
11.4375	0	1.64375
11.46875	0	1.646875
11.5	0	1.65
11.53125	0	1.653125
11.5625	0	1.65625
11.59375	0	1.659375
11.625	0	1.6625
11.65625	0	1.665625
11.6875	0	1.66875
11.71875	0	1.671875
11.75	0	1.675
11.78125	0	1.678125
11.8125	0	1.68125
11.84375	0	1.684375
11.875	0	1.6875
11.90625	0	1.690625
11.9375	0	1.69375
11.96875	0	1.696875
12	0	1.7
12.03125	0	1.703125
12.0625	0	1.70625
12.09375	0	1.709375
12.125	0	1.7125
12.15625	0	1.715625
12.1875	0	1.71875
12.21875	0	1.721875
12.25	0	1.725
12.28125	0	1.728125
12.3125	0	1.73125
12.34375	0	1.734375
12.375	0	1.7375
12.40625	0	1.740625
12.4375	0	1.74375
12.46875	0	1.746875
12.5	0	1.75
12.53125	0	1.753125
12.5625	0	1.75625
12.59375	0	1.759375
12.625	0	1.7625
12.65625	0	1.765625
12.6875	0	1.76875
12.71875	0	1.771875
12.75	0	1.775
12.78125	0	1.778125
12.8125	0	1.78125
12.84375	0	1.784375
12.875	0	1.7875
12.90625	0	1.790625
12.9375	0	1.79375
12.96875	0	1.796875
13	0	1.8
13.03125	0	1.803125
13.0625	0	1.80625
13.09375	0	1.809375
13.125	0	1.8125
13.15625	0	1.815625
13.1875	0	1.81875
13.21875	0	1.821875
13.25	0	1.825
13.28125	0	1.828125
13.3125	0	1.83125
13.34375	0	1.834375
13.375	0	1.8375
13.40625	0	1.840625
13.4375	0	1.84375
13.46875	0	1.846875
13.5	0	1.85
13.53125	0	1.853125
13.5625	0	1.85625
13.59375	0	1.859375
13.625	0	1.8625
13.65625	0	1.865625
13.6875	0	1.86875
13.71875	0	1.871875
13.75	0	1.875
13.78125	0	1.878125
13.8125	0	1.88125
13.84375	0	1.884375
13.875	0	1.8875
13.90625	0	1.890625
13.9375	0	1.89375
13.96875	0	1.896875
14	0	1.9
14.03125	0	1.903125
14.0625	0	1.90625
14.09375	0	1.909375
14.125	0	1.9125
14.15625	0	1.915625
14.1875	0	1.91875
14.21875	0	1.921875
14.25	0	1.925
14.28125	0	1.928125
14.3125	0	1.93125
14.34375	0	1.934375
14.375	0	1.9375
14.40625	0	1.940625
14.4375	0	1.94375
14.46875	0	1.946875
14.5	0	1.95
14.53125	0	1.953125
14.5625	0	1.95625
14.59375	0	1.959375
14.625	0	1.9625
14.65625	0	1.965625
14.6875	0	1.96875
14.71875	0	1.971875
14.75	0	1.975
14.78125	0	1.978125
14.8125	0	1.98125
14.84375	0	1.984375
14.875	0	1.9875
14.90625	0	1.990625
14.9375	0	1.99375
14.96875	0	1.996875
15	0	2
15.03125	0	2.003125
15.0625	0	2.00625
15.09375	0	2.009375
15.125	0	2.0125
15.15625	0	2.015625
15.1875	0	2.01875
15.21875	0	2.021875
15.25	0	2.025
15.28125	0	2.028125
15.3125	0	2.03125
15.34375	0	2.034375
15.375	0	2.0375
15.40625	0	2.040625
15.4375	0	2.04375
15.46875	0	2.046875
15.5	0	2.05
15.53125	0	2.053125
15.5625	0	2.05625
15.59375	0	2.059375
15.625	0	2.0625
15.65625	0	2.065625
15.6875	0	2.06875
15.71875	0	2.071875
15.75	0	2.075
15.78125	0	2.078125
15.8125	0	2.08125
15.84375	0	2.084375
15.875	0	2.0875
15.90625	0	2.090625
15.9375	0	2.09375
15.96875	0	2.096875
16	0	2.1
16.03125	0	2.103125
16.0625	0	2.10625
16.09375	0	2.109375
16.125	0	2.1125
16.15625	0	2.115625
16.1875	0	2.11875
16.21875	0	2.121875
16.25	0	2.125
16.28125	0	2.128125
16.3125	0	2.13125
16.34375	0	2.134375
16.375	0	2.1375
16.40625	0	2.140625
16.4375	0	2.14375
16.46875	0	2.146875
16.5	0	2.15
16.53125	0	2.153125
16.5625	0	2.15625
16.59375	0	2.159375
16.625	0	2.1625
16.65625	0	2.165625
16.6875	0	2.16875
16.71875	0	2.171875
16.75	0	2.175
16.78125	0	2.178125
16.8125	0	2.18125
16.84375	0	2.184375
16.875	0	2.1875
16.90625	0	2.190625
16.9375	0	2.19375
16.96875	0	2.196875
17	0	2.2
17.03125	0	2.203125
17.0625	0	2.20625
17.09375	0	2.209375
17.125	0	2.2125
17.15625	0	2.215625
17.1875	0	2.21875
17.21875	0	2.221875
17.25	0	2.225
17.28125	0	2.228125
17.3125	0	2.23125
17.34375	0	2.234375
17.375	0	2.2375
17.40625	0	2.240625
17.4375	0	2.24375
17.46875	0	2.246875
17.5	0	2.25
17.53125	0	2.253125
17.5625	0	2.25625
17.59375	0	2.259375
17.625	0	2.2625
17.65625	0	2.265625
17.6875	0	2.26875
17.71875	0	2.271875
17.75	0	2.275
17.78125	0	2.278125
17.8125	0	2.28125
17.84375	0	2.284375
17.875	0	2.2875
17.90625	0	2.290625
17.9375	0	2.29375
17.96875	0	2.296875
18	0	2.3
18.03125	0	2.303125
18.0625	0	2.30625
18.09375	0	2.309375
18.125	0	2.3125
18.15625	0	2.315625
18.1875	0	2.31875
18.21875	0	2.321875
18.25	0	2.325
18.28125	0	2.328125
18.3125	0	2.33125
18.34375	0	2.334375
18.375	0	2.3375
18.40625	0	2.340625
18.4375	0	2.34375
18.46875	0	2.346875
18.5	0	2.35
18.53125	0	2.353125
18.5625	0	2.35625
18.59375	0	2.359375
18.625	0	2.3625
18.65625	0	2.365625
18.6875	0	2.36875
18.71875	0	2.371875
18.75	0	2.375
18.78125	0	2.378125
18.8125	0	2.38125
18.84375	0	2.384375
18.875	0	2.3875
18.90625	0	2.390625
18.9375	0	2.39375
18.96875	0	2.396875
19	0	2.4
19.03125	0	2.403125
19.0625	0	2.40625
19.09375	0	2.409375
19.125	0	2.4125
19.15625	0	2.415625
19.1875	0	2.41875
19.21875	0	2.421875
19.25	0	2.425
19.28125	0	2.428125
19.3125	0	2.43125
19.34375	0	2.434375
19.375	0	2.4375
19.40625	0	2.440625
19.4375	0	2.44375
19.46875	0	2.446875
19.5	0	2.45
19.53125	0	2.453125
19.5625	0	2.45625
19.59375	0	2.459375
19.625	0	2.4625
19.65625	0	2.465625
19.6875	0	2.46875
19.71875	0	2.471875
19.75	0	2.475
19.78125	0	2.478125
19.8125	0	2.48125
19.84375	0	2.484375
19.875	0	2.4875
19.90625	0	2.490625
19.9375	0	2.49375
19.96875	0	2.496875
20	0	2.5
20.03125	0	2.503125
20.0625	0	2.50625
20.09375	0	2.509375
20.125	0	2.5125
20.15625	0	2.515625
20.1875	0	2.51875
20.21875	0	2.521875
20.25	0	2.525
20.28125	0	2.528125
20.3125	0	2.53125
20.34375	0	2.534375
20.375	0	2.5375
20.40625	0	2.540625
20.4375	0	2.54375
20.46875	0	2.546875
20.5	0	2.55
20.53125	0	2.553125
20.5625	0	2.55625
20.59375	0	2.559375
20.625	0	2.5625
20.65625	0	2.565625
20.6875	0	2.56875
20.71875	0	2.571875
20.75	0	2.575
20.78125	0	2.578125
20.8125	0	2.58125
20.84375	0	2.584375
20.875	0	2.5875
20.90625	0	2.590625
20.9375	0	2.59375
20.96875	0	2.596875
21	0	2.6
21.03125	0	2.603125
21.0625	0	2.60625
21.09375	0	2.609375
21.125	0	2.6125
21.15625	0	2.615625
21.1875	0	2.61875
21.21875	0	2.621875
21.25	0	2.625
21.28125	0	2.628125
21.3125	0	2.63125
21.34375	0	2.634375
21.375	0	2.6375
21.40625	0	2.640625
21.4375	0	2.64375
21.46875	0	2.646875
21.5	0	2.65
21.53125	0	2.653125
21.5625	0	2.65625
21.59375	0	2.659375
21.625	0	2.6625
21.65625	0	2.665625
21.6875	0	2.66875
21.71875	0	2.671875
21.75	0	2.675
21.78125	0	2.678125
21.8125	0	2.68125
21.84375	0	2.684375
21.875	0	2.6875
21.90625	0	2.690625
21.9375	0	2.69375
21.96875	0	2.696875
22	0	2.7
22.03125	0	2.703125
22.0625	0	2.70625
22.09375	0	2.709375
22.125	0	2.7125
22.15625	0	2.715625
22.1875	0	2.71875
22.21875	0	2.721875
22.25	0	2.725
22.28125	0	2.728125
22.3125	0	2.73125
22.34375	0	2.734375
22.375	0	2.7375
22.40625	0	2.740625
22.4375	0	2.74375
22.46875	0	2.746875
22.5	0	2.75
22.53125	0	2.753125
22.5625	0	2.75625
22.59375	0	2.759375
22.625	0	2.7625
22.65625	0	2.765625
22.6875	0	2.76875
22.71875	0	2.771875
22.75	0	2.775
22.78125	0	2.778125
22.8125	0	2.78125
22.84375	0	2.784375
22.875	0	2.7875
22.90625	0	2.790625
22.9375	0	2.79375
22.96875	0	2.796875
23	0	2.8
23.03125	0	2.803125
23.0625	0	2.80625
23.09375	0	2.809375
23.125	0	2.8125
23.15625	0	2.815625
23.1875	0	2.81875
23.21875	0	2.821875
23.25	0	2.825
23.28125	0	2.828125
23.3125	0	2.83125
23.34375	0	2.834375
23.375	0	2.8375
23.40625	0	2.840625
23.4375	0	2.84375
23.46875	0	2.846875
23.5	0	2.85
23.53125	0	2.853125
23.5625	0	2.85625
23.59375	0	2.859375
23.625	0	2.8625
23.65625	0	2.865625
23.6875	0	2.86875
23.71875	0	2.871875
23.75	0	2.875
23.78125	0	2.878125
23.8125	0	2.88125
23.84375	0	2.884375
23.875	0	2.8875
23.90625	0	2.890625
23.9375	0	2.89375
23.96875	0	2.896875
24	0	2.9
24.03125	0	2.903125
24.0625	0	2.90625
24.09375	0	2.909375
24.125	0	2.9125
24.15625	0	2.915625
24.1875	0	2.91875
24.21875	0	2.921875
24.25	0	2.925
24.28125	0	2.928125
24.3125	0	2.93125
24.34375	0	2.934375
24.375	0	2.9375
24.40625	0	2.940625
24.4375	0	2.94375
24.46875	0	2.946875
24.5	0	2.95
24.53125	0	2.953125
24.5625	0	2.95625
24.59375	0	2.959375
24.625	0	2.9625
24.65625	0	2.965625
24.6875	0	2.96875
24.71875	0	2.971875
24.75	0	2.975
24.78125	0	2.978125
24.8125	0	2.98125
24.84375	0	2.984375
24.875	0	2.9875
24.90625	0	2.990625
24.9375	0	2.99375
24.96875	0	2.996875
25	0	3
25.03125	0	3.003125
25.0625	0	3.00625
25.09375	0	3.009375
25.125	0	3.0125
25.15625	0	3.015625
25.1875	0	3.01875
25.21875	0	3.021875
25.25	0	3.025
25.28125	0	3.028125
25.3125	0	3.03125
25.34375	0	3.034375
25.375	0	3.0375
25.40625	0	3.040625
25.4375	0	3.04375
25.46875	0	3.046875
25.5	0	3.05
25.53125	0	3.053125
25.5625	0	3.05625
25.59375	0	3.059375
25.625	0	3.0625
25.65625	0	3.065625
25.6875	0	3.06875
25.71875	0	3.071875
25.75	0	3.075
25.78125	0	3.078125
25.8125	0	3.08125
25.84375	0	3.084375
25.875	0	3.0875
25.90625	0	3.090625
25.9375	0	3.09375
25.96875	0	3.096875
26	0	3.1
26.03125	0	3.103125
26.0625	0	3.10625
26.09375	0	3.109375
26.125	0	3.1125
26.15625	0	3.115625
26.1875	0	3.11875
26.21875	0	3.121875
26.25	0	3.125
26.28125	0	3.128125
26.3125	0	3.13125
26.34375	0	3.134375
26.375	0	3.1375
26.40625	0	3.140625
26.4375	0	3.14375
26.46875	0	3.146875
26.5	0	3.15
26.53125	0	3.153125
26.5625	0	3.15625
26.59375	0	3.159375
26.625	0	3.1625
26.65625	0	3.165625
26.6875	0	3.16875
26.71875	0	3.171875
26.75	0	3.175
26.78125	0	3.178125
26.8125	0	3.18125
26.84375	0	3.184375
26.875	0	3.1875
26.90625	0	3.190625
26.9375	0	3.19375
26.96875	0	3.196875
27	0	3.2
27.03125	0	3.203125
27.0625	0	3.20625
27.09375	0	3.209375
27.125	0	3.2125
27.15625	0	3.215625
27.1875	0	3.21875
27.21875	0	3.221875
27.25	0	3.225
27.28125	0	3.228125
27.3125	0	3.23125
27.34375	0	3.234375
27.375	0	3.2375
27.40625	0	3.240625
27.4375	0	3.24375
27.46875	0	3.246875
27.5	0	3.25
27.53125	0	3.253125
27.5625	0	3.25625
27.59375	0	3.259375
27.625	0	3.2625
27.65625	0	3.265625
27.6875	0	3.26875
27.71875	0	3.271875
27.75	0	3.275
27.78125	0	3.278125
27.8125	0	3.28125
27.84375	0	3.284375
27.875	0	3.2875
27.90625	0	3.290625
27.9375	0	3.29375
27.96875	0	3.296875
28	0	3.3
28.03125	0	3.303125
28.0625	0	3.30625
28.09375	0	3.309375
28.125	0	3.3125
28.15625	0	3.315625
28.1875	0	3.31875
28.21875	0	3.321875
28.25	0	3.325
28.28125	0	3.328125
28.3125	0	3.33125
28.34375	0	3.334375
28.375	0	3.3375
28.40625	0	3.340625
28.4375	0	3.34375
28.46875	0	3.346875
28.5	0	3.35
28.53125	0	3.353125
28.5625	0	3.35625
28.59375	0	3.359375
28.625	0	3.3625
28.65625	0	3.365625
28.6875	0	3.36875
28.71875	0	3.371875
28.75	0	3.375
28.78125	0	3.378125
28.8125	0	3.38125
28.84375	0	3.384375
28.875	0	3.3875
28.90625	0	3.390625
28.9375	0	3.39375
28.96875	0	3.396875
29	0	3.4
29.03125	0	3.403125
29.0625	0	3.40625
29.09375	0	3.409375
29.125	0	3.4125
29.15625	0	3.415625
29.1875	0	3.41875
29.21875	0	3.421875
29.25	0	3.425
29.28125	0	3.428125
29.3125	0	3.43125
29.34375	0	3.434375
29.375	0	3.4375
29.40625	0	3.440625
29.4375	0	3.44375
29.46875	0	3.446875
29.5	0	3.45
29.53125	0	3.453125
29.5625	0	3.45625
29.59375	0	3.459375
29.625	0	3.4625
29.65625	0	3.465625
29.6875	0	3.46875
29.71875	0	3.471875
29.75	0	3.475
29.78125	0	3.478125
29.8125	0	3.48125
29.84375	0	3.484375
29.875	0	3.4875
29.90625	0	3.490625
29.9375	0	3.49375
29.96875	0	3.496875
30	0	3.5


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/fake.dx0.0625 <==
# column 1 = rstar
# column 2 = dummy r
# column 3 = function
-30	0	-2.5
-29.9375	0	-2.49375
-29.875	0	-2.4875
-29.8125	0	-2.48125
-29.75	0	-2.475
-29.6875	0	-2.46875
-29.625	0	-2.4625
-29.5625	0	-2.45625
-29.5	0	-2.45
-29.4375	0	-2.44375
-29.375	0	-2.4375
-29.3125	0	-2.43125
-29.25	0	-2.425
-29.1875	0	-2.41875
-29.125	0	-2.4125
-29.0625	0	-2.40625
-29	0	-2.4
-28.9375	0	-2.39375
-28.875	0	-2.3875
-28.8125	0	-2.38125
-28.75	0	-2.375
-28.6875	0	-2.36875
-28.625	0	-2.3625
-28.5625	0	-2.35625
-28.5	0	-2.35
-28.4375	0	-2.34375
-28.375	0	-2.3375
-28.3125	0	-2.33125
-28.25	0	-2.325
-28.1875	0	-2.31875
-28.125	0	-2.3125
-28.0625	0	-2.30625
-28	0	-2.3
-27.9375	0	-2.29375
-27.875	0	-2.2875
-27.8125	0	-2.28125
-27.75	0	-2.275
-27.6875	0	-2.26875
-27.625	0	-2.2625
-27.5625	0	-2.25625
-27.5	0	-2.25
-27.4375	0	-2.24375
-27.375	0	-2.2375
-27.3125	0	-2.23125
-27.25	0	-2.225
-27.1875	0	-2.21875
-27.125	0	-2.2125
-27.0625	0	-2.20625
-27	0	-2.2
-26.9375	0	-2.19375
-26.875	0	-2.1875
-26.8125	0	-2.18125
-26.75	0	-2.175
-26.6875	0	-2.16875
-26.625	0	-2.1625
-26.5625	0	-2.15625
-26.5	0	-2.15
-26.4375	0	-2.14375
-26.375	0	-2.1375
-26.3125	0	-2.13125
-26.25	0	-2.125
-26.1875	0	-2.11875
-26.125	0	-2.1125
-26.0625	0	-2.10625
-26	0	-2.1
-25.9375	0	-2.09375
-25.875	0	-2.0875
-25.8125	0	-2.08125
-25.75	0	-2.075
-25.6875	0	-2.06875
-25.625	0	-2.0625
-25.5625	0	-2.05625
-25.5	0	-2.05
-25.4375	0	-2.04375
-25.375	0	-2.0375
-25.3125	0	-2.03125
-25.25	0	-2.025
-25.1875	0	-2.01875
-25.125	0	-2.0125
-25.0625	0	-2.00625
-25	0	-2
-24.9375	0	-1.99375
-24.875	0	-1.9875
-24.8125	0	-1.98125
-24.75	0	-1.975
-24.6875	0	-1.96875
-24.625	0	-1.9625
-24.5625	0	-1.95625
-24.5	0	-1.95
-24.4375	0	-1.94375
-24.375	0	-1.9375
-24.3125	0	-1.93125
-24.25	0	-1.925
-24.1875	0	-1.91875
-24.125	0	-1.9125
-24.0625	0	-1.90625
-24	0	-1.9
-23.9375	0	-1.89375
-23.875	0	-1.8875
-23.8125	0	-1.88125
-23.75	0	-1.875
-23.6875	0	-1.86875
-23.625	0	-1.8625
-23.5625	0	-1.85625
-23.5	0	-1.85
-23.4375	0	-1.84375
-23.375	0	-1.8375
-23.3125	0	-1.83125
-23.25	0	-1.825
-23.1875	0	-1.81875
-23.125	0	-1.8125
-23.0625	0	-1.80625
-23	0	-1.8
-22.9375	0	-1.79375
-22.875	0	-1.7875
-22.8125	0	-1.78125
-22.75	0	-1.775
-22.6875	0	-1.76875
-22.625	0	-1.7625
-22.5625	0	-1.75625
-22.5	0	-1.75
-22.4375	0	-1.74375
-22.375	0	-1.7375
-22.3125	0	-1.73125
-22.25	0	-1.725
-22.1875	0	-1.71875
-22.125	0	-1.7125
-22.0625	0	-1.70625
-22	0	-1.7
-21.9375	0	-1.69375
-21.875	0	-1.6875
-21.8125	0	-1.68125
-21.75	0	-1.675
-21.6875	0	-1.66875
-21.625	0	-1.6625
-21.5625	0	-1.65625
-21.5	0	-1.65
-21.4375	0	-1.64375
-21.375	0	-1.6375
-21.3125	0	-1.63125
-21.25	0	-1.625
-21.1875	0	-1.61875
-21.125	0	-1.6125
-21.0625	0	-1.60625
-21	0	-1.6
-20.9375	0	-1.59375
-20.875	0	-1.5875
-20.8125	0	-1.58125
-20.75	0	-1.575
-20.6875	0	-1.56875
-20.625	0	-1.5625
-20.5625	0	-1.55625
-20.5	0	-1.55
-20.4375	0	-1.54375
-20.375	0	-1.5375
-20.3125	0	-1.53125
-20.25	0	-1.525
-20.1875	0	-1.51875
-20.125	0	-1.5125
-20.0625	0	-1.50625
-20	0	-1.5
-19.9375	0	-1.49375
-19.875	0	-1.4875
-19.8125	0	-1.48125
-19.75	0	-1.475
-19.6875	0	-1.46875
-19.625	0	-1.4625
-19.5625	0	-1.45625
-19.5	0	-1.45
-19.4375	0	-1.44375
-19.375	0	-1.4375
-19.3125	0	-1.43125
-19.25	0	-1.425
-19.1875	0	-1.41875
-19.125	0	-1.4125
-19.0625	0	-1.40625
-19	0	-1.4
-18.9375	0	-1.39375
-18.875	0	-1.3875
-18.8125	0	-1.38125
-18.75	0	-1.375
-18.6875	0	-1.36875
-18.625	0	-1.3625
-18.5625	0	-1.35625
-18.5	0	-1.35
-18.4375	0	-1.34375
-18.375	0	-1.3375
-18.3125	0	-1.33125
-18.25	0	-1.325
-18.1875	0	-1.31875
-18.125	0	-1.3125
-18.0625	0	-1.30625
-18	0	-1.3
-17.9375	0	-1.29375
-17.875	0	-1.2875
-17.8125	0	-1.28125
-17.75	0	-1.275
-17.6875	0	-1.26875
-17.625	0	-1.2625
-17.5625	0	-1.25625
-17.5	0	-1.25
-17.4375	0	-1.24375
-17.375	0	-1.2375
-17.3125	0	-1.23125
-17.25	0	-1.225
-17.1875	0	-1.21875
-17.125	0	-1.2125
-17.0625	0	-1.20625
-17	0	-1.2
-16.9375	0	-1.19375
-16.875	0	-1.1875
-16.8125	0	-1.18125
-16.75	0	-1.175
-16.6875	0	-1.16875
-16.625	0	-1.1625
-16.5625	0	-1.15625
-16.5	0	-1.15
-16.4375	0	-1.14375
-16.375	0	-1.1375
-16.3125	0	-1.13125
-16.25	0	-1.125
-16.1875	0	-1.11875
-16.125	0	-1.1125
-16.0625	0	-1.10625
-16	0	-1.1
-15.9375	0	-1.09375
-15.875	0	-1.0875
-15.8125	0	-1.08125
-15.75	0	-1.075
-15.6875	0	-1.06875
-15.625	0	-1.0625
-15.5625	0	-1.05625
-15.5	0	-1.05
-15.4375	0	-1.04375
-15.375	0	-1.0375
-15.3125	0	-1.03125
-15.25	0	-1.025
-15.1875	0	-1.01875
-15.125	0	-1.0125
-15.0625	0	-1.00625
-15	0	-1
-14.9375	0	-0.99375
-14.875	0	-0.9875
-14.8125	0	-0.98125
-14.75	0	-0.975
-14.6875	0	-0.96875
-14.625	0	-0.9625
-14.5625	0	-0.95625
-14.5	0	-0.95
-14.4375	0	-0.94375
-14.375	0	-0.9375
-14.3125	0	-0.93125
-14.25	0	-0.925
-14.1875	0	-0.91875
-14.125	0	-0.9125
-14.0625	0	-0.90625
-14	0	-0.9
-13.9375	0	-0.89375
-13.875	0	-0.8875
-13.8125	0	-0.88125
-13.75	0	-0.875
-13.6875	0	-0.86875
-13.625	0	-0.8625
-13.5625	0	-0.85625
-13.5	0	-0.85
-13.4375	0	-0.84375
-13.375	0	-0.8375
-13.3125	0	-0.83125
-13.25	0	-0.825
-13.1875	0	-0.81875
-13.125	0	-0.8125
-13.0625	0	-0.80625
-13	0	-0.8
-12.9375	0	-0.79375
-12.875	0	-0.7875
-12.8125	0	-0.78125
-12.75	0	-0.775
-12.6875	0	-0.76875
-12.625	0	-0.7625
-12.5625	0	-0.75625
-12.5	0	-0.75
-12.4375	0	-0.74375
-12.375	0	-0.7375
-12.3125	0	-0.73125
-12.25	0	-0.725
-12.1875	0	-0.71875
-12.125	0	-0.7125
-12.0625	0	-0.70625
-12	0	-0.7
-11.9375	0	-0.69375
-11.875	0	-0.6875
-11.8125	0	-0.68125
-11.75	0	-0.675
-11.6875	0	-0.66875
-11.625	0	-0.6625
-11.5625	0	-0.65625
-11.5	0	-0.65
-11.4375	0	-0.64375
-11.375	0	-0.6375
-11.3125	0	-0.63125
-11.25	0	-0.625
-11.1875	0	-0.61875
-11.125	0	-0.6125
-11.0625	0	-0.60625
-11	0	-0.6
-10.9375	0	-0.59375
-10.875	0	-0.5875
-10.8125	0	-0.58125
-10.75	0	-0.575
-10.6875	0	-0.56875
-10.625	0	-0.5625
-10.5625	0	-0.55625
-10.5	0	-0.55
-10.4375	0	-0.54375
-10.375	0	-0.5375
-10.3125	0	-0.53125
-10.25	0	-0.525
-10.1875	0	-0.51875
-10.125	0	-0.5125
-10.0625	0	-0.50625
-10	0	-0.5
-9.9375	0	-0.49375
-9.875	0	-0.4875
-9.8125	0	-0.48125
-9.75	0	-0.475
-9.6875	0	-0.46875
-9.625	0	-0.4625
-9.5625	0	-0.45625
-9.5	0	-0.45
-9.4375	0	-0.44375
-9.375	0	-0.4375
-9.3125	0	-0.43125
-9.25	0	-0.425
-9.1875	0	-0.41875
-9.125	0	-0.4125
-9.0625	0	-0.40625
-9	0	-0.4
-8.9375	0	-0.39375
-8.875	0	-0.3875
-8.8125	0	-0.38125
-8.75	0	-0.375
-8.6875	0	-0.36875
-8.625	0	-0.3625
-8.5625	0	-0.35625
-8.5	0	-0.35
-8.4375	0	-0.34375
-8.375	0	-0.3375
-8.3125	0	-0.33125
-8.25	0	-0.325
-8.1875	0	-0.31875
-8.125	0	-0.3125
-8.0625	0	-0.30625
-8	0	-0.3
-7.9375	0	-0.29375
-7.875	0	-0.2875
-7.8125	0	-0.28125
-7.75	0	-0.275
-7.6875	0	-0.26875
-7.625	0	-0.2625
-7.5625	0	-0.25625
-7.5	0	-0.25
-7.4375	0	-0.24375
-7.375	0	-0.2375
-7.3125	0	-0.23125
-7.25	0	-0.225
-7.1875	0	-0.21875
-7.125	0	-0.2125
-7.0625	0	-0.20625
-7	0	-0.2
-6.9375	0	-0.19375
-6.875	0	-0.1875
-6.8125	0	-0.18125
-6.75	0	-0.175
-6.6875	0	-0.16875
-6.625	0	-0.1625
-6.5625	0	-0.15625
-6.5	0	-0.15
-6.4375	0	-0.14375
-6.375	0	-0.1375
-6.3125	0	-0.13125
-6.25	0	-0.125
-6.1875	0	-0.11875
-6.125	0	-0.1125
-6.0625	0	-0.10625
-6	0	-0.1
-5.9375	0	-0.09375
-5.875	0	-0.0875
-5.8125	0	-0.08125
-5.75	0	-0.0750000000000001
-5.6875	0	-0.06875
-5.625	0	-0.0625
-5.5625	0	-0.05625
-5.5	0	-0.05
-5.4375	0	-0.0437500000000001
-5.375	0	-0.0375
-5.3125	0	-0.03125
-5.25	0	-0.025
-5.1875	0	-0.01875
-5.125	0	-0.0125000000000001
-5.0625	0	-0.00624999999999998
-5	0	0
-4.9375	0	0.00624999999999998
-4.875	0	0.0125
-4.8125	0	0.01875
-4.75	0	0.025
-4.6875	0	0.03125
-4.625	0	0.0375
-4.5625	0	0.04375
-4.5	0	0.05
-4.4375	0	0.05625
-4.375	0	0.0625
-4.3125	0	0.06875
-4.25	0	0.075
-4.1875	0	0.08125
-4.125	0	0.0875
-4.0625	0	0.09375
-4	0	0.1
-3.9375	0	0.10625
-3.875	0	0.1125
-3.8125	0	0.11875
-3.75	0	0.125
-3.6875	0	0.13125
-3.625	0	0.1375
-3.5625	0	0.14375
-3.5	0	0.15
-3.4375	0	0.15625
-3.375	0	0.1625
-3.3125	0	0.16875
-3.25	0	0.175
-3.1875	0	0.18125
-3.125	0	0.1875
-3.0625	0	0.19375
-3	0	0.2
-2.9375	0	0.20625
-2.875	0	0.2125
-2.8125	0	0.21875
-2.75	0	0.225
-2.6875	0	0.23125
-2.625	0	0.2375
-2.5625	0	0.24375
-2.5	0	0.25
-2.4375	0	0.25625
-2.375	0	0.2625
-2.3125	0	0.26875
-2.25	0	0.275
-2.1875	0	0.28125
-2.125	0	0.2875
-2.0625	0	0.29375
-2	0	0.3
-1.9375	0	0.30625
-1.875	0	0.3125
-1.8125	0	0.31875
-1.75	0	0.325
-1.6875	0	0.33125
-1.625	0	0.3375
-1.5625	0	0.34375
-1.5	0	0.35
-1.4375	0	0.35625
-1.375	0	0.3625
-1.3125	0	0.36875
-1.25	0	0.375
-1.1875	0	0.38125
-1.125	0	0.3875
-1.0625	0	0.39375
-1	0	0.4
-0.9375	0	0.40625
-0.875	0	0.4125
-0.8125	0	0.41875
-0.75	0	0.425
-0.6875	0	0.43125
-0.625	0	0.4375
-0.5625	0	0.44375
-0.5	0	0.45
-0.4375	0	0.45625
-0.375	0	0.4625
-0.3125	0	0.46875
-0.25	0	0.475
-0.1875	0	0.48125
-0.125	0	0.4875
-0.0625	0	0.49375
0	0	0.5
0.0625	0	0.50625
0.125	0	0.5125
0.1875	0	0.51875
0.25	0	0.525
0.3125	0	0.53125
0.375	0	0.5375
0.4375	0	0.54375
0.5	0	0.55
0.5625	0	0.55625
0.625	0	0.5625
0.6875	0	0.56875
0.75	0	0.575
0.8125	0	0.58125
0.875	0	0.5875
0.9375	0	0.59375
1	0	0.6
1.0625	0	0.60625
1.125	0	0.6125
1.1875	0	0.61875
1.25	0	0.625
1.3125	0	0.63125
1.375	0	0.6375
1.4375	0	0.64375
1.5	0	0.65
1.5625	0	0.65625
1.625	0	0.6625
1.6875	0	0.66875
1.75	0	0.675
1.8125	0	0.68125
1.875	0	0.6875
1.9375	0	0.69375
2	0	0.7
2.0625	0	0.70625
2.125	0	0.7125
2.1875	0	0.71875
2.25	0	0.725
2.3125	0	0.73125
2.375	0	0.7375
2.4375	0	0.74375
2.5	0	0.75
2.5625	0	0.75625
2.625	0	0.7625
2.6875	0	0.76875
2.75	0	0.775
2.8125	0	0.78125
2.875	0	0.7875
2.9375	0	0.79375
3	0	0.8
3.0625	0	0.80625
3.125	0	0.8125
3.1875	0	0.81875
3.25	0	0.825
3.3125	0	0.83125
3.375	0	0.8375
3.4375	0	0.84375
3.5	0	0.85
3.5625	0	0.85625
3.625	0	0.8625
3.6875	0	0.86875
3.75	0	0.875
3.8125	0	0.88125
3.875	0	0.8875
3.9375	0	0.89375
4	0	0.9
4.0625	0	0.90625
4.125	0	0.9125
4.1875	0	0.91875
4.25	0	0.925
4.3125	0	0.93125
4.375	0	0.9375
4.4375	0	0.94375
4.5	0	0.95
4.5625	0	0.95625
4.625	0	0.9625
4.6875	0	0.96875
4.75	0	0.975
4.8125	0	0.98125
4.875	0	0.9875
4.9375	0	0.99375
5	0	1
5.0625	0	1.00625
5.125	0	1.0125
5.1875	0	1.01875
5.25	0	1.025
5.3125	0	1.03125
5.375	0	1.0375
5.4375	0	1.04375
5.5	0	1.05
5.5625	0	1.05625
5.625	0	1.0625
5.6875	0	1.06875
5.75	0	1.075
5.8125	0	1.08125
5.875	0	1.0875
5.9375	0	1.09375
6	0	1.1
6.0625	0	1.10625
6.125	0	1.1125
6.1875	0	1.11875
6.25	0	1.125
6.3125	0	1.13125
6.375	0	1.1375
6.4375	0	1.14375
6.5	0	1.15
6.5625	0	1.15625
6.625	0	1.1625
6.6875	0	1.16875
6.75	0	1.175
6.8125	0	1.18125
6.875	0	1.1875
6.9375	0	1.19375
7	0	1.2
7.0625	0	1.20625
7.125	0	1.2125
7.1875	0	1.21875
7.25	0	1.225
7.3125	0	1.23125
7.375	0	1.2375
7.4375	0	1.24375
7.5	0	1.25
7.5625	0	1.25625
7.625	0	1.2625
7.6875	0	1.26875
7.75	0	1.275
7.8125	0	1.28125
7.875	0	1.2875
7.9375	0	1.29375
8	0	1.3
8.0625	0	1.30625
8.125	0	1.3125
8.1875	0	1.31875
8.25	0	1.325
8.3125	0	1.33125
8.375	0	1.3375
8.4375	0	1.34375
8.5	0	1.35
8.5625	0	1.35625
8.625	0	1.3625
8.6875	0	1.36875
8.75	0	1.375
8.8125	0	1.38125
8.875	0	1.3875
8.9375	0	1.39375
9	0	1.4
9.0625	0	1.40625
9.125	0	1.4125
9.1875	0	1.41875
9.25	0	1.425
9.3125	0	1.43125
9.375	0	1.4375
9.4375	0	1.44375
9.5	0	1.45
9.5625	0	1.45625
9.625	0	1.4625
9.6875	0	1.46875
9.75	0	1.475
9.8125	0	1.48125
9.875	0	1.4875
9.9375	0	1.49375
10	0	1.5
10.0625	0	1.50625
10.125	0	1.5125
10.1875	0	1.51875
10.25	0	1.525
10.3125	0	1.53125
10.375	0	1.5375
10.4375	0	1.54375
10.5	0	1.55
10.5625	0	1.55625
10.625	0	1.5625
10.6875	0	1.56875
10.75	0	1.575
10.8125	0	1.58125
10.875	0	1.5875
10.9375	0	1.59375
11	0	1.6
11.0625	0	1.60625
11.125	0	1.6125
11.1875	0	1.61875
11.25	0	1.625
11.3125	0	1.63125
11.375	0	1.6375
11.4375	0	1.64375
11.5	0	1.65
11.5625	0	1.65625
11.625	0	1.6625
11.6875	0	1.66875
11.75	0	1.675
11.8125	0	1.68125
11.875	0	1.6875
11.9375	0	1.69375
12	0	1.7
12.0625	0	1.70625
12.125	0	1.7125
12.1875	0	1.71875
12.25	0	1.725
12.3125	0	1.73125
12.375	0	1.7375
12.4375	0	1.74375
12.5	0	1.75
12.5625	0	1.75625
12.625	0	1.7625
12.6875	0	1.76875
12.75	0	1.775
12.8125	0	1.78125
12.875	0	1.7875
12.9375	0	1.79375
13	0	1.8
13.0625	0	1.80625
13.125	0	1.8125
13.1875	0	1.81875
13.25	0	1.825
13.3125	0	1.83125
13.375	0	1.8375
13.4375	0	1.84375
13.5	0	1.85
13.5625	0	1.85625
13.625	0	1.8625
13.6875	0	1.86875
13.75	0	1.875
13.8125	0	1.88125
13.875	0	1.8875
13.9375	0	1.89375
14	0	1.9
14.0625	0	1.90625
14.125	0	1.9125
14.1875	0	1.91875
14.25	0	1.925
14.3125	0	1.93125
14.375	0	1.9375
14.4375	0	1.94375
14.5	0	1.95
14.5625	0	1.95625
14.625	0	1.9625
14.6875	0	1.96875
14.75	0	1.975
14.8125	0	1.98125
14.875	0	1.9875
14.9375	0	1.99375
15	0	2
15.0625	0	2.00625
15.125	0	2.0125
15.1875	0	2.01875
15.25	0	2.025
15.3125	0	2.03125
15.375	0	2.0375
15.4375	0	2.04375
15.5	0	2.05
15.5625	0	2.05625
15.625	0	2.0625
15.6875	0	2.06875
15.75	0	2.075
15.8125	0	2.08125
15.875	0	2.0875
15.9375	0	2.09375
16	0	2.1
16.0625	0	2.10625
16.125	0	2.1125
16.1875	0	2.11875
16.25	0	2.125
16.3125	0	2.13125
16.375	0	2.1375
16.4375	0	2.14375
16.5	0	2.15
16.5625	0	2.15625
16.625	0	2.1625
16.6875	0	2.16875
16.75	0	2.175
16.8125	0	2.18125
16.875	0	2.1875
16.9375	0	2.19375
17	0	2.2
17.0625	0	2.20625
17.125	0	2.2125
17.1875	0	2.21875
17.25	0	2.225
17.3125	0	2.23125
17.375	0	2.2375
17.4375	0	2.24375
17.5	0	2.25
17.5625	0	2.25625
17.625	0	2.2625
17.6875	0	2.26875
17.75	0	2.275
17.8125	0	2.28125
17.875	0	2.2875
17.9375	0	2.29375
18	0	2.3
18.0625	0	2.30625
18.125	0	2.3125
18.1875	0	2.31875
18.25	0	2.325
18.3125	0	2.33125
18.375	0	2.3375
18.4375	0	2.34375
18.5	0	2.35
18.5625	0	2.35625
18.625	0	2.3625
18.6875	0	2.36875
18.75	0	2.375
18.8125	0	2.38125
18.875	0	2.3875
18.9375	0	2.39375
19	0	2.4
19.0625	0	2.40625
19.125	0	2.4125
19.1875	0	2.41875
19.25	0	2.425
19.3125	0	2.43125
19.375	0	2.4375
19.4375	0	2.44375
19.5	0	2.45
19.5625	0	2.45625
19.625	0	2.4625
19.6875	0	2.46875
19.75	0	2.475
19.8125	0	2.48125
19.875	0	2.4875
19.9375	0	2.49375
20	0	2.5
20.0625	0	2.50625
20.125	0	2.5125
20.1875	0	2.51875
20.25	0	2.525
20.3125	0	2.53125
20.375	0	2.5375
20.4375	0	2.54375
20.5	0	2.55
20.5625	0	2.55625
20.625	0	2.5625
20.6875	0	2.56875
20.75	0	2.575
20.8125	0	2.58125
20.875	0	2.5875
20.9375	0	2.59375
21	0	2.6
21.0625	0	2.60625
21.125	0	2.6125
21.1875	0	2.61875
21.25	0	2.625
21.3125	0	2.63125
21.375	0	2.6375
21.4375	0	2.64375
21.5	0	2.65
21.5625	0	2.65625
21.625	0	2.6625
21.6875	0	2.66875
21.75	0	2.675
21.8125	0	2.68125
21.875	0	2.6875
21.9375	0	2.69375
22	0	2.7
22.0625	0	2.70625
22.125	0	2.7125
22.1875	0	2.71875
22.25	0	2.725
22.3125	0	2.73125
22.375	0	2.7375
22.4375	0	2.74375
22.5	0	2.75
22.5625	0	2.75625
22.625	0	2.7625
22.6875	0	2.76875
22.75	0	2.775
22.8125	0	2.78125
22.875	0	2.7875
22.9375	0	2.79375
23	0	2.8
23.0625	0	2.80625
23.125	0	2.8125
23.1875	0	2.81875
23.25	0	2.825
23.3125	0	2.83125
23.375	0	2.8375
23.4375	0	2.84375
23.5	0	2.85
23.5625	0	2.85625
23.625	0	2.8625
23.6875	0	2.86875
23.75	0	2.875
23.8125	0	2.88125
23.875	0	2.8875
23.9375	0	2.89375
24	0	2.9
24.0625	0	2.90625
24.125	0	2.9125
24.1875	0	2.91875
24.25	0	2.925
24.3125	0	2.93125
24.375	0	2.9375
24.4375	0	2.94375
24.5	0	2.95
24.5625	0	2.95625
24.625	0	2.9625
24.6875	0	2.96875
24.75	0	2.975
24.8125	0	2.98125
24.875	0	2.9875
24.9375	0	2.99375
25	0	3
25.0625	0	3.00625
25.125	0	3.0125
25.1875	0	3.01875
25.25	0	3.025
25.3125	0	3.03125
25.375	0	3.0375
25.4375	0	3.04375
25.5	0	3.05
25.5625	0	3.05625
25.625	0	3.0625
25.6875	0	3.06875
25.75	0	3.075
25.8125	0	3.08125
25.875	0	3.0875
25.9375	0	3.09375
26	0	3.1
26.0625	0	3.10625
26.125	0	3.1125
26.1875	0	3.11875
26.25	0	3.125
26.3125	0	3.13125
26.375	0	3.1375
26.4375	0	3.14375
26.5	0	3.15
26.5625	0	3.15625
26.625	0	3.1625
26.6875	0	3.16875
26.75	0	3.175
26.8125	0	3.18125
26.875	0	3.1875
26.9375	0	3.19375
27	0	3.2
27.0625	0	3.20625
27.125	0	3.2125
27.1875	0	3.21875
27.25	0	3.225
27.3125	0	3.23125
27.375	0	3.2375
27.4375	0	3.24375
27.5	0	3.25
27.5625	0	3.25625
27.625	0	3.2625
27.6875	0	3.26875
27.75	0	3.275
27.8125	0	3.28125
27.875	0	3.2875
27.9375	0	3.29375
28	0	3.3
28.0625	0	3.30625
28.125	0	3.3125
28.1875	0	3.31875
28.25	0	3.325
28.3125	0	3.33125
28.375	0	3.3375
28.4375	0	3.34375
28.5	0	3.35
28.5625	0	3.35625
28.625	0	3.3625
28.6875	0	3.36875
28.75	0	3.375
28.8125	0	3.38125
28.875	0	3.3875
28.9375	0	3.39375
29	0	3.4
29.0625	0	3.40625
29.125	0	3.4125
29.1875	0	3.41875
29.25	0	3.425
29.3125	0	3.43125
29.375	0	3.4375
29.4375	0	3.44375
29.5	0	3.45
29.5625	0	3.45625
29.625	0	3.4625
29.6875	0	3.46875
29.75	0	3.475
29.8125	0	3.48125
29.875	0	3.4875
29.9375	0	3.49375
30	0	3.5


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/fake.dx0.125 <==
# column 1 = rstar
# column 2 = dummy r
# column 3 = function
-30	0	-2.5
-29.875	0	-2.4875
-29.75	0	-2.475
-29.625	0	-2.4625
-29.5	0	-2.45
-29.375	0	-2.4375
-29.25	0	-2.425
-29.125	0	-2.4125
-29	0	-2.4
-28.875	0	-2.3875
-28.75	0	-2.375
-28.625	0	-2.3625
-28.5	0	-2.35
-28.375	0	-2.3375
-28.25	0	-2.325
-28.125	0	-2.3125
-28	0	-2.3
-27.875	0	-2.2875
-27.75	0	-2.275
-27.625	0	-2.2625
-27.5	0	-2.25
-27.375	0	-2.2375
-27.25	0	-2.225
-27.125	0	-2.2125
-27	0	-2.2
-26.875	0	-2.1875
-26.75	0	-2.175
-26.625	0	-2.1625
-26.5	0	-2.15
-26.375	0	-2.1375
-26.25	0	-2.125
-26.125	0	-2.1125
-26	0	-2.1
-25.875	0	-2.0875
-25.75	0	-2.075
-25.625	0	-2.0625
-25.5	0	-2.05
-25.375	0	-2.0375
-25.25	0	-2.025
-25.125	0	-2.0125
-25	0	-2
-24.875	0	-1.9875
-24.75	0	-1.975
-24.625	0	-1.9625
-24.5	0	-1.95
-24.375	0	-1.9375
-24.25	0	-1.925
-24.125	0	-1.9125
-24	0	-1.9
-23.875	0	-1.8875
-23.75	0	-1.875
-23.625	0	-1.8625
-23.5	0	-1.85
-23.375	0	-1.8375
-23.25	0	-1.825
-23.125	0	-1.8125
-23	0	-1.8
-22.875	0	-1.7875
-22.75	0	-1.775
-22.625	0	-1.7625
-22.5	0	-1.75
-22.375	0	-1.7375
-22.25	0	-1.725
-22.125	0	-1.7125
-22	0	-1.7
-21.875	0	-1.6875
-21.75	0	-1.675
-21.625	0	-1.6625
-21.5	0	-1.65
-21.375	0	-1.6375
-21.25	0	-1.625
-21.125	0	-1.6125
-21	0	-1.6
-20.875	0	-1.5875
-20.75	0	-1.575
-20.625	0	-1.5625
-20.5	0	-1.55
-20.375	0	-1.5375
-20.25	0	-1.525
-20.125	0	-1.5125
-20	0	-1.5
-19.875	0	-1.4875
-19.75	0	-1.475
-19.625	0	-1.4625
-19.5	0	-1.45
-19.375	0	-1.4375
-19.25	0	-1.425
-19.125	0	-1.4125
-19	0	-1.4
-18.875	0	-1.3875
-18.75	0	-1.375
-18.625	0	-1.3625
-18.5	0	-1.35
-18.375	0	-1.3375
-18.25	0	-1.325
-18.125	0	-1.3125
-18	0	-1.3
-17.875	0	-1.2875
-17.75	0	-1.275
-17.625	0	-1.2625
-17.5	0	-1.25
-17.375	0	-1.2375
-17.25	0	-1.225
-17.125	0	-1.2125
-17	0	-1.2
-16.875	0	-1.1875
-16.75	0	-1.175
-16.625	0	-1.1625
-16.5	0	-1.15
-16.375	0	-1.1375
-16.25	0	-1.125
-16.125	0	-1.1125
-16	0	-1.1
-15.875	0	-1.0875
-15.75	0	-1.075
-15.625	0	-1.0625
-15.5	0	-1.05
-15.375	0	-1.0375
-15.25	0	-1.025
-15.125	0	-1.0125
-15	0	-1
-14.875	0	-0.9875
-14.75	0	-0.975
-14.625	0	-0.9625
-14.5	0	-0.95
-14.375	0	-0.9375
-14.25	0	-0.925
-14.125	0	-0.9125
-14	0	-0.9
-13.875	0	-0.8875
-13.75	0	-0.875
-13.625	0	-0.8625
-13.5	0	-0.85
-13.375	0	-0.8375
-13.25	0	-0.825
-13.125	0	-0.8125
-13	0	-0.8
-12.875	0	-0.7875
-12.75	0	-0.775
-12.625	0	-0.7625
-12.5	0	-0.75
-12.375	0	-0.7375
-12.25	0	-0.725
-12.125	0	-0.7125
-12	0	-0.7
-11.875	0	-0.6875
-11.75	0	-0.675
-11.625	0	-0.6625
-11.5	0	-0.65
-11.375	0	-0.6375
-11.25	0	-0.625
-11.125	0	-0.6125
-11	0	-0.6
-10.875	0	-0.5875
-10.75	0	-0.575
-10.625	0	-0.5625
-10.5	0	-0.55
-10.375	0	-0.5375
-10.25	0	-0.525
-10.125	0	-0.5125
-10	0	-0.5
-9.875	0	-0.4875
-9.75	0	-0.475
-9.625	0	-0.4625
-9.5	0	-0.45
-9.375	0	-0.4375
-9.25	0	-0.425
-9.125	0	-0.4125
-9	0	-0.4
-8.875	0	-0.3875
-8.75	0	-0.375
-8.625	0	-0.3625
-8.5	0	-0.35
-8.375	0	-0.3375
-8.25	0	-0.325
-8.125	0	-0.3125
-8	0	-0.3
-7.875	0	-0.2875
-7.75	0	-0.275
-7.625	0	-0.2625
-7.5	0	-0.25
-7.375	0	-0.2375
-7.25	0	-0.225
-7.125	0	-0.2125
-7	0	-0.2
-6.875	0	-0.1875
-6.75	0	-0.175
-6.625	0	-0.1625
-6.5	0	-0.15
-6.375	0	-0.1375
-6.25	0	-0.125
-6.125	0	-0.1125
-6	0	-0.1
-5.875	0	-0.0875
-5.75	0	-0.0750000000000001
-5.625	0	-0.0625
-5.5	0	-0.05
-5.375	0	-0.0375
-5.25	0	-0.025
-5.125	0	-0.0125000000000001
-5	0	0
-4.875	0	0.0125
-4.75	0	0.025
-4.625	0	0.0375
-4.5	0	0.05
-4.375	0	0.0625
-4.25	0	0.075
-4.125	0	0.0875
-4	0	0.1
-3.875	0	0.1125
-3.75	0	0.125
-3.625	0	0.1375
-3.5	0	0.15
-3.375	0	0.1625
-3.25	0	0.175
-3.125	0	0.1875
-3	0	0.2
-2.875	0	0.2125
-2.75	0	0.225
-2.625	0	0.2375
-2.5	0	0.25
-2.375	0	0.2625
-2.25	0	0.275
-2.125	0	0.2875
-2	0	0.3
-1.875	0	0.3125
-1.75	0	0.325
-1.625	0	0.3375
-1.5	0	0.35
-1.375	0	0.3625
-1.25	0	0.375
-1.125	0	0.3875
-1	0	0.4
-0.875	0	0.4125
-0.75	0	0.425
-0.625	0	0.4375
-0.5	0	0.45
-0.375	0	0.4625
-0.25	0	0.475
-0.125	0	0.4875
0	0	0.5
0.125	0	0.5125
0.25	0	0.525
0.375	0	0.5375
0.5	0	0.55
0.625	0	0.5625
0.75	0	0.575
0.875	0	0.5875
1	0	0.6
1.125	0	0.6125
1.25	0	0.625
1.375	0	0.6375
1.5	0	0.65
1.625	0	0.6625
1.75	0	0.675
1.875	0	0.6875
2	0	0.7
2.125	0	0.7125
2.25	0	0.725
2.375	0	0.7375
2.5	0	0.75
2.625	0	0.7625
2.75	0	0.775
2.875	0	0.7875
3	0	0.8
3.125	0	0.8125
3.25	0	0.825
3.375	0	0.8375
3.5	0	0.85
3.625	0	0.8625
3.75	0	0.875
3.875	0	0.8875
4	0	0.9
4.125	0	0.9125
4.25	0	0.925
4.375	0	0.9375
4.5	0	0.95
4.625	0	0.9625
4.75	0	0.975
4.875	0	0.9875
5	0	1
5.125	0	1.0125
5.25	0	1.025
5.375	0	1.0375
5.5	0	1.05
5.625	0	1.0625
5.75	0	1.075
5.875	0	1.0875
6	0	1.1
6.125	0	1.1125
6.25	0	1.125
6.375	0	1.1375
6.5	0	1.15
6.625	0	1.1625
6.75	0	1.175
6.875	0	1.1875
7	0	1.2
7.125	0	1.2125
7.25	0	1.225
7.375	0	1.2375
7.5	0	1.25
7.625	0	1.2625
7.75	0	1.275
7.875	0	1.2875
8	0	1.3
8.125	0	1.3125
8.25	0	1.325
8.375	0	1.3375
8.5	0	1.35
8.625	0	1.3625
8.75	0	1.375
8.875	0	1.3875
9	0	1.4
9.125	0	1.4125
9.25	0	1.425
9.375	0	1.4375
9.5	0	1.45
9.625	0	1.4625
9.75	0	1.475
9.875	0	1.4875
10	0	1.5
10.125	0	1.5125
10.25	0	1.525
10.375	0	1.5375
10.5	0	1.55
10.625	0	1.5625
10.75	0	1.575
10.875	0	1.5875
11	0	1.6
11.125	0	1.6125
11.25	0	1.625
11.375	0	1.6375
11.5	0	1.65
11.625	0	1.6625
11.75	0	1.675
11.875	0	1.6875
12	0	1.7
12.125	0	1.7125
12.25	0	1.725
12.375	0	1.7375
12.5	0	1.75
12.625	0	1.7625
12.75	0	1.775
12.875	0	1.7875
13	0	1.8
13.125	0	1.8125
13.25	0	1.825
13.375	0	1.8375
13.5	0	1.85
13.625	0	1.8625
13.75	0	1.875
13.875	0	1.8875
14	0	1.9
14.125	0	1.9125
14.25	0	1.925
14.375	0	1.9375
14.5	0	1.95
14.625	0	1.9625
14.75	0	1.975
14.875	0	1.9875
15	0	2
15.125	0	2.0125
15.25	0	2.025
15.375	0	2.0375
15.5	0	2.05
15.625	0	2.0625
15.75	0	2.075
15.875	0	2.0875
16	0	2.1
16.125	0	2.1125
16.25	0	2.125
16.375	0	2.1375
16.5	0	2.15
16.625	0	2.1625
16.75	0	2.175
16.875	0	2.1875
17	0	2.2
17.125	0	2.2125
17.25	0	2.225
17.375	0	2.2375
17.5	0	2.25
17.625	0	2.2625
17.75	0	2.275
17.875	0	2.2875
18	0	2.3
18.125	0	2.3125
18.25	0	2.325
18.375	0	2.3375
18.5	0	2.35
18.625	0	2.3625
18.75	0	2.375
18.875	0	2.3875
19	0	2.4
19.125	0	2.4125
19.25	0	2.425
19.375	0	2.4375
19.5	0	2.45
19.625	0	2.4625
19.75	0	2.475
19.875	0	2.4875
20	0	2.5
20.125	0	2.5125
20.25	0	2.525
20.375	0	2.5375
20.5	0	2.55
20.625	0	2.5625
20.75	0	2.575
20.875	0	2.5875
21	0	2.6
21.125	0	2.6125
21.25	0	2.625
21.375	0	2.6375
21.5	0	2.65
21.625	0	2.6625
21.75	0	2.675
21.875	0	2.6875
22	0	2.7
22.125	0	2.7125
22.25	0	2.725
22.375	0	2.7375
22.5	0	2.75
22.625	0	2.7625
22.75	0	2.775
22.875	0	2.7875
23	0	2.8
23.125	0	2.8125
23.25	0	2.825
23.375	0	2.8375
23.5	0	2.85
23.625	0	2.8625
23.75	0	2.875
23.875	0	2.8875
24	0	2.9
24.125	0	2.9125
24.25	0	2.925
24.375	0	2.9375
24.5	0	2.95
24.625	0	2.9625
24.75	0	2.975
24.875	0	2.9875
25	0	3
25.125	0	3.0125
25.25	0	3.025
25.375	0	3.0375
25.5	0	3.05
25.625	0	3.0625
25.75	0	3.075
25.875	0	3.0875
26	0	3.1
26.125	0	3.1125
26.25	0	3.125
26.375	0	3.1375
26.5	0	3.15
26.625	0	3.1625
26.75	0	3.175
26.875	0	3.1875
27	0	3.2
27.125	0	3.2125
27.25	0	3.225
27.375	0	3.2375
27.5	0	3.25
27.625	0	3.2625
27.75	0	3.275
27.875	0	3.2875
28	0	3.3
28.125	0	3.3125
28.25	0	3.325
28.375	0	3.3375
28.5	0	3.35
28.625	0	3.3625
28.75	0	3.375
28.875	0	3.3875
29	0	3.4
29.125	0	3.4125
29.25	0	3.425
29.375	0	3.4375
29.5	0	3.45
29.625	0	3.4625
29.75	0	3.475
29.875	0	3.4875
30	0	3.5


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/fake.dx0.25 <==
# column 1 = rstar
# column 2 = dummy r
# column 3 = function
-30	0	-2.5
-29.75	0	-2.475
-29.5	0	-2.45
-29.25	0	-2.425
-29	0	-2.4
-28.75	0	-2.375
-28.5	0	-2.35
-28.25	0	-2.325
-28	0	-2.3
-27.75	0	-2.275
-27.5	0	-2.25
-27.25	0	-2.225
-27	0	-2.2
-26.75	0	-2.175
-26.5	0	-2.15
-26.25	0	-2.125
-26	0	-2.1
-25.75	0	-2.075
-25.5	0	-2.05
-25.25	0	-2.025
-25	0	-2
-24.75	0	-1.975
-24.5	0	-1.95
-24.25	0	-1.925
-24	0	-1.9
-23.75	0	-1.875
-23.5	0	-1.85
-23.25	0	-1.825
-23	0	-1.8
-22.75	0	-1.775
-22.5	0	-1.75
-22.25	0	-1.725
-22	0	-1.7
-21.75	0	-1.675
-21.5	0	-1.65
-21.25	0	-1.625
-21	0	-1.6
-20.75	0	-1.575
-20.5	0	-1.55
-20.25	0	-1.525
-20	0	-1.5
-19.75	0	-1.475
-19.5	0	-1.45
-19.25	0	-1.425
-19	0	-1.4
-18.75	0	-1.375
-18.5	0	-1.35
-18.25	0	-1.325
-18	0	-1.3
-17.75	0	-1.275
-17.5	0	-1.25
-17.25	0	-1.225
-17	0	-1.2
-16.75	0	-1.175
-16.5	0	-1.15
-16.25	0	-1.125
-16	0	-1.1
-15.75	0	-1.075
-15.5	0	-1.05
-15.25	0	-1.025
-15	0	-1
-14.75	0	-0.975
-14.5	0	-0.95
-14.25	0	-0.925
-14	0	-0.9
-13.75	0	-0.875
-13.5	0	-0.85
-13.25	0	-0.825
-13	0	-0.8
-12.75	0	-0.775
-12.5	0	-0.75
-12.25	0	-0.725
-12	0	-0.7
-11.75	0	-0.675
-11.5	0	-0.65
-11.25	0	-0.625
-11	0	-0.6
-10.75	0	-0.575
-10.5	0	-0.55
-10.25	0	-0.525
-10	0	-0.5
-9.75	0	-0.475
-9.5	0	-0.45
-9.25	0	-0.425
-9	0	-0.4
-8.75	0	-0.375
-8.5	0	-0.35
-8.25	0	-0.325
-8	0	-0.3
-7.75	0	-0.275
-7.5	0	-0.25
-7.25	0	-0.225
-7	0	-0.2
-6.75	0	-0.175
-6.5	0	-0.15
-6.25	0	-0.125
-6	0	-0.1
-5.75	0	-0.0750000000000001
-5.5	0	-0.05
-5.25	0	-0.025
-5	0	0
-4.75	0	0.025
-4.5	0	0.05
-4.25	0	0.075
-4	0	0.1
-3.75	0	0.125
-3.5	0	0.15
-3.25	0	0.175
-3	0	0.2
-2.75	0	0.225
-2.5	0	0.25
-2.25	0	0.275
-2	0	0.3
-1.75	0	0.325
-1.5	0	0.35
-1.25	0	0.375
-1	0	0.4
-0.75	0	0.425
-0.5	0	0.45
-0.25	0	0.475
0	0	0.5
0.25	0	0.525
0.5	0	0.55
0.75	0	0.575
1	0	0.6
1.25	0	0.625
1.5	0	0.65
1.75	0	0.675
2	0	0.7
2.25	0	0.725
2.5	0	0.75
2.75	0	0.775
3	0	0.8
3.25	0	0.825
3.5	0	0.85
3.75	0	0.875
4	0	0.9
4.25	0	0.925
4.5	0	0.95
4.75	0	0.975
5	0	1
5.25	0	1.025
5.5	0	1.05
5.75	0	1.075
6	0	1.1
6.25	0	1.125
6.5	0	1.15
6.75	0	1.175
7	0	1.2
7.25	0	1.225
7.5	0	1.25
7.75	0	1.275
8	0	1.3
8.25	0	1.325
8.5	0	1.35
8.75	0	1.375
9	0	1.4
9.25	0	1.425
9.5	0	1.45
9.75	0	1.475
10	0	1.5
10.25	0	1.525
10.5	0	1.55
10.75	0	1.575
11	0	1.6
11.25	0	1.625
11.5	0	1.65
11.75	0	1.675
12	0	1.7
12.25	0	1.725
12.5	0	1.75
12.75	0	1.775
13	0	1.8
13.25	0	1.825
13.5	0	1.85
13.75	0	1.875
14	0	1.9
14.25	0	1.925
14.5	0	1.95
14.75	0	1.975
15	0	2
15.25	0	2.025
15.5	0	2.05
15.75	0	2.075
16	0	2.1
16.25	0	2.125
16.5	0	2.15
16.75	0	2.175
17	0	2.2
17.25	0	2.225
17.5	0	2.25
17.75	0	2.275
18	0	2.3
18.25	0	2.325
18.5	0	2.35
18.75	0	2.375
19	0	2.4
19.25	0	2.425
19.5	0	2.45
19.75	0	2.475
20	0	2.5
20.25	0	2.525
20.5	0	2.55
20.75	0	2.575
21	0	2.6
21.25	0	2.625
21.5	0	2.65
21.75	0	2.675
22	0	2.7
22.25	0	2.725
22.5	0	2.75
22.75	0	2.775
23	0	2.8
23.25	0	2.825
23.5	0	2.85
23.75	0	2.875
24	0	2.9
24.25	0	2.925
24.5	0	2.95
24.75	0	2.975
25	0	3
25.25	0	3.025
25.5	0	3.05
25.75	0	3.075
26	0	3.1
26.25	0	3.125
26.5	0	3.15
26.75	0	3.175
27	0	3.2
27.25	0	3.225
27.5	0	3.25
27.75	0	3.275
28	0	3.3
28.25	0	3.325
28.5	0	3.35
28.75	0	3.375
29	0	3.4
29.25	0	3.425
29.5	0	3.45
29.75	0	3.475
30	0	3.5


==> anc/smp-v8.10.23/src/unused/IP-norm-of-data-file/make.fake-gridfn <==
#!/usr/bin/perl -w
use strict;
use List::AllUtils qw(max);
use POSIX qw(atan);
use Getopt::Long;

my $false = 0;
my $true  = 1;
my $pi    = 4.0*atan(1.0);

my $help_msg = <<'EOF';
Usage:
  make.fake-gridfn --min-rstar NUMBER --delta-rstar NUMBER --max-rstar NUMBER
                   [ --fuzz NUMBER ]

This program prints out a fake grid function to test /sub.IP-norm/.
The fake grid function is linear in /rstar/, so that its square will be
exactly integrable by /integrate.data/.
EOF

################################################################################

my $help_flag	= $false;
my   $min_rstar	= undef();
my $delta_rstar	= undef();
my   $max_rstar	= undef();
my $fuzz	= 1.0e-8;
GetOptions(
  'help'		=> \$help_flag,
  'fuzz=f'		=> \$fuzz,
    'min-rstar=f'	=> \  $min_rstar,
  'delta-rstar=f'	=> \$delta_rstar,
    'max-rstar=f'	=> \  $max_rstar,
	  )
     || die $help_msg;					# *** ERROR EXIT ***

if ($help_flag)
	{ print $help_msg; exit; }			# --help exit

if (! defined($min_rstar))
	{ die "must specify /--min-rstar/!\n"; }	# *** ERROR EXIT ***
if (! defined($delta_rstar))
	{ die "must specify /--delta-rstar/!\n"; }	# *** ERROR EXIT ***
if (! defined($max_rstar))
	{ die "must specify /--max-rstar/!\n"; }	# *** ERROR EXIT ***

print "# column 1 = rstar\n";
print "# column 2 = dummy r\n";
print "# column 3 = function\n";
	for (my $rstar = $min_rstar ;
	     fuzzy_LE($rstar, $max_rstar) ;
	     $rstar += $delta_rstar)
	{
	my $r = 0.0;			# dummy, not used here
	print $rstar, "\t", $r, "\t", data_fn($rstar), "\n";
	}

################################################################################

#
# This is our fake-data cubic polynomial.
#
sub data_fn
{
my ($x) = @_;

my $a0 = 0.5;
my $a1 = 0.1;
return $a0 + $a1*$x;
}

################################################################################

# is $x fuzzily <= $y
sub fuzzy_LE
{
my ($x,$y) = @_;
return fuzzy_EQ($x,$y) ? $true
		       : (($x < $y) ? $true : $false);
}

########################################

# is $x fuzzily == $y
sub fuzzy_EQ
{
my ($x,$y) = @_;
my $scale = max(1.0, abs($x), abs($y));
return (abs($x-$y) < $fuzz*$scale) ? $true : $false;
}


==> anc/smp-v8.10.23/src/unused/M_operator.separate-without-and-with-GCD.cc <==
// M_operator -- evaluate Schwarzschild-metric-perturbations RHS function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/M_operator.cc,v 1.3 2020/05/14 22:19:03 jonathan Exp $
//
// M_operator::M_operator
// M_operator::M_at_point
/// M_operator::M_at_point_without_GCD
/// M_operator::M_at_point_with_GCD
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <iostream>
#include <string>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"
#include "black_hole.hh"

#include "tensor_indices.hh"
#include "tensor_at_point.hh"
#include "ell_fns.hh"

#include "geometry.hh"
#include "slice.hh"
#include "M_operator.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using param::sub_name;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /M_operator/ object.
//
M_operator::M_operator(const int ell_in)
	: boost::noncopyable(),
	  ell_fns(ell_in) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function computes the Barack & Lousto M operator,
// as per equation (18) of Barack & Lousto (2005).
//
// ... /geom/ and /i/ are used for the various functions-of-r,
//     while the /tensor_at_point<field>/ arguments are used for
//     hbar and its derivatives
//
tensor_at_point<field>
  M_operator::M_at_point(const geometry& geom,
			 const tensor_at_point<field>&        hbar,
			 const tensor_at_point<field>& drstar_hbar,
			 const tensor_at_point<field>&     dt_hbar,
			 const int i,
			 const bool GCD_flag)
	const
{
return GCD_flag
       ? M_at_point_with_GCD(geom,
			     hbar, drstar_hbar, dt_hbar,
			     i)
       : M_at_point_without_GCD(geom,
				hbar, drstar_hbar, dt_hbar,
				i);
}

//******************************************************************************

//
// This function computes the M operator at a single grid point
// WITHOUT gauge-constraint damping,
// as per equation (C1) of Barack & Lousto (2005).
//
tensor_at_point<field>
  M_operator::M_at_point_without_GCD(const geometry& geom,
				     const tensor_at_point<field>&        hbar,
				     const tensor_at_point<field>& drstar_hbar,
				     const tensor_at_point<field>&     dt_hbar,
				     const int i)
	const
{
const fp f      = geom.     f_of_i(i);
const fp f2     = geom.    f2_of_i(i);
const fp fprime = geom.fprime_of_i(i);
const fp r_inv  = geom. r_inv_of_i(i);
const fp r_inv2 = geom.r_inv2_of_i(i);

const fp factor_m3x5  = 1.0 -  3.5*geom. M_over_r_of_i (i);
const fp factor_m4    = 1.0 -  4.0*geom. M_over_r_of_i (i);
const fp factor_m8_10 = 1.0 -  8.0*geom. M_over_r_of_i (i)
			    + 10.0*geom.M2_over_r2_of_i(i);

const field M1
   =   0.5 * fprime    * drstar_hbar.X1()
     - 0.5 * fprime    * dt_hbar.X2()
     + 0.5 * f2*r_inv2 * (hbar.X1() - hbar.X3() - hbar.X5() - f*hbar.X6());

const field M2
   =   0.5 * fprime    * drstar_hbar.X2()
     - 0.5 * fprime    * dt_hbar.X1()
     + 0.5 * f2*r_inv2 * (hbar.X2() - hbar.X4());

const field M3
   =   0.5 * fprime                * drstar_hbar.X3()
     + 0.5 * r_inv2 * factor_m8_10 * hbar.X3()
     - 0.5 * f2*r_inv2             * ( hbar.X1() - hbar.X5()
				       - factor_m4*hbar.X6() );

const field M4
   =   0.25 * fprime                * drstar_hbar.X4()
     - 0.25 * fprime                * dt_hbar.X5()
     - 0.75 * f*fprime*r_inv        * hbar.X4()
     - 0.5  * f*r_inv2 * ell_ell1() * hbar.X2();

const field M5
   =   0.25 * fprime                 * drstar_hbar.X5()
     - 0.25 * fprime                 * dt_hbar.X4()
     +        f*r_inv2 * factor_m3x5 * hbar.X5()
     - 0.5 * f*r_inv2 * ell_ell1()   * (hbar.X1() - hbar.X3() - f*hbar.X6())
     - 0.5 * f2*r_inv2               * hbar.X7();

const field M6
   = - 0.5 * f*r_inv2           * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6())
     + 0.5 * r_inv2 * factor_m4 * hbar.X3();

const field M7
   = - 0.5 * f*r_inv2 * (hbar.X7() + lambda()*hbar.X5());

const field M8
   =   0.25 * fprime         * drstar_hbar.X8()
     - 0.25 * fprime         * dt_hbar.X9()
     - 0.75 * f*fprime*r_inv * hbar.X8();

const field M9
   =   0.25 * fprime * drstar_hbar.X9()
     - 0.25 * fprime * dt_hbar.X8()
     +        f*r_inv2 * (factor_m3x5*hbar.X9() - 0.5*f*hbar.X10());

const field M10
   = - 0.5 * f*r_inv2 * (hbar.X10() + lambda()*hbar.X9());

return tensor_at_point(M1, M2, M3, M4, M5,
		       M6, M7, M8, M9, M10);
}

//******************************************************************************

//
// This function computes the M operator at a single grid point
// WITH gauge-constraint damping,
// as per equation (18) of Barack & Lousto (2005).
//
tensor_at_point<field>
  M_operator::M_at_point_with_GCD(const geometry& geom,
				  const tensor_at_point<field>&        hbar,
				  const tensor_at_point<field>& drstar_hbar,
				  const tensor_at_point<field>&     dt_hbar,
				  const int i)
	const
{
const fp f      = geom.     f_of_i(i);
const fp f2     = geom.    f2_of_i(i);
const fp fprime = geom.fprime_of_i(i);
const fp r_inv  = geom. r_inv_of_i(i);
const fp r_inv2 = geom.r_inv2_of_i(i);

const fp factor_m3    = 1.0 -  3.0*geom. M_over_r_of_i (i);
const fp factor_m4    = 1.0 -  4.0*geom. M_over_r_of_i (i);
const fp factor_m4x5  = 1.0 -  4.5*geom. M_over_r_of_i (i);
const fp factor_m6    = 1.0 -  6.0*geom. M_over_r_of_i (i);
const fp factor_m6_12 = 1.0 -  6.0*geom. M_over_r_of_i (i)
			    + 12.0*geom.M2_over_r2_of_i(i);
const fp factor_m8_10 = 1.0 -  8.0*geom. M_over_r_of_i (i)
			    + 10.0*geom.M2_over_r2_of_i(i);

const tensor_at_point<field> dv_hbar
	= slice::partial_v_of_drstar_dt(drstar_hbar, dt_hbar);

const field M1
   =   0.5 * fprime                * drstar_hbar.X3()
     + 0.5 * f*r_inv2 * factor_m4  * (hbar.X1() - hbar.X5())
     - 0.5 * r_inv2 * factor_m6_12 * hbar.X3()
     - 0.5 * f2*r_inv2 * factor_m6 * hbar.X6();

const field M2
   =   0.5 * fprime                   * drstar_hbar.X3()
     +       fprime                   * (dv_hbar.X2() - dv_hbar.X1())
     + 0.5 * f2*r_inv2                * (hbar.X2() - hbar.X4())
     + 0.5 * fprime*r_inv * factor_m4 * hbar.X3()
     - 0.5 * f*fprime*r_inv           * ( hbar.X1() - hbar.X5()
					  - 2.0*f*hbar.X6() );

const field M3
   =   0.5 * fprime                * drstar_hbar.X3()
     + 0.5 * r_inv2 * factor_m8_10 * hbar.X3()
     - 0.5 * f2*r_inv2             * ( hbar.X1() - hbar.X5()
				       - factor_m4*hbar.X6() );

const field M4
   =   0.5  * fprime                * (dv_hbar.X4() - dv_hbar.X5())
     - 0.5  * f*r_inv2 * ell_ell1() * hbar.X2()
     - 0.25 * f*fprime*r_inv        * ( 3.0*hbar.X4() + 2.0*hbar.X5()
					  - hbar.X7() + ell_ell1()*hbar.X6() );

const field M5
   = f*r_inv2 * (
		          factor_m4x5 * hbar.X5()
		  - 0.5 * ell_ell1()  * (hbar.X1() - hbar.X3())
		  + 0.5 * factor_m3   * (ell_ell1()*hbar.X6() - hbar.X7())
		);

const field M6
   = - 0.5 * f*r_inv2           * (hbar.X1() - hbar.X5() - factor_m4*hbar.X6())
     + 0.5 * r_inv2 * factor_m4 * hbar.X3();

const field M7
   = - 0.5 * f*r_inv2 * (hbar.X7() + lambda()*hbar.X5());

const field M8
   =   0.5  * fprime         * (dv_hbar.X8() - dv_hbar.X9())
     - 0.25 * f*fprime*r_inv * (3.0*hbar.X8() + 2.0*hbar.X9() - hbar.X10());

const field M9
   =         f*r_inv2 * factor_m4x5 * hbar.X9()
     - 0.5 * f*r_inv2 * factor_m3 * hbar.X10();

const field M10
   = - 0.5 * f*r_inv2 * (hbar.X10() + lambda()*hbar.X9());

return tensor_at_point(M1, M2, M3, M4, M5,
		       M6, M7, M8, M9, M10);
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/adjust_direction_is_down.cc <==
#ifdef NOT_USED
//
// This is a helper function for /maybe_adjust_Delta_t_to_divide_interval()/
// (above).
//
// This function safely decodes an /enum class adjust_direction/ to a
// Boolean "is down" flag.
//
// Arguments:
// direction = the value to decode
//
// Results:
// This function returns /true/ if /direction == adjust_down/, or /false/
// for any other (legal) value.
//
namespace {
bool adjust_direction_is_down(enum /*class*/ adjust_direction direction)
{
switch	(direction)
	{
case adjust_direction::adjust_down:
	return true;
case adjust_direction::adjust_to_nearest:
	return false;
default:
	cerr << format(
"***** adjust_direction_is_down():\n"
"        got unknown /direction/ = (int) 0x%x\n"
"        (this should never happen!)\n"
		      )
		% static_cast<int>(direction);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}
	  }
#endif	// NOT_USED


==> anc/smp-v8.10.23/src/unused/adjust_direction_is_down.hh <==
#ifdef NOT_USED
namespace {
bool adjust_direction_is_down(enum /*class*/ adjust_direction direction);
	  }
#endif


==> anc/smp-v8.10.23/src/unused/array.hh <==
//
// These classes provide  a specialization of /array_1D<T>/ for /T*/,
// using an /std::vector<void *>/ for the underlying storage.
//
// By using this specialization, we can put the entire class inline here,
// avoiding the need for a separate template instantiation for each /T/.
//
// To allow a natural non-const /operator()/ we use an auxiliary "index"
// class, following Listing 5.3 of Cargill "C++ Programming Style".
//

//******************

// auxiliary "index" class:
// records pointer-to-storage-array and array index
class	array_1D_pointer_index
	{
public:
	//
	// assignment operator to do the actual assignment
	// for /array_1D<T*>/ non-const /operator()/
	//
	template <typename T>
	  array_1D_pointer_index& operator=(T* ptr_in)
		{
		storage_.at(posn_) = static_cast<void *>(ptr_in);
		return *this;
		}

	//
	// ***** constructors, destructor *****
	//
public:
	array_1D_pointer_index(std::vector<void *>& storage_in,
			       const int posn_in)
		: storage_(storage_in),
		  posn_(posn_in)
		{ /* empty constructor body */ }

	//
	// ***** data *****
	//
private:
	std::vector<void *>& storage_;
	int posn_;
	};

//******************

template <typename T>
class	array_1D<T*>
	: public boost::noncopyable,
	  public array_1D_subscripts
	{
public:
	// normal-use access functions
	const T*&              operator()(int i) const
		{ return static_cast<const T*>( storage_.at(subscript(i)) ); }
	array_1D_pointer_index operator()(int i)
		{ return array_1D_pointer_index(storage_, i); }

	// this specialization doesn't provide /N_array()/ or /get_array()

	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	array_1D(int min_i_in, int max_i_in);
	array_1D(const util::interval& i_interval_in)
		: array_1D<T*>(i_interval_in.min_i(), i_interval_in.max_i())
		{ }

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<void *> storage_;
	};


==> anc/smp-v8.10.23/src/unused/choose_dt_etal.cc <==
// choose_dt_etal -- choose time step and output intervals (for an evolution)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/choose_dt_etal.cc,v 1.3 2025/08/06 18:27:13 jonathan Exp $
//
// choose_dt_etal::choose_dt_etal
// choose_dt_etal::choose_output_or_update_dt
//

#include <cassert>
#include <cstdlib>

#include <iostream>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "misc2.hh"
#include "choose_dt_etal.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using util::name_of_bool;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /choose_dt_etal/ object, choosing the
// time step.  See the comments in "choose_dt_etal.hh" for details.
//
choose_dt_etal::choose_dt_etal(const bool adjust_Delta_t_flag,
			       const fp orbit_period_or_zero_in,
			       const fp trial_Delta_t)
	: orbit_period_or_zero_(orbit_period_or_zero_in),
	  Delta_t_(
	    choose_Delta_t(adjust_Delta_t_flag,
			   orbit_period_or_zero_in,
			   trial_Delta_t)
		  ) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This is a worker function for the /choose_dt_etal/ constructor.
// This function implements the actual logic to choose /Delta_t/.
//
//static
  fp choose_dt_etal::
     choose_Delta_t(const bool adjust_Delta_t_flag,
		    const fp orbit_period_or_zero_in,
		    const fp trial_Delta_t)
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"choose_dt_etal::choose_dt_etal():\n"
"   adjust_Delta_t_flag=%s\n"
"   orbit_period_or_zero_in=%g\n"
"   trial_Delta_t=%g\n"
		      )
		% name_of_bool(adjust_Delta_t_flag)
		% orbit_period_or_zero_in
		% trial_Delta_t;

if ( adjust_Delta_t_flag
     && (orbit_period_or_zero_in != 0.0)
     && get_parameter<bool>
	     ("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period",
	      false) )
	{
	if (verbose >= 6)
		cout <<
"   ==> adjusting trial_Delta_t to highly divide particle orbit period,\n";

	const int k = get_parameter<int>
				   ("choose_dt_etal::"
				      "Delta_t_multiple_to_divide_orbit_period",
				    30);
	assert(k > 0);			// sanity check
	if (verbose >= 6)
		cout << format(
"       i.e., so that %d*Delta_t divides orbit period\n"
			      )
			% k;

	// we know this is nonzero by virtue of our controlling /if/
	const fp orbit_period = orbit_period_or_zero_in;

	const fp chosen_Delta_t = util::largest_divisor_le(trial_Delta_t,
							   orbit_period/k);
	if (verbose >= 6)
		cout << format(
"   ==> Delta_t=%g (= orbit period/%g)\n"
			      )
			% chosen_Delta_t % (orbit_period/chosen_Delta_t);

	return chosen_Delta_t;
	}
   else {
	if (verbose >= 6)
		cout << "   ==> not adjusting trial_Delta_t\n";
	return trial_Delta_t;
	}
}

//******************************************************************************

//
// This function chooses an output or update time interval.
// See the comments in the .hh file for more details.
//
fp choose_dt_etal::
   choose_output_or_update_dt(const bool adjust_output_or_update_dt_flag,
			      const fp trial_output_or_update_dt,
			      const char* const output_or_update_dt_name)
	const
{
static const int verbose = get_parameter<int>("verbose", 0);

assert(output_or_update_dt_name != nullptr);	// sanity check

if (verbose >= 4)
	cout << format(
"choose_dt_etal::choose_output_or_update_dt,\n"
"   adjust_output_or_update_dt_flag=%s\n"
"   trial_output_or_update_dt=%g\n"
"   output_or_update_dt_name=\"%s\"\n"
		      )
		% name_of_bool(adjust_output_or_update_dt_flag)
		% trial_output_or_update_dt
		% output_or_update_dt_name;

if ( adjust_output_or_update_dt_flag
     && (orbit_period_or_zero() != 0.0) )
	{
	// we know this is nonzero by virtue of our controlling /if/
	const fp orbit_period = orbit_period_or_zero();

	if (! fuzzy<fp>::is_integer(orbit_period / Delta_t()))
		{
		cerr << format(
"***** choose_dt_etal::choose_output_or_update_dt():\n"
"        can't adjust %s\n"
"        to be both an integer multiple of Delta_t=%.15g\n"
"        and an integral divisor of orbit_period=%.15g\n"
"        because Delta_t isn't an integral divisor of orbit_period\n"
			      )
			% output_or_update_dt_name
			% Delta_t()
			% orbit_period;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}

	if (verbose >= 6)
		cout << format(
"   ==> adjusting %s to be both\n"
"       a multiple of Delta_t()=%g\n"
"       and to integrally divide orbit period=%g\n"
			      )
			% output_or_update_dt_name
			% Delta_t()
			% orbit_period;
	const fp chosen_output_or_update_dt
		= adjust_value_to_multiple_of_dt_that_divides
						(trial_output_or_update_dt,
						 Delta_t(),
						 orbit_period);
	if (verbose >= 6)
		cout << format(
"   ==> %s=%g\n"
			      )
			% output_or_update_dt_name % chosen_output_or_update_dt;
	return chosen_output_or_update_dt;
	}
   else {
	if (verbose >= 6)
		cout << format(
"   ==> adjusting %s to be (only)\n"
"       a multiple of Delta_t()=%g\n"
			      )
			% output_or_update_dt_name
			% Delta_t();
	const fp chosen_output_or_update_dt
		= util::round<fp>
		      ::to_integer_multiple_of(Delta_t(),
					       trial_output_or_update_dt);
	if (verbose >= 6)
		cout << format(
"   ==> %s=%g\n"
			      )
			% output_or_update_dt_name % chosen_output_or_update_dt;
	return chosen_output_or_update_dt;
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/choose_dt_etal.hh <==
// choose_dt_etal -- choose time step and output intervals (for an evolution)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/choose_dt_etal.hh,v 1.4 2025/08/06 19:13:16 jonathan Exp $

#ifndef EVOL__CHOOSE_DT_ETAL_HH
#define EVOL__CHOOSE_DT_ETAL_HH

#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /choose_dt_etal/ object does two things
// * It chooses the time step for an evolution (this is chosen when the
//   object is constructed, and is fixed for the life of the object).
// * If desired, it chooses the time interval at which to do various
//   output or updates (e.g., compute constraints, update /lambda/ for
//   orthogonalization).  This choie may be done multiple times for the
//   same /choose_dt_etal/ object, corresponding to various types of
//   output and/or various diagnostics).
//
// This class has only /const/ member functions, so a /choose_dt_etal/
// object is thus always effectively /const/, and can/should in practice
// be declared as such.
//
//
// *** Choice of time step ***
//
// A /choose_dt_etal/ chooses a time step /Delta_t/ when the object is
// constructed, using the following logic:
//
// We start by setting the time step /Delta_t/ to (the constructor argument)
// /trial_Delta_t/.
//
// Then, optionally (see the comments for our constructor for the precise
// conditions), we "adjust" /Delta_t/ as follows:
//
// Choose an integer /k/ (in practice, this is set from the /int/ parameter
//     choose_dt_etal::Delta_t_multiple_to_divide_orbit_period
// (default 30)) that is "highly composite", i.e., that has many small
// factors (e.g., 30 = 2*3*5).  We adjust /Delta_t/ down if necessary
// so that /Delta_t/ divides |orbit_period/k|, i.e., so that /k*Delta_t/
// divides /orbit_period/.  The reason for this is explained below.
//
// A /choose_dt_etal/ object also internally saves the /orbit_period_or_zero/
// constructor argument and the chosen /Delta_t/ for later use.
//
//
// *** Choice of output intervals ***
//
// A /choose_dt_etal/ object can also choose an output or update time
// spacing to specify how often various diagnostics or other computations
// (e.g., compute constraints, update /lambda/ for orthogonalization)
// should be done.  This is done via /choose_output_or_update_dt()/.
//
// The challenge is that we would like these output or update intervals
// to be multiples of /Delta_t/, and optionally (see the comments for
// /choose_output_or_update_dt()/ for the precise conditions) to *also*
// integrally divide the particle orbit period.
//
// The first condition is easy, but In general it's impossible to satisfy
// both conditions simultaneously.  However, if /Delta_t/ integrally divides
// /orbit_period/ *and* /Delta_t/ was chosen via the "highly composite" logic
// described above, then choosing an output/update interval /m*Delta_t()/,
// where /m/ is any integer which divides /k/, allows both conditions to be
// satisfied simultaneously.  For the default choice of /k = 30/, this
// allows any m in the set {1,2,3,5,6,10,15,30}.
//
class	choose_dt_etal
	{
public:
	// get the chosen time step /Delta_t/
	fp Delta_t() const { return Delta_t_; }

	// get the saved particle orbit period, or 0.0 if there's no particle
	fp orbit_period_or_zero() const { return orbit_period_or_zero_; }

	// Choose an output or update time interval as follows:
	//
	// If (and only if)
	// * /adjust_output_or_update_dt_flag/ is true, and
	// * /orbit_period_or_zero()/ is nonzero,
	// then this function
	// (a) verifies that /Delta_t()/ divides /orbit_period_or_zero()/, and
	// (b) "adjusts" /trial_output_or_update_dt/ to both be a multiple
	// of /Delta_t()/ *and* to divide /orbit_period_or_zero()/, as
	// described in the header comments for this class.  This function
	// returns the adjusted value.
	//
	// Otherwise, this function returns the nearest multiple of
	// /Delta_t()/ to /trial_output_interval/.
	//
	// ... /output_or_update_dt_name/ is used (only) to label
	//     debugging output, and must point to a valid C-string
	fp choose_output_or_update_dt
		  (bool adjust_output_or_update_dt_flag,
		   fp trial_output_or_update_dt,
		   const char* const output_or_update_dt_name)
		const;


	//
	// ***** constructors, destructor *****
	//
public:
	// choose a time step /Delta_t/ as follows:
	// if (and only if)
	// * /adjust_Delta_t_flag/ is true, and
	// * /orbit_period_or_zero_in/ is nonzero, and
	// * the Boolean parameter 
	//     choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period
	//   (default false) is true,
	// then we "adjust" /trial_Delta_t/ as described in the header
	// comments for this class; otherwise, we choose /Delta_t/ to be
	// equal to /trial_Delta_t/.
	//
	// Arguments:
	// orbit_period_or_zero_in
	//      = this should be the particle's orbit period if there's
	//        a particle, or (the sentinal value) 0.0 if there's no particle
	choose_dt_etal(const bool adjust_Delta_t_flag,
		       fp orbit_period_or_zero_in,
		       fp trial_Delta_t);
	~choose_dt_etal() = default;

private:
	// worker function for constructor
	static
	  fp choose_Delta_t(const bool adjust_Delta_t_flag,
			    const fp orbit_period_or_zero_in,
			    fp trial_Delta_t);


	//
	// ***** data *****
	//
private:
	// if this value is zero, it means there's no particle;
	// if this value is nonzero, it's the particle's orbital period
	const fp orbit_period_or_zero_;

	// *** DECLARATION ORDER ***
	// this value must be decoared after /orbit_period_/
	const fp Delta_t_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__CHOOSE_DT_ETAL_HH


==> anc/smp-v8.10.23/src/unused/choose_time_step.cc <==
//
// This is a helper function for /do_evolution()/ (above).
// This function chooses the time step for an evolution.
//
namespace {
fp choose_time_step(const chunk& CH)
{
const fp Courant_factor = get_parameter<fp>("Courant_factor", 0.5);
const fp trial_Delta_t = Courant_factor * CH.state().Delta_rstar();

static const bool adjust_Delta_t_to_highly_divide_particle_orbit_period
	= get_parameter<bool>
		       ("adjust_Delta_t_to_highly_divide_particle_orbit_period",
			false);
if (adjust_Delta_t_to_highly_divide_particle_orbit_period)
	{
	//
	// Let $P$ be the particle orbit period, and choose an integer $n$
	// (the parameter /Delta_t_multiple_to_divide_particle_orbit_period/
	// defined below) that is "highly composite".  We then choose
	// $\Delta t$ so that $\Delta t | P/n$ (so that if $N := P/Delta t$,
	// then $n | N$).
	//
	// We now choose each of
	//    norms_output_Delta_t
	//    gridfn_output_Delta_t
	//    ortho::update_lambda_Delta_t
	//    freq_filter::update_Delta_t
	// to be of the form $m \Delta t$, where $m|n$.  This guarantees
	// that each /X_Delta_t/ will be (a) a multiple of $\Delta t$ and
	// (b) divide $P$.  For example, if $n = 30$, then we have available
	// the multiples $m \in \{1,2,3,5,6,10,15,30\}$.  This logic is
	// implemented in /util::nearest_divisor_that_is_multiple()/,
	// called by /adjust_Delta_t_to_multiple_of_dt_that_maybe_divides()/.
	//

	// this whole process only makes sense if there *is* a particle
	assert(CH.has_source_info());

	// this is the number $n$ above
	static const int Delta_t_multiple_to_divide_particle_orbit_period
	   = get_parameter<int>
			 ("Delta_t_multiple_to_divide_particle_orbit_period",
			  30);		// has factors 1,2,3,5,6,10,15,30

	const fp P = CH.get_source_info().P().period_phi();
	cout << format("Courant_factor=%.15g ==> trial_Delta_t=%.15g\n")
		% Courant_factor % trial_Delta_t;

	cout << format(
"adjusting trial_Delta_t to divide (particle orbit period P=%.10g)/%d\n"
		      )
		% P % Delta_t_multiple_to_divide_particle_orbit_period;

	const fp P_over_n = P/Delta_t_multiple_to_divide_particle_orbit_period;
	const fp Delta_t = largest_divisor_le(trial_Delta_t, P_over_n);
	}

cout << "Delta_t=%.15g\n"
return Delta_t;
}
	  }


==> anc/smp-v8.10.23/src/unused/constraints.cc <==
// constraints -- constraint gridfns & equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/constraints.cc,v 1.4 2020/03/02 05:02:33 jonathan Exp $

//
// constraints::constraints
// constraints::~constraints
//
// constraints_wavetoy::constraints_wavetoy
// constraints_wavetoy::describe_me
//
// constraints_smp::constraints_smp
// constraints_smp::describe_me
// constraints_smp::output_me
//
// constraints::make_constraints
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <memory>			// std::unique_ptr
#include <string>
#include <complex>
#include <vector>
#include <iostream>
#include <fstream>
#include <sstream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "black_hole.hh"
#include "Schw.hh"

#include "geometry.hh"
#include "constraints.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /constraints/ object.
//
constraints::constraints(const geometry& geom_in)
	: boost::noncopyable(),
	  geometry(geom_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);

if (verbose >= 4)
	cout << format(
"constraints::constraints():\n"
"        geometry: %s\n"
		      )
		% geom_in.describe_me();
}

//******************************************************************************

//
// This function destroys a /constraints/ object.
//
// This function is written out-of-line (even though it has an empty body)
// as per C++ FAQs book 2nd Ed item 21.15, to give the compiler a place
// (source file) to put virtual-fn tables etc.
//
constraints::~constraints()
{
// empty destructor body
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /constraints_wavetoy/ object.
//
constraints_wavetoy::constraints_wavetoy(const geometry& geom_in)
	: constraints(geom_in) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"constraints_wavetoy::constraints_wavetoy():\n"
"        geometry: %s\n"
		      )
		% geom_in.describe_me();
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this object.
// ... result includes the class name
//     and the string returned by /describe_geometry()/
// ... result does NOT end in '\n'
//
std::string constraints_wavetoy::describe_me()
	const // override
{
std::ostringstream buffer;
buffer << "constraints_wavetoy: " << describe_geometry();
return buffer.str();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function constructs a /constraints_smp/ object.
//
constraints_smp::constraints_smp(const geometry& geom_in)
	: constraints(geom_in),
	  Y1_        (ghosted_interval(), "Y1"),
	  Y2_        (ghosted_interval(), "Y2"),
	  Y3_        (ghosted_interval(), "Y3"),
	  Y4_        (ghosted_interval(), "Y4") // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"constraints_smp::constraints_smp():\n"
"        geometry: %s\n"
		      )
		% geom_in.describe_me();
}

//******************************************************************************

//
// This function returns a 1-line human-readable description of this object.
// ... result includes the class name
//     and the string returned by /describe_geometry()/
// ... result does NOT end in '\n'
//
std::string constraints_smp::describe_me()
	const // override
{
std::ostringstream buffer;
buffer << "constraints_smp: " << describe_geometry();
return buffer.str();
}

//******************************************************************************

//
// This function outputs all the constraint gridfns.
// See the .hh file comments for more details.
//
void constraints_smp::
     output_me(const char* const directory_name,
	       const char* const output_name /* = nullptr */)
	const // override
{
output_gridfn(directory_name,
	      IO_file_name("Y1", output_name).c_str(),
	      gridfn_Y1());
output_gridfn(directory_name,
	      IO_file_name("Y2", output_name).c_str(),
	      gridfn_Y2());
output_gridfn(directory_name,
	      IO_file_name("Y3", output_name).c_str(),
	      gridfn_Y3());
output_gridfn(directory_name,
	      IO_file_name("Y4", output_name).c_str(),
	      gridfn_Y4());
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is an "object factory" to create new-allocated objects of one
// of the IS-A-/constraints/ classes.
//
// This function uses /dynamic_cast/ to determine which of the IS-A-/slice/
// derived classes the /state/ object is, then new-allocates an object of
// the corresponding IS-A-/constraints/ class, and returns a
// /std::unique_ptr<constraints>/ pointing to the newly-allocated object.
// The caller is responsible for eventually deleting the newly-allocated
// object.
//
// The /state/ object is used in two ways:
// * its dynamic type is used to choose the appropriate IS-A-/constraints/
//   class
// * its /geometry/ subobject is used to construct the IS-A-/constraints/ 
//   object
//
std::unique_ptr<constraints>
  make_constraints(const slice& state)
{
if (dynamic_cast<const slice_wavetoy*>(&state) != nullptr)
	return std::make_unique<constraints_wavetoy>(state);	// normal return

else if (dynamic_cast<const slice_smp*>(&state) != nullptr)
	return std::make_unique<constraints_smp>(state);	// normal return

else	{
	cerr << format(
"***** make_constraints(): unknown slice type:\n"
"        state: %s\n"
		      )
		% state.describe_me();
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/constraints.hh <==
// constraints -- constraint gridfns & equations
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/constraints.hh,v 1.4 2020/03/02 05:02:33 jonathan Exp $

//
// constraints::
// constraints_wavetoy::
// constraints_smp::
// make_constraints
//

#ifndef EVOL__CONSTRAINTS_HH
#define EVOL__CONSTRAINTS_HH

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "gridfn.hh"

#include "common.hh"

#include "geometry.hh"
#include "slice.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /constraints/ object stores the constraint gridfns on part or all
// of a  t=constant  (spacelike) slice of spacetime.  If we're doing mesh
// refinement, a /constraints/ represents a single refinement level.
//
// /constraints/ is an abstract base class; there are derived classes for
// wavetoy (/constraints_wavetoy/) (this is empty), and the Schwarzschild-
// metric-perturbations physics system (/constraints_smp/).  Each derived
// class (owns &) provides the appropriate set of constraint gridfns &
// named access functions for these.
//
class	constraints
	: public boost::noncopyable,
	  public geometry
	{
public:
	// return a 1-line human-readable description of this object.
	// ... result includes the class name
	//     and the string returned by /describe_geometry()/
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override = 0;


	//
	// ***** constraint gridfns *****
	//
	virtual
	  int N_constraints() const = 0;


	//
	// ***** output *****
	//
public:
	// ASCII-output all of the constraint gridfns to files using
	// /geometry::IO_file_name()/ and /geometry::output_gridfn()/
	//
	// We pass /output_name/ directly to /geometry::IO_file_name()/
	// as the /object_name/ parameter, so there are 2 possibilities:
	// There are 3 possibilities for /output_name/:
	// * if (output_name == nullptr)
	//   	a typical unigrid file name might be "t=123.456.gfname"
	// * if (output_name != nullptr)
	//   	a typical unigrid file name might be
	//           "t=123.456.something-special.gfname"
	virtual
	  void output_me(const char* const directory_name,
			 const char* const output_name = nullptr)
		const = 0;


	//
	// ***** constructor, destructor *****
	//
public:
	constraints(const geometry& geom_in);
	virtual ~constraints();


	//
	// ***** data *****
	//
private:
	// (this class has no data of its own)
	};

//******************************************************************************

//
// A /constraints_wavetoy/ object represents the /constraints/ for the
// wavetoy equations.  This is an empty object
//
class	constraints_wavetoy
	: public constraints
	{
public:
	// return a 1-line human-readable description of this object.
	// ... result includes the class name
	//     and the string returned by /describe_geometry()/
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;


	//
	// ***** constraint equations *****
	//
	int N_constraints() const override { return 0; }


	//
	// ***** output *****
	//
public:
	// ASCII-output all of the constraint gridfns to files using
	// /geometry::IO_file_name()/ and /geometry::output_gridfn()/
	void output_me(const char* const /* directory_name */,
		       const char* const /* output_name */ = nullptr)
		const override
		{ /* no-op here */ }


	//
	// ***** gridfns *****
	//

	// there are no constraint gridfns for the wavetoy physics system


	//
	// ***** constructor, destructor *****
	//
public:
	constraints_wavetoy(const geometry& geom_in);
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	// this class has no data of its own
	};

//******************************************************************************

//
// A /constraints_smp/ object represents and computes the constraints for
// the Schwarzschild-metric-perturbations physics system.
//
class	constraints_smp
	: public constraints
	{
public:
	// return a 1-line human-readable description of this object
	// ... result includes the class name
	//     and the string returned by /describe_geometry()/
	// ... result does NOT end in '\n'
	virtual
	  std::string describe_me() const override;


	//
	// ***** constraint gridfns *****
	//

	int N_constraints() const override { return 4; }

	const util::gridfn<field>& gridfn_Y1 () const { return Y1_ ; }
	      util::gridfn<field>& gridfn_Y1 ()       { return Y1_ ; }
	const util::gridfn<field>& gridfn_Y2 () const { return Y2_ ; }
	      util::gridfn<field>& gridfn_Y2 ()       { return Y2_ ; }
	const util::gridfn<field>& gridfn_Y3 () const { return Y3_ ; }
	      util::gridfn<field>& gridfn_Y3 ()       { return Y3_ ; }
	const util::gridfn<field>& gridfn_Y4 () const { return Y4_ ; }
	      util::gridfn<field>& gridfn_Y4 ()       { return Y4_ ; }

	const field& Y1 (int i) const { return Y1_ (i); }
	      field& Y1 (int i)       { return Y1_ (i); }
	const field& Y2 (int i) const { return Y2_ (i); }
	      field& Y2 (int i)       { return Y2_ (i); }
	const field& Y3 (int i) const { return Y3_ (i); }
	      field& Y3 (int i)       { return Y3_ (i); }
	const field& Y4 (int i) const { return Y4_ (i); }
	      field& Y4 (int i)       { return Y4_ (i); }


	//
	// ***** output *****
	//
public:
	// ASCII-output all of the constraint gridfns to files using
	// /geometry::IO_file_name()/ and /geometry::output_gridfn()/
	//
	// There are 3 possibilities for /output_name/:
	// * if (output_name == nullptr)
	//   	we call /geometry::IO_file_name()/
	//           with its argument /object_name == nullptr/,
	//	     so a typical unigrid file name might be "t=123.456.gfname"
	// * if (output_name points to the empty string)
	//      --> this is an error
	// * if (output_name points to a non-empty string)
	//   	we call /geometry::IO_file_name()/
	//           with its argument /object_name == output_name/.
	//	     so a typical unigrid file name might be
	//           "t=123.456.something-special.gfname"
	void output_me(const char* const directory_name,
		       const char* const output_name = nullptr)
		const override;

	//
	// ***** constructor, destructor *****
	//
public:
	constraints_smp(const geometry& geom_in);
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	util::gridfn<field> Y1_;
	util::gridfn<field> Y2_;
	util::gridfn<field> Y3_;
	util::gridfn<field> Y4_;
	};

//******************************************************************************

//
// This is a factory function to create new-allocated objects of one
// of the IS-A-/constraints/ classes.
//
// This function uses /dynamic_cast/ to determine which of the IS-A-/slice/
// derived classes the /state/ object is, then new-allocates an object of the
// corresponding IS-A-/constraints/ class, and returns a
// /std::unique_ptr<constraints>/ pointing to the newly-allocated object.
// The caller is responsible for eventually deleting the newly-allocated
// object.
//
// The /state/ object is used in two ways:
// * its dynamic type is used to choose the appropriate IS-A-/constraints/
//   class
// * its /geometry/ subobject is used to construct the IS-A-/constraints/
//   object
//
std::unique_ptr<constraints>
  make_constraints(const slice& state);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__CONSTRAINTS_HH


==> anc/smp-v8.10.23/src/unused/ell_fns.hh <==
// ell_fns -- compute various common functions of $\ell$
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/ell_fns.hh,v 1.5 2020/05/07 22:18:21 jonathan Exp $

#ifndef EVOL__ELL_FNS_HH
#define EVOL__ELL_FNS_HH

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"

#include "geometry.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// /ell_fns/ is a mixin class to compute various common function of $\ell$.
//
class	ell_fns
	{
public:
	int ell() const { return ell_; }
	int fp_ell() const { return fp_ell_; }	// $\ell$ as a floating-point #

	// $\ell (\ell+1)$ and $\lambda := (\ell+2)(\ell-1)$
	fp ell_ell1() const { return fp_ell() * (fp_ell()+1); }
	fp lambda() const { return (fp_ell() + 2.0) * (fp_ell() - 1.0); }

	// potential $V$ in evolution equations
	// ... our sign convention is that this is +ve
	fp potential_of_i(const geometry& geom, int i) const
		{
		const fp f      = geom.     f_of_i(i);
		const fp fprime = geom.fprime_of_i(i);
		const fp r_inv  = geom. r_inv_of_i(i);
		const fp r_inv2 = geom.r_inv2_of_i(i);
		return f * (fprime*r_inv + ell_ell1()*r_inv2);
		}


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  ell_fns(const int ell_in)
		:    ell_(ell_in),
		  fp_ell_(ell_in) // no comma
		{ /* empty constructor body */ }
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	const int    ell_;
	const fp  fp_ell_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__ELL_FNS_HH


==> anc/smp-v8.10.23/src/unused/ellemm.cc <==
// ellemm -- $\ell$, $\emm$, and related quantities
// $Header: $

//
// ellemm::ellemm
//

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "ellemm.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs an /ellemm/ object, specifying (ell,emm) explicitly.
//
ellemm::ellemm(int ell_in, int emm_in)
	: ell_(ell_in),
	  emm_(emm_in),
	  fp_ell_(static_cast<fp>(ell_in)) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("ellemm::ellemm(explicitly-specified ell=%d, emm=%d)\n")
		% ell() % emm();
}

//******************************************************************************

//
// This function constructs an /ellemm/ object, setting (ell,emm)
// from parameters
//
//explicit
ellemm::ellemm()
	: ell_(get_parameter<int>("ell")),
	  emm_(get_parameter<int>("emm")),
	  fp_ell_(static_cast<fp>(ell_)) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format("ellemm::ellemm(parameters: ell=%d, emm=%d)\n")
		% ell() % emm();
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/ellemm.hh <==
// ellemm -- $\ell$, $\emm$, and related quantities
// $Header: $

#ifndef EVOL__ELLEMM_HH
#define EVOL__ELLEMM_HH

#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// An /ellemm/ object stores $\ell$, $\emm$, and related quantities.
// An /ellemm/ object has value semantics.
//
class	ellemm
	{
public:
	int ell() const { return ell_; }
	int emm() const { return emm_; }

	// $\ell$ as a floating-point number
	int fp_ell() const { return fp_ell_; }

	// $\ell (\ell+1)$
	fp ell_ell1() const { return fp_ell() * (fp_ell()+1); }

	// $(\ell+2)(\ell-1)$
	fp lambda() const { return (fp_ell() + 2.0) * (fp_ell() - 1.0); }


	//
	// ***** constructor, destructor *****
	//
public:
	// specify (ell,emm) explicitly
	ellemm(int ell_in, int emm_in);

	// set (ell,emm) from parameters
	explicit
	  ellemm();

	// default compiler-generated copy constructor is ok
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	int ell_, emm_;

	// *** DECLARATION ORDER ***
	// this must be declared after ell_
	fp fp_ell_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__ELLEMM_HH


==> anc/smp-v8.10.23/src/unused/emm_fns.hh <==
// emm_fns -- compute various common functions of $\emm$
// $Header: $

#ifndef EVOL__EMM_FNS_HH
#define EVOL__EMM_FNS_HH

#include <memory>			// std::unique_ptr
#include <string>
#include "boost/core/noncopyable.hpp"

#include "common.hh"

#include "geometry.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// /emm_fns/ is a mixin class to compute various common function of $\emm$.
//
class	emm_fns
	{
public:
	int emm() const { return emm_; }
	int fp_emm() const { return fp_emm_; }	// $\emm$ as a floating-point #


	//
	// ***** constructor, destructor *****
	//
public:
	explicit
	  emm_fns(const int emm_in)
		:    emm_(emm_in),
		  fp_emm_(emm_in) // no comma
		{ /* empty constructor body */ }
	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	const int    emm_;
	const fp  fp_emm_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__EMM_FNS_HH


==> anc/smp-v8.10.23/src/unused/fn-and-fn2.cc <==
// specializations for /int */
int aa = 11;		int aaa = 111;
int bb = 22;		int bbb = 222;
int cc = 33;		int ccc = 333;
int dd = 44;		int ddd = 444;
int ee = 55;		int eee = 555;
template <>
  int* fn<int *>(const int i)
{
switch	(i % 5)
	{
case 0:	return &aa;
case 1:	return &bb;
case 2: return &cc;
case 3: return &dd;
case 4: return &ee;
default:
	// this can't happen
	assert(false);
	}
}
template <>
  int* fn2<int *>(const int i)
{
switch	(i % 5)
	{
case 0:	return &aaa;
case 1:	return &bbb;
case 2: return &ccc;
case 3: return &ddd;
case 4: return &eee;
default:
	// this can't happen
	assert(false);
	}
}

// specializations for /void */
template <>
  void * fn<void *>(const int i)
{
return static_cast<void *>(fn<int *>(i));
}
template <>
  void * fn2<void *>(const int i)
{
return static_cast<void *>(fn2<int *>(i));
}


==> anc/smp-v8.10.23/src/unused/fp2_map <==
#!/usr/bin/perl
use warnings;
use strict;

use Params::Validate qw(validate validate_pos
                        UNDEF OBJECT SCALAR ARRAYREF HASHREF);
use Carp qw(confess);
use List::Util qw(any first);
use Hash::Util qw(lock_keys);

use Fuzzy;

my $false = 0;
my $true  = 1;

package fp2_map;

################################################################################

#
# An /fp2_map/ object stores a key --> value mapping
#   (fp, fp) --> data
# where a key is a pair of floating-point numbers, and a value is an
# arbitrary non-undef scalar (which may be a Perl reference).  The lookup
# uses fuzzy comparisons of the key values.
#
# /fp2_map/ provides the following client interface:
#
#   my $map = fp2_map->new()
#	creates a new (empty) /fp2_map/ object and returns a reference
#	to it
# 
#   my $data = $map->read($x,$y)
#	returns the data associated with the (fuzzy) key ($x,$y),
#	or /undef()/ if no such key (fuzzily) exists
#
#   my @xlist = $map->all_x()
#	returns a list, sorted in increasing numerical order, of all the
#	(fuzzily) unique /$x/ for which the map contains a key ($x,$y) for
#	any /$y/
#
#   my @xlist = $map->all_y()
#	returns a list, sorted in increasing numerical order, of all the
#	(fuzzily) unique /$y/ for which the map contains a key ($x,$y) for
#	any /$x/
#
#   my @xlist = $map->all_x_for_y($y)
#	returns a list, sorted in increasing numerical order, of all the
#	(fuzzily) unique /$x/ for which the map contains a key ($x,$y)
#
#   my @ylist = $map->all_y_for_x($x)
#	returns a list, sorted in increasing numerical order, of all the
#	(fuzzily) unique /$y/ for which the map contains a key ($x,$y)
#
#   $map->write($x,$y, $data)
#	stores the entry
#	  ($x,$y) -> $data
#	in the mapping.  /$data/ may be any scalar, but interpreting
#	the result of /read()/ may be difficult if /$data/ is /undef()/.
#	If there's an existing entry with (fuzzily) the same key,
#	the new data replaces the existing data.
#

#
# An /fp2_map/ object is implemented as a reference to an anonymous hash
# which stores various metadata and the map data structures.  The present
# implementation uses linear search, but it would be quite easy to switch
# to binary search or some other implementation.
#
# In the present implementation, /$posn/ is conventionally a 0-origin index
# into the /@{$self->{_map}}/ array.
#
# The top-level anlonymous hash contains the following entries:
#	{
#	_debug		=> controls the level of debug printing in this class
#			   (0 = none, 2-4 = small amount, 6 = moderate,
#			    8 = a lot, 10 = extensive details);
#			   this may be changed by client code as desired
#
#	_map		=> reference to an anonymous list of references
#			   to 3-element lists
#			      ($x,$y,$data)
#			   holding all the entries in the mapping
#	}
#				

################################################################################

#
# This function creates a new (empty) /fp2_map/ object and returns a
# reference to it.
#
# Arguments:
# (none)
#
sub new
{
 Params::Validate doesn't grok /CLASSNAME/ as a type,
# so we extract the class without checking & only check the remaining arguments
my $class = shift(@_);
::validate_pos(@_);

my $self = {}
$self->{_debug} = 0;
$self->{_map  } = [];

bless($self, $class)
::lock_keys(%{$self})
return $self;
}

################################################################################

#
# This function returns the data associated with the (fuzzy) key ($x,$y),
# or /undef()/ if no such key (fuzzily) exists.
#
# Arguments:
# ($x,$y) = a pair of floating-point numbers
#
# Results:
# This function returns the data or /undef()/.
#
sub read
{
::validate_pos(@_, {type => ::OBJECT},
		   {type => ::SCALAR}, {type => ::SCALAR});
my ($self, $x,$y) = @_;

my $look = first { ::Fuzzy::EQ($_->[0],$x) && ::Fuzzy::EQ($_->[1],$y) }
		 @{$self->{_map}};

return defined($look) ? $look->[2] : undef();
}

################################################################################

#
# This function returns  a list, sorted in increasing numerical order,
# of all the (fuzzily) unique /$x/ for which the map contains a key ($x,$y)
# for any /$y/
#
# Arguments:
# (none)
#
sub read
{
::validate_pos(@_, {type => ::OBJECT});
my ($self) = @_;

my @xlist = ();
	foreach my $x (map {$_->[0]} @{$self->{_map}})
	{
	if (! any {::Fuzzy::EQ($_,$x)})
		{ push @xlist, $x; }
	}

return sort {$a <=> $b} @xlist;
}



==> anc/smp-v8.10.23/src/unused/hbar-generic.sage <==
# 1st-order metric perturbation in Lorenz gauge,
# as per Barack & Lousto (2005) & p.2ff of my Schwarzschild gsf notes
print('defining trace-reversed metric-perturbation tensor fields:')
print('   hbar8_dd, hbar9_dd, hbar10_dd')
hbar8_dd  = Man.tensor_field(0,2,
                             name='hbar8_dd', latex_name=r'\bar{h}^{(8)}',
                             sym=(0,1))
hbar9_dd  = Man.tensor_field(0,2,
                             name='hbar9_dd', latex_name=r'\bar{h}^{(9)}',
                             sym=(0,1))
hbar10_dd = Man.tensor_field(0,2,
                             name='hbar10_dd', latex_name=r'\bar{h}^{(10)}',
                             sym=(0,1))

########################################

mu = var('mu')
print('defining GENERIC hbar8_dd tensor components')
hbar8_dd[0,0] = function('hbar8_dd_00')(t,r,theta,phi)
hbar8_dd[0,1] = function('hbar8_dd_01')(t,r,theta,phi)
hbar8_dd[0,2] = function('hbar8_dd_02')(t,r,theta,phi)
hbar8_dd[0,3] = function('hbar8_dd_03')(t,r,theta,phi)
hbar8_dd[1,1] = function('hbar8_dd_11')(t,r,theta,phi)
hbar8_dd[1,2] = function('hbar8_dd_12')(t,r,theta,phi)
hbar8_dd[1,3] = function('hbar8_dd_13')(t,r,theta,phi)
hbar8_dd[2,2] = function('hbar8_dd_22')(t,r,theta,phi)
hbar8_dd[2,3] = function('hbar8_dd_23')(t,r,theta,phi)
hbar8_dd[3,3] = function('hbar8_dd_33')(t,r,theta,phi)

print('computing hbar_uu by raising all indices of hbar8_dd')
hbar8_uu = hbar8_dd.up(g_dd)

print('computing Box(hbar8_dd)...')
box_hbar8_dd = hbar8_dd.dalembertian()

print(r'computing $R^cadb \bar{h}^{cd}$')
R_dot_hbar8_dd = R_dddd['_cadb'] * hbar8_uu['^cd']


==> anc/smp-v8.10.23/src/unused/linear_imap.cc <==
// linear_imap -- min(Delta)max of integers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/linear_imap.cc,v 1.3 2021/12/28 05:45:02 jonathan Exp $

//
// linear_imap::linear_imap
// linear_imap::describe_me
//

#include <string>
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_imap.hh"

using boost::format;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs an /linear_imap/ object with both the
// /contig/ range and /ap/ arithmetic progression fully specified by
// arguments.
//
linear_imap::
  linear_imap(const int min_contig_in, const int max_contig_in,
	      const int min_ap_in, const int delta_ap_in, const int max_ap_in)
	: contig_interval_(min_contig_in, max_contig_in),
	    min_ap_(  min_ap_in),
	  delta_ap_(delta_ap_in),
	    max_ap_(  max_ap_in) // no comma
{
assert(Delta_ap() > 0);

// make sure /delta_ap/ evenly divides /max_ap-min_ap/
const int range_ap = max_ap() - min_ap();
assert(range_ap % delta_ap() == 0);

// make sure /contig/ and /ap counts match
const int N_contig = util::how_many_in_range(min_contig(), max_contig());
const int N_ap     = range_ap/delta_ap() + 1;
assert(N_contig == N_ap);
}

//******************************************************************************

//
// This function constructs an /linear_imap/ object with the lower
// bound of the /contig/ range and the /ap/ arithmetic progression
// specified by arguments; the upper bound of the /contig/ range is
// iuferred from the other arguments.
//
linear_imap::
  linear_imap(const int min_contig_in,
	      const int min_ap_in, const int delta_ap_in, const int max_ap_in)
	: linear_imap(min_contig_in, min_contig_in
				     + (max_ap_in-min_ap_in)/delta_ap_in,
		      min_ap_in, delta_ap_in, max_ap_in) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function returns a string describing an
// /linear_imap/ object.
// ... the result is of the form "contig:[%d,%d] ap:min(delta)max"
// ... the result does NOT end in '\n'
//
std::string linear_imap::describe_me() const
{
std::ostringstream buffer;
buffer << format("contig:%s ap:%d(%d)%d")
	  % contig_interval().describe_me()
	  % min_ap() % delta_ap() % max_ap();
return buffer.str();
}

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/unused/linear_imap.hh <==
// linear_imap -- linear integer mapping
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/linear_imap.hh,v 1.7 2021/12/28 05:59:54 jonathan Exp $

#ifndef UTIL__LINEAR_IMAP_HH
#define UTIL__LINEAR_IMAP_HH

#include <cassert>
#include <string>

#include "util.hh"
#include "interval.hh"

// everything in this file is inside this namespace
namespace util
	  {

//*****************************************************************************

//
// A /linear_imap/ represents a linear mapping between
// * a contiguous-range integer, usually denoted "contig", and
// * an arithmetic-progression integer, usually denoted "ap"
// This is vaguely like a /linear_map<fp>/ object for integers.
//
// A /linear_imap/ is a lightweight object with value semantics.
//
// /linear_imap/ has only /const/ member functions, so a /linear_imap/
// object is effectively immutable.
//
class	linear_imap
	{
public:
	// return a 1-line human-readable descontigption of the map
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// /contig/ bounds info
	const util::interval& contig_interval() const
		{ return contig_interval_; }
	int N_points() const { return contig_interval().N_points(); }
	int min_contig() const { return contig_interval().min_i(); }
	int max_contig() const { return contig_interval().max_i(); }

	// /ap/ arithmetic progression info
	// (grid spacing in both upper- and lower-case)
	int   min_ap() const { return   min_ap_; }
	int Delta_ap() const { return delta_ap_; }
	int delta_ap() const { return delta_ap_; }
	int   max_ap() const { return   max_ap_; }

	// map /contig/ --> /ap/ (no bounds checking)
	int ap_of_contig_unchecked(int contig) const
		{ return min_ap() + delta_ap()*(contig-min_contig()); }

	// map /contig/ --> /ap/ with bounds checking
	int ap_of_contig(int contig) const
		{
		assert(contig_interval().contains_point(contig));
		return ap_of_contig_unchecked(contig);
		}


	//
	// ***** constructor et al *****
	//

	linear_imap(int min_contig_in, int max_contig_in,
		    int min_ap_in, int delta_ap_in, int max_ap_in);
	linear_imap(int min_contig_in,	// infer /max_contig_in/ from other args
		    int min_ap_in, int delta_ap_in, int max_ap_in);

	// default compiler-generated destructor, copy constructor,
	// and assignment operator are all ok


	//
	// ***** data *****
	//
private:
	util::interval contig_interval_;
	int min_ap_, delta_ap_, max_ap_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__LINEAR_IMAP_HH


==> anc/smp-v8.10.23/src/unused/maybe_adjust_Delta_t_to_divide_interval.cc <==
#ifdef NOT_USED
//
// This function optionally adjusts a time interval /trial_Delta_t/
// (which must be > 0.0) to (integrally) divide one of the time periods
//      the particle orbit period       // only if there's a particle present
//      gridfn_output_Delta_t           // must be > 0.0
//      norms_output_Delta_t            // must be > 0.0
// (which one of these, if any, is specified by parameters).
//
// For the example values below,
//   param_name_prefix = "orthogonalize::"
//   Delta_t_name = "ortho_update_Delta_t"
// the parameters are
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_particle_orbit_period
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_gridfn_output_Delta_t
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_norms_output_Delta_t
//
// Each of these parameters is a Boolean with default value /false/; at most
// one of these parameters may be /true/.
//
// The adjusted value will always be > 0.0.
//
// if (/direction/ is /adjust_direction::adjust_down/)
//    then the "adjustment" is done by /util::largest_divisor_le()/,
//         so that the adjusted value will always <= /trial_Delta_t/
// if (/direction/ is /adjust_direction::adjust_to_nearest/)
//    then the "adjustment" is done by /util::nearest_divisor()/
//         so that the adjusted value will be "near" /trial_Delta_t/
//         but may be either <, ==, or >
//
// This function prints log messages giving /trial_Delta_t and the final
// (returned) /Delta_t/.
//
// Arguments:
// trial_Delta_t = the trial value to maybe adjust
// direction = specifies the directionality of the adjustment:
//             /adjust_direction::adjust_down/ means to adjust via
//               /util::largest_divisor_le()/
//             /adjust_direction::adjust_to_nearest/ means to adjust via
//               /util::nearest_divisor()/
// param_name_prefix = a prefix for the parameter names, e.g., "orthogonalize::"
// Delta_t_name = a short human-readable cstring name for the time interval,
//                e.g., "ortho_update_Delta_t"; this is used in constructing
//                forming parameter names and in log messages
// SI_ptr --> the /source_info/ object; this is only used if the parameters
//            specify adjusting to (integrally) divide the particle orbit
//            period; if the parameters don't specify this then this argument
//            isn't used and may be null
// {gridfn,norms}_output_Delta_t = other time intervals to maybe
//                                 adjust-to-(integrally)-divide
//
fp maybe_adjust_Delta_t_to_divide_interval
	(const fp trial_Delta_t,
	 const enum /*class*/ adjust_direction direction,
	 const char* const param_name_prefix,
	 const char* const Delta_t_name,
	 const source_info* SI_ptr,
	 const fp gridfn_output_Delta_t,
	 const fp  norms_output_Delta_t)
{
assert(trial_Delta_t > 0.0);

cout << format("trial %s=%.15g\n") % Delta_t_name % trial_Delta_t;

// parameters to decide what (if anything) to do
const std::string param_name_prefix_str(std::string(param_name_prefix)
					+ "adjust_" + Delta_t_name
					+ "_to_divide_");
// e.g.
//  "orthogonalize::adjust_ortho_update_Delta_t_to_divide_particle_orbit_period"
const std::string
  adjust_to_particle_orbit_period_param_name(param_name_prefix_str
					     + "particle_orbit_period");
const std::string
  adjust_to_gridfn_output_Delta_t_param_name(param_name_prefix_str
					     + "gridfn_output_Delta_t");
const std::string
  adjust_to_norms_output_Delta_t_param_name(param_name_prefix_str
					    + "norms_output_Delta_t");

// note that, contrary to our usual practice with caching parameters,
// these variables are *not* /static/, since this function may be called
// multiple times with different /param_name_prefix/ and /Delta_t_name/,
// and hence these variables may reference different parameters on
// each call
const bool adjust_to_particle_orbit_period
   = get_parameter<bool>(adjust_to_particle_orbit_period_param_name, false);
const bool adjust_to_gridfn_output_Delta_t
   = get_parameter<bool>(adjust_to_gridfn_output_Delta_t_param_name, false);
const bool adjust_to_norms_output_Delta_t
   = get_parameter<bool>(adjust_to_norms_output_Delta_t_param_name, false);

// at most one of these parameters may be /true/
if ( (   static_cast<int>(adjust_to_particle_orbit_period)
       + static_cast<int>(adjust_to_gridfn_output_Delta_t)
       + static_cast<int>(adjust_to_norms_output_Delta_t ) ) > 1)
	{
	cerr << format(
"***** maybe_adjust_Delta_t_to_divide_interval():\n"
"        can't specify > 1 of the following parameters simultaneously:\n"
"          %s\n"
"          %s\n"
"          %s\n"
		      )
		% adjust_to_particle_orbit_period_param_name
		% adjust_to_gridfn_output_Delta_t_param_name
		% adjust_to_norms_output_Delta_t_param_name;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

const bool adjust_down_flag = adjust_direction_is_down(direction);
const char* const direction_cstring
	= adjust_down_flag ? "down to divide" : "to nearest divisor of";

fp Delta_t = trial_Delta_t;
if (adjust_to_particle_orbit_period)
	{
	if (SI_ptr == nullptr)
		{
		cerr << format(
"***** maybe_adjust_Delta_t_to_divide_interval():\n"
"        can't specify parameter\n"
"          %s\n"
"        with no particle present!\n"
			      )
			% adjust_to_particle_orbit_period_param_name;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	const fp orbit_period = SI_ptr->P().period_phi();
	cout << format(
"adjusting %s %s particle orbit period=%.15g\n"
		      )
		% Delta_t_name % direction_cstring % orbit_period; 
	Delta_t = adjust_down_flag
		  ? largest_divisor_le(trial_Delta_t, orbit_period)
		  : nearest_divisor   (trial_Delta_t, orbit_period);
	}
if (adjust_to_gridfn_output_Delta_t)
	{
	cout << format(
"adjusting %s %s gridfn_output_Delta_t=%.15g\n"
		      )
		% Delta_t_name % direction_cstring % gridfn_output_Delta_t;
	assert(gridfn_output_Delta_t > 0.0);
	Delta_t = adjust_down_flag
		  ? largest_divisor_le(trial_Delta_t, gridfn_output_Delta_t)
		  : nearest_divisor   (trial_Delta_t, gridfn_output_Delta_t);
	}
if (adjust_to_norms_output_Delta_t)
	{
	cout << format(
"adjusting %s %s norms_output_Delta_t=%.15g\n"
		      )
		% Delta_t_name % direction_cstring % norms_output_Delta_t;
	assert(norms_output_Delta_t > 0.0);
	Delta_t = adjust_down_flag
		  ? largest_divisor_le(trial_Delta_t, norms_output_Delta_t)
		  : nearest_divisor   (trial_Delta_t, norms_output_Delta_t);
	}

// final sanity check
assert(Delta_t > 0.0);
if (adjust_down_flag)
	assert(Delta_t <= trial_Delta_t);

cout << format("final %s=%.15g\n") % Delta_t_name % Delta_t;

return Delta_t;
}
#endif	// NOT_USED


==> anc/smp-v8.10.23/src/unused/maybe_adjust_Delta_t_to_divide_interval.hh <==
#ifdef NOT_USED
//
// This function optionally adjusts a time interval /trial_Delta_t/
// (which must be > 0.0) to (integrally) divide one of the time periods
//      the particle orbit period       // only if there's a particle present
//      gridfn_output_Delta_t           // must be > 0.0
//      norms_output_Delta_t            // must be > 0.0
// (which one of these, if any, is specified by parameters).
//
// For the example values below,
//   param_name_prefix = "orthogonalize::"
//   Delta_t_name = "ortho_update_Delta_t"
// the parameters are
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_particle_orbit_period
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_gridfn_output_Delta_t
//   orthogonalize::adjust_ortho_update_Delta_t_to_divide_norms_output_Delta_t
//
// Each of these parameters is a Boolean with default value /false/; at most
// one of these parameters may be /true/.
//
// The adjusted value will always be > 0.0.
//
// if (/direction/ is /adjust_direction::adjust_down/)
//    then the "adjustment" is done by /util::largest_divisor_le()/,
//         so that the adjusted value will always <= /trial_Delta_t/
// if (/direction/ is /adjust_direction::adjust_to_nearest/)
//    then the "adjustment" is done by /util::nearest_divisor()/
//         so that the adjusted value will be "near" /trial_Delta_t/
//         but may be either <, ==, or >
//
// This function prints log messages giving /trial_Delta_t/ and the final
// (returned) /Delta_t/.
//
// Arguments:
// trial_Delta_t = the trial value to maybe adjust
// direction = specifies the directionality of the adjustment:
//             /adjust_direction::adjust_down/ means to adjust via
//               /util::largest_divisor_le()/
//             /adjust_direction::adjust_to_nearest/ means to adjust via
//               /util::nearest_divisor()/
// param_name_prefix = a prefix for the parameter names, e.g., "orthogonalize::"
// Delta_t_name = a short human-readable cstring name for the time interval,
//                e.g., "ortho_update_Delta_t"; this is used in constructing
//                forming parameter names and in log messages
// SI_ptr --> the /source_info/ object; this is only used if the parameters
//            specify adjusting to (integrally) divide the particle orbit
//            period; if the parameters don't specify this then this argument
//            isn't used and may be null
// {gridfn,norms}_output_Delta_t = other time intervals to maybe
//                                 adjust-to-(integrally)-divide
//
enum class adjust_direction { adjust_down, adjust_to_nearest };
fp maybe_adjust_Delta_t_to_divide_interval
	(const fp trial_Delta_t,
	 const enum /*class*/ adjust_direction direction,
	 const char* const param_name_prefix,
	 const char* const Delta_t_name,
	 const source_info* SI_ptr,
	 const fp gridfn_output_Delta_t,
	 const fp  norms_output_Delta_t);
#endif	// NOT_USED


==> anc/smp-v8.10.23/src/unused/param.cc <==
// param.cc -- parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/param.cc,v 1.2 2020/02/03 20:25:51 jonathan Exp $

//
/// *** prototypes for functions local to this file ***
///
/// *** parameter database ***
//
// read_parameter_file(file_name_prefix, file_name_suffix, flags)
// read_parameter_file(file_name, flags)
// get_parameter<...> --> get_generic_parameter
// set_parameter<...> --> set_generic_parameter
/// get_generic_parameter
/// RHS_symbol_value<std::string>
/// RHS_symbol_value<...>
/// parameter_value<std::string>
/// parameter_value<...>
/// set_generic_parameter
// define_parameter_RHS_symbol
// unset_parameter
// parameter_is_defined
// get_unused_parameters
// print_all_parameters
//
// sub_name(base_name, sub)
// sub_name(base_name, sub1, sub2)
// parse_cstring_into_tokens
//
// *** template instantiations ***
//

#include <cassert>
#include <cstdio>
#include <cstdlib>
#include <cstring>

#include <vector>
#include <string>
#include <map>
#include <iostream>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

using std::cout;
using std::cerr;
using boost::format;

// define this to 0 for no debug printing (the normal case)
// or to various values > 0 for varyingly-verbose debug printing
#define DEBUG_LEVEL	0

// everything in this file is inside this namespace
namespace param
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** prototypes for functions local to this file ***
//

namespace {
template <typename T>
  T get_generic_parameter(const char* param_name,
			  const char* T_name,
			  const char* T_scanf_format,
			  bool default_allowed, const T& default_value);

template <typename T>
  void set_generic_parameter(const char* param_name,
			     const char* T_name,
			     const char* T_printf_format,
			     const T& value);
// specialization
template <>
  void set_generic_parameter<std::string>
			    (const char* const param_name,
			     const char* const /* T_name */,
			     const char* const /* T_printf_format */,
			     const std::string& value);

template <typename T>
  T RHS_symbol_value(const std::string& value_str);
// specialization
template <>
  std::string RHS_symbol_value(const std::string& value_str);

template <typename T>
  T parameter_value(const std::string& value_str,
		    const char* const param_name,
		    const char* const T_name,
		    const char* const T_scanf_format);
// specialization
template <>
  std::string parameter_value(const std::string& value_str,
			      const char* const /* param_name */,
			      const char* const /* T_name */,
			      const char* const /* T_scanf_format */);
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** parameter database ***
//

namespace {

//
// A  database_value  object stores all our information for a given
// parameter.  This includes the parameter value (here an uninterpreted
// std::string) and a boolean 'used' flag which keeps track of whether
// anyone has ever looked at the value.
//
class	database_value
	{
public:
	// ***** normal access functions *****
	std::string get_value() const
		{ used_flag_ = true; return value_; }
	void set_value(std::string value)
		{ used_flag_ = false; value_ = value; }

	// ***** check if a value has been used *****
	bool used_flag() const { return used_flag_; }

	// ***** get a "raw" value, without setting the used flag
	std::string get_value_raw() const { return value_; }

	// ***** constructor, destructor *****
	// n.b. we need a default constructor so we can use code like
	//        std::map<..., database_value> M
	//        M[...] = ...
	database_value(std::string value_in)	// normal-use constructor
		: value_(value_in),
		  used_flag_(false)
		{ }
	database_value()			// default constructor
		: value_(""),
		  used_flag_(false)
		{ }
	// default compiler-generated destructor is ok
	// ditto for copy constructor, assignment operator

	// ***** data *****
private:
	std::string value_;
	mutable bool used_flag_;
	};

//
// this stores the (key,value) contents of the parameter file
//	key = LHS
//	value = everything we know about this parameter
//
std::map<std::string, database_value> parameter_database;
typedef
  std::map<std::string, database_value>::iterator
  parameter_database_iterator_t;

//
// this stores all the "symbols" for use in parameter-file RHSs
//	key = symbol name
//	value = symbol value (an 'int')
//
std::map<std::string, int> parameter_RHS_symbol_database;

	  }	// anonymous namespace

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function reads a specified parameter file (together with any
// other parameter files it (recursively) includes), and stores the file(s)
// contents in the parameter database.
//
// Arguments:
// file_name_{prefix,suffix} = C-style strings.  The parameter file name
//			       is given by the concatenation of these.
// flags = Flags to modify the operation of this function.  At present
//	   This argument is unused.
//
void read_parameter_file(const char* const file_name_prefix,
			 const char* const file_name_suffix,
			 unsigned int flags /* = 0 */)
{
const int file_name_buffer_length = 1000;
char file_name_buffer[file_name_buffer_length];
/*std::*/snprintf(file_name_buffer, file_name_buffer_length,
		  "%s%s",
		  file_name_prefix, file_name_suffix);

read_parameter_file(file_name_buffer, flags);
}

//******************************************************************************

//
// This function reads a specified parameter file (together with any
// other parameter files it (recursively) includes), and stores the file(s)
// contents in the parameter database.
//
// Arguments:
// flags = Flags to modify the operation of this function.
//         At present this argument is unused.
//
// FIXME: maybe change this to use iostreams???
//
void read_parameter_file(const char* const file_name,
			 unsigned int flags /* = 0 */)
{
static bool first_time = true;
if (first_time)
	{
	first_time = false;
	parameter_RHS_symbol_database[std::string("false")] = false;
	parameter_RHS_symbol_database[std::string("true" )] = true;
	}

FILE* const stream = fopen(file_name, "r");
if (stream == nullptr)
	{
	cerr <<        "***** read_parameter_file():\n";
	cerr << format("        can't open parameter file \"%s\"!\n")
		% file_name;
	cerr << std::flush;
	std::exit(1);						/*NOTREACHED*/
	}

const int line_buffer_size = 1000;
char line_buffer[line_buffer_size];
int line_number = 0;

	while (std::fgets(line_buffer, line_buffer_size, stream) != nullptr)
	{
	++line_number;
	std::vector<std::string> tokens;
	const int N_tokens = parse_cstring_into_tokens(line_buffer, tokens);

	if	(N_tokens == 0)
		{ }			// empty or all-comment line
					// ==> no-op here

	else if ((N_tokens == 2) && (tokens.at(0) == "@include"))
		read_parameter_file(tokens.at(1).c_str(), flags);

	// parameter asignment
	else if ((N_tokens == 3) && (tokens.at(1) == "="))
		{
	      #if (DEBUG_LEVEL >= 6)
		cout << format("### setting parameter :%s: = :%s:\n")
			% tokens.at(0) % tokens.at(2);
	      #endif
		parameter_database[tokens.at(0)].set_value(tokens.at(2));
		}

	else	{
		cerr <<        "***** read_parameter_file():\n";
		cerr << format("        parameter file \"%s\", line %d:\n")
			% file_name % line_number;
		cerr <<        "        can't parse this parameter-file line!\n";
		cerr << std::flush;
		std::exit(1);					/*NOTREACHED*/
		}
	}

const int status = std::fclose(stream);
if (status != 0)
	{
	cerr <<        "***** read_parameter_file():\n";
	cerr << format("        error closing parameter file \"%s\"!\n")
		% file_name;
	cerr << format("        std::fclose() returned error status %d\n")
		% status;
	cerr << std::flush;
	std::exit(1);						/*NOTREACHED*/
	}
}

//******************************************************************************

//
// These functions get the value of a parameter.
//

template <typename T>
  T get_parameter(const std::string& param_name)
{
return get_parameter<T>(param_name.c_str());
}

template <typename T>
  T get_parameter(const std::string& param_name, const T& default_value)
{
return get_parameter<T>(param_name.c_str(), default_value);
}

//**************************************

template <>
  int get_parameter<int>(const char* const param_name)
{
return get_generic_parameter<int>
			    (param_name, "int", "%d", false, 0);
}

template <>
  int get_parameter<int>(const char* const param_name, const int& default_value)
{
return get_generic_parameter<int>
			    (param_name, "int", "%d", true, default_value);
}

//**************************************

template <>
  bool get_parameter<bool>(const char* const param_name)
{
return static_cast<bool>( get_parameter<int>(param_name) );
}

template <>
  bool get_parameter<bool>(const char* const param_name,
			   const bool& default_value)
{
return static_cast<bool>( get_parameter<int>(param_name, default_value) );
}

//**************************************

template <>
  double get_parameter<double>(const char* const param_name)
{
return get_generic_parameter<double>
			    (param_name, "double", "%lf", false, 0);
}

template <>
  double get_parameter<double>(const char* const param_name,
			       const double& default_value)
{
return get_generic_parameter<double>
			    (param_name, "double", "%lf", true, default_value);
}

//**************************************

#ifdef FP_MAY_BE_LONG_DOUBLE
template <>
  long double get_parameter<long double>(const char* const param_name)
{
return get_generic_parameter<long double>
			    (param_name, "long double", "%Lf", false, 0);
}

template <>
  long double get_parameter<long double>
			   (const char* const param_name,
			    const long double& default_value)
{
return get_generic_parameter<long double>
			    (param_name, "long double", "%Lf",
			     true, default_value);
}
#endif	// #ifdef FP_MAY_BE_LONG_DOUBLE

//**************************************

template <>
  std::string get_parameter<std::string>(const char* const param_name)
{
return get_generic_parameter<std::string>
			    (param_name, "std::string", nullptr, false, "");
}

template <>
  std::string get_parameter<std::string>(const char* const param_name,
					 const std::string& default_value)
{
return get_generic_parameter<std::string>
			    (param_name, "std::string", nullptr,
			     true, default_value);
}

//******************************************************************************

//
// These functions set the value of a parameter.
//

template <typename T>
  void set_parameter(const std::string& param_name, const T& value)
{
set_parameter<T>(param_name.c_str(), value);
}

//**************************************

template <>
  void set_parameter<int>(const char* const param_name, const int& value)
{
set_generic_parameter<int>(param_name, "int", "%d", value);
}

template <>
  void set_parameter<bool>(const char* const param_name, const bool& value)
{
set_parameter<int>(param_name, value);
}

template <>
  void set_parameter<double>(const char* const param_name, const double& value)
{
set_generic_parameter<double>(param_name, "double", "%.20e", value);
}

#ifdef FP_MAY_BE_LONG_DOUBLE
template <>
  void set_parameter<long double>(const char* const param_name,
				  const long double& value)
{
set_generic_parameter<long double>(param_name, "long double", "%.20Le", value);
}
#endif 	// #ifdef FP_MAY_BE_LONG_DOUBLE

template <>
  void set_parameter<std::string>(const char* const param_name,
				  const std::string& value)
{
set_generic_parameter<std::string>(param_name, "std::string", nullptr, value);
}

//******************************************************************************

//
// This function gets the value of a type-generic parameter.
//
// Arguments:
// param_name = The (C-style) characters-string name of the parameter.
// T_name = The (C-style) characters-string name of the type, eg "int".
// T_scanf_format = The scanf() format string to parse a C-style string
//                  buffer into a value of the appropriate type, eg "%d".
//                  If T is std::string, this argument is ignored, and
//                  may be passed as a nullptr pointer.
// default_allowed = Specifies what to do if the parameter isn't found
//                   in the parameter database:
//                   true ==> return  default_value
//                   false ==> print error message and exit the process
//                             (& don't return to the caller)
// default_value = The default value to return if the parameter was not set.
//
namespace {
template <typename T>
  T get_generic_parameter(const char* const param_name,
			  const char* const T_name,
			  const char* const T_scanf_format,
			  bool default_allowed, const T& default_value)
{
if (! parameter_is_defined(param_name))
	{
	if (default_allowed)
		return default_value;			// parameter not set
	   else {
		cerr << format("***** get_parameter<%s>():\n") % T_name;
		cerr << format("        parameter \"%s\"\n") % param_name;
		cerr <<        "        hasn't been set (and has no default)!\n";
		cerr << std::flush;
		std::exit(1);						/*NOTREACHED*/
		}
	}

// get to here ==> we know the parameter is in the database
const std::string param_name_str(param_name);
const std::string value_str = parameter_database[param_name_str].get_value();
if (    parameter_RHS_symbol_database.find(value_str)
     != parameter_RHS_symbol_database.end() )
	return RHS_symbol_value<T>(value_str);	// convert int from RHS symbol
						// database into type-T value
						// & return that

// convert string from database into type-T value & return that
const T param_value = parameter_value<T>(value_str, param_name,
					 T_name, T_scanf_format);
#if (DEBUG_LEVEL >= 8)
cout << format("### returning %s parameter :%s: = :") % T_name % param_name
     << param_value << ":\n";
#endif
return param_value;
}
	  }

//******************************************************************************

//
// This function looks up a RHS-symbol-name in the RHS-symbol database
// and returns the corresponding symbol value.
//

// note comment in "param.hh" on special-case semantics of this case
namespace {
template <>
  std::string RHS_symbol_value(const std::string& value_str)
{
return value_str;
}
	  }

namespace {
template <typename T>
  T RHS_symbol_value(const std::string& value_str)
{
return parameter_RHS_symbol_database[value_str];
}
	  }

//******************************************************************************

//
// This function converts a std::string into a value of type T, and returns
// that value, using  sscanf()  to do the string parsing.
//
// Arguments:
// value_str = The (C++-style) string to be converted.
// param_name = The (C-style) characters-string name of the parameter.
// T_name = The (C-style) characters-string name of the type, eg "int".
// T_scanf_format = The scanf() format string to parse a C-style string
//                   buffer into a value of the appropriate type, eg "%d".
//		    If T is std::string, this argument is ignored.
//

namespace {
template <>
  std::string parameter_value(const std::string& value_str,
			      const char* const /* param_name */,
			      const char* const /* T_name */,
			      const char* const /* T_scanf_format */)
{
return value_str;
}
	  }

namespace {
template <typename T>
  T parameter_value(const std::string& value_str,
		    const char* const param_name,
		    const char* const T_name,
		    const char* const T_scanf_format)
{
const char* const value_cstr = value_str.c_str();
T value;
const int N_success = std::sscanf(value_cstr, T_scanf_format, &value);
if (N_success == 1)
	return value;					// parameter set
							// to "normal" value

cerr << format("***** get_parameter<%s>():\n") % T_name;
cerr << format("        error getting parameter \"%s\":\n") % param_name;
cerr << format("        sscanf() couldn't parse value \"%s\" into a %s!\n")
	% value_cstr % T_name;
cerr << std::flush;
std::exit(1);							/*NOTREACHED*/
}
	  }

//******************************************************************************

//
// This function sets the value of a type-generic parameter.
//
// Arguments:
// param_name = The (C-style) characters-string name of the parameter.
// T_name = The (C-style) characters-string name of the type, eg "int".
//          At present this is not used; it's present mainly for symmetry
//          with  get_generic_parameter()  (above).
// T_printf_format = The printf() format string to print the value into
//                   a C-style string buffer.  If T is std::string, this
//                   argument is ignored, and may be passed as /nullptr/.
// value = The value to set.
//

namespace {
template <>
  void set_generic_parameter<std::string>
			    (const char* const param_name,
			     const char* const /* T_name */,
			     const char* const /* T_printf_format */,
			     const std::string& value)
{
const std::string param_name_str(param_name);

parameter_database[param_name_str].set_value(value);
}
	  }

namespace {
template <typename T>
  void set_generic_parameter(const char* const param_name,
			     const char* const /* T_name */,
			     const char* const T_printf_format,
			     const T& value)
{
const std::string param_name_str(param_name);

const int buffer_length = 1000;
char buffer[buffer_length];
/*std::*/snprintf(buffer, buffer_length, T_printf_format, value);
std::string sbuffer(buffer);

parameter_database[param_name_str].set_value(sbuffer);
}
	  }

//******************************************************************************

//
// These functions define an integer-valued "symbol" for use on the
// RHS of parameter assignments.
//

void define_parameter_RHS_symbol(const std::string& symbol_name, int value)
{
parameter_RHS_symbol_database[symbol_name] = value;
}

void define_parameter_RHS_symbol(const char* const symbol_name, int value)
{
define_parameter_RHS_symbol(std::string(symbol_name), value);
}

//******************************************************************************

//
// These functions "unset" a parameter, i.e., remove it (if it exists)
// from the parameter database.  If the parameter isn't defined, then
// these functions are each a silent no-op.
//

void unset_parameter(const std::string& param_name)
{
parameter_database.erase(param_name);
}

void unset_parameter(const char* const param_name)
{
unset_parameter(std::string(param_name));
}

//******************************************************************************

//
// These functions check to see if a parameter has been defined, either
// by  read_parameter_file()  or by  set_parameter() .
//
// Results:
// These functions return true iff the parameter has been defined,
// false iff it hasn't.
//

bool parameter_is_defined(const std::string& param_name)
{
return (parameter_database.find(param_name) != parameter_database.end());
}

bool parameter_is_defined(const char* const param_name)
{
return parameter_is_defined(std::string(param_name));
}

//******************************************************************************

//
// This function returns the number of unused parameters in the parameter
// database, and set unused_parameter_names  to a vector of their names.
// See the comments in the .hh file for more discussion of why/how this
// function is used.
//
int get_unused_parameters(std::vector<std::string>& unused_parameter_names)
{
unused_parameter_names.clear();

	for (parameter_database_iterator_t p  = parameter_database.begin() ;
	                                   p != parameter_database.end() ;
	     ++p)
	{
	if (! p->second.used_flag())
		unused_parameter_names.push_back(p->first);
	}

return int(unused_parameter_names.size());
}

//******************************************************************************

//
// This function pretty-prints all the parameters and their values
// to the already-open output stream  os .
//
void print_all_parameters(std::ostream& os /* = std::cout */)
{
os << "Parameter names -> values\n";

	for (parameter_database_iterator_t p  = parameter_database.begin() ;
	                                   p != parameter_database.end() ;
	     ++p)
	{
	os << "   \"" << p->first << "\" -> \""
	   << p->second.get_value_raw() << "\"\n";
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a helper function for constructing parameter names like "foo[4]":
// This function returns the concatenation of  base_name  and "[n]" where   
//  n  is the value of sub formatted with a %d format.
//
std::string sub_name(const char* const base_name, const int sub)
{
return boost::str(boost::format("%s[%d]") % base_name % sub);
}

//**************************************

//
// This is a helper function for constructing parameter names like
// "bar[2][3]":  This function returns the concatenation of  base_name
// and "[n1][n2]" where  n1  and  n2  are the values of  sub1  and  sub2
// (respectively) formatted with a %d format.
//
std::string sub_name(const char* const base_name,
		     const int sub1, const int sub2)
{
return boost::str(boost::format("%s[%d][%d]") % base_name % sub1 % sub2);
}

//******************************************************************************

//
// This function parses a C-style string into tokens, modifying (trashing)
// the string in the process.  See the comments in "param.hh" for the details
// of how tokens are defined, and for this function's arguments and results.
//
int parse_cstring_into_tokens(char* const buffer,
			      std::vector<std::string>& token_vector,
			      const bool comma_flag /* = false */)
{
// character sets
const char* const whitespace_chars = " \t\n";
const char* const delimiter_chars = comma_flag ? "= \t\n,"
					       : "= \t\n";
const char* const quote_chars = "\"";

const int length = std::strlen(buffer);

int N_tokens = 0;
	for (int posn = 0 ; posn < length ; )
	{
	// skip leading whitespace
	posn += std::strspn(buffer + posn, whitespace_chars);
	if (posn >= length)
		break;					// *** LOOP EXIT ***

	// comment ==> skip rest of string
	if (buffer[posn] == '#')
		break;					// *** LOOP EXIT ***

	// token of type (a) in header comments (single '=' character)?
	if (buffer[posn] == '=')
		{
		std::string token("=");
		token_vector.push_back(token);
		++N_tokens;
		++posn;
		continue;				// *** LOOP CONTROL ***
		}

	// token is of type (b) or (c) in header comments;
	// token starts at this posn ==> locate end of token
	int token_length;		// will be strlen(token)
	int delim_posn;			// will be posn of token delimiter char
	int new_posn;			// will be next posn to start scanning
					// (for next token)
	if (buffer[posn] == '"')
		{
		// token of type (b) in header comments ("double-quoted string")
		// eg "foo"
		//    45678   posn starts at 4 here
		// --> strcspn() will return 3
		++posn;					// skip over opening '"'
							// above eg: == 5
		token_length = std::strcspn(buffer + posn, quote_chars);
							// above eg: == 3
		delim_posn = posn + token_length;	// above eg: == 8
		assert(delim_posn <= length);
		// buffer[delim_posn] is '\0' or '"'
		if (buffer[delim_posn] == '\0')
			{
			cerr <<        "***** parse_cstring_into_tokens():\n";
			cerr <<        "        no closing \" found for double-quoted token\n";
			cerr << format("        token starts at posn=%d, token_length=%d\n")
				% posn % token_length;
			cerr << format("        token=:%s:!\n") % (buffer+posn);
			cerr << std::flush;
			std::exit(1);				/*NOTREACHED*/
			}
		new_posn = delim_posn + 1;		// above eg: == 9
		}
	   else {
		// token of type (c) in header comment
		// (delimited by whitespace or whitespace-or-comma)
		// eg "foo bar baz"
		//    "foo=bar baz"
		//     456789...    posn starts at 4 here
		token_length = std::strcspn(buffer + posn, delimiter_chars);
							// above eg: == 3
		delim_posn = posn + token_length;	// above_eg: == 7
		assert(delim_posn <= length);
		new_posn = (buffer[delim_posn] == '=')
			   ? delim_posn		// '=' should be next token
						// above_eg: == 7
			   : delim_posn + 1;	// otherwise, skip delimiter
						// above_eg: == 8
		}
	if (token_length == 0)
		{
		cerr <<        "***** parse_cstring_into_tokens():\n";
		cerr << format("        unrecognized character 0x%02x ('%c') encountered\n")
			% int(buffer[posn]) % buffer[posn];
		cerr << format("        at posn=%d while parsing string\n")
			% posn;
		cerr << format("        :%s:!\n") % buffer;
		cerr << std::flush;
		std::exit(1);					/*NOTREACHED*/
		}

	// temporarily change the delimiter to a '\0',
	// extract the token, then restore the delimiter
	assert(delim_posn <= length);
	const char delimiter_char = buffer[delim_posn];
	buffer[delim_posn] = '\0';
	std::string token(buffer + posn);
	token_vector.push_back(token);
	++N_tokens;
	buffer[delim_posn] = delimiter_char;

	posn = new_posn;
	}

return N_tokens;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

template
  int         get_parameter<int        >(const std::string& param_name);
template
  double      get_parameter<double     >(const std::string& param_name);
template
  bool        get_parameter<bool       >(const std::string& param_name);
template
  std::string get_parameter<std::string>(const std::string& param_name);

template
  int         get_parameter<int        >(const std::string& param_name,
					 const int&         default_value);
template
  double      get_parameter<double     >(const std::string& param_name,
					 const double&      default_value);
template
  bool        get_parameter<bool       >(const std::string& param_name,
					 const bool&        default_value);
template
  std::string get_parameter<std::string>(const std::string& param_name,
					 const std::string& default_value);

template
  void set_parameter<int        >(const std::string& param_name,
				  const int&         value);
template
  void set_parameter<double     >(const std::string& param_name,
				  const double&      value);
template
  void set_parameter<bool       >(const std::string& param_name,
				  const bool&        value);
template
  void set_parameter<std::string>(const std::string& param_name,
				  const std::string& value);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace param


==> anc/smp-v8.10.23/src/unused/param.hh <==
// param.hh -- parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/param.hh,v 1.1 2020/02/03 05:27:49 jonathan Exp $

#ifndef UTIL__PARAM_HH
#define UTIL__PARAM_HH

#include <vector>
#include <string>
#include <iostream>

// everything in this file is inside this namespace
namespace param
	  {

//******************************************************************************

//
// ***** main public interface *****
//

//
// The basic design concept for these routines is that there is a global
// "parameter database" of <key,value> pairs;  A key into this database
// is known as a "parameter".  Code typically calls   read_parameter_file() ,
// which reads a parameter file into the parameter database.  Later, other
// code calls  get_parameter()  to get the value of a parameter from the
// database.
//
// Other functionality:
// * parameters can be explicitly set or "unset"
// * default values can optionally be supplied when getting a parameter
// * we can query whether or not a parameter is defined (set)
// * we can query what (if any) parameters have been set but never used
//   (never been the target of a  get_parameter() ); these are potential
//   spelling mistakes in the parameter file
//

//
// Logically, the parameter database is a set of
//	string --> struct { bool used_flag; string value; }
// tuples, where the key is the parameter name.  See the description
// of  get_unused_parameters()  (below) for a discussion of  used_flag .
// Parameter values are stored as uninterpreted strings; get_parameter<T>()
// converts the value string to the type T.
//
// The syntax of parameter files is as follows:
//	parameter_file		--> sequence of parameter_file_line
//	parameter_file_line	--> content
//	parameter_file_line	--> content space # comment
//	content			--> space_opt @include space "file_name"
//	content			--> space_opt LHS space_opt = space_opt RHS
//	space_opt		--> 0 or more characters in {' ','\t'}
//	space			--> 1 or more characters in {' ','\t'}
//	LHS			--> 1 or more characters in
//				    [a-zA-Z0-9_<:>/+-.@$!%^&*\[\]{}|]
//
#ifdef NOT_IMPLEMENTED_YET
// Within a "file_name", ${ENVIRONMENT_VARIABLE} will be expanded to
// the corresponding environment variable.
#endif
//
// Parameters may be of the following types:
// int, double, bool, std::string
//

// read parameter file (file name is concatenation of prefix & suffix),
// save information in internal parameter database
// ... at present  flags  is unused
void read_parameter_file(const char* file_name_prefix,
			 const char* file_name_suffix,
			 unsigned int flags = 0);
void read_parameter_file(const char* file_name,
			 unsigned int flags = 0);

// get the value of a parameter (and set its "used" flag)
// ... no default value supplied; it's a fatal error
//     for the parameter not to have a value in the parameter database
template <typename T>
  T get_parameter(const std::string& param_name);
template <typename T>
  T get_parameter(const char* param_name);
// ... default value supplied
template <typename T>
  T get_parameter(const std::string& param_name, const T& default_value);
template <typename T>
  T get_parameter(const char* param_name, const T& default_value);

// set the value of a parameter
template <typename T>
  void set_parameter(const std::string& param_name, const T& value);
template <typename T>
  void set_parameter(const char* param_name, const T& value);

// define an integer "symbol" for use in parameter-file RHS
// ... get_parameter<std::string>(symbol_name) just returns symbol_name
// ... get_parameter<any other T>(symbol_name) will return symbol_value
//     converted to T,
void define_parameter_RHS_symbol(const std::string& symbol_name,
				 int symbol_value);
void define_parameter_RHS_symbol(const char* symbol_name,
				 int symbol_value);

// unset the value of a parameter
// ... it is *not* an error if the parameter wasn't set before this call
void unset_parameter(const std::string& param_name);
void unset_parameter(const char* param_name);

// see if a parameter is currently defined
bool parameter_is_defined(const std::string& param_name);
bool parameter_is_defined(const char* param_name);

//******************************************************************************

//
// ***** auxiliary functions *****
//

//
// These are helper functions for constructing parameter names like "foo[4]"
// ore "bar[2][3]".
//

// return the concatenation of  base_name  and "[n]" where
//  n  is the value of sub formatted with a %d format.
std::string sub_name(const char* const base_name, int sub);

// return the concatenation of  base_name  and "[n1][n2]" where
//  n1  and  n2  are the values of  sub1  and  sub2  (respectively)
// formatted with a %d format
std::string sub_name(const char* const base_name, int sub1, int sub2);

//**************************************

//
// As noted above, for each parameter, we store not only the (string)
// value, but also a Boolean "used" flag, which keeps track of whether
// this parameter was ever the subject of a  get_parameter()  call.
// The motivation for this is that parameters for which this flag is
// false at program exit, i.e. parameters which are set but never used,
// might be misspelled in the parameter file and/or code.
//
// This function returns the number of unused parameters in the parameter
// database, and sets  unused_parameter_names  to a vector of their names.
//
int get_unused_parameters(std::vector<std::string>& unused_parameter_names);

// pretty-print all the parameters and their values
// to the already-open output stream  os
void print_all_parameters(std::ostream& os = std::cout);

//******************************************************************************

//
// ***** lower-level functions *****
//

//
// This function parses a line into tokens, and returns the number of
// tokens.
//
// There are three types of tokens:
// (a) A token which begins with a '=' character consists of just that
//     character.
// (b) A token which begins with a '"' character is delimited by the next
//     '"' character; in this case the token as returned by this function
//     does not include either '"' character.
//     or
// (c) Otherwise, a token is delimited a '=' character, or by
//     comma_flag ? either whitespace or a comma : whitespace.
//
// For example, given the string (:-delimited) :alpha beta "foo bar" baz,quux:
// the tokens are
// if (comma_flag)
// 	there are 5 tokens: :alpha:, :beta:, :foo bar:, :baz:, and :quux:.
//    else there are 4 tokens: :alpha:, :beta:, :foo bar:, and :baz,quux:
//
// Arguments:
// line_buffer = The C-style string to be parsed.  This is modified (trashed)
//               by this function.
// token_vector = (out) This function appends (via push_back()) the tokens
//                      to this vector.
// comma_flag = (optional) false to include commas in tokens,
//                         true to have them delimit tokens
//
// Results:
// This function returns the number of tokens, i.e.  tokens.size() .
//
int parse_cstring_into_tokens(char* const buffer,
			      std::vector<std::string>& token_vector,
			      bool comma_flag = false);

//******************************************************************************

	  }	// namespace param

#endif	// #ifndef UTIL__PARAM_HH


==> anc/smp-v8.10.23/src/unused/position_wrt_grid.cc <==
// position_wrt_grid -- position of a point with respect to a uniform grid
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/position_wrt_grid.cc,v 1.2 2021/11/27 03:23:36 jonathan Exp $

//
// position_wrt_grid::position_wrt_grid
// position_wrt_grid::describe_me
// position_wrt_grid::update_position
//

#include <cassert>

#include <string>
#include <iostream>
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "linear_map.hh"

#include "common.hh"

#include "position_wrt_grid.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function constructs a /position_wrt_grid/ object.
//
position_wrt_grid::position_wrt_grid(const util::linear_map<fp>& grid_map_in,
				     const fp rstar)
	: grid_map_(grid_map_in),
	  pfi_(0),	// dummy value, updated in constructor body
	  pdx_(0.0)	// dummy value, updated in constructor body
{
update_position(rstar);
}

//******************************************************************************

//
// This function returns a human-readable string describing this object.
// ... returned result does NOT end in '\n'
//
std::string position_wrt_grid::describe_me() const
{
std::ostringstream buffer;
buffer << format("pfi=%d pdx=%.15g")
	  % pfi() % pdx();
return buffer.str();
}

//******************************************************************************

//
// This function updates the position stored in a /position_wrt_grid/ object.
//
void position_wrt_grid::update_position(const fp rstar)
{
const auto posn = grid_map_.floor_int_and_fraction_of_fp_unchecked(rstar);
pfi_ = posn.first;
pdx_ = posn.second * grid_map_.Delta_fp();

// sanity check
assert(fuzzy<fp>::EQ(rstar, grid_map_.fp_of_int_unchecked(pfi_) + pdx_));
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/position_wrt_grid.hh <==
// position_wrt_grid -- position of a point with respect to a uniform grid
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/position_wrt_grid.hh,v 1.1 2021/05/29 05:15:49 jonathan Exp $

//
// position_wrt_grid
//

#ifndef EVOL__POSITION_WRT_GRID_HH
#define EVOL__POSITION_WRT_GRID_HH

#include <cassert>
#include <string>

#include "util.hh"
#include "linear_map.hh"
#include "common.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /position_wrt_grid/ object specifies the position of a point /rstar/
// with respect to a uniform grid.  There is no range checking on the grid.
//
// A /position_wrt_grid/ is a lightweight object with value semantics.
//
// We parameterize the position with the following 2 variables
//   int pfi = the floor /i/ coordinate of the position /rstar/
//   fp  pdx = signed rstar distance from /i/ grid point
//             to the position /rstar/
//
class	position_wrt_grid
	{
public:
	// return a human-readable string describing this object
	// ... returned result does NOT end in '\n'
	std::string describe_me() const;

	// pfi = position floor integer
	int pfi() const { return pfi_; }

	// pdx = position delta x
	fp pdx() const { return pdx_; }

	// signed distance from /rstar/ to grid point /j/
	fp distance_from_position_to_grid_point(const int j) const
		{ return (j-pfi())*grid_map_.Delta_fp() - pdx(); }


	//
	// ***** in-place update of position *****
	//
public:
	void update_position(const fp rstar);


	//
	// ***** constructor, destructor *****
	//
public:
	// we keep a reference to /grid_map_in/,
	// so its lifetime should be >= ours
	position_wrt_grid(const util::linear_map<fp>& grid_map_in,
			  const fp rstar);
	~position_wrt_grid() = default;


	//
	// ***** data *****
	//
private:
	// reference to object we do NOT own
	const util::linear_map<fp>& grid_map_;

	int pfi_;
	fp  pdx_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__POSITION_WRT_GRID_HH


==> anc/smp-v8.10.23/src/unused/print_value.cc <==
// helper class to print a value
template <typename T>
class	printer
	{
public:
	static
	  void print_value(const T value) { cout << value; }
	};
// specialization to print a pointer
template <typename T>
class	printer<T*>
	{
public:
	static
	  void print_value(const T* value)
		{ cout << format("%p") % value << " = ptr to " << *reinterpret_cast<int *>(value); }
	};



==> anc/smp-v8.10.23/src/unused/read_hbar_and_do_norms.cc <==
// read_hbar_and_do_norms -- read in /hbarI/, compute/output norms
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/read_hbar_and_do_norms.cc,v 1.11 2026/01/28 05:58:04 jonathan Exp $

//
// read_hbar_and_do_norms
//

#include <cassert>
#include <cstdlib>			// std::exit

#include <utility>			// std::pair
#include <complex>
#include <string>
#include <vector>
#include <iostream>
#include <sstream>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "tensor_indices.hh"
#include "misc.hh"
#include "geometry.hh"
#include "gwag.hh"
#include "slice.hh"
#include "source_info.hh"
#include "ortho.hh"

#include "read_hbar_and_do_norms.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::format_cstring;
using util::interval;
using util::two_intervals;
using util::print_number;
using param::get_parameter;

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function reads in all the nontrivial /hbarI/ from a set of
// data files, and computes and returns the inner-product- and infinity-norms
// of the read-in /hbarI/.
//
// See the .hh file for further information.
//
std:pair<fp, fp>
  read_hbar_and_do_norms(slice_smp& S,
			 const source_info* const SI_ptr,
			 const std::string& directory_name,
			 const char* const object_name /* = nullptr */)
{
cout << "read_hbar_and_do_norms():\n";
cout << format("   directory name: \"%s\"\n") % directory_name;
cout << format("   object name: \"%s\"\n") % format_cstring(object_name);

//
// get & print some info about the orthogonalization inner product
//
const interval ortho_inner_product_gfn_range
	= ortho::static_inner_product_gfn_range(S);
const two_intervals ortho_inner_product_region
	= ortho::static_inner_product_region(S, SI_ptr);
cout << "   ortho_inner_product_gfn_range: "
     << ortho_inner_product_gfn_range.describe_me(S.rstar_coord_map())
     << "\n";
cout << "   ortho_inner_product_region: "
     << ortho_inner_product_region.describe_me(S.rstar_coord_map())
     << "\n";

const std::string IO_subdirectory_name = S.time_subdirectory_name(S.t());

//
// zero each /hbarI/, and read all the nontrivial /hbarI/
//
cout << "reading all nontrivial /hbarI/\n";
	for (int I  = tensor_indices::min_I() ;
		 I <= tensor_indices::max_I() ;
	       ++I)
	{
	which_hbar hbarI_which(gridfn_is_hbar, I);
	util::gridfn<field>& hbarI_gridfn = S.gridfn_generic(hbarI_which);
	cout << format("I=%d: %s: hbarI_gridfn.name()=\%s\"\n")
		% I % hbarI_which.describe_me() % hbarI_gridfn.name();

	const std::string hbarI_file_name
		= S.IO_file_name(hbarI_gridfn.name(), object_name);

	// we don't want leftover junk to confuse things
	// ==> zero the hbarI gridfn
		for (int i  = S.nominal_min_i() ; i <= S.nominal_max_i() ; ++i)
		{
		hbarI_gridfn(i) = field(0.0, 0.0);
		}

	// read all the nontrivial /hbarI/
	if (S.get_ell_emm().hbar_I_is_nonzero(I))
		{
		cout << format("   will read \"%s\"\n") % hbarI_file_name;
		int N_points;
		interval read_in_i_interval(util::empty_interval());
		std::tie(N_points, read_in_i_interval)
			= S.input_gridfn(hbarI_gridfn,
					 directory_name,
					 IO_subdirectory_name,
					 hbarI_file_name);
		cout << format("%s: read %d points in interval %s\n")
			% hbarI_which.describe_me() % N_points
			% read_in_i_interval.describe_me(S.rstar_coord_map());

		// we're assuming no duplicated points here :)
		if (N_points != read_in_i_interval.N_points())
			{
			cerr << format(
"***** read_hbar_and_do_norms():\n"
"        reading I=%d hbarI_file_name=\"%s\"\n"
"        read %d points < read_in_i_interval N_points=%d %s\n"
"        ==> at least one point is missing!\n"
				      )
				% I % hbarI_file_name
				% N_points % read_in_i_interval.N_points()
					   % read_in_i_interval
					     .describe_me(S.rstar_coord_map());
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		if (! two_intervals::
		      is_contained_in(ortho_inner_product_region,
				      read_in_i_interval))
			{
			cerr << format(
"***** read_hbar_and_do_norms():\n"
"        reading I=%d hbarI_file_name=\"%s\"\n"
"        ortho_inner_product_region %s\n"
"        is NOT contained in\n"
"        read_in_i_interval %s\n"
"        ==> we didn't read in enough points for the inner-product norm!\n"
				      )
				% I % hbarI_file_name
				% ortho_inner_product_region
				  .describe_me(S.rstar_coord_map())
				% read_in_i_interval
				  .describe_me(S.rstar_coord_map());
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		}
	}


//
// compute the inner-product-norm and infinity-norm of the read-in /hbarI/
//
const fp hbarI_inner_product_norm
	= gwag_fns::
	  inner_product_norm(ortho_inner_product_gfn_range,
			     ortho_inner_product_region,
			     S);
const fp hbarI_infinity_norm
	= gwag_fns::
	  infinity_norm(ortho_inner_product_gfn_range,
			ortho_inner_product_region,
			S);

return std::make_pair(hbarI_inner_product_norm, hbarI_infinity_norm);
}

//******************************************************************************

	  }	// namespace smp


==> anc/smp-v8.10.23/src/unused/read_hbar_and_do_norms.hh <==
// read_hbar_and_do_norms -- read in /hbarI/, compute/output norms
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/read_hbar_and_do_norms.hh,v 1.4 2025/12/09 08:10:24 jonathan Exp $

#ifndef EVOL__READ_HBAR_AND_DO_NORMS
#define EVOL__READ_HBAR_AND_DO_NORMS

#include <string>
#include <utility>			// std::pair

#include "common.hh"

#include "slice.hh"
#include "source_info.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// This function reads in all the nontrivial /hbarI/ from a set of
// data files, and computes and prints the inner-product- and infinity-
// norms of the read-in /hbarI/.
//
// Arguments:
// S = A /slice_smp/ in which the read-in /hbarI/ will be stored.  /S.t()/
// should be set to the time of the input files.
// SI_ptr --> the /source_info/ object if this exists, or
//        = nullptr if the /hbarI/ are from a vacuum (homogeneous) evolution
// directory_name = the name of the directory containing the top-level
//                  model files and the various /t=%g/ subdirectories
// object_name = the object name to which the /hbarI/ belong; this is used
//               (only) in constructing the input file names
//
// Results:
// This function returns
//   std::make_pair(inner_product_norm, infinity_norm)
//
std::pair<fp, fp>
  read_hbar_and_do_norms(slice_smp& S,
			 const source_info* SI_ptr,
			 const std::string& directory_name,
			 const char* const object_name = nullptr);

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__READ_HBAR_AND_DO_NORMS


==> anc/smp-v8.10.23/src/unused/slice_adjusted_FD_helper.hh <==
//
// /slice_adjusted_FD_helper/ is a helper class template for /slice/ (below).
// /slice_adjusted_FD_helper/ uses partial specialization to implement
// adjusted finite differencing operations.
//
enum class FD_op
	{
	FD_op_partial_rstar_centered,
	FD_op_partial_rstar_rstar_centered,
	};

// forward declaration
class slice;

// generic template (never defined)
template <typename op, typename T>
class	slice_adjusted_FD_helper
	{
public:
	inline
	  T apply_FD_op(const util::gridfn<T>& gf, int i)
		const;
	}

// partial specializations for each FD-op
template <typename T>
class	slice_adjusted_FD_helper<FD_op_partial_rstar_centered, T>
	{
public:
	inline
	  T apply_FD_op(const util::gridfn<T>& gf, int i)
		const
		{ return slice:: template partial_rstar_centered(gf, i); }
	}
template <typename T>
class	slice_adjusted_FD_helper<FD_op_partial_rstar_rstar_centered, T>
	{
public:
	inline
	  T apply_FD_op(const util::gridfn<T>& gf, int i)
		const
		{ return slice:: template partial_rstar_rstar_centered(gf, i); }
	}


==> anc/smp-v8.10.23/src/unused/slice_base.hh <==
// slice_base -- base class for /slice_base/ with coordinate geometry, FD, etc
// $Header: $

//
// slice_base::
//

#ifndef EVOL__SLICE_BASE_HH
#define EVOL__SLICE_BASE_HH

#include <utility>
#include <iostream>
#include <fstream>

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "gridfn.hh"

#include "common.hh"

#include "ghost_zone.hh"

// everything in this file is inside this namespace
namespace smp
	  {

//******************************************************************************

//
// A /slice_base/ object represents part or all of a  t=constant  (spacelike)
// slice and its associated grid functions.  If we're doing mesh refinement,
// a /slice_base/ represents a single refinement level.
//
// A /slice_base/'s internal coordinates are
//   i [integer] <--> rstar [fp] = tortise radial coordinate
// The /rstar(i)/ mapping (NOT counting bounds checking) is specified when
// the slice is constructed, and is immutable thereafter.  By convention
// /rstar/ increases as /i/ increases.  However, a /slice_base/ may be moved
// to a new location (changing the index & coordinate bounds), optionally
// copying data around to preserve the data(i) mapping.
//
// We view the set of all grid points in the slice as consisting of a
// "nominal" grid together with ghost zones located just beyond each end
// of the nominal grid.  We refer to the combined nominal-and-ghost-zones
// set of grid points as the "ghosted" grid.
//
// A /slice_base/ owns a /ghost_zone/ subobject for each ghost zone.
// A /slice_base/ owns a /boundary_condition/ subobject for each ghost zone.
//
// A /slice_base/ caches /r/ and various functions of /r/ at all the ghosted
// grid points.
//
// A slice_base knows its current time coordinate.
// A slice_base knows its refinement level (rl) (= 0 in unigrid).
//
// A /slice_base/ defines finite difference and gridfn I/O operations,
// but does not itself have (own) any grid functions; these live in
// derived classes.
// 
class	slice_base
	: public boost::noncopyable
	{
	//
	// ***** integer spatial coordinates *****
	//
public:
	// nominal & ghosted grid extents
	const util::interval& nominal_interval() const
		{ return nominal_interval_; }
	const util::interval& ghosted_interval() const
		{ return ghosted_interval_; }
	int nominal_min_i() const { return nominal_interval().min_i(); }
	int nominal_max_i() const { return nominal_interval().max_i(); }

	// ghost zones
	const ghost_zone& min_i_ghost_zone() const { return min_i_ghost_zone_; }
	const ghost_zone& max_i_ghost_zone() const { return max_i_ghost_zone_; }


	//
	// ***** rstar coordinates *****
	//
public:
	// coordinate map covers the ghosted grid
	const util::linear_map<fp>& rstar_coord_map() const
		{ return rstar_coord_map_; }

	fp nominal_min_rstar() const
		return rstar_coord_map()
		       .fp_of_int( nominal_interval().min_int() );
		}
	fp nominal_max_rstar() const
		{
		return rstar_coord_map()
		       .fp_of_int( nominal_interval().max_int() );
		}
	fp ghosted_min_rstar() const { return rstar_coord_map().min_fp(); }
	fp ghosted_max_rstar() const { return rstar_coord_map().max_fp(); }

	// grid spacing & its inverse
	fp Delta_rstar() const { return rstar_coord_map().Delta_fp(); }
	fp inverse_Delta_rstar() const
		{ return rstar_coord_map().inverse_Delta_fp(); }

	fp rstar_of_i(int i) const { return rstar_coord_map().fp_of_int(i); }
	fp i_of_rstar(fp rstar, typename
				util::linear_map<fp>::noninteger_action
					nia = util::linear_map<fp>::nia_error)
		const
		{ return rstar_coord_map().int_of_fp(rstar, nia); }
	// ... these do NOT check for out-of-range
	fp rstar_of_i_unchecked(int i) const
		{ return rstar_coord_map().fp_of_int_unchecked(i); }
	fp i_of_rstar_unchecked(fp rstar,
				typename
				  util::linear_map<fp>::noninteger_action
					  nia = util::linear_map<fp>::nia_error)
		const
		{ return rstar_coord_map().int_of_fp_unchecked(rstar, nia); }


	//
	// ***** r coordinates and functions of these *****
	//

	// r and 1/r coordinates of the grid points
	fp     r_of_i(int i) const { return     r_(i); }
	fp r_inv_of_i(int i) const { return r_inv_(i); }


	//
	// ***** refinement level, time, & other misc information *****
	//
public:
	// refinement level if we're doing mesh-refinement,
	// or 0 if we're unigrid
	int rl() const { return rl_; }

	fp t() const { return t_; }
	void set_time(fp new_t) { t_ = new_t; }


	//
	// ***** output *****
	//
public:
	// ASCII-output {slice,gridfn} to file
	//   format("t=%g.%s") % t % use_description
	// in specified directory, where for a slice
	//   use_description = (description != nullptr)
	//                     ? description_in
	//                     : we_are_dt_state() ? "dt_state" : "state"
	// while for a gridfn
	//   use_description = (description == nullptr) ? gf.name()
	//                                              : description
	//
	// parameters:
	//   for output_me():
	//     "slice::output_aux_gridfns"	bool, default false
	// also see  output_interval()  below
	void output_slice(const char* const directory_name,
			  const char* const description = nullptr) const;
	template <typename T>		// T is typically /fp/ or /field/
	  void output_gridfn(const char* const directory_name,
			     const util::gridfn<T>& gf,
			     const char* const description = nullptr)
		const;


      #ifdef NOT_YET
	//
	// ***** input *****
	//
public:
	// ASCII-input slice from specified file/directory
	//
	// parameters:
	//   "slice::input_aux_gridfns"		bool, default false
	//   "slice::input_BCs"		bool, default false
	void input_me(const char* const directory_name,
		      const char* const file_name);
      #endig	// NOT_YET


	//
	// ***** constructor, destructor *****
	//
public:
	// if (we_are_dt_state)
	// 	we are semantically dt_state
	//    else we are semantically state
	// (this is used to name output files)
	// ... newly-constructed slice has no gridfns
	slice_base(const util::linear_map<fp>& nominal_rstar_coord_map_in,
		   const ghost_zone& min_i_ghost_zone_in,
		   const ghost_zone& max_i_ghost_zone_in,
		   in rl_in, fp t_in);
	~slice_base() = 0;


	//
	// ***** data *****
	//
private:
	const util::interval nominal_interval_;
	const util::interval ghosted_interval_;
	BC min_i_BC_, max_i_BC_;
	const bool we_are_dt_state_;

	// coordinate map covers the ghosted interval
	// ***** DECLARATION ORDER *****
	// these must be declared after  ghosted_interval_
	util::linear_map<fp> rstar_coord_map_;
	util::gridfn<fp> r_, r_inv_;

	int rl_;
	fp t_;
	};

//******************************************************************************

	  }	// namespace smp

#endif	// #ifndef EVOL__SLICE_BASE_HH


==> anc/smp-v8.10.23/src/unused/sub.IP-norm <==
#!/bin/sh

case "$#" in
2)	rstar_spec1="$1"
	rstar_spec2="$2"
	;;
*)	cat <<'EOF'; exit 0 ;;
Usage:
  sub.IP-norm 'rstar_min1(delta1)max1' 'rstar_min2*(delta2)max2' <data >IP-norm

This program calculates the smp inner-product norm of a grid function
(rstar = column 1; data = column 3) over the union of two arithmetic
progressions of rstar coordinates.  This inner product is equal to the
square root of the integral of the square of the grid function over the
two specified arithmetic progressions.

This program's output is a single line giving the smp inner-product norm.
EOF
esac

data_sqr_filename="/usr/tmp/sub.IP-norm.data_sqr.$$"
norm1_filename="/usr/tmp/sub.IP-norm.norm1.$$"

egrep -v '^#'								\
  | gawk 'BEGIN {OFMT = "%.15g"}
	        {print $1, $3**2}' -					\
  | tee $data_sqr_filename						\
  | integrate.data "$rstar_spec1"					\
		   --x-column 1						\
		   --data-column 2					\
		   --ignore-x-outside-range				\
  | tail -1								\
  | Nth 3								\
  >$norm1_filename

cat $data_sqr_filename							\
  | integrate.data "$rstar_spec2"					\
		   --x-column 1						\
		   --data-column 2					\
		   --ignore-x-outside-range				\
		   --offset `cat $norm1_filename`			\
  | tail -1								\
  | Nth 3								\
  | gawk 'BEGIN {OFMT = "%.15g"}
		{print sqrt($1)}' -


==> anc/smp-v8.10.23/src/unused/sub.IP-norm-of-Einstein-all-t <==
#!/bin/sh

case "$#" in
1)	model_dir="$1" ;;
*)	cat <<'EOF'; exit ;;
Usage:
  sub.IP-norm-of-Einstein-all-t  model_dir

This program uses /sub.IP-norm/ to calculate the inner-product norm of
the orthogonalized Einstein tensor for all the times in `time-sequence`
where the Einstein-tensor data file exists.  The results are written to
a data file in the model directory.
EOF
esac

Einstein_norm_filename="${model_dir}/ortho-Einstein.norm"

cat <<'EOF' > $Einstein_norm_filename
# column 1 = t
# column 2 = inner-product ||ortho-Einstein(t)||
EOF

	for t in `time-sequence` ;
	do
	Einstein_filename="${model_dir}/t=${t}/ortho-Einstein"
	if [ -f ${Einstein_filename} ]
	   then
		echo $Einstein_filename
		printf "${t}	"		      >>$Einstein_norm_filename
		sub.IP-norm '-30(1)8' '10(1)30'				\
		  < $Einstein_filename					\
						      >>$Einstein_norm_filename
	   else
		echo "skip ${Einstein_filename}"
	fi
	done


==> anc/smp-v8.10.23/src/unused/test_choose_dt_etal.cc <==
// test_choose_dt_etal -- test driver for /choose_dt_etal/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/evol/test_choose_dt_etal.cc,v 1.5 2025/08/06 19:13:16 jonathan Exp $
//
// main
//
/// test_choose_time_step_par_unset
/// test_choose_time_step_par_false
/// test_choose_time_step_par_true
///
/// test_choose_output_or_update_interval
//

#include <cassert>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

#include "common.hh"

#include "choose_dt_etal.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::set_parameter;
using param::unset_parameter;
using util::name_of_bool;
using util::fuzzy;
using smp::fp;

namespace {
void test_choose_time_step_par_unset();
void test_choose_time_step_par_false();
void test_choose_time_step_par_true ();
void test_choose_output_or_update_interval();
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main()
{
set_parameter<int>("verbose", 6);

test_choose_time_step_par_unset();
test_choose_time_step_par_false();
test_choose_time_step_par_true ();

test_choose_output_or_update_interval();

cout << "all ok!\n";
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests constructing a /choose_dt_etal/ object,
// i.e., choosing the time step, with the parameter unset.
//
namespace {
void test_choose_time_step_par_unset()
{
cout <<
"*** testing /choose_dt_etal/ choice of time step with the parameter\n"
"      /choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period/\n"
"    unset\n"
;

unset_parameter("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period");

  {
smp::choose_dt_etal choose(false, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }
  {
smp::choose_dt_etal choose(true, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }

// trial_Delta_t=0.875 does NOT integrally divide orbit_period=120,
// but since we're not adjusting the time step, this shouldn't matter
  {
smp::choose_dt_etal choose(false, 120.0, 0.875);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 0.875);
  }
  {
smp::choose_dt_etal choose(true, 120.0, 0.875);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 0.875);
  }

cout << "choice of time step with parameter unset is ok\n";
}
	  }

//******************************************************************************

//
// This function tests constructing a /choose_dt_etal/ object,
// i.e., choosing the time step, with the parameter set to /false/.
//
namespace {
void test_choose_time_step_par_false()
{
cout <<
"*** testing /choose_dt_etal/ choice of time step with the parameter\n"
"      /choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period/\n"
"    set to /false/\n"
;

set_parameter<bool>
	     ("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period",
	      false);

  {
smp::choose_dt_etal choose(false, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }
  {
smp::choose_dt_etal choose(true, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }

// trial_Delta_t=0.875 does NOT integrally divide orbit_period=120,
// but since we're not adjusting the time step, this shouldn't matter
  {
smp::choose_dt_etal choose(false, 120.0, 0.875);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 0.875);
  }
  {
smp::choose_dt_etal choose(true, 120.0, 0.875);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 0.875);
  }

unset_parameter("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period");
cout << "choice of time step with parameter set to /false/ is ok\n";
}
	  }

//******************************************************************************

//
// This function tests constructing a /choose_dt_etal/ object,
// i.e., choosing the time step, with the parameter set to /true/.
//
namespace {
void test_choose_time_step_par_true()
{
cout <<
"*** testing /choose_dt_etal/ choice of time step with the parameter\n"
"      /choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period/\n"
"    set to /true/\n"
;

set_parameter<bool>
	     ("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period",
	      true);

  {
smp::choose_dt_etal choose(false, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }
  {
smp::choose_dt_etal choose(true, 0.0, 0.875);
assert(choose.orbit_period_or_zero() == 0.0);
assert(choose.Delta_t() == 0.875);
  }

// trial_Delta_t=0.875 does NOT integrally divide orbit_period=120,
// but since we're not adjusting the time step, this shouldn't matter
  {
smp::choose_dt_etal choose(false, 120.0, 0.875);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 0.875);
  }

//
// test the actual adjustment of the time step (should only adjust DOWN)
//
// nearby integral divisors of orbit_period=120.0 are
// 120.0/4 = 30.0 and 120.0/5 = 24.0 and 120/6 = 20.0
//
cout << "... testing adjustment of time step\n";
  {
smp::choose_dt_etal choose(true, 120.0, 30.0/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 30.0/30.0);			// no adjustment needed
  }
  {
smp::choose_dt_etal choose(true, 120.0, 29.875/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 24.0/30.0));	// only adjust down
  }
  {
smp::choose_dt_etal choose(true, 120.0, 24.125/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 24.0/30.0));	// only adjust down
  }
  {
smp::choose_dt_etal choose(true, 120.0, 24.0/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 24.0/30.0));	// no adjustment needed
  }
  {
smp::choose_dt_etal choose(true, 120.0, 23.875/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 20.0/30.0));	// only adjust down
  }
  {
smp::choose_dt_etal choose(true, 120.0, 20.125/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 20.0/30.0));	// only adjust down
  }
  {
smp::choose_dt_etal choose(true, 120.0, 20.0/30.0);
assert(choose.orbit_period_or_zero() == 120.0);
assert(fuzzy<fp>::EQ(choose.Delta_t(), 20.0/30.0));	// no adjustment needed
  }
cout << "... adjustment of time step is ok\n";

unset_parameter("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period");
cout << "choice of time step with parameter set to /true/ is ok\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests choosing an output or update interval.
//
namespace {
void test_choose_output_or_update_interval()
{
cout <<
"*** testing /choose_dt_etal/ choice of output or update interval\n"
"    with the parameter\n"
"      /choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period/\n"
"    set to /true/\n"
;
set_parameter<bool>
	     ("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period",
	      true);

  {
cout <<
"testing cases where we'll adjust the output/update interval\n"
"to (only) be a multiple of /Delta_t/\n"
;

smp::choose_dt_etal choose(false, 120.0, 3.5);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 3.5);		// no adjustment

assert(choose.choose_output_or_update_dt(false, 3.5, "foo") == 3.5);
assert(choose.choose_output_or_update_dt(false, 5.0, "foo") == 3.5);
assert(choose.choose_output_or_update_dt(false, 5.5, "foo") == 7.0);
  }

  {
cout <<
"testing cases where we might adjust the output/update interval\n"
"to be a multiple of /Delta_t/ *and* to divide /orbit_period/\n"
;

smp::choose_dt_etal choose(false, 120.0, 2.5);
assert(choose.orbit_period_or_zero() == 120.0);
assert(choose.Delta_t() == 2.5);		// no adjustment

// still no adjustment, since /adjust_output_or_update_dt_flag/ == false
// the 12.5 case is the key one,
//   since this is NOT a divisor of orbit_period=120.0
assert(choose.choose_output_or_update_dt(false,  2.5, "foo") ==  2.5);
assert(choose.choose_output_or_update_dt(false,  5.0, "foo") ==  5.0);
assert(choose.choose_output_or_update_dt(false,  7.5, "foo") ==  7.5);
assert(choose.choose_output_or_update_dt(false, 10.0, "foo") == 10.0);
assert(choose.choose_output_or_update_dt(false, 12.5, "foo") == 12.5);

// now test adjustment:
//			|   |   |   |   |   |   |   |   |   |   |
//                      20  21  22  23  24  25  26  27  28  29  30
// divisors of 120      *               *                       *
// multiples of 2.5	*         *         *         *         *
assert(choose.choose_output_or_update_dt(true, 20.0, "foo") == 20.0);
assert(choose.choose_output_or_update_dt(true, 24.0, "foo") == 20.0);
assert(choose.choose_output_or_update_dt(true, 26.0, "foo") == 30.0);
assert(choose.choose_output_or_update_dt(true, 30.0, "foo") == 30.0);
  }

unset_parameter("choose_dt_etal::adjust_Delta_t_to_highly_divide_orbit_period");
cout << "choise of output or update interval is ok\n";
}
	  }


==> anc/smp-v8.10.23/src/unused/test_linear_imap.cc <==
// test_linear_imap.cc -- test driver for linear_imap class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_linear_imap.cc,v 1.5 2021/12/28 05:45:02 jonathan Exp $
//
// main
/// test_imap
//

#include <cassert>
#include <cstring>
#include <cmath>

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "linear_imap.hh"

using std::cout;
using std::cerr;
using boost::format;

namespace {
void test_imap(const util::linear_imap& map);
	  }

//******************************************************************************

int main()
{
  {
util::linear_imap map(2, 8,
		      15, 5, 45);
test_imap(map);
  }

  {
util::linear_imap map(2,
		      15, 5, 45);
test_imap(map);
  }

cout << "all ok!\n";
}

//******************************************************************************

namespace {
void test_imap(const util::linear_imap& map)
{
assert(map.describe_me() == "contig:[2,8] ap:15(5)45");
assert(map.contig_interval() == util::interval(2,8));
assert(map.N_points() == util::how_many_in_range(2,8));
assert(map.min_contig() == 2);
assert(map.max_contig() == 8);
assert(map.  min_ap() == 15);
assert(map.delta_ap() == 5);
assert(map.Delta_ap() == 5);
assert(map.  max_ap() == 45);

	for (int contig = -100 ; contig <= 100 ; ++contig)
	{
	const int want_ap = 15 + 5*(contig-2);
	assert(map.ap_of_contig_unchecked(contig) == want_ap);
	if ((contig >= 2) && (contig <= 8))
		assert(map.ap_of_contig(contig) == want_ap);
	}

assert(map.ap_of_contig(2) == 15);
assert(map.ap_of_contig(3) == 20);
assert(map.ap_of_contig(4) == 25);
assert(map.ap_of_contig(5) == 30);
assert(map.ap_of_contig(6) == 35);
assert(map.ap_of_contig(7) == 40);
assert(map.ap_of_contig(8) == 45);
}
	  }


==> anc/smp-v8.10.23/src/unused/test_param.cc <==
// test_param.cc -- test driver for parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_param.cc,v 1.1 2020/02/03 05:27:49 jonathan Exp $
//
// main
/// do_tests
///
/// test_parse_cstring_into_tokens
/// try_parse
///
/// test_param
//

#include <cassert>
#include <cstring>

#include <iostream>
#include <vector>
#include <string>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

using std::cout;
using boost::format;
using util::fuzzy;

// prototypes for functions local to this file
namespace {
template <typename fp>
  void do_tests();

void test_sub_name();
void test_parse_cstring_into_tokens();
void try_parse(const char* string_to_try,
	       int N_tokens_should_be, const char* const tokens_should_be[],
	       bool comma_flag = false);

template <typename fp>
  void test_param();
	  }

//******************************************************************************

int main()
{
param::read_parameter_file("sample_par_file", ".par");
do_tests<double>();

cout << "printing final parameter database\n";
param::print_all_parameters();

cout << "all ok!\n";
}

//******************************************************************************

namespace {
template <typename fp>
  void do_tests()
{
test_sub_name();
test_parse_cstring_into_tokens();
test_param<fp>();
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
void test_sub_name()
{
cout << "===== testing sub_name() =====\n";

assert(param::sub_name("foo",4) == "foo[4]");
assert(std::strcmp(param::sub_name("bar",105).c_str(), "bar[105]") == 0);

param::set_parameter<int>(param::sub_name("tofu",42), 105);
assert(param::get_parameter<int>("tofu[42]", 88) == 105);
assert(param::get_parameter<int>(param::sub_name("tofu",44), 88) == 88);

assert(param::sub_name("bar", 2, 3) == "bar[2][3]");
assert(
  std::strcmp(param::sub_name("base",69,105).c_str(), "base[69][105]") == 0
      );
}
	  }

//******************************************************************************

namespace {
void test_parse_cstring_into_tokens()
{
cout << "===== testing parse_cstring_into_tokens() =====\n";

printf("--- no tokens ---\n");
const char* const no_tokens[] = { };
try_parse("\n",				0, no_tokens);
try_parse(" \n",			0, no_tokens);
try_parse(" \t ",			0, no_tokens);

try_parse("#",				0, no_tokens);
try_parse("# comment",			0, no_tokens);
try_parse(" #",				0, no_tokens);
try_parse(" # comment",			0, no_tokens);
try_parse("   #",			0, no_tokens);
try_parse("   # comment",		0, no_tokens);

  {
printf("--- foo ---\n");
const char* const foo_token[] = { "foo" };
try_parse("foo",			1, foo_token);
try_parse("foo #",			1, foo_token);
try_parse(" foo # comment",		1, foo_token);
try_parse("foo # comment",		1, foo_token);
  }

  {
printf("--- foo = ---\n");
const char* const foo_equals_tokens[] = { "foo", "=" };
try_parse("foo = # comment",		2, foo_equals_tokens);
try_parse("foo=",			2, foo_equals_tokens);
  }

  {
printf("--- foo = bar ---\n");
const char* const foo_equals_bar_tokens[] = { "foo", "=", "bar" };
try_parse("foo = bar",			3, foo_equals_bar_tokens);
try_parse("foo =bar",			3, foo_equals_bar_tokens);
try_parse("foo= bar",			3, foo_equals_bar_tokens);
try_parse("foo=bar",			3, foo_equals_bar_tokens);
try_parse("foo = bar #",		3, foo_equals_bar_tokens);
try_parse("foo =bar #comment",		3, foo_equals_bar_tokens);
try_parse("foo= bar ##",		3, foo_equals_bar_tokens);
try_parse("foo=bar ###",		3, foo_equals_bar_tokens);
  }

  {
printf("--- \"foo bar\" ---\n");
const char* const foo_bar_token[] = { "foo bar" };
try_parse("\"foo bar\"",		1, foo_bar_token);
try_parse("\"foo bar\" #",		1, foo_bar_token);
try_parse("\"foo bar\" # comment",	1, foo_bar_token);
  }

  {
printf("--- \"foo,bar\" ---\n");
const char* const foo_comma_bar_token[] = { "foo,bar" };
try_parse("\"foo,bar\"",		1, foo_comma_bar_token);
try_parse("\"foo,bar\" #",		1, foo_comma_bar_token);
try_parse("\"foo,bar\" # comment",	1, foo_comma_bar_token);
  }

  {
// token started by " ends with following ", ignoring  comma_flag
printf("--- \"foo,bar\" with comma_flag ---\n");
const char* const foo_comma_bar_token2[] = { "foo,bar" };
try_parse("\"foo,bar\"",		1, foo_comma_bar_token2, true);
try_parse("\"foo,bar\" #",		1, foo_comma_bar_token2, true);
try_parse("\"foo,bar\" # comment",	1, foo_comma_bar_token2, true);
  }

  {
printf("--- foo,bar with comma_flag ---\n");
const char* const foo_comma_bar_token3[] = { "foo", "bar" };
try_parse("foo,bar",			2, foo_comma_bar_token3, true);
try_parse("foo,bar #",			2, foo_comma_bar_token3, true);
try_parse("foo,bar # comment",		2, foo_comma_bar_token3, true);
  }

  {
printf("--- foo=bar,baz with comma_flag ---\n");
const char* const foo_equals_bar_comma_baz_tokens[]
					= { "foo", "=", "bar", "baz" };
try_parse("foo = bar,baz",	4, foo_equals_bar_comma_baz_tokens, true);
try_parse("foo= bar,baz",	4, foo_equals_bar_comma_baz_tokens, true);
try_parse("foo =bar,baz",	4, foo_equals_bar_comma_baz_tokens, true);
  }

  {
printf("--- foo = \"bar baz\" ---\n");
const char* const foo_equals_bar_baz_tokens[] = { "foo", "=", "bar baz" };
try_parse("foo=\"bar baz\" #comment",	3, foo_equals_bar_baz_tokens);
try_parse("foo =\"bar baz\"",		3, foo_equals_bar_baz_tokens);
try_parse("foo= \"bar baz\"",		3, foo_equals_bar_baz_tokens);
try_parse("foo = \"bar baz\"",		3, foo_equals_bar_baz_tokens);
try_parse("foo = \"bar baz\" #",	3, foo_equals_bar_baz_tokens);
  }

cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests  param::parse_cstring_into_tokens()
//
namespace {
void try_parse(const char* const string_to_try,
	       int N_tokens_should_be, const char* const tokens_should_be[],
	       bool comma_flag /* = false */)
{
char* const buffer = /*std::*/strdup(string_to_try);

std::vector<std::string> tokens;

cout << format("parsing :%s:\n") % buffer;

const int N_tokens = param::
		     parse_cstring_into_tokens(buffer, tokens, comma_flag);
assert(N_tokens == int(tokens.size()));

cout << format("   expected %d token(s), got %d ==> %s\n")
	% N_tokens_should_be % N_tokens
	% ((N_tokens == N_tokens_should_be) ? "ok" : "*** FAIL ***");

	for (int i = 0 ; i < N_tokens ; ++i)
	{
	const bool cmp_ok = (strcmp(tokens_should_be[i],
				    tokens.at(i).c_str()) == 0);
	cout << format("   expected token #%d = :%s:, got :%s: ==> %s\n")
		% i % tokens_should_be[i] % tokens.at(i).c_str()
		% (cmp_ok ? "ok" :"*** FAIL ***");
	assert(cmp_ok);
	}

std::free(buffer);
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_param()
{
cout << "===== testing main parameter routines =====\n";

cout << "testing {get,set}_parameter<int>\n";
param::define_parameter_RHS_symbol("four", 4);
assert(param::get_parameter<int>("cat.N_paws", 99) == 4);
param::set_parameter<int>("cat.N_paws", -1);	// sentinal value
assert(param::get_parameter<int>("cat.N_paws", 99) == -1);
param::set_parameter<int>("cat.N_lives", 9);
assert(param::get_parameter<int>("cat.N_lives", 99) == 9);

assert(param::get_parameter<int>("undefined", 69) == 69);
assert(param::get_parameter<int>("foo")     == 42);
assert(param::get_parameter<int>("foo", 13) == 42);
assert(param::get_parameter<fp> ("eps")          == 0.125);
assert(param::get_parameter<fp> ("eps", fp(2.5)) == 0.125);
assert(fuzzy<fp>::EQ(param::get_parameter<fp>("epsilon")          , 1.0e-6));
assert(fuzzy<fp>::EQ(param::get_parameter<fp>("epsilon", 3.14159) , 1.0e-6));
assert(param::get_parameter<int>("multilevel.name") == 2);

cout << "testing get_parameter<bool> and RHS symbols\n";
assert(param::get_parameter<bool>("tflag") == true);
assert(param::get_parameter<bool>("fflag") == false);
assert(param::get_parameter<bool>("undefined.bool", true) == true);
assert(param::get_parameter<bool>("undefined2.bool", false) == false);

param::set_parameter<int>("foo", 105);
assert(param::get_parameter<int>("foo", 13) == 105);
assert(param::get_parameter<int>("foo"    ) == 105);

cout << "testing parameter_is_defined() and set_parameter<bool>()\n";
assert(! param::parameter_is_defined("cat.purr"));
assert(! param::parameter_is_defined("cat.bark"));
param::set_parameter<bool>("cat.purr", true);
param::set_parameter<bool>("cat.bark", false);
assert(param::parameter_is_defined("cat.purr"));
assert(param::parameter_is_defined("cat.bark"));
assert(param::get_parameter<bool>("cat.purr", false) == true);
assert(param::get_parameter<bool>("cat.bark", true ) == false);
assert(param::get_parameter<bool>("cat.bark", false) == false);

cout << "testing unset_parameter()\n";
param::unset_parameter("cat.bark");
assert(! param::parameter_is_defined("cat.bark"));

cout << format("testing {get,set}_parameter<fp=%s>()\n")
	% util::name_of_type<fp>();
assert(param::parameter_is_defined("eps"));
assert(param::get_parameter<fp>("eps"         ) == 0.125);
assert(param::get_parameter<fp>("eps", fp(2.5)) == 0.125);
const fp epsilon = fp(1.0) / fp(1024.0 * 1024.0);
param::set_parameter<fp>("eps", epsilon);
assert(param::parameter_is_defined("eps"));
assert(param::get_parameter<fp>("eps")       == epsilon);
assert(param::get_parameter<fp>("eps", -1.0) == epsilon);

cout << "testing parameter set in @include parameter file\n";
assert(param::parameter_is_defined("alpha"));
assert(param::parameter_is_defined("unused"));
assert(param::get_parameter<fp>("alpha") == 100.0);

cout << "testing parameter_is_defined() and RHS symbols\n";
assert(! param::parameter_is_defined("very cute"));
assert(  param::parameter_is_defined("cat.looks"));
param::define_parameter_RHS_symbol("very cute", 4242);
assert(! param::parameter_is_defined("very cute"));
assert(  param::parameter_is_defined("cat.looks"));
assert(param::get_parameter<int>("cat.looks", 99) == 4242);

cout << "testing {get,set}_parameter<std::string()\n";
assert(param::get_parameter<std::string>("cat.name") == "Ellie");
assert(param::get_parameter<std::string>("cat.color", "black") == "black");
assert(param::get_parameter<std::string>("unused.string", "") == "");
param::set_parameter<std::string>("cat.color", "calico");
param::set_parameter<std::string>("fur", "soft");
assert(param::get_parameter<std::string>("cat.color", "black") == "calico");
assert(param::get_parameter<std::string>("cat.color") == "calico");
assert(param::get_parameter<std::string>("fur") == "soft");

cout << "testing get_unused_parameters()\n";
std::vector<std::string> unused_param_names;
const int N_unused = param::get_unused_parameters(unused_param_names);
assert(N_unused == int(unused_param_names.size()));
cout << format("   found %d unused parameters:\n") % N_unused;
	for (int i = 0 ; i < int(unused_param_names.size()) ; ++i)
	{
	cout << "   \"" << unused_param_names.at(i) << "\"\n";
	}
assert(N_unused == 2);
const bool ok_order01 = (   (unused_param_names.at(0) == "unused")
			  & (unused_param_names.at(1) == "another.unused"));
const bool ok_order10 = (   (unused_param_names.at(1) == "unused")
			  & (unused_param_names.at(0) == "another.unused"));

assert(ok_order01 + ok_order10 == 1);

cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/util/Makefile <==
# Makefile for this directory
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/Makefile,v 1.28 2026/03/16 01:41:00 jonathan Exp $

#
# Targets:
# test			all the test drivers
# test_*		individual test drivers
# bin			all the binaries
# clean			remove all object files, test binaries, and core files
# echo-src-files	echo the names of all source files in this directory,
#			one per line (this is used in preparing release
#			tarballs)
# run-maple		run maple to generate finite differencing coefficients
#
# Bugs:
# * This Makefile views every *.cc file as depending on all *.hh files.
#   This is conservative, i.e. sometimes it will re-compile things
#   unnecessarily.
#

include		../Makefile.common

override \
  CXXFLAGS	+= -g -W -Wall

TEST_SRC	:= $(wildcard test_*.cc)
TEST_BINS	:= $(patsubst %.cc, %, $(TEST_SRC))
NON_TEST_BINS	:= invert_gradual_turnon

# note this also includes Makefile, README, & any other misc files
ALL_SRC_FILES	:= $(filter-out CVS $(TEST_BINS) %.o %.core, $(wildcard *))

NON_TEST_SRC_FILES \
		:= $(filter-out test_%, $(filter %.cc, $(ALL_SRC_FILES)))

################################################################################

# try compiling a single file
define BUILD_TRY
$(CXX) $(CXXFLAGS) -c -o /dev/null $@.cc
endef

# compile & link a test driver
define BUILD_TEST
$(CXX) $(CXXFLAGS) -o $@ $(filter %.cc, $^)
endef

########################################

#
# top-level targets
#

.PHONY	: test
test	: $(TEST_BINS)

########################################

#
# targets to try (only) compiling individual source files
#
$(filter-out $(NON_TEST_BINS), $(patsubst %.cc, %, $(NON_TEST_SRC_FILES))):
	$(BUILD_TRY)

########################################

#
# non-test binaries
#
invert_gradual_turnon : invert_gradual_turnon.cc param.cc util.cc *.hh
	$(BUILD_TEST)

########################################

#
# test binaries
#

test_util	: test_util.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_norm	: test_norm.cc norm.cc util.cc *.hh
	$(BUILD_TEST)
test_io		: test_io.cc io.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_Schw	: test_Schw.cc Schw.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_finite_diff: test_finite_diff.cc finite_diff.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_integral_weights	: test_integral_weights.cc integral_weights.cc \
                          util.cc *.hh
	$(BUILD_TEST)
test_moving_average	: test_moving_average.cc moving_average.cc util.cc *.hh
	$(BUILD_TEST)
test_moving_integral_average: test_moving_integral_average.cc \
                          moving_integral_average.cc integral_weights.cc \
                          param.cc util.cc *.hh
	$(BUILD_TEST)
test_interval	: test_interval.cc interval.cc \
                  two_intervals.cc linear_map.cc \
                  param.cc util.cc *.hh
	$(BUILD_TEST)
test_two_intervals	: test_two_intervals.cc two_intervals.cc \
                          interval.cc linear_map.cc \
                          param.cc util.cc *.hh
	$(BUILD_TEST)
test_molecule_inputs		: test_molecule_inputs.cc \
                                  interval.cc two_intervals.cc linear_map.cc \
                                  param.cc util.cc *.hh
	$(BUILD_TEST)
test_unbounded_linear_map	: test_unbounded_linear_map.cc \
                                  unbounded_linear_map.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_gridfn	: test_gridfn.cc gridfn_fns.cc gridfn.cc array.cc \
                  interval.cc two_intervals.cc linear_map.cc \
                  random_polynomial.cc norm.cc \
                  io.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_param	: test_param.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_random	: test_random.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_fuzzy	: test_fuzzy.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_round	: test_round.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_array	: test_array.cc array.cc \
                  interval.cc two_intervals.cc linear_map.cc \
                  io.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_linear_map	: test_linear_map.cc linear_map.cc \
                  interval.cc two_intervals.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_random_polynomial : test_random_polynomial.cc \
                  random_polynomial.cc array.cc \
                  io.cc param.cc util.cc *.hh
	$(BUILD_TEST)
test_piecewise_random_polynomial : test_piecewise_random_polynomial.cc \
                  piecewise_random_polynomial.cc random_polynomial.cc \
                  io.cc array.cc param.cc util.cc *.hh
	$(BUILD_TEST)

########################################

.PHONY	: clean
clean	:
	-rm -f *.o $(TEST_BINS) *core*

.PHONY	: binclean
binclean: clean
	-rm -f $(CODE_BINS)

########################################

.PHONY	: echo-src-files
echo-src-files	:
	@for i in $(ALL_SRC_FILES); do echo $$i; done

########################################

.PHONY	: run-maple
run-maple	:
	maple <finite_diff.maple >finite_diff.out


==> anc/smp-v8.10.23/src/util/README <==
This directory contains low-level utility code which nominally
doesn't know anything about relativity.

To build:

(in this directory)
gmake clean
gmake test


==> anc/smp-v8.10.23/src/util/array.cc <==
// array -- 1-and 2-dimensional arrays (indices need not be 0-origin)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/array.cc,v 1.21 2022/06/14 09:21:57 jonathan Exp $
//
// array_1D_subscripts::array_1D_subscripts
//
// array_1D<T>::array_1D(int, int)
// array_1D<T>::print_me
// array_1D<bool>::array_1D(int, int)
// array_1D<bool>::print_me
//
// array_2D<T>::array_2D(int,int, int,int)
// array_2D<T>::ctor_common
// array_2D<T>::print_me
//
// array_3D<T>::array_3D(int,int, int,int, int,int)
// array_3D<T>::ctor_common
//
// array_4D<T>::array_4D(int,int, int,int, int,int, int,int)
// array_4D<T>::ctor_common
//
// *** template instantiations ***
//

#include <cassert>

#include <algorithm>			// std::max
#include <vector>
#include <complex>
#include <iostream>
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "io.hh"
#include "interval.hh"
#include "array.hh"

using std::cout;
using std::cerr;
using boost::format;

using util::name_of_bool;

// everything in this file is inside this namespace
namespace util
	  {

// forward declaration
template <typename T>
class	gridfn;

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs an /array_1D_subscripts/ object.
//
array_1D_subscripts::array_1D_subscripts(const int min_i_in, const int max_i_in)
	: min_i_(min_i_in), max_i_(max_i_in) // no comma
{
assert(max_i_ >= min_i_-1);
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs an /array_1D<T>/ object.
//
template <typename T>
  array_1D<T>::array_1D(const int min_i_in, const int max_i_in)
	: boost::noncopyable(),
	  array_1D_subscripts(min_i_in, max_i_in),

	  // clamp size at 0 so that invalid arguments (max < min-1)
	  // will give a "user-friendly" assertion failure below
	  storage_(
	     std::max(0, util::how_many_in_range(min_i_in,max_i_in))
		  ) // no comma
{
// empty constructor body
}

//*****************************************************************************

//
// This function prints an /array_1D<T>/ object.
// The output format is described in the comments in the .hh file.
//
template <typename T>
  void array_1D<T>::
       print_me(const char* const prefix /* = "" */,
		const char* const label /* = "" */,
		std::ostream& os /* = std::cout */)
	const
{
assert(prefix != nullptr);
assert(label != nullptr);
if (i_interval().is_empty())
	os << prefix << label << " = (empty)\n";
   else {
	const int N_prefix = std::strlen(prefix);

		for (int i = min_i() ; i <= max_i() ; ++i)
		{
		if (i == min_i())
			os << prefix;
		   else util::output_N_blanks(N_prefix, os);
		os << label << format("(%d) = ") % i;
		output_number(os, (*this)(i));
		os << "\n";
		}
	}
}

//*****************************************************************************

//
// This function constructs an  array_1D<bool>  object.
//
//template <>
  array_1D<bool>::array_1D(const int min_i_in, const int max_i_in)
	: boost::noncopyable(),
	  array_1D_subscripts(min_i_in, max_i_in),

	  // clamp size at 0 so that invalid arguments (max < min-1)
	  // will give a "user-friendly" assertion failure below
	  storage_(
	     std::max(0, util::how_many_in_range(min_i_in,max_i_in))
		  ) // no comma
{
// empty constructor body
}

//*****************************************************************************

//
// This function prints an /array_1D<bool>/ object.
// The output format is described in the comments in the .hh file.
//
//template <>
  void array_1D<bool>::
       print_me(const char* const prefix /* = "" */,
		const char* const label /* = "" */,
		std::ostream& os /* = std::cout */)
	const
{
assert(prefix != nullptr);
assert(label != nullptr);
if (i_interval().is_empty())
	os << prefix << label << " = (empty)\n";
   else {
	const int N_prefix = std::strlen(prefix);

		for (int i = min_i() ; i <= max_i() ; ++i)
		{
		if (i == min_i())
			os << prefix;
		   else util::output_N_blanks(N_prefix, os);
		os << label << format("(%d) = ") % i;
		os << util::name_of_bool((*this)(i));
		os << "\n";
		}
	}
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs an /array_2D/ object.
//
template <typename T>
  array_2D<T>::array_2D(const int min_i_in, const int max_i_in,
			const int min_j_in, const int max_j_in)
	: boost::noncopyable(),

	  // clamp size at 0 so that invalid arguments (max < min-1)
	  // will give a "user-friendly" assertion failure below
	  storage_( std::max(0,   util::how_many_in_range(min_i_in,max_i_in)
				* util::how_many_in_range(min_j_in,max_j_in)) ),

	  stride_i_(util::how_many_in_range(min_j_in,max_j_in)),
	  min_i_(min_i_in), max_i_(max_i_in),
	  min_j_(min_j_in), max_j_(max_j_in) // no comma
{
ctor_common();
}

//******************************************************************************

//
// This function is the common body for all /array_2D/ constructors
//
template <typename T>
  void array_2D<T>::ctor_common()
{
assert(max_i_ >= min_i_-1);
assert(max_j_ >= min_j_-1);
}

//*****************************************************************************

//
// This function prints an /array_2D<T>/ object.
// The output format is described in the comments in the .hh file.
//
template <typename T>
  void array_2D<T>::
       print_me(const char* const prefix /* = "" */,
		const char* const label /* = "" */,
		std::ostream& os /* = std::cout */)
	const
{
assert(prefix != nullptr);
assert(label != nullptr);
if (i_interval().is_empty())
	os << prefix << label << " = (empty)\n";
   else {
	const int N_prefix = std::strlen(prefix);

		for (int i = min_i() ; i <= max_i() ; ++i)
		{
		for (int j = min_j() ; j <= max_j() ; ++j)
		{
		if ((i == min_i()) && (j == min_j()))
			os << prefix;
		   else util::output_N_blanks(N_prefix, os);
		os << label << format("(%d,%d) = ") % i % j;
		output_number(os, (*this)(i,j));
		os << "\n";
		}
		}
	}
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs an /array_3D/ object.
//
template <typename T>
  array_3D<T>::array_3D(const int min_i_in, const int max_i_in,
			const int min_j_in, const int max_j_in,
			const int min_k_in, const int max_k_in)
	: boost::noncopyable(),

	  // clamp size at 0 so that invalid arguments (max < min-1)
	  // will give a "user-friendly" assertion failure below
	  storage_( std::max(0,   util::how_many_in_range(min_i_in,max_i_in)
				* util::how_many_in_range(min_j_in,max_j_in)
				* util::how_many_in_range(min_k_in,max_k_in)) ),

	  stride_i_(   util::how_many_in_range(min_j_in,max_j_in)
		     * util::how_many_in_range(min_k_in,max_k_in) ),
	  stride_j_(   util::how_many_in_range(min_k_in,max_k_in) ),

	  min_i_(min_i_in), max_i_(max_i_in),
	  min_j_(min_j_in), max_j_(max_j_in),
	  min_k_(min_k_in), max_k_(max_k_in) // no comma
{
ctor_common();
}

//******************************************************************************

//
// This function is the common body for all /array_3D/ constructors
//
template <typename T>
  void array_3D<T>::ctor_common()
{
assert(max_i_ >= min_i_-1);
assert(max_j_ >= min_j_-1);
assert(max_k_ >= min_k_-1);
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs an  array_4D  object.
//
template <typename T>
  array_4D<T>::array_4D(const int min_i_in, const int max_i_in,
			const int min_j_in, const int max_j_in,
			const int min_k_in, const int max_k_in,
			const int min_l_in, const int max_l_in)
	: boost::noncopyable(),

	  // clamp size at 0 so that invalid arguments (max < min-1)
	  // will give a "user-friendly" assertion failure below
	  storage_( std::max(0,   util::how_many_in_range(min_i_in,max_i_in)
				* util::how_many_in_range(min_j_in,max_j_in)
				* util::how_many_in_range(min_k_in,max_k_in)
				* util::how_many_in_range(min_l_in,max_l_in)) ),

	  stride_i_(   util::how_many_in_range(min_j_in,max_j_in)
		     * util::how_many_in_range(min_k_in,max_k_in)
		     * util::how_many_in_range(min_l_in,max_l_in) ),
	  stride_j_(   util::how_many_in_range(min_k_in,max_k_in)
		     * util::how_many_in_range(min_l_in,max_l_in) ),
	  stride_k_(   util::how_many_in_range(min_l_in,max_l_in) ),

	  min_i_(min_i_in), max_i_(max_i_in),
	  min_j_(min_j_in), max_j_(max_j_in),
	  min_k_(min_k_in), max_k_(max_k_in),
	  min_l_(min_l_in), max_l_(max_l_in) // no comma
{
ctor_common();
}

//******************************************************************************

//
// This function is the common body for all /array_4D/ constructors
//
template <typename T>
  void array_4D<T>::ctor_common()
{
assert(max_i_ >= min_i_-1);
assert(max_j_ >= min_j_-1);
assert(max_k_ >= min_k_-1);
assert(max_l_ >= min_l_-1);
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// *** template instantiations ***
//

// don't need to instantiate for /bool/ because we already have a
// template specialization for it
// template
//   class array_1D<             bool   >;
template
  class array_1D<             int    >;
template
  class array_1D<             double >;
template
  class array_1D<std::complex<double>>;
template
  class array_1D<             int *  >;
template
  class array_1D<             void *  >;
template
  class array_1D<util::gridfn<std::complex<double>> *>;

template
  class array_2D<             int    >;
template
  class array_2D<             double >;
template
  class array_2D<             void * >;
template
  class array_2D<std::complex<double>>;

template
  class array_3D<             double >;
template
  class array_3D<std::complex<double>>;

template
  class array_4D<             double >;
template
  class array_4D<std::complex<double>>;

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/array.hh <==
// array -- 1-and 2-dimensional arrays (indices need not be 0-origin)
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/array.hh,v 1.20 2024/06/21 07:25:54 jonathan Exp $
//
// array_1D_subscripts::
// array_1D<T>:: (generic template)
// array_1D<bool>:: (template specialization)
//
// array_2D:: (generic template)
// array_3D:: (generic template)
// array_4D:: (generic template)
//

#ifndef UTIL__ARRAY_HH
#define UTIL__ARRAY_HH

#include <cstddef>
#include <cassert>

#include <iostream>
#include <vector>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "interval.hh"

// everything in this file is inside this namespace
namespace util
	  {

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// The template class in this file represent 1-, 2-, and 3-dimensional
// contiguous array parameterized by the data type (which may be any
// value type).
//
// The array subscripts may be "offset", i.e., they need not start at zero.
// For the multidimensional case, the array is stored with row-major (C)
// storage layout, i.e. the last (row) index is contiguous in memory.
//
// These array objects cannot be copied or passed to functions by value;
// use pass by reference instead.
//
// Bugs: boost::multi_array provides a superset of this functionality.
//       On the other hand, it's vastly more complicated...
//
// /array_1D/ specializations/instantiations provided for:
//   bool			# specialization
//   int
//   double
//   std::complex<double>
//   int*
//   void*
//   util::gridfn<std::complex<double>>*	# provided via a forward
//						# declaration of /util::gridfn/
// FIXME: right now all the pointer instantiations use the generkc template;
//        it would be better if they all used a single inline template for /T*/,
//        forwarding to a /void*/ specialization
//
// /array_2D/ has instantiations provided for
//   int
//   double
//   std::complex<double>
//
// /array_3D/ has instantiations provided for
//   double
//   std::complex<double>
//
#ifndef NDEBUG
// Full bounds checking is done on all array accesses; the checks are
// all implemented via /assert()/.
#endif

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// /array_1D_subscripts/ is a helper class for /array_1D/.  In particular,
// /array_1D_subscripts/ defines the integer subscripting for /array_1D/.
//
class	array_1D_subscripts
	{
public:
	// array metadata
	int min_i() const { return min_i_; }
	int max_i() const { return max_i_; }
	util::interval i_interval() const
		{ return util::interval(min_i_, max_i_); }
	int N_i() const { return i_interval().N_points(); }

	// check if subscripts are valid
	bool is_valid_i(int i) const { return (i >= min_i_) && (i <= max_i_); }
	bool is_valid_subscript(int i) const { return is_valid_i(i); }

	// low-level subscripting functions:
	// these map i --> 0-origin 1-D array index
	// (dangerous, use with caution!)
	int subscript_unchecked(int i) const { return i - min_i_; }
	int subscript(int i) const
		{
		assert(is_valid_i(i));
		return subscript_unchecked(i);
		}


	//
	// ***** constructors, destructor *****
	//
public:
	// ... an empty array is specified by max_i_in = min_i_in-1
	array_1D_subscripts(int min_i_in, int max_i_in);

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	// min/max array bounds
	const int min_i_, max_i_;
	};

//******************************************************************************

//
// 1-dimensional contiguous array (vector).
//
template <typename T>
class	array_1D
	: public boost::noncopyable,
	  public array_1D_subscripts
	{
public:
	// normal-use access functions
	const T& operator()(int i) const { return storage_.at(subscript(i)); }
	      T& operator()(int i)       { return storage_.at(subscript(i)); }

	// print values to an already-open /std::ostream/
	// ... output format is:
	//        prefixlabel(1) = ...
	//              label(2) = ...
	//              label(3) = ...
	//             ...
	// ... each array element is output via /util::output_number()/
	void print_me(const char* prefix = "", const char* label = "",
		      std::ostream& os = std::cout)
		const;


	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	array_1D(int min_i_in, int max_i_in);
	array_1D(const util::interval& i_interval_in)
		: array_1D<T>(i_interval_in.min_i(), i_interval_in.max_i())
		{ /* empty constructor body */ }

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<T> storage_;
	};

//**************************************

//
// This class is a specialization of /array_1D<T>/ for /bool/.
// A specialization is necessary because our underlying /std::vector/
// container has a specialization for bit-packed storage, so we can't
// get a pointer to a single element.
//
// Our workaround is to use a std::vector<int>.
// This doesn't have exactly the right semantics for assignment
// (we directly assign the /bool/ to an /int/, which is ok, but then
// we return an /int &/ reference, rather than the desired /bool &/),
// but it should be close enough for our purposes.
//
template <>
class	array_1D<bool>
	: public boost::noncopyable,
	  public array_1D_subscripts
	{
public:
	// normal-use access functions
	bool operator()(int i) const
		{ return storage_.at(subscript(i)) != 0; }
	int& operator()(int i)
		{ return storage_.at(subscript(i)); }

	// print values to an already-open /std::ostream/
	// ... output format is:
	//        prefixlabel(1) = ...
	//              label(2) = ...
	//              label(3) = ...
	//             ...
	//     where each value is printed via /util::name_of_bool()/
	void print_me(const char* prefix = "", const char* label = "",
		      std::ostream& os = std::cout)
		const;

	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	array_1D(int min_i_in, int max_i_in);
	array_1D(const util::interval& i_interval_in)
		: array_1D<bool>(i_interval_in.min_i(), i_interval_in.max_i())
		{ /* empty constructor body */ }

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<int> storage_;
	};

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// 2-dimensional contiguous array (matrix)
//
template <typename T>
class	array_2D
	: public boost::noncopyable
	{
public:
	// array metadata
	int min_i() const { return min_i_; }
	int max_i() const { return max_i_; }
	int min_j() const { return min_j_; }
	int max_j() const { return max_j_; }
	util::interval i_interval() const
		{ return util::interval(min_i_, max_i_); }
	util::interval j_interval() const
		{ return util::interval(min_j_, max_j_); }
	int N_i() const { return util::how_many_in_range(min_i_, max_i_); }
	int N_j() const { return util::how_many_in_range(min_j_, max_j_); }

	// check if subscripts are valid
	bool is_valid_i(int i) const { return (i >= min_i_) && (i <= max_i_); }
	bool is_valid_j(int j) const { return (j >= min_j_) && (j <= max_j_); }
	bool is_valid_subscript(int i, int j) const
		{ return is_valid_i(i) && is_valid_j(j); }

	// low-level subscripting functions:
	// these map (i,j) --> 0-origin 1-D array index
	// (dangerous, use with caution!)
	int subscript_unchecked(int i, int j) const
		{ return (i - min_i_)*stride_i_ + (j - min_j_); }
	int subscript(int i, int j) const
		{
		// use separate assert() for i and j so any failure
		// message will pinpoint which index is at fault
		assert(is_valid_i(i));
		assert(is_valid_j(j));
		return subscript_unchecked(i,j);
		}

	// normal-use access functions
	const T& operator()(int i, int j) const
		{ return storage_.at(subscript(i,j)); }
	      T& operator()(int i, int j)
		{ return storage_.at(subscript(i,j)); }

	// print values to an already-open /std::ostream/
	// ... output format is:
	//        prefixlabel(1,1) = ...
	//              label(1,2) = ...
	//              label(1,3) = ...
	//             ...
	// ... each array element is output via /util::output_number()/
	void print_me(const char* prefix = "", const char* label = "",
		      std::ostream& os = std::cout)
		const;


	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	//     and/or                         max_j_in = min_j_in-1
	array_2D(int min_i_in, int max_i_in,
		 int min_j_in, int max_j_in);
	array_2D(const util::interval& i_interval_in,
		 const util::interval& j_interval_in)
		: array_2D(i_interval_in.min_i(), i_interval_in.max_i(),
			   j_interval_in.min_i(), j_interval_in.max_i())
		{ ctor_common(); }
private:
	// common body for all constructors
	void ctor_common();
public:

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<T> storage_;

	// subscripting info
	const int stride_i_;

	// min/max array bounds
	const int min_i_, max_i_;
	const int min_j_, max_j_;
	};

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// 3-dimensional contiguous array
//
template <typename T>
class	array_3D
	: public boost::noncopyable
	{
public:
	// array metadata
	int min_i() const { return min_i_; }
	int max_i() const { return max_i_; }
	int min_j() const { return min_j_; }
	int max_j() const { return max_j_; }
	int min_k() const { return min_k_; }
	int max_k() const { return max_k_; }
	util::interval i_interval() const
		{ return util::interval(min_i_, max_i_); }
	util::interval j_interval() const
		{ return util::interval(min_j_, max_j_); }
	util::interval k_interval() const
		{ return util::interval(min_k_, max_k_); }
	int N_i() const { return util::how_many_in_range(min_i_, max_i_); }
	int N_j() const { return util::how_many_in_range(min_j_, max_j_); }
	int N_k() const { return util::how_many_in_range(min_k_, max_k_); }

	// check if subscripts are valid
	bool is_valid_i(int i) const { return (i >= min_i_) && (i <= max_i_); }
	bool is_valid_j(int j) const { return (j >= min_j_) && (j <= max_j_); }
	bool is_valid_k(int k) const { return (k >= min_k_) && (k <= max_k_); }
	bool is_valid_subscript(int i, int j, int k) const
		{ return is_valid_i(i) && is_valid_j(j) && is_valid_k(k); }

	// low-level subscripting functions:
	// these map (i,j) --> 0-origin 1-D array index
	// (dangerous, use with caution!)
	int subscript_unchecked(int i, int j, int k) const
		{
		return   (i - min_i_)*stride_i_
		       + (j - min_j_)*stride_j_
		       + (k - min_k_);
		}
	int subscript(int i, int j, int k) const
		{
		// use separate assert() for i, j, k so any failure
		// message will pinpoint which index is at fault
		assert(is_valid_i(i));
		assert(is_valid_j(j));
		assert(is_valid_k(k));
		return subscript_unchecked(i,j,k);
		}

	// normal-use access functions
	const T& operator()(int i, int j, int k) const
		{ return storage_.at(subscript(i,j,k)); }
	      T& operator()(int i, int j, int k)
		{ return storage_.at(subscript(i,j,k)); }


	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	//     and/or                         max_j_in = min_j_in-1
	//     and/or                         max_k_in = min_k_in-1
	array_3D(int min_i_in, int max_i_in,
		 int min_j_in, int max_j_in,
		 int min_k_in, int max_k_in);
	array_3D(const util::interval& i_interval_in,
		 const util::interval& j_interval_in,
		 const util::interval& k_interval_in)
		: array_3D(i_interval_in.min_i(), i_interval_in.max_i(),
			   j_interval_in.min_i(), j_interval_in.max_i(),
			   k_interval_in.min_i(), k_interval_in.max_i())
		{ ctor_common(); }
private:
	// common body for all constructors
	void ctor_common();
public:

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<T> storage_;

	// subscripting info
	const int stride_i_;
	const int stride_j_;

	// min/max array bounds
	const int min_i_, max_i_;
	const int min_j_, max_j_;
	const int min_k_, max_k_;
	};

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// 4-dimensional contiguous array
//
template <typename T>
class	array_4D
	: public boost::noncopyable
	{
public:
	// array metadata
	int min_i() const { return min_i_; }
	int max_i() const { return max_i_; }
	int min_j() const { return min_j_; }
	int max_j() const { return max_j_; }
	int min_k() const { return min_k_; }
	int max_k() const { return max_k_; }
	int min_l() const { return min_l_; }
	int max_l() const { return max_l_; }
	util::interval i_interval() const
		{ return util::interval(min_i_, max_i_); }
	util::interval j_interval() const
		{ return util::interval(min_j_, max_j_); }
	util::interval k_interval() const
		{ return util::interval(min_k_, max_k_); }
	util::interval l_interval() const
		{ return util::interval(min_l_, max_l_); }
	int N_i() const { return util::how_many_in_range(min_i_, max_i_); }
	int N_j() const { return util::how_many_in_range(min_j_, max_j_); }
	int N_k() const { return util::how_many_in_range(min_k_, max_k_); }
	int N_l() const { return util::how_many_in_range(min_l_, max_l_); }

	// check if subscripts are valid
	bool is_valid_i(int i) const { return (i >= min_i_) && (i <= max_i_); }
	bool is_valid_j(int j) const { return (j >= min_j_) && (j <= max_j_); }
	bool is_valid_k(int k) const { return (k >= min_k_) && (k <= max_k_); }
	bool is_valid_l(int l) const { return (l >= min_l_) && (l <= max_l_); }
	bool is_valid_subscript(int i, int j, int k, int l) const
		{
		return    is_valid_i(i) && is_valid_j(j)
		       && is_valid_k(k) && is_valid_l(l);
		}

	// low-level subscripting functions:
	// these map (i,j) --> 0-origin 1-D array index
	// (dangerous, use with caution!)
	int subscript_unchecked(int i, int j, int k, int l) const
		{
		return   (i - min_i_)*stride_i_
		       + (j - min_j_)*stride_j_
		       + (k - min_k_)*stride_k_
		       + (l - min_l_);
		}
	int subscript(int i, int j, int k, int l) const
		{
		// use separate assert() for i, j, k, l so any failure
		// message will pinpoint which index is at fault
		assert(is_valid_i(i));
		assert(is_valid_j(j));
		assert(is_valid_k(k));
		assert(is_valid_l(l));
		return subscript_unchecked(i,j,k,l);
		}

	// normal-use access functions
	const T& operator()(int i, int j, int k, int l) const
		{ return storage_.at(subscript(i,j,k,l)); }
	      T& operator()(int i, int j, int k, int l)
		{ return storage_.at(subscript(i,j,k,l)); }


	//
	// ***** constructors, destructor *****
	//
public:
	// newly-constructed array elements are initialized to T(0)
	// ... an empty array is specified by max_i_in = min_i_in-1
	//     and/or                         max_j_in = min_j_in-1
	//     and/or                         max_k_in = min_k_in-1
	//     and/or                         max_l_in = min_l_in-1
	array_4D(int min_i_in, int max_i_in,
		 int min_j_in, int max_j_in,
		 int min_k_in, int max_k_in,
		 int min_l_in, int max_l_in);
	array_4D(const util::interval& i_interval_in,
		 const util::interval& j_interval_in,
		 const util::interval& k_interval_in,
		 const util::interval& l_interval_in)
		: array_4D(i_interval_in.min_i(), i_interval_in.max_i(),
			   j_interval_in.min_i(), j_interval_in.max_i(),
			   k_interval_in.min_i(), k_interval_in.max_i(),
			   l_interval_in.min_i(), l_interval_in.max_i())
		{ ctor_common(); }
private:
	// common body for all constructors
	void ctor_common();
public:

	// default compiler-generated destructor is ok


	//
	// ***** data *****
	//
private:
	std::vector<T> storage_;

	// subscripting info
	const int stride_i_;
	const int stride_j_;
	const int stride_k_;

	// min/max array bounds
	const int min_i_, max_i_;
	const int min_j_, max_j_;
	const int min_k_, max_k_;
	const int min_l_, max_l_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__ARRAY_HH


==> anc/smp-v8.10.23/src/util/extrapolate.maple <==
# compute polynomial extrapolation coefficients
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/extrapolate.maple,v 1.1 2022/05/23 03:11:46 jonathan Exp $

# N = 1 (2-point)
CurveFitting[PolynomialInterpolation]([0,1],[f0,f1],x);
fn := unapply(%, x);
fn(-1);
fn(-2);
fn(-3);
fn(-4);
fn(-5);

# N = 2 (3-point)
CurveFitting[PolynomialInterpolation]([0,1,2],[f0,f1,f2],x);
fn := unapply(%, x);
fn(-1);
fn(-2);
fn(-3);
fn(-4);
fn(-5);

# N = 3 (4-point)
CurveFitting[PolynomialInterpolation]([0,1,2,3],[f0,f1,f2,f3],x);
fn := unapply(%, x);
fn(-1);
fn(-2);
fn(-3);
fn(-4);
fn(-5);

# N = 4 (5-point)
CurveFitting[PolynomialInterpolation]([0,1,2,3,4],[f0,f1,f2,f3,f4],x);
fn := unapply(%, x);
fn(-1);
fn(-2);
fn(-3);
fn(-4);
fn(-5);

# N = 5 (6-point)
CurveFitting[PolynomialInterpolation]([0,1,2,3,4,5],[f0,f1,f2,f3,f4,f5],x);
fn := unapply(%, x);
fn(-1);
fn(-2);
fn(-3);
fn(-4);
fn(-5);


==> anc/smp-v8.10.23/src/util/extrapolate.out <==
RedHat v <9 or other Linux present, starting standard mode...
    |\^/|     Maple 7 (IBM INTEL LINUX)
._|\|   |/|_. Copyright (c) 2001 by Waterloo Maple Inc.
 \  MAPLE  /  All rights reserved. Maple is a registered trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
# compute polynomial extrapolation coefficients
# $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/extrapolate.out,v 1.1 2022/05/23 03:11:46 jonathan Exp $
> 
# N = 1 (2-point)
> CurveFitting[PolynomialInterpolation]([0,1],[f0,f1],x);
                                (f1 - f0) x + f0

> fn := unapply(%, x);
                          fn := x -> (f1 - f0) x + f0

> fn(-1);
                                   -f1 + 2 f0

> fn(-2);
                                  -2 f1 + 3 f0

> fn(-3);
                                  -3 f1 + 4 f0

> fn(-4);
                                  -4 f1 + 5 f0

> fn(-5);
                                  -5 f1 + 6 f0

> 
# N = 2 (3-point)
> CurveFitting[PolynomialInterpolation]([0,1,2],[f0,f1,f2],x);
                                 2
         (1/2 f2 - f1 + 1/2 f0) x  + (- 1/2 f2 + 2 f1 - 3/2 f0) x + f0

> fn := unapply(%, x);
                                       2
    fn := x -> (1/2 f2 - f1 + 1/2 f0) x  + (- 1/2 f2 + 2 f1 - 3/2 f0) x + f0

> fn(-1);
                                f2 - 3 f1 + 3 f0

> fn(-2);
                               3 f2 - 8 f1 + 6 f0

> fn(-3);
                              6 f2 - 15 f1 + 10 f0

> fn(-4);
                             10 f2 - 24 f1 + 15 f0

> fn(-5);
                             15 f2 - 35 f1 + 21 f0

> 
# N = 3 (4-point)
> CurveFitting[PolynomialInterpolation]([0,1,2,3],[f0,f1,f2,f3],x);
                                     3                                    2
(1/6 f3 - 1/2 f2 + 1/2 f1 - 1/6 f0) x  + (- 1/2 f3 + f0 - 5/2 f1 + 2 f2) x

     + (- 3/2 f2 + 1/3 f3 - 11/6 f0 + 3 f1) x + f0

> fn := unapply(%, x);
                                                3
fn := x -> (1/6 f3 - 1/2 f2 + 1/2 f1 - 1/6 f0) x

                                        2
     + (- 1/2 f3 + f0 - 5/2 f1 + 2 f2) x

     + (- 3/2 f2 + 1/3 f3 - 11/6 f0 + 3 f1) x + f0

> fn(-1);
                            -f3 + 4 f2 - 6 f1 + 4 f0

> fn(-2);
                         -4 f3 + 15 f2 - 20 f1 + 10 f0

> fn(-3);
                         -10 f3 + 36 f2 - 45 f1 + 20 f0

> fn(-4);
                         -20 f3 + 70 f2 - 84 f1 + 35 f0

> fn(-5);
                        -35 f3 + 120 f2 - 140 f1 + 56 f0

> 
# N = 4 (5-point)
> CurveFitting[PolynomialInterpolation]([0,1,2,3,4],[f0,f1,f2,f3,f4],x);
                                                4
(1/24 f4 - 1/6 f3 + 1/4 f2 + 1/24 f0 - 1/6 f1) x

                                                    3
     + (3/2 f1 + 7/6 f3 - 2 f2 - 1/4 f4 - 5/12 f0) x

       /            35                11            \  2
     + |- 13/3 f1 + -- f0 + 19/4 f2 + -- f4 - 7/3 f3| x
       \            24                24            /

       /  25                                   \
     + |- -- f0 + 4 f1 - 1/4 f4 - 3 f2 + 4/3 f3| x + f0
       \  12                                   /

> fn := unapply(%, x);
                                                           4
fn := x -> (1/24 f4 - 1/6 f3 + 1/4 f2 + 1/24 f0 - 1/6 f1) x

                                                    3
     + (3/2 f1 + 7/6 f3 - 2 f2 - 1/4 f4 - 5/12 f0) x

       /            35                11            \  2
     + |- 13/3 f1 + -- f0 + 19/4 f2 + -- f4 - 7/3 f3| x
       \            24                24            /

       /  25                                   \
     + |- -- f0 + 4 f1 - 1/4 f4 - 3 f2 + 4/3 f3| x + f0
       \  12                                   /

> fn(-1);
                        f4 - 5 f3 + 10 f2 + 5 f0 - 10 f1

> fn(-2);
                      5 f4 - 24 f3 + 45 f2 + 15 f0 - 40 f1

> fn(-3);
                    15 f4 - 70 f3 + 126 f2 + 35 f0 - 105 f1

> fn(-4);
                    35 f4 - 160 f3 + 280 f2 + 70 f0 - 224 f1

> fn(-5);
                   70 f4 - 315 f3 + 540 f2 + 126 f0 - 420 f1

> 
# N = 5 (6-point)
> CurveFitting[PolynomialInterpolation]([0,1,2,3,4,5],[f0,f1,f2,f3,f4,f5],x);
                                                               5
(1/120 f5 - 1/24 f4 + 1/12 f3 + 1/24 f1 - 1/12 f2 - 1/120 f0) x

       /      11      13                                \  4
     + |-f3 + -- f4 + -- f2 - 7/12 f1 + 1/8 f0 - 1/12 f5| x
       \      24      12                                /

       /71      17      59      41      49             \  3
     + |-- f1 - -- f0 - -- f2 - -- f4 + -- f3 + 7/24 f5| x
       \24      24      12      24      12             /

       /          107      77      61                       \  2
     + |15/8 f0 + --- f2 - -- f1 + -- f4 - 5/12 f5 - 13/2 f3| x
       \          12       12      24                       /

       /       137                                      \
     + |5 f1 - --- f0 - 5 f2 + 1/5 f5 - 5/4 f4 + 10/3 f3| x + f0
       \       60                                       /

> fn := unapply(%, x);
                                                                          5
fn := x -> (1/120 f5 - 1/24 f4 + 1/12 f3 + 1/24 f1 - 1/12 f2 - 1/120 f0) x

       /      11      13                                \  4
     + |-f3 + -- f4 + -- f2 - 7/12 f1 + 1/8 f0 - 1/12 f5| x
       \      24      12                                /

       /71      17      59      41      49             \  3
     + |-- f1 - -- f0 - -- f2 - -- f4 + -- f3 + 7/24 f5| x
       \24      24      12      24      12             /

       /          107      77      61                       \  2
     + |15/8 f0 + --- f2 - -- f1 + -- f4 - 5/12 f5 - 13/2 f3| x
       \          12       12      24                       /

       /       137                                      \
     + |5 f1 - --- f0 - 5 f2 + 1/5 f5 - 5/4 f4 + 10/3 f3| x + f0
       \       60                                       /

> fn(-1);
                    6 f0 - 15 f1 + 20 f2 - 15 f3 + 6 f4 - f5

> fn(-2);
                 21 f0 - 70 f1 + 105 f2 - 84 f3 + 35 f4 - 6 f5

> fn(-3);
               56 f0 - 210 f1 + 336 f2 - 280 f3 + 120 f4 - 21 f5

> fn(-4);
               126 f0 - 504 f1 + 840 f2 - 720 f3 + 315 f4 - 56 f5

> fn(-5);
             252 f0 - 1050 f1 + 1800 f2 - 1575 f3 + 700 f4 - 126 f5

> quit
bytes used=326952, alloc=327620, time=0.02


==> anc/smp-v8.10.23/src/util/finite_diff.cc <==
// finite_diff -- finite-differencing functions
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/finite_diff.cc,v 1.5 2026/01/01 21:41:49 jonathan Exp $

//
// interpolate_order4_data_at_01234
// partial_x_4th_order_non_grid_centered
// partial_x_4th_order_non_grid_offset_p2
// *** template instantiations ***
//

#include <complex>

#include "util.hh"
#include "finite_diff.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function interpolates a smooth function to a non-grid point /x/
// using a 4th order interpolating polynomial.  The input data are the
// values of /f/ at x=0,1,2,3,4.
//
// The Maple code & output to derive the interpolation formula is:
// > xdata := [ 0,  +1,  +2,  +3, +4];
//                             xdata := [0, 1, 2, 3, 4]
// 
// > ydata := [f0, fp1, fp2, fp3, fp4];
//                        ydata := [f0, fp1, fp2, fp3, fp4]
// 
// > P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
//      /fp4   fp3   fp2    f0    fp1\  4
// P := |--- - --- + --- + ---- - ---| x
//      \24     6     4     24     6 /
// 
//        /3 fp1   5 f0           7 fp3   fp4\  3
//      + |----- - ---- - 2 fp2 + ----- - ---| x
//        \  2      12              6      4 /
// 
//        /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\  2
//      + |- ------ + ----- + ------ - ----- + ------| x
//        \    3       24       4        3       24  /
// 
//        /  25 f0                   4 fp3   fp4\
//      + |- ----- + 4 fp1 - 3 fp2 + ----- - ---| x + f0
//        \   12                       3      4 /
//
template <typename T, typename fp>
  T interpolate_order4_data_at_01234(fp x,
                                     T f0, T fp1, T fp2, T fp3, T fp4)
{
const T coeff_x4
  =   ( 1./24.)*f0 - ( 1./6.)*fp1 + ( 1./4.)*fp2 - (1./6.)*fp3 + ( 1./24.)*fp4;
const T coeff_x3
  = - ( 5./12.)*f0 + ( 3./2.)*fp1 -   2.    *fp2 + (7./6.)*fp3 - ( 1./ 4.)*fp4;
const T coeff_x2
  =   (35./24.)*f0 - (13./3.)*fp1 + (19./4.)*fp2 - (7./3.)*fp3 + (11./24.)*fp4;
const T coeff_x
  = - (25./12.)*f0 +   4.    *fp1 -   3.    *fp2 + (4./3.)*fp3 - ( 1./ 4.)*fp4;
const T coeff_1
  =             f0;

return (((coeff_x4*x + coeff_x3)*x + coeff_x2)*x + coeff_x)*x + coeff_1;
}

//******************************************************************************

//
// This function computes (estimates) the 1st derivative of a smooth
// function /f/ at a generic (i.e., in general non-grid) point /x/,
// using a 4th order interpolating polynomial.  The input data are
// the values of /f/ at x=-2,-1,0,1,+2.
//
// ... typically x in (-1/2,+1/2), but this isn't actually required
//
// The Maple output for these coefficients is:
//
//                             /fp2   fp1    f0    fm2   fm1\  3
// "1st derivative at x is", 4 |--- - --- + ---- + --- - ---| x
//                             \24     6     4     24     6 /
//
//          /fp2   fp1   fm1   fm2\  2     /2 fp1   5 f0   2 fm1   fp2   fm2\
//      + 3 |--- - --- + --- - ---| x  + 2 |----- - ---- + ----- - --- - ---| x
//          \12     6     6    12 /        \  3      4       3     24    24 /
//
//        2 fp1   2 fm1   fp2   fm2
//      + ----- - ----- - --- + ---
//          3       3     12    12
//
template <typename T, typename fp>
  T partial_x_4th_order_non_grid_centered(fp inverse_dx, fp x,
                                          T fm2, T fm1, T f0, T fp1, T fp2)
{
const T coeff_x3 =            f0 - (4./6.)*(fm1+fp1) + (4./24.)*(fm2+fp2);
const T coeff_x2 =                 (3./6.)*(fm1-fp1) + (3./12.)*(fp2-fm2);
const T coeff_x  = - (10./4.)*f0 + (4./3.)*(fm1+fp1) - (2./24.)*(fm2+fp2);
const T coeff_1  =                 (2./3.)*(fp1-fm1) + (1./12.)*(fm2-fp2);

return inverse_dx * (((coeff_x3*x + coeff_x2)*x + coeff_x)*x + coeff_1);
}

//******************************************************************************

//
// This function computes (estimates) the 1st derivative of a smooth
// function /f/ at a generic (i.e., in general non-grid) point /x/,
// using a 4th order interpolating polynomial.  The input data are
// the values of /f/ at x=0,1,2,3,4.
//
// ... typically x in (-1,0), but this isn't actually required
//
// The Maple output for these coefficients is:
//
//                             /fp4   fp3   fp2    f0    fp1\  3
// "1st derivative at x is", 4 |--- - --- + --- + ---- - ---| x
//                             \24     6     4     24     6 /
//
//          /3 fp1   5 f0           7 fp3   fp4\  2
//      + 3 |----- - ---- - 2 fp2 + ----- - ---| x
//          \  2      12              6      4 /
//
//          /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\     25 f0
//      + 2 |- ------ + ----- + ------ - ----- + ------| x - ----- + 4 fp1 - 3 fp2
//          \    3       24       4        3       24  /      12
//
//        4 fp3   fp4
//      + ----- - ---
//          3      4
//
template <typename T, typename fp>
  T partial_x_4th_order_non_grid_offset_p2(fp inverse_dx, fp x,
                                           T f0, T fp1, T fp2, T fp3, T fp4)
{
const T K3
  =   ( 1./24.)*f0 - ( 1./6.)*fp1 + ( 1./4.)*fp2 - (1./6.)*fp3 + ( 1./24.)*fp4;
const T K2
  = - ( 5./12.)*f0 + ( 3./2.)*fp1 -   2.    *fp2 + (7./6.)*fp3 - ( 1./ 4.)*fp4;
const T K1
  =   (35./24.)*f0 - (13./3.)*fp1 + (19./4.)*fp2 - (7./3.)*fp3 + (11./24.)*fp4;
const T coeff_x3 = 4.0 * K3;
const T coeff_x2 = 3.0 * K2;
const T coeff_x  = 2.0 * K1;
const T coeff_1
  = - (25./12.)*f0 +   4.    *fp1 -  3.     *fp2 + (4./3.)*fp3 - ( 1./ 4.)*fp4;

return inverse_dx * (((coeff_x3*x + coeff_x2)*x + coeff_x)*x + coeff_1);
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  double interpolate_order4_data_at_01234
		(double x,
		 double f0, double fp1, double fp2, double fp3, double fp4);
template
  std::complex<double>
    interpolate_order4_data_at_01234
		(double x,
		 std::complex<double> f0,
		 std::complex<double> fp1,
		 std::complex<double> fp2,
		 std::complex<double> fp3,
		 std::complex<double> fp4);

template
  double partial_x_4th_order_non_grid_centered
		(double inverse_dx, double x,
		 double fm2, double fm1, double f0, double fp1, double fp2);
template
  std::complex<double>
    partial_x_4th_order_non_grid_centered
		(double inverse_dx, double x,
		 std::complex<double> fm2,
		 std::complex<double> fm1,
		 std::complex<double> f0,
		 std::complex<double> fp1,
		 std::complex<double> fp2);
template
  double partial_x_4th_order_non_grid_offset_p2
		(double inverse_dx, double x,
		 double f0, double fp1, double fp2, double fp3, double fp4);
template
  std::complex<double>
    partial_x_4th_order_non_grid_offset_p2
		(double inverse_dx, double x,
		 std::complex<double> f0,
		 std::complex<double> fp1,
		 std::complex<double> fp2,
		 std::complex<double> fp3,
		 std::complex<double> fp4);

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/finite_diff.hh <==
// finite_diff -- finite-differencing functions
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/finite_diff.hh,v 1.11 2024/01/21 08:20:46 jonathan Exp $

#ifndef UTIL__FINITE_DIFF_HH
#define UTIL__FINITE_DIFF_HH

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions perform finite differencing of type-T values defined
// on a uniformly spaced 1-D grid.  See finite_diff.{maple,out} in this
// directory for derivations of the coefficients.
//
// These functions are all templated on T and fp, where:
// T is the datatype of the values being finite differenced
//   (e.g. fp or std::complex<fp>)
// fp is a real numeric datatype of appropriate precision, used for the
//    grid spacing; usually this is /double/
//

//
// For purposes of naming the function arguments, and using Maple to derive
// formulas & generate code, we conceptualize all of these functions as using
// a unit grid spacing.  All our interpolation operators are scale-invariant,
// so the actual value of the grid spacing dx doesn't matter.  For derivative
// operators, the functions all multiply the final computed derivatives by
// inverse_dx or util::pow2(inverse_dx) as appropriate.
//

//
// We define the radius of a molecule to be the maximum distance (in grid
// points) between the evaluation point and any input point.  More generally,
// we define the {plus,minus} radius to be this maximum distance for molecule
// input points to the {increasing,decreasing}-grid-point-index ({right,left})
// side of the evaluation point.  For example, the molecule
//   out[k] = c_m1*in[k-1] + c_0*in[k] + c_p1*in[k+1] + c_p2*in[k+2]
// has radius_minus = 1 and radius_plus = 2.
//
// If a molecule's evaluation point lies *outside* the set of input points,
// we call this an "external" molecule, and define the {min,max} molecule
// radius to be the {min,max} distance (in grid points) between the evaluation
// point and any input point.  For example, the external molecule
//   out[k] = c_p1*in[k+1] + c_p2*in[k+2] + c_p3*in[k+3] + c_p4*in[k+4]
// has min radius 1 and max radius 4.
//
// We define the "offset" of a molecule as follows:
// * A centered molecule is (by definition) one with
//   radius_minus = radius_plus
// * A molecule is said to have offset k > 0 if
//     radius_minus  = radius_minus_of_centered_molecule - k
//     radius_plus  >= radius_plus_of_centered_molecule
// * A molecule is said to have offset k < 0 if
//     radius_plus   = radius_plus_of_centered_molecule - k
//     radius_minus >= radius_minus_of_centered_molecule
// For example, if a centered molecule has radius 3, then
// * an offset +1 molecule has radius_minus = 2 and radius_plus >= 3
// * an offset -1 molecule has radius_plus = 2 and radius_minus >= 3.
//

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** 1st derivatives *****
//

//**************************************

//
// 2nd order (3-point) molecules
//

// centered molecule
template <typename T, typename fp>
  inline
  T partial_x_2nd_order_centered(fp inverse_dx,
				 T fm1, T /* f0 */, T fp1)
	{
	return (1.0/fp(2.0)) * inverse_dx * (fp1 - fm1);
	}
inline constexpr
  int partial_x_2nd_order_centered_radius() noexcept { return 1; }

//**************************************

//
// 4th order (5-point) molecules
//

// centered molecule
template <typename T, typename fp>
  inline
  T partial_x_4th_order_centered(fp inverse_dx,
				 T fm2, T fm1, T /* f0 */, T fp1, T fp2)
	{
	return (1.0/fp(12.0)) * inverse_dx * (fm2 - 8.0*fm1 + 8.0*fp1 - fp2);
	}
inline constexpr
  int partial_x_4th_order_centered_radius() noexcept { return 2; }

// centered molecule, evaluating at non-grid point /x/
// ... typically x in [-1/2, +1/2], but this isn't actually required
template <typename T, typename fp>
  T partial_x_4th_order_non_grid_centered(fp inverse_dx, fp x,
					  T fm2, T fm1, T f0, T fp1, T fp2);
inline constexpr
  int partial_x_4th_order_non_grid_centered_radius() noexcept { return 2; }

// offset +1 molecule
template <typename T, typename fp>
  inline
  T partial_x_4th_order_offset_p1(fp inverse_dx,
				  T fm1, T f0, T fp1, T fp2, T fp3)
	{
	return (1.0/fp(12.0)) * inverse_dx
			      * (-3.0*fm1 - 10.0*f0 + 18.0*fp1 - 6.0*fp2 + fp3);
	}
inline constexpr
  int partial_x_4th_order_offset_p1_radius_minus() noexcept { return 1; }
inline constexpr
  int partial_x_4th_order_offset_p1_radius_plus () noexcept { return 3; }

// offset -1 molecule
template <typename T, typename fp>
  inline
  T partial_x_4th_order_offset_m1(fp inverse_dx,
				  T fm3, T fm2, T fm1, T f0, T fp1)
	{
	return (1.0/fp(12.0)) * inverse_dx
			      * (-fm3 + 6.0*fm2 - 18.0*fm1 + 10.0*f0 + 3.0*fp1);
	}
inline constexpr
  int partial_x_4th_order_offset_m1_radius_minus() noexcept { return 3; }
inline constexpr
  int partial_x_4th_order_offset_m1_radius_plus () noexcept { return 1; }

// offset +2 molecule
template <typename T, typename fp>
  inline
  T partial_x_4th_order_offset_p2(fp inverse_dx,
				  T f0, T fp1, T fp2, T fp3, T fp4)
	{
	return inverse_dx
	       * ( - (25.0/12.0)*f0  +  4.0     *fp1
		   -   3.0      *fp2 + (4.0/3.0)*fp3 - (1.0/4.0)*fp4 );
	}
inline constexpr
  int partial_x_4th_order_offset_p2_radius_minus() noexcept { return 0; }
inline constexpr
  int partial_x_4th_order_offset_p2_radius_plus () noexcept { return 4; }

// offset -2 molecule
template <typename T, typename fp>
  inline
  T partial_x_4th_order_offset_m2(fp inverse_dx,
				  T fm4, T fm3, T fm2, T fm1, T f0)
	{
	return inverse_dx
	       * (   (1.0/4.0)*fm4 - (4.0/3.0)*fm3
		   +  3.0     *fm2 -  4.0     *fm1 + (25.0/12.0)*f0 );
	}
inline constexpr
  int partial_x_4th_order_offset_m2_radius_minus() noexcept { return 4; }
inline constexpr
  int partial_x_4th_order_offset_m2_radius_plus () noexcept { return 0; }

//**************************************

//
// interpolation
//

// interpolate to non-grid point /x/
// using 4th order interpolating polynomial, data at 0,1,2,3,4
template <typename T, typename fp>
  T interpolate_order4_data_at_01234(fp x,
				     T f0, T fp1, T fp2, T fp3, T fp4);

// interpolate to non-grid point /x/
// using 4th order interpolating polynomial, data at -4,-3,-2,-1,0
template <typename T, typename fp>
  inline
  T interpolate_order4_data_at_m43210(fp x,
				      T fm4, T fm3, T fm2, T fm1, T f0)
	{
	return interpolate_order4_data_at_01234(-x,
						f0, fm1, fm2, fm3, fm4);
	}

// estimate 1st derivative at non-grid point /x/
// using 4th order interpolating polynomial, data at 0,1,2,3,4
template <typename T, typename fp>
  T partial_x_4th_order_non_grid_offset_p2(fp inverse_dx, fp x,
					   T f0, T fp1, T fp2, T fp3, T fp4);
inline constexpr
  int partial_x_4th_order_non_grid_offset_p2_radius_minus() noexcept
	{ return 0; }
inline constexpr
  int partial_x_4th_order_non_grid_offset_p2_radius_plus () noexcept
	{ return 4; }

// estimate 1st derivative at non-grid point /x/
// using 4th order interpolating polynomial, data at -4,-3,-2,-1,0
template <typename T, typename fp>
  inline
  T partial_x_4th_order_non_grid_offset_m2(fp inverse_dx, fp x,
					   T fm4, T fm3, T fm2, T fm1, T f0)
	{
	return - partial_x_4th_order_non_grid_offset_p2(inverse_dx, -x,
						        f0, fm1, fm2, fm3, fm4);
	}
inline constexpr
  int partial_x_4th_order_non_grid_offset_m2_radius_minus() noexcept
	{ return 4; }
inline constexpr
  int partial_x_4th_order_non_grid_offset_m2_radius_plus () noexcept
	{ return 0; }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** 2nd derivatives *****
//

// centered molecule
template <typename T, typename fp>
  inline
  T partial_xx_2nd_order_centered(fp inverse_dx,
				  T fm1, T f0, T fp1)
	{
	return pow2(inverse_dx) * (fm1 - 2.0*f0 + fp1);
	}
inline constexpr
  int partial_xx_2nd_order_centered_radius() noexcept { return 1; }

//**************************************

//
// 4th order (5-point) molecules
//

// centered molecule
template <typename T, typename fp>
  inline
  T partial_xx_4th_order_centered(fp inverse_dx,
				  T fm2, T fm1, T f0, T fp1, T fp2)
	{
	return (1.0/fp(12.0)) * pow2(inverse_dx)
			      * (-fm2 + 16.0*fm1 - 30.0*f0 + 16.0*fp1 - fp2);
	}
inline constexpr
  int partial_xx_4th_order_centered_radius() noexcept { return 2; }

// offset +1 molecule
// ... this needs to be 6-point in order to get 2nd order accuracy
template <typename T, typename fp>
  inline
  T partial_xx_4th_order_offset_p1(fp inverse_dx,
				   T fm1, T f0 , T fp1, T fp2, T fp3, T fp4)
	{
	return pow2(inverse_dx)
	       * (   (5.0/6.0)*fm1 - (5.0/4.0)*f0  - (1.0/ 3.0)*fp1
		   + (7.0/6.0)*fp2 - (1.0/2.0)*fp3 + (1.0/12.0)*fp4   );
	}
inline constexpr
  int partial_xx_4th_order_offset_p1_radius_minus() noexcept { return 1; }
inline constexpr
  int partial_xx_4th_order_offset_p1_radius_plus () noexcept { return 4; }

// offset -1 molecule
// ... this needs to be 6-point in order to get 2nd order accuracy
template <typename T, typename fp>
  inline
  T partial_xx_4th_order_offset_m1(fp inverse_dx,
				   T fm4, T fm3, T fm2, T fm1, T f0 , T fp1)
	{
	return pow2(inverse_dx)
	       * (   (1.0/12.0)*fm4 - (1.0/2.0)*fm3 + (7.0/6.0)*fm2
		   - (1.0/ 3.0)*fm1 - (5.0/4.0)*f0  + (5.0/6.0)*fp1   );
	}
inline constexpr
  int partial_xx_4th_order_offset_m1_radius_minus() noexcept { return 4; }
inline constexpr
  int partial_xx_4th_order_offset_m1_radius_plus () noexcept { return 1; }

// offset +2 molecule
// ... this needs to be 6-point in order to get 2nd order accuracy
template <typename T, typename fp>
  inline
  T partial_xx_4th_order_offset_p2(fp inverse_dx,
				   T f0 , T fp1, T fp2, T fp3, T fp4, T fp5)
	{
	return pow2(inverse_dx)
	       * (   (15.0/4.0)*f0  - (77.0/ 6.0)*fp1 + (107.0/6.0)*fp2
		   -  13.0     *fp3 + (61.0/12.0)*fp4 - (  5.0/6.0)*fp5  );
	}
inline constexpr
  int partial_xx_4th_order_offset_p2_radius_minus() noexcept { return 0; }
inline constexpr
  int partial_xx_4th_order_offset_p2_radius_plus () noexcept { return 5; }

// offset -2 molecule
// ... this needs to be 6-point in order to get 2nd order accuracy
template <typename T, typename fp>
  inline
  T partial_xx_4th_order_offset_m2(fp inverse_dx,
				   T fm5, T fm4, T fm3, T fm2, T fm1, T f0)
	{
	return pow2(inverse_dx)
	       * ( - (  5.0/6.0)*fm5 + (61.0/12.0)*fm4 -  13.0     *fm3
		   + (107.0/6.0)*fm2 - (77.0/ 6.0)*fm1 + (15.0/4.0)*f0   );
	}
inline constexpr
  int partial_xx_4th_order_offset_m2_radius_minus() noexcept { return 5; }
inline constexpr
  int partial_xx_4th_order_offset_m2_radius_plus () noexcept { return 0; }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** dissipation *****
//

//
// 6th-order Kreiss-Oliger dissipation molecule
//
// coefficients from Rinne, CQG 27, 035014 = arXiv:0910.0139, equation (C.8)
//
// this molecule computes $\frac{h^5}{64} D_+^3 D_-^3$
//
template <typename T, typename fp>
  inline
  T Kreiss_Oliger_dissipation_6th_order_centered(fp inverse_dx,
						 T fm3, T fm2, T fm1,
						 T f0,
						 T fp1, T fp2, T fp3)
	{
	return (1.0/fp(64.0)) * inverse_dx
	       * ((fm3+fp3) - 6.0*(fm2+fp2) + 15.0*(fm1+fp1) - 20.0*f0);
	}
inline constexpr
  int Kreiss_Oliger_dissipation_6th_order_centered_radius() noexcept
	{ return 3; }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** max finite differencing radia *****
//

// max radius of any partial-derivative operator (partial_x or partial_xx)
inline constexpr
  int max_dx_or_dxx_2nd_order_centered_radius() noexcept
	{
	return std::max(partial_x_2nd_order_centered_radius(),
			partial_xx_2nd_order_centered_radius());
	}
inline constexpr
  int max_dx_or_dxx_4th_order_centered_radius() noexcept
	{
	return std::max(partial_x_4th_order_centered_radius(),
			partial_xx_4th_order_centered_radius());
	}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** extrapolation *****
//

//
// Given values of a smooth function at the points 0, 1, 2, ...,
// the following functions extrapolate f(-1), f(-2), f(-3), ...
// using various orders of Lagrange polynomial extraction.
// (In other words, the "order" is defined to be the degree of the
// extrapolating polynomial.)
//
// The X_to_mY in the function name abbreviates:
// * X is the set of input grid points
// * Y is the (negative) output grid point, i.e., the point where we're
//   "extrapolating to", i.e., where the Lagrange polynomial interpolant
//   is evaluated
//
// The coefficients are from "./extrapolate.{maple,out}",
// which are in turn copied from
//   ~/cactus/Cactus/arrangements/AEIDevelopment/BoundaryOperations/src/
// (with timestamps of 2004-12-24 on my computer, and the computations
// done using Maple version 7!).
//
// For these templates, T may be any datatype supporting the operations
//     real * T --> T
//     T + T --> T
//     T - T --> T
// (possibly with user-defined operator+ and/or operator*)
//

// order 0 = just copy the function value
template <typename T>
  T extrapolate_order0_0_to_m1(const T& f0) { return f0; }
template <typename T>
  T extrapolate_order0_0_to_m2(const T& f0) { return f0; }
template <typename T>
  T extrapolate_order0_0_to_m3(const T& f0) { return f0; }

// order 1 = linear extrapolate using data at 0,1
template <typename T>
  T extrapolate_order1_01_to_m1(const T& f0, const T& f1)
	{ return -f1 + 2.0*f0; }
template <typename T>
  T extrapolate_order1_01_to_m2(const T& f0, const T& f1)
	{ return -2.0*f1 + 3.0*f0; }
template <typename T>
  T extrapolate_order1_01_to_m3(const T& f0, const T& f1)
	{ return -3.0*f1 + 4.0*f0; }

// order 2 = extrapolate with quadratic polynomial using data at 0,1,2
template <typename T>
  T extrapolate_order2_012_to_m1(const T& f0, const T& f1, const T& f2)
	{ return f2 - 3.0*f1 + 3.0*f0; }
template <typename T>
  T extrapolate_order2_012_to_m2(const T& f0, const T& f1, const T& f2)
	{ return 3.0*f2 - 8.0*f1 + 6.0*f0; }
template <typename T>
  T extrapolate_order2_012_to_m3(const T& f0, const T& f1, const T& f2)
	{ return 6.0*f2 - 15.0*f1 + 10.0*f0; }

// order 3 = extrapolate with cubic polynomial using data at 0,1,2,3
template <typename T>
  T extrapolate_order3_0123_to_m1(const T& f0, const T& f1,
				  const T& f2, const T& f3)
	{ return -f3 + 4.0*f2 - 6.0*f1 + 4.0*f0; }
template <typename T>
  T extrapolate_order3_0123_to_m2(const T& f0, const T& f1,
				  const T& f2, const T& f3)
	{ return  -4.0*f3 + 15.0*f2 - 20.0*f1 + 10.0*f0; }
template <typename T>
  T extrapolate_order3_0123_to_m3(const T& f0, const T& f1,
				  const T& f2, const T& f3)
	{ return  -10.0*f3 + 36.0*f2 - 45.0*f1 + 20.0*f0; }

// order 4 = extrapolate with quartic polynomial using data at 0,1,2,3,4
template <typename T>
  T extrapolate_order4_01234_to_m1(const T& f0, const T& f1, const T& f2,
				   const T& f3, const T& f4)
	{ return f4 - 5.0*f3 + 10.0*f2 + 5.0*f0 - 10.0*f1; }
template <typename T>
  T extrapolate_order4_01234_to_m2(const T& f0, const T& f1, const T& f2,
				   const T& f3, const T& f4)
	{ return 5.0*f4 - 24.0*f3 + 45.0*f2 + 15.0*f0 - 40.0*f1; }
template <typename T>
  T extrapolate_order4_01234_to_m3(const T& f0, const T& f1, const T& f2,
				   const T& f3, const T& f4)
	{ return 15.0*f4 - 70.0*f3 + 126.0*f2 + 35.0*f0 - 105.0*f1; }

// order 5 = extrapolate with quintic polynomial using data at 0,1,2,3,4,5
template <typename T>
  T extrapolate_order5_012345_to_m1(const T& f0, const T& f1, const T& f2,
				    const T& f3, const T& f4, const T& f5)
	{ return 6.0*f0 - 15.0*f1 + 20.0*f2 - 15.0*f3 + 6.0*f4 - f5; }
template <typename T>
  T extrapolate_order5_012345_to_m2(const T& f0, const T& f1, const T& f2,
				    const T& f3, const T& f4, const T& f5)
	{ return 21.0*f0 - 70.0*f1 + 105.0*f2 - 84.0*f3 + 35.0*f4 - 6.0*f5; }
template <typename T>
  T extrapolate_order5_012345_to_m3(const T& f0, const T& f1, const T& f2,
				    const T& f3, const T& f4, const T& f5)
	{
	return 56.0*f0 - 210.0*f1 + 336.0*f2 - 280.0*f3 + 120.0*f4 - 21.0*f5;
	}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__FINITE_DIFF_HH


==> anc/smp-v8.10.23/src/util/finite_diff.maple <==
# finite_diff -- compute finite differencing coefficients

################################################################################
################################################################################
################################################################################

#
# ***** 2nd order accuracy *****
#

#
# centered molecules
#

# data is given at {-1, 0, +1}
# we want to evaluate derivatives f'(0) and f''(0)
xdata := [ -1,  0,  +1];
ydata := [fm1, f0, fp1];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

########################################

#
# offset +/- 1 molecules
#

# data is given at {0, +1, +2}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 1st order accurate :(
xdata := [ 0,  +1,  +2];
ydata := [f0, fp1, fp2];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {-2, -1, 0}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 1st order accurate :(
xdata := [ -2,  -1,  0];
ydata := [fm2, fm1, f0];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

####################

# data is given at {0, +1, +2, +3}
# we want to evaluate derivative f''(0)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
xdata := [ 0,  +1,  +2,  +3];
ydata := [f0, fp1, fp2, fp3];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

# data is given at {-3, -2, -1, 0}
# we want to evaluate derivative f'(0) [f''(0) would only be 1st order accurate]
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
xdata := [ -3,  -2,  -1,  0];
ydata := [fm3, fm2, fm1, f0];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

########################################

#
# external min-radius 1 molecules
#

# data is given at {+1, +2, +3}
# we want to evaluate derivative f'(x)
xdata := [ +1,  +2,  +3];
ydata := [fp1, fp2, fp3];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {-1, -2, -3}
# we want to evaluate derivative f'(x)
# ... f''(0) would only be 1st order accurate :(
xdata := [ -1,  -2,  -3];
ydata := [fm1, fm2, fm3];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

####################

# data is given at {+1, +2, +3, +4}
# we want to evaluate derivative f''(x)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
xdata := [ +1,  +2,  +3,  +4];
ydata := [fp1, fp2, fp3, fp4];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

# data is given at {-1, -2, -3, -4}
# we want to evaluate derivative f''(x)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
xdata := [ -1,  -2,  -3,  -4];
ydata := [fm1, fm2, fm3, fm4];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

################################################################################
################################################################################
################################################################################

#
# ***** 4th order accuracy *****
#

#
# centered molecules
#

# data is given at {-2, -1, 0, +1, +2}
# we want to evaluate derivatives f'(x), f'(0) and f''(0)
xdata := [ -2,  -1,  0,  +1,  +2];
ydata := [fm2, fm1, f0, fp1, fp2];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at x is", Px;
"1st derivative at 0 is", subs(x=0, Px);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

########################################

#
# offset +/- 1 molecules
#

# data is given at {-1, 0, +1, +2, +3}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
xdata := [ -1,  0,  +1,  +2,  +3];
ydata := [fm1, f0, fp1, fp2, fp3];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {-3, -2, -1, 0, +1}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
xdata := [ -3,  -2,  -1,  0,  +1];
ydata := [fm3, fm2, fm1, f0, fp1];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

####################

# data is given at {-1, 0, +1, +2, +3, +4}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ -1,  0,  +1,  +2,  +3,  +4];
ydata := [fm1, f0, fp1, fp2, fp3, fp4];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

# data is given at {-4, -3, -2, -1, 0, +1}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ -4,  -3,  -2,  -1,  0,  +1];
ydata := [fm4, fm3, fm2, fm1, f0, fp1];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

########################################

#
# offset +/- 2 molecules
#

# data is given at {0, +1, +2, +3, +4}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
xdata := [ 0,  +1,  +2,  +3, +4];
ydata := [f0, fp1, fp2, fp3, fp4];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {-4, -3, -2, -1, 0}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
xdata := [ -4,  -3,  -2,  -1,  0];
ydata := [fm4, fm3, fm2, fm1, f0];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at 0 is", subs(x=0, Px);

####################

# data is given at {0, +1, +2, +3, +4, +5}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ 0,  +1,  +2,  +3,  +4,  +5];
ydata := [f0, fp1, fp2, fp3, fp4, fp5];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

# data is given at {-5, -4, -3, -2, -1, 0}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ -5,  -4,  -3,  -2,  -1,  0];
ydata := [fm5, fm4, fm3, fm2, fm1, f0];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

########################################

#
# external min-radius 1 molecules
#

# data is given at {0, +1, +2, +3, +4}
# we want to evaluate derivative f'(x) or f'(0)
xdata := [0,   +1,  +2,  +3,  +4];
ydata := [f0, fp1, fp2, fp3, fp4];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at x is", Px;
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {+1, +2, +3, +4, +5}
# we want to evaluate derivative f'(x) or f'(0)
xdata := [ +1,  +2,  +3,  +4,  +5];
ydata := [fp1, fp2, fp3, fp4, fp5];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at x is", Px;
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {-1, -2, -3, -4, -5}
# we want to evaluate derivative f'(x) or f'(0)
xdata := [ -1,  -2,  -3,  -4,  -5];
ydata := [fm1, fm2, fm3, fm4, fm5];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Px := diff(P, x);
"1st derivative at x is", Px;
"1st derivative at 0 is", subs(x=0, Px);

# data is given at {+1, +2, +3, +4, +5, +6}
# we want to evaluate derivative f''(x)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ +1,  +2,  +3,  +4,  +5,  +6];
ydata := [fp1, fp2, fp3, fp4, fp5, fp6];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);

# data is given at {-1, -2, -3, -4, -5, -6}
# we want to evaluate derivative f''(x)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
xdata := [ -1,  -2,  -3,  -4,  -5,  -6];
ydata := [fm1, fm2, fm3, fm4, fm5, fm6];
P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
Pxx := diff(P, x,x);
"2nd derivative at 0 is", subs(x=0, Pxx);


==> anc/smp-v8.10.23/src/util/finite_diff.out <==
    |\^/|     Maple 2022 (X86 64 LINUX)
._|\|   |/|_. Copyright (c) Maplesoft, a division of Waterloo Maple Inc. 2022
 \  MAPLE  /  All rights reserved. Maple is a trademark of
 <____ ____>  Waterloo Maple Inc.
      |       Type ? for help.
# finite_diff -- compute finite differencing coefficients

################################################################################
################################################################################
################################################################################

#
# ***** 2nd order accuracy *****
#

#
# centered molecules
#

# data is given at {-1, 0, +1}
# we want to evaluate derivatives f'(0) and f''(0)
> xdata := [ -1,  0,  +1];
                              xdata := [-1, 0, 1]

> ydata := [fm1, f0, fp1];
                            ydata := [fm1, f0, fp1]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
                      /fp1        fm1\  2   /fp1   fm1\
                 P := |--- - f0 + ---| x  + |--- - ---| x + f0
                      \ 2          2 /      \ 2     2 /

> Px := diff(P, x);
                             /fp1        fm1\     fp1   fm1
                     Px := 2 |--- - f0 + ---| x + --- - ---
                             \ 2          2 /      2     2

> "1st derivative at 0 is", subs(x=0, Px);
                                                fp1   fm1
                      "1st derivative at 0 is", --- - ---
                                                 2     2

> Pxx := diff(P, x,x);
                            Pxx := fp1 - 2 f0 + fm1

> "2nd derivative at 0 is", subs(x=0, Pxx);
                   "2nd derivative at 0 is", fp1 - 2 f0 + fm1


########################################

#
# offset +/- 1 molecules
#

# data is given at {0, +1, +2}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 1st order accurate :(
> xdata := [ 0,  +1,  +2];
                               xdata := [0, 1, 2]

> ydata := [f0, fp1, fp2];
                            ydata := [f0, fp1, fp2]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
                /fp2          f0 \  2   /  fp2           3 f0\
           P := |--- - fp1 + ----| x  + |- --- + 2 fp1 - ----| x + f0
                \ 2           2  /      \   2             2  /

> Px := diff(P, x);
                       /fp2          f0 \     fp2           3 f0
               Px := 2 |--- - fp1 + ----| x - --- + 2 fp1 - ----
                       \ 2           2  /      2             2

> "1st derivative at 0 is", subs(x=0, Px);
                                             fp2           3 f0
                 "1st derivative at 0 is", - --- + 2 fp1 - ----
                                              2             2


# data is given at {-2, -1, 0}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 1st order accurate :(
> xdata := [ -2,  -1,  0];
                              xdata := [-2, -1, 0]

> ydata := [fm2, fm1, f0];
                            ydata := [fm2, fm1, f0]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
                 / f0          fm2\  2   /3 f0           fm2\
            P := |---- - fm1 + ---| x  + |---- - 2 fm1 + ---| x + f0
                 \ 2            2 /      \ 2              2 /

> Px := diff(P, x);
                       / f0          fm2\     3 f0           fm2
               Px := 2 |---- - fm1 + ---| x + ---- - 2 fm1 + ---
                       \ 2            2 /      2              2

> "1st derivative at 0 is", subs(x=0, Px);
                                            3 f0           fm2
                  "1st derivative at 0 is", ---- - 2 fm1 + ---
                                             2              2


####################

# data is given at {0, +1, +2, +3}
# we want to evaluate derivative f''(0)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
> xdata := [ 0,  +1,  +2,  +3];
                             xdata := [0, 1, 2, 3]

> ydata := [f0, fp1, fp2, fp3];
                          ydata := [f0, fp1, fp2, fp3]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp3   fp2   fp1    f0 \  3   /  fp3           5 fp1     \  2
P := |--- - --- + --- - ----| x  + |- --- + 2 fp2 - ----- + f0| x
     \ 6     2     2     6  /      \   2              2       /

       /fp3   3 fp2           11 f0\
     + |--- - ----- + 3 fp1 - -----| x + f0
       \ 3      2               6  /

> Pxx := diff(P, x,x);
                 /fp3   fp2   fp1    f0 \
        Pxx := 6 |--- - --- + --- - ----| x - fp3 + 4 fp2 - 5 fp1 + 2 f0
                 \ 6     2     2     6  /

> "2nd derivative at 0 is", subs(x=0, Pxx);
             "2nd derivative at 0 is", -fp3 + 4 fp2 - 5 fp1 + 2 f0


# data is given at {-3, -2, -1, 0}
# we want to evaluate derivative f'(0) [f''(0) would only be 1st order accurate]
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
> xdata := [ -3,  -2,  -1,  0];
                            xdata := [-3, -2, -1, 0]

> ydata := [fm3, fm2, fm1, f0];
                          ydata := [fm3, fm2, fm1, f0]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     / f0    fm1   fm2   fm3\  3   /     5 fm1           fm3\  2
P := |---- - --- + --- - ---| x  + |f0 - ----- + 2 fm2 - ---| x
     \ 6      2     2     6 /      \       2              2 /

       /11 f0           3 fm2   fm3\
     + |----- - 3 fm1 + ----- - ---| x + f0
       \  6               2      3 /

> Pxx := diff(P, x,x);
                 / f0    fm1   fm2   fm3\
        Pxx := 6 |---- - --- + --- - ---| x + 2 f0 - 5 fm1 + 4 fm2 - fm3
                 \ 6      2     2     6 /

> "2nd derivative at 0 is", subs(x=0, Pxx);
              "2nd derivative at 0 is", 2 f0 - 5 fm1 + 4 fm2 - fm3


########################################

#
# external min-radius 1 molecules
#

# data is given at {+1, +2, +3}
# we want to evaluate derivative f'(x)
> xdata := [ +1,  +2,  +3];
                               xdata := [1, 2, 3]

> ydata := [fp1, fp2, fp3];
                            ydata := [fp1, fp2, fp3]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
      /fp3         fp1\  2   /  3 fp3           5 fp1\
 P := |--- - fp2 + ---| x  + |- ----- + 4 fp2 - -----| x + fp3 - 3 fp2 + 3 fp1
      \ 2           2 /      \    2               2  /

> Px := diff(P, x);
                      /fp3         fp1\     3 fp3           5 fp1
              Px := 2 |--- - fp2 + ---| x - ----- + 4 fp2 - -----
                      \ 2           2 /       2               2

> "1st derivative at 0 is", subs(x=0, Px);
                                           3 fp3           5 fp1
               "1st derivative at 0 is", - ----- + 4 fp2 - -----
                                             2               2


# data is given at {-1, -2, -3}
# we want to evaluate derivative f'(x)
# ... f''(0) would only be 1st order accurate :(
> xdata := [ -1,  -2,  -3];
                             xdata := [-1, -2, -3]

> ydata := [fm1, fm2, fm3];
                            ydata := [fm1, fm2, fm3]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
       /fm1         fm3\  2   /5 fm1           3 fm3\
  P := |--- - fm2 + ---| x  + |----- - 4 fm2 + -----| x + 3 fm1 - 3 fm2 + fm3
       \ 2           2 /      \  2               2  /

> Px := diff(P, x);
                      /fm1         fm3\     5 fm1           3 fm3
              Px := 2 |--- - fm2 + ---| x + ----- - 4 fm2 + -----
                      \ 2           2 /       2               2

> "1st derivative at 0 is", subs(x=0, Px);
                                          5 fm1           3 fm3
                "1st derivative at 0 is", ----- - 4 fm2 + -----
                                            2               2


####################

# data is given at {+1, +2, +3, +4}
# we want to evaluate derivative f''(x)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
> xdata := [ +1,  +2,  +3,  +4];
                             xdata := [1, 2, 3, 4]

> ydata := [fp1, fp2, fp3, fp4];
                         ydata := [fp1, fp2, fp3, fp4]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp4   fp3   fp2   fp1\  3   /       7 fp3           3 fp1\  2
P := |--- - --- + --- - ---| x  + |-fp4 + ----- - 4 fp2 + -----| x
     \ 6     2     2     6 /      \         2               2  /

       /11 fp4           19 fp2   13 fp1\
     + |------ - 7 fp3 + ------ - ------| x - fp4 + 4 fp3 - 6 fp2 + 4 fp1
       \  6                2        3   /

> Pxx := diff(P, x,x);
                /fp4   fp3   fp2   fp1\
       Pxx := 6 |--- - --- + --- - ---| x - 2 fp4 + 7 fp3 - 8 fp2 + 3 fp1
                \ 6     2     2     6 /

> "2nd derivative at 0 is", subs(x=0, Pxx);
            "2nd derivative at 0 is", -2 fp4 + 7 fp3 - 8 fp2 + 3 fp1


# data is given at {-1, -2, -3, -4}
# we want to evaluate derivative f''(x)
# ... note 4 points needed for 2nd-order off-centered 2nd derivative molecule
> xdata := [ -1,  -2,  -3,  -4];
                           xdata := [-1, -2, -3, -4]

> ydata := [fm1, fm2, fm3, fm4];
                         ydata := [fm1, fm2, fm3, fm4]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /  fm4   fm2   fm3   fm1\  3   /               7 fm3   3 fm1\  2
P := |- --- - --- + --- + ---| x  + |-fm4 - 4 fm2 + ----- + -----| x
     \   6     2     2     6 /      \                 2       2  /

       /  11 fm4   19 fm2           13 fm1\
     + |- ------ - ------ + 7 fm3 + ------| x - fm4 - 6 fm2 + 4 fm3 + 4 fm1
       \    6        2                3   /

> Pxx := diff(P, x,x);
               /  fm4   fm2   fm3   fm1\
      Pxx := 6 |- --- - --- + --- + ---| x - 2 fm4 - 8 fm2 + 7 fm3 + 3 fm1
               \   6     2     2     6 /

> "2nd derivative at 0 is", subs(x=0, Pxx);
            "2nd derivative at 0 is", -2 fm4 - 8 fm2 + 7 fm3 + 3 fm1


################################################################################
################################################################################
################################################################################

#
# ***** 4th order accuracy *****
#

#
# centered molecules
#

# data is given at {-2, -1, 0, +1, +2}
# we want to evaluate derivatives f'(x), f'(0) and f''(0)
> xdata := [ -2,  -1,  0,  +1,  +2];
                           xdata := [-2, -1, 0, 1, 2]

> ydata := [fm2, fm1, f0, fp1, fp2];
                       ydata := [fm2, fm1, f0, fp1, fp2]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp2   fp1    f0    fm2   fm1\  4   /fp2   fp1   fm1   fm2\  3
P := |--- - --- + ---- + --- - ---| x  + |--- - --- + --- - ---| x
     \24     6     4     24     6 /      \12     6     6    12 /

       /2 fp1   5 f0   2 fm1   fp2   fm2\  2   /2 fp1   2 fm1   fp2   fm2\
     + |----- - ---- + ----- - --- - ---| x  + |----- - ----- - --- + ---| x
       \  3      4       3     24    24 /      \  3       3     12    12 /

     + f0

> Px := diff(P, x);
        /fp2   fp1    f0    fm2   fm1\  3     /fp2   fp1   fm1   fm2\  2
Px := 4 |--- - --- + ---- + --- - ---| x  + 3 |--- - --- + --- - ---| x
        \24     6     4     24     6 /        \12     6     6    12 /

         /2 fp1   5 f0   2 fm1   fp2   fm2\     2 fp1   2 fm1   fp2   fm2
     + 2 |----- - ---- + ----- - --- - ---| x + ----- - ----- - --- + ---
         \  3      4       3     24    24 /       3       3     12    12

> "1st derivative at x is", Px;
                            /fp2   fp1    f0    fm2   fm1\  3
"1st derivative at x is", 4 |--- - --- + ---- + --- - ---| x
                            \24     6     4     24     6 /

         /fp2   fp1   fm1   fm2\  2     /2 fp1   5 f0   2 fm1   fp2   fm2\
     + 3 |--- - --- + --- - ---| x  + 2 |----- - ---- + ----- - --- - ---| x
         \12     6     6    12 /        \  3      4       3     24    24 /

       2 fp1   2 fm1   fp2   fm2
     + ----- - ----- - --- + ---
         3       3     12    12

> "1st derivative at 0 is", subs(x=0, Px);
                                        2 fp1   2 fm1   fp2   fm2
              "1st derivative at 0 is", ----- - ----- - --- + ---
                                          3       3     12    12

> Pxx := diff(P, x,x);
          /fp2   fp1    f0    fm2   fm1\  2     /fp2   fp1   fm1   fm2\
Pxx := 12 |--- - --- + ---- + --- - ---| x  + 6 |--- - --- + --- - ---| x
          \24     6     4     24     6 /        \12     6     6    12 /

       4 fp1   5 f0   4 fm1   fp2   fm2
     + ----- - ---- + ----- - --- - ---
         3      2       3     12    12

> "2nd derivative at 0 is", subs(x=0, Pxx);
                                     4 fp1   5 f0   4 fm1   fp2   fm2
           "2nd derivative at 0 is", ----- - ---- + ----- - --- - ---
                                       3      2       3     12    12


########################################

#
# offset +/- 1 molecules
#

# data is given at {-1, 0, +1, +2, +3}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
> xdata := [ -1,  0,  +1,  +2,  +3];
                           xdata := [-1, 0, 1, 2, 3]

> ydata := [fm1, f0, fp1, fp2, fp3];
                       ydata := [fm1, f0, fp1, fp2, fp3]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp3   fp2   fp1   fm1    f0 \  4   /  fp3   fp2         5 f0   fm1\  3
P := |--- - --- + --- + --- - ----| x  + |- --- + --- - fp1 + ---- - ---| x
     \24     6     4    24     6  /      \  12     2           6      4 /

       /fp1   5 f0   11 fm1   fp2   fp3\  2
     + |--- - ---- + ------ + --- - ---| x
       \ 4     6       24      6    24 /

       /3 fp1   5 f0   fm1   fp2   fp3\
     + |----- - ---- - --- - --- + ---| x + f0
       \  2      6      4     2    12 /

> Px := diff(P, x);
        /fp3   fp2   fp1   fm1    f0 \  3
Px := 4 |--- - --- + --- + --- - ----| x
        \24     6     4    24     6  /

         /  fp3   fp2         5 f0   fm1\  2
     + 3 |- --- + --- - fp1 + ---- - ---| x
         \  12     2           6      4 /

         /fp1   5 f0   11 fm1   fp2   fp3\     3 fp1   5 f0   fm1   fp2   fp3
     + 2 |--- - ---- + ------ + --- - ---| x + ----- - ---- - --- - --- + ---
         \ 4     6       24      6    24 /       2      6      4     2    12

> "1st derivative at 0 is", subs(x=0, Px);
                                      3 fp1   5 f0   fm1   fp2   fp3
            "1st derivative at 0 is", ----- - ---- - --- - --- + ---
                                        2      6      4     2    12


# data is given at {-3, -2, -1, 0, +1}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
> xdata := [ -3,  -2,  -1,  0,  +1];
                          xdata := [-3, -2, -1, 0, 1]

> ydata := [fm3, fm2, fm1, f0, fp1];
                       ydata := [fm3, fm2, fm1, f0, fp1]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp1    f0    fm1   fm3   fm2\  4   /fp1   5 f0         fm2   fm3\  3
P := |--- - ---- + --- + --- - ---| x  + |--- - ---- + fm1 - --- + ---| x
     \24     6      4    24     6 /      \ 4     6            2    12 /

       /11 fp1   5 f0   fm1   fm2   fm3\  2
     + |------ - ---- + --- + --- - ---| x
       \  24      6      4     6    24 /

       /fp1   5 f0   3 fm1   fm2   fm3\
     + |--- + ---- - ----- + --- - ---| x + f0
       \ 4     6       2      2    12 /

> Px := diff(P, x);
        /fp1    f0    fm1   fm3   fm2\  3     /fp1   5 f0         fm2   fm3\  2
Px := 4 |--- - ---- + --- + --- - ---| x  + 3 |--- - ---- + fm1 - --- + ---| x
        \24     6      4    24     6 /        \ 4     6            2    12 /

         /11 fp1   5 f0   fm1   fm2   fm3\     fp1   5 f0   3 fm1   fm2   fm3
     + 2 |------ - ---- + --- + --- - ---| x + --- + ---- - ----- + --- - ---
         \  24      6      4     6    24 /      4     6       2      2    12

> "1st derivative at 0 is", subs(x=0, Px);
                                      fp1   5 f0   3 fm1   fm2   fm3
            "1st derivative at 0 is", --- + ---- - ----- + --- - ---
                                       4     6       2      2    12


####################

# data is given at {-1, 0, +1, +2, +3, +4}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ -1,  0,  +1,  +2,  +3,  +4];
                          xdata := [-1, 0, 1, 2, 3, 4]

> ydata := [fm1, f0, fp1, fp2, fp3, fp4];
                     ydata := [fm1, f0, fp1, fp2, fp3, fp4]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp4   fp3   fp2    f0    fp1   fm1\  5
P := |--- - --- + --- + ---- - --- - ---| x
     \120   24    12     24    12    120/

       /  7 fp2   2 fp1   3 f0   fm1   fp3   fp4\  4
     + |- ----- + ----- - ---- + --- + --- - ---| x
       \   12       3      8     12     4    24 /

       /  7 fp3   11 fp2   17 fp1   25 f0   7 fm1   fp4\  3
     + |- ----- + ------ - ------ + ----- - ----- + ---| x
       \   24       12       12      24      24     24 /

       /  fp1   5 f0   5 fm1   7 fp2   fp3   fp4\  2
     + |- --- - ---- + ----- + ----- - --- + ---| x
       \   6     8      12      12      4    24 /

       /        13 f0   fm1         fp3   fp4\
     + |2 fp1 - ----- - --- - fp2 + --- - ---| x + f0
       \         12      5           3    20 /

> Pxx := diff(P, x,x);
          /fp4   fp3   fp2    f0    fp1   fm1\  3
Pxx := 20 |--- - --- + --- + ---- - --- - ---| x
          \120   24    12     24    12    120/

          /  7 fp2   2 fp1   3 f0   fm1   fp3   fp4\  2
     + 12 |- ----- + ----- - ---- + --- + --- - ---| x
          \   12       3      8     12     4    24 /

         /  7 fp3   11 fp2   17 fp1   25 f0   7 fm1   fp4\     fp1   5 f0
     + 6 |- ----- + ------ - ------ + ----- - ----- + ---| x - --- - ----
         \   24       12       12      24      24     24 /      3     4

       5 fm1   7 fp2   fp3   fp4
     + ----- + ----- - --- + ---
         6       6      2    12

> "2nd derivative at 0 is", subs(x=0, Pxx);
                                   fp1   5 f0   5 fm1   7 fp2   fp3   fp4
       "2nd derivative at 0 is", - --- - ---- + ----- + ----- - --- + ---
                                    3     4       6       6      2    12


# data is given at {-4, -3, -2, -1, 0, +1}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ -4,  -3,  -2,  -1,  0,  +1];
                        xdata := [-4, -3, -2, -1, 0, 1]

> ydata := [fm4, fm3, fm2, fm1, f0, fp1];
                     ydata := [fm4, fm3, fm2, fm1, f0, fp1]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp1    f0    fm3   fm1   fm2   fm4\  5
P := |--- - ---- + --- + --- - --- - ---| x
     \120    24    24    12    12    120/

       /fp1   3 f0   2 fm1   7 fm2   fm3   fm4\  4
     + |--- - ---- + ----- - ----- + --- - ---| x
       \12     8       3      12      4    24 /

       /7 fp1   25 f0   17 fm1   11 fm2   7 fm3   fm4\  3
     + |----- - ----- + ------ - ------ + ----- - ---| x
       \ 24      24       12       12      24     24 /

       /5 fp1   5 f0   fm1   7 fm2   fm3   fm4\  2
     + |----- - ---- - --- + ----- - --- + ---| x
       \ 12      8      6     12      4    24 /

       /fp1   13 f0                 fm3   fm4\
     + |--- + ----- - 2 fm1 + fm2 - --- + ---| x + f0
       \ 5     12                    3    20 /

> Pxx := diff(P, x,x);
          /fp1    f0    fm3   fm1   fm2   fm4\  3
Pxx := 20 |--- - ---- + --- + --- - --- - ---| x
          \120    24    24    12    12    120/

          /fp1   3 f0   2 fm1   7 fm2   fm3   fm4\  2
     + 12 |--- - ---- + ----- - ----- + --- - ---| x
          \12     8       3      12      4    24 /

         /7 fp1   25 f0   17 fm1   11 fm2   7 fm3   fm4\     5 fp1   5 f0   fm1
     + 6 |----- - ----- + ------ - ------ + ----- - ---| x + ----- - ---- - ---
         \ 24      24       12       12      24     24 /       6      4      3

       7 fm2   fm3   fm4
     + ----- - --- + ---
         6      2    12

> "2nd derivative at 0 is", subs(x=0, Pxx);
                                  5 fp1   5 f0   fm1   7 fm2   fm3   fm4
        "2nd derivative at 0 is", ----- - ---- - --- + ----- - --- + ---
                                    6      4      3      6      2    12


########################################

#
# offset +/- 2 molecules
#

# data is given at {0, +1, +2, +3, +4}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
> xdata := [ 0,  +1,  +2,  +3, +4];
                            xdata := [0, 1, 2, 3, 4]

> ydata := [f0, fp1, fp2, fp3, fp4];
                       ydata := [f0, fp1, fp2, fp3, fp4]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp4   fp3   fp2    f0    fp1\  4
P := |--- - --- + --- + ---- - ---| x
     \24     6     4     24     6 /

       /3 fp1   5 f0           7 fp3   fp4\  3
     + |----- - ---- - 2 fp2 + ----- - ---| x
       \  2      12              6      4 /

       /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\  2
     + |- ------ + ----- + ------ - ----- + ------| x
       \    3       24       4        3       24  /

       /  25 f0                   4 fp3   fp4\
     + |- ----- + 4 fp1 - 3 fp2 + ----- - ---| x + f0
       \   12                       3      4 /

> Px := diff(P, x);
        /fp4   fp3   fp2    f0    fp1\  3
Px := 4 |--- - --- + --- + ---- - ---| x
        \24     6     4     24     6 /

         /3 fp1   5 f0           7 fp3   fp4\  2
     + 3 |----- - ---- - 2 fp2 + ----- - ---| x
         \  2      12              6      4 /

         /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\     25 f0
     + 2 |- ------ + ----- + ------ - ----- + ------| x - ----- + 4 fp1 - 3 fp2
         \    3       24       4        3       24  /      12

       4 fp3   fp4
     + ----- - ---
         3      4

> "1st derivative at 0 is", subs(x=0, Px);
                                    25 f0                   4 fp3   fp4
        "1st derivative at 0 is", - ----- + 4 fp1 - 3 fp2 + ----- - ---
                                     12                       3      4


# data is given at {-4, -3, -2, -1, 0}
# we want to evaluate derivative f'(0)
# ... f''(0) would only be 3rd order accurate :(
> xdata := [ -4,  -3,  -2,  -1,  0];
                          xdata := [-4, -3, -2, -1, 0]

> ydata := [fm4, fm3, fm2, fm1, f0];
                       ydata := [fm4, fm3, fm2, fm1, f0]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     / f0    fm4   fm2   fm3   fm1\  4
P := |---- + --- + --- - --- - ---| x
     \ 24    24     4     6     6 /

       /5 f0   3 fm1           7 fm3   fm4\  3
     + |---- - ----- + 2 fm2 - ----- + ---| x
       \ 12      2               6      4 /

       /35 f0   13 fm1   19 fm2   7 fm3   11 fm4\  2
     + |----- - ------ + ------ - ----- + ------| x
       \ 24       3        4        3       24  /

       /25 f0                   4 fm3   fm4\
     + |----- - 4 fm1 + 3 fm2 - ----- + ---| x + f0
       \ 12                       3      4 /

> Px := diff(P, x);
        / f0    fm4   fm2   fm3   fm1\  3
Px := 4 |---- + --- + --- - --- - ---| x
        \ 24    24     4     6     6 /

         /5 f0   3 fm1           7 fm3   fm4\  2
     + 3 |---- - ----- + 2 fm2 - ----- + ---| x
         \ 12      2               6      4 /

         /35 f0   13 fm1   19 fm2   7 fm3   11 fm4\     25 f0
     + 2 |----- - ------ + ------ - ----- + ------| x + ----- - 4 fm1 + 3 fm2
         \ 24       3        4        3       24  /      12

       4 fm3   fm4
     - ----- + ---
         3      4

> "1st derivative at 0 is", subs(x=0, Px);
                                   25 f0                   4 fm3   fm4
         "1st derivative at 0 is", ----- - 4 fm1 + 3 fm2 - ----- + ---
                                    12                       3      4


####################

# data is given at {0, +1, +2, +3, +4, +5}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ 0,  +1,  +2,  +3,  +4,  +5];
                          xdata := [0, 1, 2, 3, 4, 5]

> ydata := [f0, fp1, fp2, fp3, fp4, fp5];
                     ydata := [f0, fp1, fp2, fp3, fp4, fp5]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp5   fp4   fp3   fp1   fp2   f0 \  5
P := |--- - --- + --- + --- - --- - ---| x
     \120   24    12    24    12    120/

       /13 fp2   7 fp1    f0          11 fp4   fp5\  4
     + |------ - ----- + ---- - fp3 + ------ - ---| x
       \  12      12      8             24     12 /

       /49 fp3   59 fp2   71 fp1   17 f0   41 fp4   7 fp5\  3
     + |------ - ------ + ------ - ----- - ------ + -----| x
       \  12       12       24      24       24      24  /

       /  77 fp1   15 f0   107 fp2   13 fp3   61 fp4   5 fp5\  2
     + |- ------ + ----- + ------- - ------ + ------ - -----| x
       \    12       8       12        2        24      12  /

       /        137 f0           10 fp3   5 fp4   fp5\
     + |5 fp1 - ------ - 5 fp2 + ------ - ----- + ---| x + f0
       \          60               3        4      5 /

> Pxx := diff(P, x,x);
          /fp5   fp4   fp3   fp1   fp2   f0 \  3
Pxx := 20 |--- - --- + --- + --- - --- - ---| x
          \120   24    12    24    12    120/

          /13 fp2   7 fp1    f0          11 fp4   fp5\  2
     + 12 |------ - ----- + ---- - fp3 + ------ - ---| x
          \  12      12      8             24     12 /

         /49 fp3   59 fp2   71 fp1   17 f0   41 fp4   7 fp5\     77 fp1   15 f0
     + 6 |------ - ------ + ------ - ----- - ------ + -----| x - ------ + -----
         \  12       12       24      24       24      24  /       6        4

       107 fp2            61 fp4   5 fp5
     + ------- - 13 fp3 + ------ - -----
          6                 12       6

> "2nd derivative at 0 is", subs(x=0, Pxx);
                             77 fp1   15 f0   107 fp2            61 fp4   5 fp5
 "2nd derivative at 0 is", - ------ + ----- + ------- - 13 fp3 + ------ - -----
                               6        4        6                 12       6


# data is given at {-5, -4, -3, -2, -1, 0}
# we want to evaluate derivative f''(0)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ -5,  -4,  -3,  -2,  -1,  0];
                        xdata := [-5, -4, -3, -2, -1, 0]

> ydata := [fm5, fm4, fm3, fm2, fm1, f0];
                     ydata := [fm5, fm4, fm3, fm2, fm1, f0]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /f0    fm1   fm2   fm4   fm3   fm5\  5
P := |--- - --- + --- + --- - --- - ---| x
     \120   24    12    24    12    120/

       / f0    7 fm1   13 fm2         11 fm4   fm5\  4
     + |---- - ----- + ------ - fm3 + ------ - ---| x
       \ 8      12       12             24     12 /

       /17 f0   71 fm1   59 fm2   49 fm3   41 fm4   7 fm5\  3
     + |----- - ------ + ------ - ------ + ------ - -----| x
       \ 24       24       12       12       24      24  /

       /15 f0   77 fm1   107 fm2   13 fm3   61 fm4   5 fm5\  2
     + |----- - ------ + ------- - ------ + ------ - -----| x
       \  8       12       12        2        24      12  /

       /137 f0                   10 fm3   5 fm4   fm5\
     + |------ - 5 fm1 + 5 fm2 - ------ + ----- - ---| x + f0
       \  60                       3        4      5 /

> Pxx := diff(P, x,x);
          /f0    fm1   fm2   fm4   fm3   fm5\  3
Pxx := 20 |--- - --- + --- + --- - --- - ---| x
          \120   24    12    24    12    120/

          / f0    7 fm1   13 fm2         11 fm4   fm5\  2
     + 12 |---- - ----- + ------ - fm3 + ------ - ---| x
          \ 8      12       12             24     12 /

         /17 f0   71 fm1   59 fm2   49 fm3   41 fm4   7 fm5\     15 f0   77 fm1
     + 6 |----- - ------ + ------ - ------ + ------ - -----| x + ----- - ------
         \ 24       24       12       12       24      24  /       4       6

       107 fm2            61 fm4   5 fm5
     + ------- - 13 fm3 + ------ - -----
          6                 12       6

> "2nd derivative at 0 is", subs(x=0, Pxx);
                            15 f0   77 fm1   107 fm2            61 fm4   5 fm5
  "2nd derivative at 0 is", ----- - ------ + ------- - 13 fm3 + ------ - -----
                              4       6         6                 12       6


########################################

#
# external min-radius 1 molecules
#

# data is given at {0, +1, +2, +3, +4}
# we want to evaluate derivative f'(x) or f'(0)
> xdata := [0,   +1,  +2,  +3,  +4];
                            xdata := [0, 1, 2, 3, 4]

> ydata := [f0, fp1, fp2, fp3, fp4];
                       ydata := [f0, fp1, fp2, fp3, fp4]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp4   fp3   fp2    f0    fp1\  4
P := |--- - --- + --- + ---- - ---| x
     \24     6     4     24     6 /

       /3 fp1   5 f0           7 fp3   fp4\  3
     + |----- - ---- - 2 fp2 + ----- - ---| x
       \  2      12              6      4 /

       /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\  2
     + |- ------ + ----- + ------ - ----- + ------| x
       \    3       24       4        3       24  /

       /  25 f0                   4 fp3   fp4\
     + |- ----- + 4 fp1 - 3 fp2 + ----- - ---| x + f0
       \   12                       3      4 /

> Px := diff(P, x);
        /fp4   fp3   fp2    f0    fp1\  3
Px := 4 |--- - --- + --- + ---- - ---| x
        \24     6     4     24     6 /

         /3 fp1   5 f0           7 fp3   fp4\  2
     + 3 |----- - ---- - 2 fp2 + ----- - ---| x
         \  2      12              6      4 /

         /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\     25 f0
     + 2 |- ------ + ----- + ------ - ----- + ------| x - ----- + 4 fp1 - 3 fp2
         \    3       24       4        3       24  /      12

       4 fp3   fp4
     + ----- - ---
         3      4

> "1st derivative at x is", Px;
                            /fp4   fp3   fp2    f0    fp1\  3
"1st derivative at x is", 4 |--- - --- + --- + ---- - ---| x
                            \24     6     4     24     6 /

         /3 fp1   5 f0           7 fp3   fp4\  2
     + 3 |----- - ---- - 2 fp2 + ----- - ---| x
         \  2      12              6      4 /

         /  13 fp1   35 f0   19 fp2   7 fp3   11 fp4\     25 f0
     + 2 |- ------ + ----- + ------ - ----- + ------| x - ----- + 4 fp1 - 3 fp2
         \    3       24       4        3       24  /      12

       4 fp3   fp4
     + ----- - ---
         3      4

> "1st derivative at 0 is", subs(x=0, Px);
                                    25 f0                   4 fp3   fp4
        "1st derivative at 0 is", - ----- + 4 fp1 - 3 fp2 + ----- - ---
                                     12                       3      4


# data is given at {+1, +2, +3, +4, +5}
# we want to evaluate derivative f'(x) or f'(0)
> xdata := [ +1,  +2,  +3,  +4,  +5];
                            xdata := [1, 2, 3, 4, 5]

> ydata := [fp1, fp2, fp3, fp4, fp5];
                       ydata := [fp1, fp2, fp3, fp4, fp5]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp5   fp4   fp3   fp1   fp2\  4
P := |--- - --- + --- + --- - ---| x
     \24     6     4    24     6 /

       /         13 fp2   7 fp1   11 fp4   5 fp5\  3
     + |-3 fp3 + ------ - ----- + ------ - -----| x
       \           6       12       6       12  /

       /71 fp1   59 fp2   49 fp3   41 fp4   35 fp5\  2
     + |------ - ------ + ------ - ------ + ------| x
       \  24       6        4        6        24  /

       /  77 fp1   107 fp2   39 fp3   61 fp4   25 fp5\
     + |- ------ + ------- - ------ + ------ - ------| x + 5 fp1 - 10 fp2
       \    12        6        2        6        12  /

     + 10 fp3 - 5 fp4 + fp5

> Px := diff(P, x);
        /fp5   fp4   fp3   fp1   fp2\  3
Px := 4 |--- - --- + --- + --- - ---| x
        \24     6     4    24     6 /

         /         13 fp2   7 fp1   11 fp4   5 fp5\  2
     + 3 |-3 fp3 + ------ - ----- + ------ - -----| x
         \           6       12       6       12  /

         /71 fp1   59 fp2   49 fp3   41 fp4   35 fp5\     77 fp1   107 fp2
     + 2 |------ - ------ + ------ - ------ + ------| x - ------ + -------
         \  24       6        4        6        24  /       12        6

       39 fp3   61 fp4   25 fp5
     - ------ + ------ - ------
         2        6        12

> "1st derivative at x is", Px;
                            /fp5   fp4   fp3   fp1   fp2\  3
"1st derivative at x is", 4 |--- - --- + --- + --- - ---| x
                            \24     6     4    24     6 /

         /         13 fp2   7 fp1   11 fp4   5 fp5\  2
     + 3 |-3 fp3 + ------ - ----- + ------ - -----| x
         \           6       12       6       12  /

         /71 fp1   59 fp2   49 fp3   41 fp4   35 fp5\     77 fp1   107 fp2
     + 2 |------ - ------ + ------ - ------ + ------| x - ------ + -------
         \  24       6        4        6        24  /       12        6

       39 fp3   61 fp4   25 fp5
     - ------ + ------ - ------
         2        6        12

> "1st derivative at 0 is", subs(x=0, Px);
                                77 fp1   107 fp2   39 fp3   61 fp4   25 fp5
    "1st derivative at 0 is", - ------ + ------- - ------ + ------ - ------
                                  12        6        2        6        12


# data is given at {-1, -2, -3, -4, -5}
# we want to evaluate derivative f'(x) or f'(0)
> xdata := [ -1,  -2,  -3,  -4,  -5];
                         xdata := [-1, -2, -3, -4, -5]

> ydata := [fm1, fm2, fm3, fm4, fm5];
                       ydata := [fm1, fm2, fm3, fm4, fm5]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fm1   fm2   fm3   fm5   fm4\  4
P := |--- - --- + --- + --- - ---| x
     \24     6     4    24     6 /

       /7 fm1   13 fm2           11 fm4   5 fm5\  3
     + |----- - ------ + 3 fm3 - ------ + -----| x
       \ 12       6                6       12  /

       /71 fm1   59 fm2   49 fm3   41 fm4   35 fm5\  2
     + |------ - ------ + ------ - ------ + ------| x
       \  24       6        4        6        24  /

       /77 fm1   107 fm2   39 fm3   61 fm4   25 fm5\
     + |------ - ------- + ------ - ------ + ------| x + 5 fm1 - 10 fm2 - 5 fm4
       \  12        6        2        6        12  /

     + 10 fm3 + fm5

> Px := diff(P, x);
        /fm1   fm2   fm3   fm5   fm4\  3
Px := 4 |--- - --- + --- + --- - ---| x
        \24     6     4    24     6 /

         /7 fm1   13 fm2           11 fm4   5 fm5\  2
     + 3 |----- - ------ + 3 fm3 - ------ + -----| x
         \ 12       6                6       12  /

         /71 fm1   59 fm2   49 fm3   41 fm4   35 fm5\     77 fm1   107 fm2
     + 2 |------ - ------ + ------ - ------ + ------| x + ------ - -------
         \  24       6        4        6        24  /       12        6

       39 fm3   61 fm4   25 fm5
     + ------ - ------ + ------
         2        6        12

> "1st derivative at x is", Px;
                            /fm1   fm2   fm3   fm5   fm4\  3
"1st derivative at x is", 4 |--- - --- + --- + --- - ---| x
                            \24     6     4    24     6 /

         /7 fm1   13 fm2           11 fm4   5 fm5\  2
     + 3 |----- - ------ + 3 fm3 - ------ + -----| x
         \ 12       6                6       12  /

         /71 fm1   59 fm2   49 fm3   41 fm4   35 fm5\     77 fm1   107 fm2
     + 2 |------ - ------ + ------ - ------ + ------| x + ------ - -------
         \  24       6        4        6        24  /       12        6

       39 fm3   61 fm4   25 fm5
     + ------ - ------ + ------
         2        6        12

> "1st derivative at 0 is", subs(x=0, Px);
                               77 fm1   107 fm2   39 fm3   61 fm4   25 fm5
     "1st derivative at 0 is", ------ - ------- + ------ - ------ + ------
                                 12        6        2        6        12


# data is given at {+1, +2, +3, +4, +5, +6}
# we want to evaluate derivative f''(x)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ +1,  +2,  +3,  +4,  +5,  +6];
                          xdata := [1, 2, 3, 4, 5, 6]

> ydata := [fp1, fp2, fp3, fp4, fp5, fp6];
                    ydata := [fp1, fp2, fp3, fp4, fp5, fp6]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /fp6   fp5   fp4   fp2   fp3   fp1\  5
P := |--- - --- + --- + --- - --- - ---| x
     \120   24    12    24    12    120/

       /  19 fp2   fp1   3 fp3   17 fp4   2 fp5   fp6\  4
     + |- ------ + --- + ----- - ------ + ----- - ---| x
       \    24      6      2       12       3      8 /

       /  121 fp3   137 fp2   31 fp1   107 fp4   95 fp5   17 fp6\  3
     + |- ------- + ------- - ------ + ------- - ------ + ------| x
       \    12        24        24       12        24       24  /

       /29 fp1   461 fp2            307 fp4   65 fp5   15 fp6\  2
     + |------ - ------- + 31 fp3 - ------- + ------ - ------| x
       \  6        24                 12        6        8   /

       /  87 fp1   117 fp2   127 fp3            27 fp5   137 fp6\
     + |- ------ + ------- - ------- + 33 fp4 - ------ + -------| x + 6 fp1
       \    10        4         3                 2        60   /

     - 15 fp2 + 20 fp3 - 15 fp4 + 6 fp5 - fp6

> Pxx := diff(P, x,x);
          /fp6   fp5   fp4   fp2   fp3   fp1\  3
Pxx := 20 |--- - --- + --- + --- - --- - ---| x
          \120   24    12    24    12    120/

          /  19 fp2   fp1   3 fp3   17 fp4   2 fp5   fp6\  2
     + 12 |- ------ + --- + ----- - ------ + ----- - ---| x
          \    24      6      2       12       3      8 /

         /  121 fp3   137 fp2   31 fp1   107 fp4   95 fp5   17 fp6\     29 fp1
     + 6 |- ------- + ------- - ------ + ------- - ------ + ------| x + ------
         \    12        24        24       12        24       24  /       3

       461 fp2            307 fp4   65 fp5   15 fp6
     - ------- + 62 fp3 - ------- + ------ - ------
         12                  6        3        4

> "2nd derivative at 0 is", subs(x=0, Pxx);
                          29 fp1   461 fp2            307 fp4   65 fp5   15 fp6
"2nd derivative at 0 is", ------ - ------- + 62 fp3 - ------- + ------ - ------
                            3        12                  6        3        4


# data is given at {-1, -2, -3, -4, -5, -6}
# we want to evaluate derivative f''(x)
# ... note 6 points needed for 4th-order off-centered 2nd derivative molecule
> xdata := [ -1,  -2,  -3,  -4,  -5,  -6];
                       xdata := [-1, -2, -3, -4, -5, -6]

> ydata := [fm1, fm2, fm3, fm4, fm5, fm6];
                    ydata := [fm1, fm2, fm3, fm4, fm5, fm6]

> P := CurveFitting[PolynomialInterpolation](xdata, ydata, x);
     /  fm6   fm2   fm5   fm4   fm3   fm1\  5
P := |- --- - --- + --- - --- + --- + ---| x
     \  120   24    24    12    12    120/

       /fm1   19 fm2   3 fm3   17 fm4   2 fm5   fm6\  4
     + |--- - ------ + ----- - ------ + ----- - ---| x
       \ 6      24       2       12       3      8 /

       /31 fm1   137 fm2   121 fm3   107 fm4   95 fm5   17 fm6\  3
     + |------ - ------- + ------- - ------- + ------ - ------| x
       \  24       24        12        12        24       24  /

       /29 fm1   461 fm2            307 fm4   65 fm5   15 fm6\  2
     + |------ - ------- + 31 fm3 - ------- + ------ - ------| x
       \  6        24                 12        6        8   /

       /87 fm1   117 fm2   127 fm3            27 fm5   137 fm6\
     + |------ - ------- + ------- - 33 fm4 + ------ - -------| x + 6 fm1
       \  10        4         3                 2        60   /

     - 15 fm2 + 20 fm3 - 15 fm4 + 6 fm5 - fm6

> Pxx := diff(P, x,x);
          /  fm6   fm2   fm5   fm4   fm3   fm1\  3
Pxx := 20 |- --- - --- + --- - --- + --- + ---| x
          \  120   24    24    12    12    120/

          /fm1   19 fm2   3 fm3   17 fm4   2 fm5   fm6\  2
     + 12 |--- - ------ + ----- - ------ + ----- - ---| x
          \ 6      24       2       12       3      8 /

         /31 fm1   137 fm2   121 fm3   107 fm4   95 fm5   17 fm6\     29 fm1
     + 6 |------ - ------- + ------- - ------- + ------ - ------| x + ------
         \  24       24        12        12        24       24  /       3

       461 fm2            307 fm4   65 fm5   15 fm6
     - ------- + 62 fm3 - ------- + ------ - ------
         12                  6        3        4

> "2nd derivative at 0 is", subs(x=0, Pxx);
                          29 fm1   461 fm2            307 fm4   65 fm5   15 fm6
"2nd derivative at 0 is", ------ - ------- + 62 fm3 - ------- + ------ - ------
                            3        12                  6        3        4

> quit
memory used=3.3MB, alloc=8.3MB, time=0.11


==> anc/smp-v8.10.23/src/util/gridfn.cc <==
// gridfn -- a single grid function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/gridfn.cc,v 1.12 2025/12/23 01:42:59 jonathan Exp $
//
// gridfn::gridfn(int,int)
// gridfn::gridfn(interval)
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>			// exit()
#include <cmath>

#include <utility>
#ifdef COMPLEX_GRIDFNS
  #include <complex>
#endif
#include "boost/core/noncopyable.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "gridfn.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::pow2;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs a  gridfn<T>  object, specifying the
// min/max i/j coordinates explicitly.
//
template <typename T>
  gridfn<T>::gridfn(const int min_i_in, const int max_i_in,
		    const std::string& name_in)
	: boost::noncopyable(),
	  data_(min_i_in, max_i_in),
	  name_(name_in) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function constructs a  gridfn<T>  object, specifying the
// min/max i/j coordinates via a interval.
//
template <typename T>
  gridfn<T>::gridfn(const interval& i_interval_in,
		    const std::string& name_in)
	: boost::noncopyable(),
	  data_(i_interval_in),
	  name_(name_in) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// *** template instantiations ***
//
template class gridfn<             double >;

#ifdef COMPLEX_GRIDFNS
template class gridfn<std::complex<double>>;
#endif	// COMPLEX_GRIDFNS

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/gridfn.hh <==
// gridfn -- a single grid function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/gridfn.hh,v 1.16 2025/12/23 01:42:33 jonathan Exp $

#ifndef UTIL__GRIDFN_HH
#define UTIL__GRIDFN_HH

// define this to compile-in support for complex gridfns
// (e.g., template instantations/specializations)
#define COMPLEX_GRIDFNS

#include <cstddef>
#include <cassert>

#include <utility>			// std::pair
#include <string>
#include "boost/core/noncopyable.hpp"

#include "util.hh"
#include "array.hh"
#include "interval.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// gridfn<T> stores a (1-D) grid function of type T .  T will typically
// be either  fp  or  std::complex<fp> .  The  gridfn<T>  class only knows
// about has integer grid-point coordinates.
//
// The gridfn-arithmetic member functions take an additional template
// parameter U, giving the type of the scalar multipliers.  This will
// typically be either  fp  or  std::complex<fp> .
//
// A  gridfn<T>  has a character-string name.  This class treats this as
// an uninterpreted string; higher-level I/O routines use it for naming
// IO files.
//
template <typename T>
class	gridfn
	: public boost::noncopyable
	{
public:
	// access the grid function values at a specified point
	const T& operator()(int i) const { return data_(i); }
	      T& operator()(int i)       { return data_(i); }

	// array bounds/sizes
	int min_i() const { return data_.min_i(); }
	int max_i() const { return data_.max_i(); }
	int   N_i() const { return data_.N_i(); }

	// array index interval
	const util::interval i_interval() const { return data_.i_interval(); }

	// check if indices are valid
	bool is_valid_i(int i) const { return data_.is_valid_i(i); }

	// human-reable name
	// ... often used to form output file names,
	//     so probably should only have ok-in-file-name characters
	const std::string& name() const { return name_; }


	//
	// ***** constructor, destructor *****
	//
public:
	gridfn(int min_i_in, int max_i_in,
	       const std::string& name_in);
	gridfn(const util::interval& i_interval_in,
	       const std::string& name_in);

	// default compiler-generated destructor is ok

	//
	// ***** data *****
	//
private:
	util::array_1D<T> data_;
	const std::string name_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__GRIDFN_HH


==> anc/smp-v8.10.23/src/util/gridfn_fns.cc <==
// gridfn_fns -- arithmetic & finite-differencing operations on grid functions
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/gridfn_fns.cc,v 1.14 2025/12/29 07:12:12 jonathan Exp $
//
// gridfn_fns::RMS_norm(interval)
// gridfn_fns::RMS_norm(two_intervals)
// gridfn_fns::infinity_norm(interval)
// gridfn_fns::infinity_norm(two_intervals
// gridfn_fns::copy
// gridfn_fns::aX
// gridfn_fns::aX_plus_bY
// gridfn_fns::aX_plus_bY_plus_cZ
//
// gridfn_fns::extrapolate_gridfn
// gridfn_fns::extrapolate_gridfn_order0
// gridfn_fns::extrapolate_gridfn_order1
// gridfn_fns::extrapolate_gridfn_order2
// gridfn_fns::extrapolate_gridfn_order3
// gridfn_fns::extrapolate_gridfn_order4
// gridfn_fns::extrapolate_gridfn_order5
//
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>			// exit()
#include <cmath>

#include <algorithm>			// std::abs
#ifdef COMPLEX_GRIDFNS
  #include <complex>
#endif
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "norm.hh"
#include "finite_diff.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::pow2;
using util::norm;

// everything in this file is inside these namespaces
namespace util
	  {
namespace gridfn_fns
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These function compute the RMS-norm of X(i)
// over the /interval/ /I/ or the /two_intervals/ /II/
//

template <typename T, typename fp /* = double */>
  fp RMS_norm(const util::interval& I, const gridfn<T>& X)
{
norm<fp> nn;
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	nn.record_point(X(i));
	}
return nn.RMS_norm();
}

template <typename T, typename fp /* = double */>
  fp RMS_norm(const util::two_intervals& II, const gridfn<T>& X)
{
norm<fp> nn;

	for (int i = II.part_1().min_i() ; i <= II.part_1().max_i() ; ++i)
	{
	nn.record_point(X(i));
	}

	for (int i = II.part_2().min_i() ; i <= II.part_2().max_i() ; ++i)
	{
	nn.record_point(X(i));
	}

return nn.RMS_norm();
}

//******************************************************************************

//
// These function compute the infinity-norm of X(i)
// over the interval /I/ or the two_intervals /II/
//

template <typename T, typename fp /* = double */>
  fp infinity_norm(const util::interval& I, const gridfn<T>& X)
{
norm<fp> nn;
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	nn.record_point(X(i));
	}
return nn.infinity_norm();
}

template <typename T, typename fp /* = double */>
  fp infinity_norm(const util::two_intervals& II, const gridfn<T>& X)
{
norm<fp> nn;

	for (int i = II.part_1().min_i() ; i <= II.part_1().max_i() ; ++i)
	{
	nn.record_point(X(i));
	}

	for (int i = II.part_2().min_i() ; i <= II.part_2().max_i() ; ++i)
	{
	nn.record_point(X(i));
	}

return nn.infinity_norm();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function does the gridfn operation
//	src --> dst
// on the interval I.
//
template <typename T>
  void copy(const util::interval& I,
	    const gridfn<T>& src,
		  gridfn<T>& dst)
{
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	dst(i) = src(i);
	}
}

//******************************************************************************

//
// This function does the gridfn operation
//	a*src --> dst
// on the interval I.
//
template <typename T, typename U>
  void aX(const util::interval& I,
	  const U a, const gridfn<T>& src,
			   gridfn<T>& dst)
{
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	dst(i) = a*src(i);
	}
}

//******************************************************************************

//
// This function does the gridfn operation
//	a1*src1 + a2*src2 --> dst
// on the interval I.
//
template <typename T, typename U>
  void aX_plus_bY(const util::interval& I,
		  const U a1, const gridfn<T>& src1,
		  const U a2, const gridfn<T>& src2,
				    gridfn<T>& dst)
{
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	dst(i) = a1*src1(i) + a2*src2(i);
	}
}

//******************************************************************************

//
// This function does the gridfn operation
//	a1*src1 + a2*src2 + a3*src3 --> dst
// on the interval I.
//
template <typename T, typename U>
  void aX_plus_bY_plus_cZ(const util::interval& I,
			  const U a1, const gridfn<T>& src1,
			  const U a2, const gridfn<T>& src2,
			  const U a3, const gridfn<T>& src3,
					    gridfn<T>& dst)
{
	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	dst(i) = a1*src1(i) + a2*src2(i) + a3*src3(i);
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions extrapolate a gridfn using Lagrange polynomial extrapolation.
//
// input: as many as needed (= the first /order+1/) of
//          gf(ii), gf(ii+sign), gf(ii+2*sign), gf(ii+3*sign), ...
// output: this function updates the first /width/ of
//           gf(ii-  sign)
//           gf(ii-2*sign)
//         (that is, /sign/ specifies the direction of the OUTPUT)
//
// order = order of the extrapolation polynomial; at present this must be
//         in the range 0 to 5 inclusive
// width = the number of output points; at present this must be 1 or 2
//
template <typename T>
  void extrapolate_gridfn(int order, int width,
			  gridfn<T>& gf,
			  int ii, int sign)
{
switch	(order)
	{
case 0:
	extrapolate_gridfn_order0(width, gf, ii,sign);
	break;
case 1:
	extrapolate_gridfn_order1(width, gf, ii,sign);
	break;
case 2:
	extrapolate_gridfn_order2(width, gf, ii,sign);
	break;
case 3:
	extrapolate_gridfn_order3(width, gf, ii,sign);
	break;
case 4:
	extrapolate_gridfn_order4(width, gf, ii,sign);
	break;
case 5:
	extrapolate_gridfn_order5(width, gf, ii,sign);
	break;
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn(order=%d, width=%d,\n"
"                                     gf \"%s\"\n"
"                                     ii=%d, sign=%d):\n"
"        this order isn't supported!\n"
		      )
		% order % width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=0 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order0(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order0(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order0_0_to_m3(gf(ii));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order0_0_to_m2(gf(ii));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order0_0_to_m1(gf(ii));
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=1 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order1(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order1(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order1_01_to_m3(gf(ii       ),
						    gf(ii-  sign));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order1_01_to_m2(gf(ii       ),
						    gf(ii-  sign));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order1_01_to_m1(gf(ii       ),
						    gf(ii-  sign));
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=2 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order2(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order2(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order2_012_to_m3(gf(ii       ),
						     gf(ii-  sign),
						     gf(ii-2*sign));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order2_012_to_m2(gf(ii       ),
						     gf(ii-  sign),
						     gf(ii-2*sign));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order2_012_to_m1(gf(ii       ),
						     gf(ii-  sign),
						     gf(ii-2*sign));
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=3 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order3(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order3(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order3_0123_to_m3(gf(ii       ),
						      gf(ii-  sign),
						      gf(ii-2*sign),
						      gf(ii-3*sign));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order3_0123_to_m2(gf(ii       ),
						      gf(ii-  sign),
						      gf(ii-2*sign),
						      gf(ii-3*sign));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order3_0123_to_m1(gf(ii       ),
						      gf(ii-  sign),
						      gf(ii-2*sign),
						      gf(ii-3*sign));
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=4 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order4(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order4(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order4_01234_to_m3(gf(ii       ),
						       gf(ii-  sign),
						       gf(ii-2*sign),
						       gf(ii-3*sign),
						       gf(ii-4*sign));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order4_01234_to_m2(gf(ii       ),
						       gf(ii-  sign),
						       gf(ii-2*sign),
						       gf(ii-3*sign),
						       gf(ii-4*sign));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order4_01234_to_m1(gf(ii       ),
						       gf(ii-  sign),
						       gf(ii-2*sign),
						       gf(ii-3*sign),
						       gf(ii-4*sign));
	}
}

//******************************************************************************

//
// This function extrapolates a gridfn using order=5 Lagrange polynomial
// extrapolation.  See the .hh file comments for details.
//
template <typename T>
  void extrapolate_gridfn_order5(int width,
				 gridfn<T>& gf,
				 int ii, int sign)
{
switch	(width)
	{
default:
	cerr << format(
"***** gridfn_fns::extrapolate_gridfn_order5(width=%d,\n"
"                                            gf \"%s\"\n"
"                                            ii=%d, sign=%d):\n"
"        this width isn't supported!\n"
		      )
		% width
		% gf.name()
		% ii % sign;
	std::exit(util::exit_error);				/*NOTREACHED*/

case 3:
	gf(ii+3*sign) = extrapolate_order5_012345_to_m3(gf(ii       ),
							gf(ii-  sign),
							gf(ii-2*sign),
							gf(ii-3*sign),
							gf(ii-4*sign),
							gf(ii-5*sign));
	[[fallthrough]];
case 2:
	gf(ii+2*sign) = extrapolate_order5_012345_to_m2(gf(ii       ),
							gf(ii-  sign),
							gf(ii-2*sign),
							gf(ii-3*sign),
							gf(ii-4*sign),
							gf(ii-5*sign));
	[[fallthrough]];
case 1:
	gf(ii+  sign) = extrapolate_order5_012345_to_m1(gf(ii       ),
							gf(ii-  sign),
							gf(ii-2*sign),
							gf(ii-3*sign),
							gf(ii-4*sign),
							gf(ii-5*sign));
	}
}
 
//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

template
  double RMS_norm<double, double>
		 (const util::interval& I, const gridfn<double>& X);
template
  double RMS_norm<double, double>
		 (const util::two_intervals& II, const gridfn<double>& X);

template
  double infinity_norm<double, double>
		      (const util::interval& I, const gridfn<double>& X);
template
  double infinity_norm<double, double>
		      (const util::two_intervals& II, const gridfn<double>& X);

#ifdef COMPLEX_GRIDFNS
template
  double RMS_norm<std::complex<double>, double>
		 (const util::interval& I,
		  const gridfn<std::complex<double>>& X);
template
  double RMS_norm<std::complex<double>, double>
		 (const util::two_intervals& II,
		  const gridfn<std::complex<double>>& X);
template
  double infinity_norm<std::complex<double>, double>
		      (const util::interval& I,
		       const gridfn<std::complex<double>>& X);
template
  double infinity_norm<std::complex<double>, double>
		      (const util::two_intervals& II,
		       const gridfn<std::complex<double>>& X);
#endif

//**************************************

template
  void copy(const util::interval& I,
	    const gridfn<double>& src,
		  gridfn<double>& dst);

#ifdef COMPLEX_GRIDFNS
template
  void copy(const util::interval& I,
	    const gridfn<std::complex<double>>& src,
		  gridfn<std::complex<double>>& dst);
#endif

//**************************************

template
  void aX(const util::interval& I,
	  double a,
	  const gridfn<double>& src,
		gridfn<double>& dst);

#ifdef COMPLEX_GRIDFNS
template
  void aX(const util::interval& I,
	  double a,
	  const gridfn<std::complex<double>>& src,
		gridfn<std::complex<double>>& dst);
template
  void aX(const util::interval& I,
	  const std::complex<double>a,
	  const gridfn<std::complex<double>>& src,
		gridfn<std::complex<double>>& dst);
#endif

//**************************************

template
  void aX_plus_bY(const util::interval& I,
		  double a1, const gridfn<double>& src1,
		  double a2, const gridfn<double>& src2,
				   gridfn<double>& dst);
#ifdef COMPLEX_GRIDFNS
template
  void aX_plus_bY(const util::interval& I,
		  double a1, const gridfn<std::complex<double>>& src1,
		  double a2, const gridfn<std::complex<double>>& src2,
				   gridfn<std::complex<double>>& dst);
template
  void aX_plus_bY(const util::interval& I,
		 std::complex<double>a1,
			  const gridfn<std::complex<double>>& src1,
		 std::complex<double>a2,
			  const gridfn<std::complex<double>>& src2,
				gridfn<std::complex<double>>& dst);
#endif	// COMPLEX_GRIDFNS

//**************************************

template
  void aX_plus_bY_plus_cZ(const util::interval& I,
			  double a1, const gridfn<double>& src1,
			  double a2, const gridfn<double>& src2,
			  double a3, const gridfn<double>& src3,
					   gridfn<double>& dst);
template
  void aX_plus_bY_plus_cZ(const util::interval& I,
			  double a1, const gridfn<std::complex<double>>& src1,
			  double a2, const gridfn<std::complex<double>>& src2,
			  double a3, const gridfn<std::complex<double>>& src3,
					   gridfn<std::complex<double>>& dst);
#ifdef COMPLEX_GRIDFNS
template
  void aX_plus_bY_plus_cZ
    (const util::interval& I,
     const std::complex<double>a1, const gridfn<std::complex<double>>& src1,
     const std::complex<double>a2, const gridfn<std::complex<double>>& src2,
     const std::complex<double>a3, const gridfn<std::complex<double>>& src3,
					 gridfn<std::complex<double>>& dst);
#endif	// COMPLEX_GRIDFNS

//**************************************

template
  void extrapolate_gridfn(int order, int width,
			  gridfn<             double >& gf,
			  int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn(int order, int width,
			  gridfn<std::complex<double>>& gf,
			  int ii, int sign);
#endif

template
  void extrapolate_gridfn_order0(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order0(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

template
  void extrapolate_gridfn_order1(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order1(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

template
  void extrapolate_gridfn_order2(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order2(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

template
  void extrapolate_gridfn_order3(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order3(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

template
  void extrapolate_gridfn_order4(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order4(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

template
  void extrapolate_gridfn_order5(int width,
				 gridfn<             double >& gf,
				 int ii, int sign);
#ifdef COMPLEX_GRIDFNS
template
  void extrapolate_gridfn_order5(int width,
				 gridfn<std::complex<double>>& gf,
				 int ii, int sign);
#endif

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace gridfn_fns
	  }	// namespace util


==> anc/smp-v8.10.23/src/util/gridfn_fns.hh <==
// gridfn_fns -- arithmetic & finite-differencing operations on grid functions
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/gridfn_fns.hh,v 1.14 2025/12/29 07:12:12 jonathan Exp $

//
// gridfn_fns::
//   RMS_norm
//   infinity_norm
//   copy
//   aX
//   aX_plus_bY
//   aX_plus_bY_plus_cZ
//
// gridfn_fns::
//   extrapolate_gridfn
//   extrapolate_gridfn_order0
//   extrapolate_gridfn_order1
//   extrapolate_gridfn_order2
//   extrapolate_gridfn_order3
//   extrapolate_gridfn_order4
//   extrapolate_gridfn_order5
//

#ifndef UTIL__GRIDFN_FNS_HH
#define UTIL__GRIDFN_FNS_HH

// define this to compile-in support for complex gridfns
// (e.g., template instantations/specializations)
#define COMPLEX_GRIDFNS

#include <cassert>
#include <cstdlib>

#include <cmath>
#ifdef COMPLEX_GRIDFNS
  #include <complex>
#endif

#include "util.hh"
#include "array.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "gridfn.hh"

// everything in this file is inside these namespaces
namespace util
	  {
namespace gridfn_fns
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

// RMS-norm of X(i) over the /interval/ /I/ or the /two_intervals/ /II/
template <typename T, typename fp = double>
  fp RMS_norm(const util::interval& I, const gridfn<T>& X);
template <typename T, typename fp = double>
  fp RMS_norm(const util::two_intervals& II, const gridfn<T>& X);

// infinity-norm of X(i) over the /interval/ /I/ or the /two_intervals/ /II/
template <typename T, typename fp = double>
  fp infinity_norm(const util::interval& I, const gridfn<T>& X);
template <typename T, typename fp = double>
  fp infinity_norm(const util::two_intervals& II, const gridfn<T>& X);

//******************************************************************************

//
// gridfn arithmetic
//
// ... it's ok for dst to be the same gridfn as src or src[123]
// T = datatype of gridfns (might be real or complex)
// U = datatype of scalars (often T, or maybe fp)
//

// src --> dst
template <typename T>
  void copy(const util::interval& I, const gridfn<T>& src,
					   gridfn<T>& dst);

// a*src --> dst
template <typename T, typename U>
  void aX(const util::interval& I, U a, const gridfn<T>& src,
					      gridfn<T>& dst);

// a1*src1 + a2*src2 --> dst
template <typename T, typename U>
  void aX_plus_bY(const util::interval& I,
		  U a1, const gridfn<T>& src1,
		  U a2, const gridfn<T>& src2,
			      gridfn<T>& dst);

// a1*src1 + a2*src2 + a3*src3 --> dst
template <typename T, typename U>
  void aX_plus_bY_plus_cZ(const util::interval& I,
			  U a1, const gridfn<T>& src1,
			  U a2, const gridfn<T>& src2,
			  U a3, const gridfn<T>& src3,
				      gridfn<T>& dst);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// These functions extrapolate a gridfn using Lagrange polynomial extrapolation.
//
// input: as many as needed (= the first /order+1/) of
//          gf(ii), gf(ii-sign), gf(ii-2*sign), gf(ii-3*sign), ...
// output: this function updates the first /width/ of
//           gf(ii+  sign)
//           gf(ii+2*sign)
//         (that is, /sign/ specifies the direction of the OUTPUT)
//
// ii = i index of the INPUT point which is closest to the output points
// sign = +1 to extrapolate to points with i > ii,
//        -1 to extrapolate to points with i < ii
// order = order of the extrapolation polynomial; at present this must be
//         in the range 0 to 5 inclusive
// width = the number of output points; at present this must be 1 or 2
//

// dispatch to fixed-order fn below
template <typename T>
  void extrapolate_gridfn(int order, int width,
			  gridfn<T>& gf,
			  int ii, int sign);

// order 0 = just copy the function value gf(ii)
template <typename T>
  void extrapolate_gridfn_order0(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

// order 1 = linear extrapolate using gf(ii), gf(ii+sign)
template <typename T>
  void extrapolate_gridfn_order1(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

// order 2 = extrapolate with quadratic polynomial using inputs
//           gf(ii), gf(ii+sign), gf(ii+2*sign)
template <typename T>
  void extrapolate_gridfn_order2(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

// order 3 = extrapolate with cubic polynomial using inputs
//           gf(ii), gf(ii+sign), gf(ii+2*sign), gf(ii+3*sign)
template <typename T>
  void extrapolate_gridfn_order3(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

// order 4 = extrapolate with quartic polynomial using inputs
//           gf(ii), gf(ii+sign), gf(ii+2*sign), gf(ii+3*sign), gf(ii+4*sign)
template <typename T>
  void extrapolate_gridfn_order4(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

// order 5 = extrapolate with quintic polynomial using inputs
//           gf(ii), gf(ii+  sign), gf(ii+2*sign), gf(ii+3*sign),
//                   gf(ii+4*sign), gf(ii+5*sign)
template <typename T>
  void extrapolate_gridfn_order5(int width,
				 gridfn<T>& gf,
				 int ii, int sign);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace gridfn_fns
	  }	// namespace util

#endif	// #ifndef UTIL__GRIDFN_FNS_HH


==> anc/smp-v8.10.23/src/util/integral_weights.cc <==
// integral_weights -- weights for numerical integration
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/integral_weights.cc,v 1.2 2026/03/16 01:41:00 jonathan Exp $
//
// integral_weights::integral_weights
// integral_weights::weight
// *** template instantiations ***
//

#include <cassert>

#include "util.hh"
#include "integral_weights.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs an /integral_weights/ object.
// See the .hh file for details.
//
template <typename fp>
  integral_weights<fp>::integral_weights(const fp width_in,
					 const int N_subintervals_in)
	: N_subintervals_(N_subintervals_in),
	  dx_(width_in/N_subintervals_in) // no comma
{
assert(width_in > 0.0);
assert(N_subintervals() > 0);
}

//******************************************************************************

//
// This function computes an integration weight.
// See the .hh file for details.
//
template <typename fp>
  fp integral_weights<fp>::weight(const int i)
	const
{
const int N = N_subintervals();
assert(i >= 0);
assert(i <= N);

const fp weight = (N < 8)
		  ? // trapazoid rule (formula given in .hh file)
		    (
		      ((i == 0) || (i == N)) ? 0.5
					     : 1.0
		    )
		  : // compound Simpson's rule (formula given in .hh file)
		    (
			((i == 0) || (i == N  )) ?  9.0/24.0
		      : ((i == 1) || (i == N-1)) ? 28.0/24.0
		      : ((i == 2) || (i == N-2)) ? 23.0/24.0
		      :                               1.0
		    );
return dx() * weight;
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  class integral_weights<double>;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/integral_weights.hh <==
// integral_weights -- weights for numerical integration
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/integral_weights.hh,v 1.4 2026/03/16 01:41:00 jonathan Exp $

//
// integral_weights
//

#ifndef UTIL__INTEGRAL_WEIGHTS_HH
#define UTIL__INTEGRAL_WEIGHTS_HH

#include <cassert>

#include "util.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// An /integral_weights()/ object computes weights /$w_i$/ for numerical
// integration over a finite closed interval, i.e., it computes /$w_i$/
// such that
// $$
// \sum_{i=0}^N w_i f(A + (B-A)\frac{i}{N}) \approx \int_A^B f(x) \, dx
// $$
// for any sufficiently smooth function /f/ on the (real) interval [A,B].
//
// The result is that the code
//	util::integral_weights<fp> W(width, N_intervals);
//	fp num_integral = 0.0
//		for (int i = 0 ; i <= N_subintervals ; ++i)
//		{
//		const fp xi = A + i*W.dx();
//		num_integral += W.weight(i) * fn(x);
//		}
// computes the numerical integral of /fn/.
//
// Note that while the essential logic of this class (/weight()/) could
// be provided as a free function, packaging this in a class allows clients
// to avoid possible off-by-one errors in computing /dx()/.
//
// In more detail:
// The number of sampling subintervals ("zones") is /N_subintervals := N/.
// The number of sampling points is /N_points := N_subintervals/.
// The spacing between the sampling points is   dx := (B-A)/N  .
//
// It's an error for N_subintervals to be zero or negative.
//
// If /N_points() < 8/, we estimate the integral via the trapezpoid rule
// <https://en.wikipedia.org/wiki/Trapezoidal_rule#Uniform_grid>
// which is
// $$
// \int_A^B f(x) \, dx
//    = {\Delta x}
//      \left[
//      \half f(x_0) + \sum_{i=1}^{N-1} f(x_8) + \half f(x_N)
//      \right]
// $$
//
// If /N_points() >= 8/, we estimate the integral via the composite
// Simpson's rule
// <https://en.wikipedia.org/wiki/Simpson%27s_rule#Simpson's_rules_in_the_case_of_narrow_peaks>
// which is
// $$
// \int_A^B f(x) \, dx
//     = \frac{\Delta x}{24}
//       \left[
//       9 f(x_0) + 28 f(x_1) + 23 f(x_2)
//       + 24 \sum_{i=3}^{N-3} f(x_8)
//       + 23 f(x_{N-2}) + 28 f(x_{N-1}) + 9f(x_N) 
//       \right]
// $$
//
// An /integral_weights/ is a lightweight object with value semantics.
//
// /integral_weights/ has only /const/ and /static/ member functions,
// so an /integral_weights/ object is always effectively /const/.
//
template <typename fp>
class	integral_weights
	{
public:
	// number of subintervals
	int N_subintervals() const { return N_subintervals_; }

	// number of sampling points
	int N_points() const { return N_subintervals_+1; }

	// spacing between samples
	fp dx() const { return dx_; }

	// get weights
	// ... must have 0 <= i <= N_subintervals()
	fp weight(int i) const;

	//
	// *** constructor, destructor ***
	//
public:
	//
	// Constructor arguments:
	// width = the width of the integration interval
	//       = $B-A$ in the header-comment equations
	//       = (must be > 0.0)
	// N_subintervals = the number of integration subintervals
	//                  (must be > 0)
	integral_weights(fp width_in, int N_subintervals_in);
	~integral_weights() = default;

	//
	// *** data ***
	//
private:
	const int N_subintervals_;
	const fp dx_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__INTEGRAL_WEIGHTS_HH


==> anc/smp-v8.10.23/src/util/interval.cc <==
// interval -- a closed interval of integers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/interval.cc,v 1.15 2025/12/24 05:07:24 jonathan Exp $

//
// interval::describe_me()
// interval::describe_me(linear map)
// interval::describe_me(linear map, Delta_int)
// interval::widen_at_ends(linear map, fp, fp)
// interval::quantize_endpoints
// interval::contiguous_union
// interval::union_convex_hull
// interval::set_difference
// *** template instantiations ***
//

#include <string>
#include <iostream>			// for debugging
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "two_intervals.hh"

using std::cout;
using std::cerr;
using boost::format;

// define this for debug printing in /quantize_endpoints()/
#undef DEBUG_QUANTIZE_ENDPOINTS

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function returns a string describing an /interval/ object.
// ... the result is either "(empty)" or a string "[%d,%d]" giving the bounds
// ... the result does NOT end in '\n'
std::string
  interval::describe_me()
	const
{
if (is_empty())
   return std::string("(empty)");			// *** normal return ***
   else {
	std::ostringstream buffer;
	buffer << format("[%d,%d]") % min_i() % max_i();
	return buffer.str();				// *** normal return ***
	}
}

//******************************************************************************

//
// This function returns a 1-line string describing the interval.
// The description includes both the integer coordinates
// and the floating-point coordinates derived from the /linear_map/.
// ... interval does NOT need to be contained in linear map's domain
// ... result is either "(empty)" or a string "%s=[%d,%d] %s=[%g(%g)%g]"
//     giving the integer and floating-point interval endpoints
// ... result does NOT end in '\n'
//
template <typename fp>
  std::string
    interval::describe_me(const util::linear_map<fp>& lm,
			  const char* const int_name /* = "i" */,
			  const char* const fp_name /* = "rstar" */)
	const
{
if (is_empty())
   return std::string("(empty)");			// *** early return ***

assert(int_name != nullptr);
assert( fp_name != nullptr);

const fp min_fp = lm.fp_of_int_unchecked(min_i());
const fp max_fp = lm.fp_of_int_unchecked(max_i());

std::ostringstream buffer;
buffer << format("%s=[%d,%d] %s=[%g(%g)%g]")
	  % int_name % min_i()                % max_i()
	  %  fp_name % min_fp % lm.Delta_fp() % max_fp;
return buffer.str();
}

//******************************************************************************

//
// This function returns a 1-line string describing
// an integer arithmetic progression within the interval.
// The description includes both the integer coordinates
// and the floating-point coordinates derived from the /linear_map/ .
// ... interval does NOT need to be contained in linear map's domain
// ... result is either "(empty)"
//     or a string "%s=[%d,%d] %s=[%g(%g)%g]"       // if Delta_int == 1
//     or a string "%s=[%d(%d)%d] %s=[%g(%g)%g]"    // if Delta_i.  > 1
//     giving the integer and floating-point arithmetic progressions
// ... result does NOT end in '\n'
//
template <typename fp>
  std::string
    interval::describe_me(const util::linear_map<fp>& lm,
			  const int Delta_int,
			  const char* const int_name /* = "i" */,
			  const char* const fp_name /* = "rstar" */)
	const
{
if (is_empty())
   return std::string("(empty)");			// *** early return ***

if (Delta_int == 1)
   return describe_me(lm, int_name, fp_name);		// *** early return ***

assert(Delta_int != 0);
assert(int_name != nullptr);
assert( fp_name != nullptr);

const fp   min_fp =             lm.fp_of_int_unchecked(min_i());
const fp Delta_fp = Delta_int * lm.Delta_fp();
const fp   max_fp =             lm.fp_of_int_unchecked(max_i());

std::ostringstream buffer;
buffer << format("%s=[%d(%d)%d] %s=[%g(%g)%g]")
	  % int_name % min_i() % Delta_int % max_i()
	  %  fp_name % min_fp  % Delta_fp  % max_fp;
return buffer.str();
}

//******************************************************************************

//
// This function widens an interval by a specified /fp/ distance
// at each end, rounding the endpoints to the nearest /linear_map/
// grid point.
//
// ... valid only if this interval is non-empty
// ... if /min_i_widen/ or /max_i_widen/ < 0, this narrows the interval
template <typename fp>
  interval interval::
	   widen_at_ends(const util::linear_map<fp>& lm,
			 const fp min_fp_widen, const fp max_fp_widen)
	const
{
assert(is_nonempty());
const fp interval_min_fp = lm.fp_of_int_unchecked(min_i());
const fp interval_max_fp = lm.fp_of_int_unchecked(max_i());
const fp widened_min_fp = interval_min_fp - min_fp_widen;
const fp widened_max_fp = interval_max_fp + max_fp_widen;
const int widened_min_int
	= lm.int_of_fp_unchecked(widened_min_fp,
				 util::linear_map<fp>::nia_round);
const int widened_max_int
	= lm.int_of_fp_unchecked(widened_max_fp,
				 util::linear_map<fp>::nia_round);
return interval(widened_min_int, widened_max_int);
}

//******************************************************************************

//
// This function quantizes an interval's endpoints to (the nearest)
// integer multiples of a specified /fp/ spacing.
//
template <typename fp>
  interval interval::quantize_endpoints(const util::linear_map<fp>& lm,
					fp quantize_spacing,
					quantize_direction qd)
	const
{
assert(is_nonempty());

// zero or negative values of this parameter don't make sense
assert(quantize_spacing > 0.0);

#ifdef DEBUG_QUANTIZE_ENDPOINTS
cout << format(
"interval::quantize_endpoints(lm: %s,\n"
"                             quantize_spacing=%g)\n"
	      )
	% lm.describe_me()
	% quantize_spacing;
#endif	// DEBUG_QUANTIZE_ENDPOINTS

const fp interval_min_fp = lm.fp_of_int_unchecked(min_i());
const fp interval_max_fp = lm.fp_of_int_unchecked(max_i());

fp quantized_min_fp, quantized_max_fp;
switch	(qd)
	{
case quantize_by_rounding_to_nearest:
	quantized_min_fp = util::round<fp, int>
			       ::to_integer_multiple_of(quantize_spacing,
							interval_min_fp);
	quantized_max_fp = util::round<fp, int>
			       ::to_integer_multiple_of(quantize_spacing,
							interval_max_fp);
	break;

case quantize_by_rounding_in:
	quantized_min_fp = util::round<fp, int>
			       ::ceiling_multiple_of(quantize_spacing,
						     interval_min_fp);
	quantized_max_fp = util::round<fp, int>
			       ::floor_multiple_of(quantize_spacing,
						   interval_max_fp);
	break;

case quantize_by_rounding_out:
	quantized_min_fp = util::round<fp, int>
			       ::floor_multiple_of(quantize_spacing,
						   interval_min_fp);
	quantized_max_fp = util::round<fp, int>
			       ::ceiling_multiple_of(quantize_spacing,
						     interval_max_fp);
	break;
default:
	cerr << format(
"***** interval::quantize_endpoints():\n"
"        unknown /qd/ = (int) %d!\n"
"        (this should never happen!)\n"
		      )
		% static_cast<int>(qd);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

// quantized_{min,max}_fp should now be multiples of /quantize_spacing()/
// but we still have to round them to the /linear_map/ fp spacing
// ... typically /quantize_spacing/ will be an integer multiple
//     of the /linear_map fp spacing, so this final rounding is
//     the identity operation
const int quantized_min_int
	= lm.int_of_fp_unchecked(quantized_min_fp,
				 util::linear_map<fp>::nia_round);
const int quantized_max_int
	= lm.int_of_fp_unchecked(quantized_max_fp,
				 util::linear_map<fp>::nia_round);

#ifdef DEBUG_QUANTIZE_ENDPOINTS
cout << format("   interval_[min,max]_fp=[%g,%g]\n")
	% interval_min_fp % interval_max_fp;
cout << format("   quantized_[min,max]_fp=[%g,%g]\n")
	% quantized_min_fp % quantized_max_fp;
cout << format("   quantized_[min,max]_int=[%d,%d]\n")
	% quantized_min_int % quantized_max_int;
#endif	// DEBUG_QUANTIZE_ENDPOINTS

return interval(quantized_min_int, quantized_max_int);
}

//******************************************************************************

//
// This function /assert()/s that the intervals X and Y are contiguous,
// then returns their union as a single interval.
//
//static
  interval interval::contiguous_union(const interval& X,
				      const interval& Y)
{
assert(are_contiguous(X, Y));
return union_convex_hull(X, Y);
}

//******************************************************************************

//
// These functions retur the smallest interval containing
// the union of intervals {X and Y, {X, Y, and Z}.
//

//static
  interval interval::union_convex_hull(const interval& X,
				       const interval& Y)
{
return
     X.is_empty() ? Y
   : Y.is_empty() ? X
   :                interval(std::min(X.min_i(), Y.min_i()),
			     std::max(X.max_i(), Y.max_i()));
}

//**************************************

//static
  interval interval::union_convex_hull(const interval& X,
				       const interval& Y,
				       const interval& Z)
{
return
    X.is_empty() ? union_convex_hull(Y, Z)
  : Y.is_empty() ? union_convex_hull(X, Z)
  : Z.is_empty() ? union_convex_hull(X, Y)
  :                interval(
		     util::min(X.min_i(), Y.min_i(), Z.min_i()),
		     util::max(X.max_i(), Y.max_i(), Z.max_i())
			   );
}

//******************************************************************************

//
// This function returns the single interval or non-overlapping pair
// of intervals which make up the set difference /X-Y/.
// ... if the result is a single interval, then we return
//     that interval as the first element of the pair, and
//     /util::empty_interval()/ as the second element
// ... if the result is empty, then we return both elements
//     of the pair as /util::empty_interval()/ 
//
//static
  two_intervals interval::set_difference(const interval& X, const interval& Y)
{
if (X.is_empty())
	return two_intervals(util::empty_interval(),
			     util::empty_interval());		// return empty

if (Y.is_empty())
	return two_intervals(X, util::empty_interval());	// return X

if (interval::is_contained_in(X,Y))
	return two_intervals(util::empty_interval(),
			     util::empty_interval());		// return empty

//
// get to here ==> our result will be non-empty
//

//
// For any point p and sets X and Y,
//   p in X - intersection(X,Y)
//   if and only if p in X and not p in intersection(X,Y)
//   if and only if p in X and not (p in X and p in Y)
//   if and only if p in X and (not p in X or not p in Y)
//   if and only if (p in X and not p in X) or (p in X and not p in Y)
//   if and only if p in X and not p in Y
//   if and only if p in X-Y
// i.e., X-intersection(X,Y) = X-Y
//
const util::interval XintY = interval::intersection(X,Y);
if (XintY.is_empty())
	return two_intervals(X, util::empty_interval());	// return X

// if either endpoint of /XintY/ coincides with an endpoint of /X/,
// then our result is a single interval
if (XintY.min_i() == X.min_i())
	return two_intervals(interval(XintY.max_i()+1, X.max_i()),
			      empty_interval());
if (XintY.max_i() == X.max_i())
	return two_intervals(interval(X.min_i(), XintY.min_i()-1),
			     empty_interval());

// our result is a pair of intervals
return two_intervals(interval(X.min_i(), XintY.min_i()-1),
		     interval(XintY.max_i()+1, X.max_i()));
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  std::string interval::describe_me(const util::linear_map<double>& lm,
				    const char* int_name /* = "i" */,
				    const char* fp_name /* = "rstar" */)
	const;
template
  std::string interval::describe_me(const util::linear_map<double>& lm,
				    int Delta_int,
				    const char* int_name /* = "i" */,
				    const char* fp_name /* = "rstar" */)
	const;

template
  interval interval::widen_at_ends(const util::linear_map<double>& lm,
				   double min_fp_widen, double max_fp_widen)
	const;
template
  interval interval::quantize_endpoints(const util::linear_map<double>& lm,
					double quantize_spacing,
					quantize_direction qd)
	const;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/interval.hh <==
// interval -- a closed interval of integers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/interval.hh,v 1.22 2026/04/22 22:06:30 jonathan Exp $

//
// interval::
//
// empty_interval
// operator==
// operator!=
//

#ifndef UTIL__INTERVAL_HH
#define UTIL__INTERVAL_HH

#include <cassert>
#include <algorithm>			// std::min, std::max
#include <string>

#include "util.hh"

// everything in this file is inside this namespace
namespace util
	  {

// forward declarations
class	two_intervals;
template <typename fp>
class	linear_map;

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// An /interval/ object represents a closed interval [min_i,max_i] of integers.
// An empty /interval/ is "normalized", i.e., represented as [min_i,min_i-1].
//
// An /interval/ is a lightweight object with value semantics.
//
// /interval/ has only /const/ and /static/ member functions, so an /interval/
// object is always effectively /const/.
//
class	interval
	{
public:
	// return a 1-line string describing the interval
	// ... result is either "(empty)" or a string "[%d,%d]" giving min/max i
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// return a 1-line string describing the interval;
	// description includes both the integer coordinates
	// and the floating-point coordinates derived from the /linear_map/
	// ... interval does NOT need to be contained in linear map's domain
	// ... result is either "(empty)" or a string "%s=[%d,%d] %s=[%g(%g)%g]"
	//     giving the integer and floating-point interval endpoints
	// ... result does NOT end in '\n'
	template <typename fp>
	  std::string describe_me(const util::linear_map<fp>& lm,
				  const char* int_name = "i",
				  const char* fp_name  = "rstar")
		const;

	// return a 1-line string describing
	// an integer arithmetic progression within the interval;
	// description includes both the integer coordinates
	// and the floating-point coordinates derived from the /linear_map/
	// ... interval does NOT need to be contained in linear map's domain
	// ... result is either "(empty)"
	//     or a string "%s=[%d,%d] %s=[%g(%g)%g]"	    // if Delta_int == 1
	//     or a string "%s=[%d(%d)%d] %s=[%g(%g)%g]"    // if Delta_int > 1
	//     giving the integer and floating-point arithmetic progressions
	// ... result does NOT end in '\n'
	template <typename fp>
	  std::string describe_me(const util::linear_map<fp>& lm,
				  const int Delta_int,
				  const char* int_name = "i",
				  const char* fp_name  = "rstar")
		const;

	int min_i() const { return min_i_; }
	int max_i() const { return max_i_; }
	int N_points() const { return util::how_many_in_range(min_i_, max_i_); }
	int N_zones() const { return max_i_ - min_i_; }
	int length () const { return max_i_ - min_i_; }

	// is the interval empty?  non-empty?
	bool    is_empty() const { return max_i_ <  min_i_; }
	bool is_nonempty() const { return max_i_ >= min_i_; }

	// does the interval contain a specified point?
	bool contains_point(int i) const
		{ return (i >= min_i_) && (i <= max_i_); }

	// clamp a value to ensure that it's within the interval
	// (the interval must be nonempty)
	int clamp(int i) const
		{
		assert(is_nonempty());
		return   (i < min_i()) ? min_i()
		       : (i > max_i()) ? max_i()
		       :               i;
		}

	// return an interval which is /*this/ widened by a specified
	// number of grid points at each end
	// ... valid only if this interval is non-empty
	// ... if /min_i_widen/ or /max_i_widen/ < 0, this narrows the interval
	interval widen_at_ends(int min_i_widen, int max_i_widen) const
		{
		assert(is_nonempty());
		return interval(min_i()-min_i_widen, max_i()+max_i_widen);
		}

	// return an interval which is /*this/ widened by a specified /fp/
	// distance at each end, rounding to the nearest /linear_map/ grid point
	// ... valid only if this interval is non-empty
	// ... the endpoints need not be within the range of the linear map
	// ... if /min_i_widen/ or /max_i_widen/ < 0, this narrows the interval
	template <typename fp>
	  interval widen_at_ends(const util::linear_map<fp>& lm,
				 fp min_fp_widen, fp max_fp_widen)
		const;

	// return an interval which is /*this/ with endpoints quantized to
	// integer multiples of a specified /fp/ spacing /quantize_spacing/
	// (which should probably be an integer multiple of /lm.Delta_fp()/)
	// ... valid only if this interval is non-empty
	// ... /quantize_spacing/ must be > 0.0
	// ... the endpoints need not be within the range of the linear map
	enum	quantize_direction
		{
		// quantize by rounding each endpoint to nearest multiple
		// of /quantize_direction/
		quantize_by_rounding_to_nearest,

		// quantize by rounding endpoints in, i.e.,
		// round min endpoint up to multiple of /quantize_direction/,
		// round max endpoint down to multiple of /quantize_direction/
		quantize_by_rounding_in,

		// quantize by rounding endpoints out, i.e.,
		// round min endpoint down to multiple of /quantize_direction/,
		// round max endpoint up to multiple of /quantize_direction/
		quantize_by_rounding_out
		};
	template <typename fp>
	  interval quantize_endpoints(const util::linear_map<fp>& lm,
				      fp quantize_spacing,
				      quantize_direction qd)
		const;


	//
	// ***** set arithmetic on intervals *****
	//

	// return the intersection of intervals X and Y
	static
	  interval intersection(const interval& X, const interval& Y)
		{
		//
		// x in X means x >= X.min & x <= X.max
		// x in Y means x >= Y.min & x <= Y.max
		// hence x in both X and Y means x >= X.min & x <= X.max
		//                             & x >= Y.min & x <= Y.max
		// hence x >= max(X.min,Y.min) & x <= min(X.max,Y.max)
		//
		return interval(std::max(X.min_i(), Y.min_i()),
				std::min(X.max_i(), Y.max_i()));
		}

	// are /X/ and /Y/ contiguous, i.e., is their union an /interval/?
	// ... an empty interval is contiguous with any interval
	static
	  bool are_contiguous(const interval& X, const interval& Y)
		{
		return X.is_empty() || Y.is_empty()
		       || intersection(X,Y).is_nonempty()
		       || (Y.min_i() == X.max_i()+1)
		       || (Y.max_i() == X.min_i()-1);
		}

	// /assert()/ that the intervals /X/ and /Y/ are contiguous,
	// then return their union as a single interval
	static
	  interval contiguous_union(const interval& X, const interval& Y);

	// /assert()/ that /X/ and /interval(p,p)/ are contiguous,
	// then return their union as a single interval
	static
	  interval widen_by_contiguous_point(const interval& X, int p)
		{ return contiguous_union(X, interval(p,p)); }

	// return the smallest interval containing
	// the union of intervals X and Y
	static
	  interval union_convex_hull(const interval& X, const interval& Y);

	// return the smallest interval containing
	// the union of intervals X, Y, and Z
	static
	  interval union_convex_hull(const interval& X,
				     const interval& Y,
				     const interval& Z);

	// return the single interval or non-overlapping pair of intervals
	// which make up the set difference /X-Y/
	static
	  two_intervals set_difference(const interval& X, const interval& Y);

	// is the interval X contained in the interval Y?
	static
	  bool is_contained_in(const interval& X, const interval& Y)
		{
		//
		// interval X contained in interval Y
		// means (x in X) ==> (x in Y)
		// means (x >= X.min & x <= X.max) ==> (x >= Y.min & x <= Y.max)
		// we can ensure this in two ways:
		// * either X is empty
		// * or X.min >= Y.min & X.max <= Y.max
		//
		return
		    X.is_empty()
		    || ((X.min_i() >= Y.min_i()) && (X.max_i() <= Y.max_i()));
		}


	//
	// ***** constructor, destructor *****
	//
public:
	// construct a interval containing the specified
	// closed interval [min_i_in, max_i_in] (which may be empty)
	// ... if the arguments specify an empty interval,
	//     we change the max endpoint to normalize it
	interval(int min_i_in, int max_i_in)
		: min_i_(min_i_in),
		  max_i_(
		    (max_i_in < min_i_in) ? min_i_in-1	// empty ==> normalize
					  : max_i_in
			)
		{ /* empty constructor body */ }

	// default compiler-generated destructor, copy constructor,
	// and assignment operator are all ok

	//
	// ***** data *****
	//
private:
	// an empty interval is always "normalized", so that  max_i_ == min_i_-1
	int min_i_, max_i_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

// convenience function to return an empty interval
inline
  interval empty_interval() { return interval(0,-1); }

//******************************************************************************

//
// We consider two intervals to be equal if and only if they have the
// same membership (i.e., they have identical sets of points where
// /contains_point()/ returns true.
//
// This means that either
// * they're both empty, or
// * they both have identical endpoints
//
inline
  bool operator==(const interval& X, const interval& Y)
	{
	return (X.is_empty() && Y.is_empty())
	       || ((X.min_i() == Y.min_i()) && (X.max_i() == Y.max_i()));
	}

//**************************************

inline
  bool operator!=(const interval& X, const interval& Y)
	{
	return !(X == Y);
	}

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__INTERVAL_HH


==> anc/smp-v8.10.23/src/util/invert_gradual_turnon.cc <==
// invert_gradual_turnon -- find inverse of gradual_turnon() function
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/invert_gradual_turnon.cc,v 1.1 2026/03/16 05:25:34 jonathan Exp $

#include <cassert>
#include <cstring>
#include <cmath>

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::gradual_turnon;

namespace {
template <typename fp>
  void find_inverse(const double turnon_fn);
	  }

//******************************************************************************

const char* const usage_msg =
"usage:\n"
"   invert_gradual_turnon   turnon_fn_value\n"
"This finds the inverse of my /gradual_turnon()/ function\n"
"using a quick-n-dirty binary search.\n"
;

//**************************************

int main(int argc, const char* const argv[])
{
typedef double fp;

fp turnon_fn_value;
if	((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}
else if ((argc == 2) && (std::sscanf(argv[1], "%lf", &turnon_fn_value) == 1))
	{
	// all ok ==> no-op here
	}
else	{
	cout << usage_msg;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

find_inverse<fp>(turnon_fn_value);
}

//******************************************************************************

namespace {
template <typename fp>
  void find_inverse(const double turnon_fn_value)
{
const fp epsilon = std::numeric_limits<fp>::epsilon();
const fp tolerance = 10.0 * epsilon;
const char* const max_precision_g_format
  = util::numeric_formats<fp>::max_precision_g_format();

if (! ((turnon_fn_value > 0.0) & (turnon_fn_value < 1.0)))
	{
	cerr <<
"***** invert_gradual_turnon():\n"
"        can only invert for gradual_turnon() fn values between 0 and 1!\n"
	        ;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
assert(turnon_fn_value > 0.0);
assert(turnon_fn_value < 1.0);

cout << "# column 1 = iteration\n";
cout << "# column 2 = xmin\n";
cout << "# column 3 = xmax\n";
cout << "# column 4 = x\n";
cout << "# column 5 = gradual_turnon(x)\n";
cout << "# column 6 = error\n";

fp xmin = -10.0;
fp xmax = +10.0;
	for (int iteration = 1 ; iteration <= 100 ; ++iteration)
	{
	const fp x     = util::average(xmin, xmax);
	const fp fn    = util::gradual_turnon(x);
	const fp error = fn - turnon_fn_value;
	
	cout << iteration				<< "\t"
	     << format(max_precision_g_format) % xmin	<< "\t"
	     << format(max_precision_g_format) % xmax	<< "\t"
	     << format(max_precision_g_format) % x	<< "\t"
	     << format(max_precision_g_format) % fn	<< "\t"
	     << format("%e")                   % error	<< "\n";

	if (std::abs(error) <= tolerance)
		break;					// *** LOOP EXIT ***

	if (error > 0.0)
		xmax = x;
	   else xmin = x;
	}
}
	  }


==> anc/smp-v8.10.23/src/util/io.cc <==
// io -- file I/O, directory manipulation, etc 
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/io.cc,v 1.14 2025/12/19 07:26:30 jonathan Exp $
//
// open_IO_file(const char* arguments, 2-level directory)
// open_IO_file(std::string arguments, 2-level directory)
// open_IO_file(const char* arguments)
// open_IO_file(std::string arguments)
// ensure_directory_exists(std::string argument)
// ensure_directory_exists(const char* argument)
//
// output_number_header_comment
// input_output_number_implementation::
//   input_real_from_stream
//   input_complex_from_stream
//   output_real_to_stream
//   output_complex_to_stream
// *** template instantiations for  input_output_number_implementation::  ***
//

#include <unistd.h>			// gethostname(3) prototype
#include <sys/param.h>			// MAXHOSTNAMELEN
#include <sys/types.h>			// types for...
#include <sys/stat.h>			// mkdir(2) prototype
#include <sys/time.h>			// gettimeofday(2) prototype
#include <sys/resource.h>		// stuff for getrusage(2)
#include <cerrno>

#include <cstdio>
#include <cassert>
#include <cstring>			// for std::strerror
#include <cstdlib>			// for std::exit and random(3)
#include <cmath>

#include <optional>
#include <iostream>
#include <fstream>
#include <sstream>
#include <limits>
#include <algorithm>
#include <complex>
#include <vector>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"

extern int errno;

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a variant of /open_IO_file/ taking cstring argments.
//
void open_IO_file(const char* const directory1_name,
		  const char* const directory2_name,
		  const char* const file_name,
		  const std::ios_base::openmode mode,
		  std::fstream& fs)
{
open_IO_file(std::string(directory1_name), std::string(directory2_name),
	     std::string(file_name),
	     mode, fs);
}

//******************************************************************************

//
// This function is a variant of /pen_IO_file()/ (below) which handles
// 2-level directories; see the comments in the .hh file for details.
//
void open_IO_file(const std::string& directory1_name,
		  const std::string& directory2_name,
		  const std::string& file_name,
		  const std::ios_base::openmode mode,
		  std::fstream& fs)
{
const bool output_flag = mode & std::ios_base::out;
const std::string total_directory_name
	= directory1_name + "/" + directory2_name;
if (output_flag)
	{
	ensure_directory_exists(directory1_name);
	ensure_directory_exists(total_directory_name);
	}

open_IO_file(total_directory_name, file_name,
	     mode, fs);
}

//******************************************************************************

//
// This is a variant of /open_IO_file/ taking cstring argments.
//
void open_IO_file(const char* const directory_name,
		  const char* const file_name,
		  const std::ios_base::openmode mode,
		  std::fstream& fs)
{
open_IO_file(std::string(directory_name), std::string(file_name),
	     mode, fs);
}

//******************************************************************************

//
// This function opens an input|output stream attached to the specified file;
// the caller is responsible for (later) closing the stream.
// ... if the open fails, we print an error message and exit()
//
void open_IO_file(const std::string& directory_name,
		  const std::string& file_name,
		  const std::ios_base::openmode mode,
		  std::fstream& fs)
{
const bool output_flag = mode & std::ios_base::out;
if (output_flag)
	ensure_directory_exists(directory_name);

const std::string file_name_buffer(directory_name + "/" + file_name);

const char* const reading_writing = output_flag ? "writing" : "reading";
const char* const input_output    = output_flag ? "output"  : "input";

cout << format("%s \"%s\"...\n") % reading_writing % file_name_buffer;

fs.open(file_name_buffer, mode);
if (! fs)
	{
	cerr << format(
"***** open_IO_file():\n"
"        can't open %s file \"%s\"\n"
"        for %s!\n"
		      )
		% input_output % file_name_buffer
		% reading_writing; 
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//******************************************************************************

//
// This is a variant of /ensure_directory_exists()/ taking a /std::string/
// argment.
//
bool ensure_directory_exists(const std::string& directory_name)
{
return ensure_directory_exists(directory_name.c_str());
}

//******************************************************************************

//
// This function ensures that the specified directory exists, by trying
// to create it and ignoring it-already-exists errors.  If any other error
// occurs, this function prints an error message and doesn't return to the
// caller.
//
// The parent directory must already exist (i.e. this function does NOT
// implement 'mkdir -p' functionality).
//
// This function returns
// false if the directory already existed (this function is a no-op), or
// true if it created the directory
//
// FIXME:
// If  directory_name  already exists as a *file*, this function will
// silently return false.
//
bool ensure_directory_exists(const char* const directory_name)
{
const int permission = 0777;		// will be restricted by umask
const int status = mkdir(directory_name, permission);
if (status == 0)
	return true;					// *** NORMAL RETURN ***
							// (created directory)

if (errno == EEXIST)
	return false;					// *** NORMAL RETURN ***
						  // (directory already existed)

cerr << format(
"***** ensure_directory_exists():\n"
"        got errno=%d (%s)\n"
"        trying to create directory\n"
"        \"%s\"!\n"
	      )
	% errno % std::strerror(errno)
	% directory_name;
std::exit(exit_error);						/*NOTREACHED*/

return false;				// dummy return for compilers who don't
					// grok that std::exit() is noreturn
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function prints a a header comment appropriate for output_number()
// with output starting at specified column.
//
// This function returns the number of columns which  output_number()
// will output, (= # for which this fn output header comments),
// i.e., 1 for a real number or 2 for a complex number.
//

template <>
  int output_number_header_comment<double>
				  (std::fstream& os,
				   const std::string& name,
				   int start_column)
{
os << format("# column %d = %s\n") % start_column++ % name;
return 1;
}

//**************************************

template <>
  int output_number_header_comment<std::complex<double>>
				  (std::fstream& os,
				   const std::string& name,
				   int start_column)
{
os << format("# column %d = %s.real\n") % start_column++ % name;
os << format("# column %d = %s.imag\n") % start_column++ % name;
return 2;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// input/output of a real/complex number from/to an
// already-open stream of type /str/ (e.g., std::fstream, std::stringstream).
//
// see comments in "util.hh" for more information
//

namespace input_output_number_implementation
	  {

//**************************************

template <typename str>
  std::optional<double> input_real_from_stream(str& s)
{
double x;
s >> x;
return s.fail() ? std::nullopt
		: std::make_optional(x);
}

//**************************************

template <typename str>
  std::optional<std::complex<double>> input_complex_from_stream(str& s)
{
double re, im;
s >> re >> im;
return s.fail() ? std::nullopt
		: std::make_optional(std::complex<double>(re,im));
}

//**************************************

template <typename str>
  void output_real_to_stream(str& s, const double x)
{
static const bool use_max_precision_format
   = get_parameter<bool>("output_number::use_max_precision_format", false);
static const bool use_max_precision_g_format
   = get_parameter<bool>("output_number::use_max_precision_g_format", false);

if	(use_max_precision_format)
	{
	static const char* const number_format
	   = util::numeric_formats<double>::max_precision_format();
	s << format(number_format) % x;
	}
else if (use_max_precision_g_format)
	{
	static const char* const number_format
	   = util::numeric_formats<double>::max_precision_g_format();
	s << format(number_format) % x;
	}
else	{
	// just use default format
	s << x;
	}
}

//**************************************

template <typename str>
  void output_complex_to_stream(str& s, const std::complex<double> z)
{
static const bool use_max_precision_format
   = get_parameter<bool>("output_number::use_max_precision_format", false);
static const bool use_max_precision_g_format
   = get_parameter<bool>("output_number::use_max_precision_g_format", false);

if	(use_max_precision_format)
	{
	static const char* const number_format
	   = util::numeric_formats<double>::max_precision_format();
	s << format(number_format) % z.real()
	  << "\t"
	  << format(number_format) % z.imag();
	}
else if (use_max_precision_g_format)
	{
	static const char* const number_format
	   = util::numeric_formats<double>::max_precision_g_format();
	s << format(number_format) % z.real()
	  << "\t"
	  << format(number_format) % z.imag();
	}
else	{
	// just use default format
	s << z.real()
	  << "\t"
	  << z.imag();
	}
}

//**************************************

//
// *** template instantiations for  input_output_number_implementation:: ***
//

template
  std::optional<double> input_real_from_stream(std::fstream& s);
template
  std::optional<double> input_real_from_stream(std::stringstream& s);

template
  std::optional<std::complex<double>>
    input_complex_from_stream(std::fstream& s);
template
  std::optional<std::complex<double>>
    input_complex_from_stream(std::stringstream& s);

template
  void output_real_to_stream(std::ostream& s, double x);
template
  void output_real_to_stream(std::fstream& s, double x);
template
  void output_real_to_stream(std::stringstream& s, double x);

template
  void output_complex_to_stream(std::ostream& s, std::complex<double> z);
template
  void output_complex_to_stream(std::fstream& s, std::complex<double> z);
template
  void output_complex_to_stream(std::stringstream& s, std::complex<double> z);

	  }	// namespace input_output_number_implementation

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/io.hh <==
// io -- file I/O, directory manipulation, etc
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/io.hh,v 1.18 2026/01/28 05:20:22 jonathan Exp $

#ifndef UTIL__IO_HH
#define UTIL__IO_HH

#include <cassert>
#include <cstddef>

#include <optional>
#include <limits>
#include <string>
#include <iostream>
#include <fstream>
#include <sstream>
#include <complex>
#include <vector>

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This is a variant of /open_IO_file()/ (below)
// which handles 2-level directories, creating either/both directories
// if necessary.
//
// Arguments:
// directory1_name = the higher-level directory name, e.g., "model_name"
// directory2_name = the lower-level directory name, e.g., "t=123.456"
//
// This example would create the directory "model_name/t=123.456" if
// it doesn't already exist, then create the specified file in that
// directory.
//
void open_IO_file(const std::string& directory1_name,
		  const std::string& directory2_name,
		  const std::string& file_name,
		  std::ios_base::openmode mode,
		  std::fstream& fs);
void open_IO_file(const char* directory1_name,
		  const char* directory2_name,
		  const char* file_name,
		  std::ios_base::openmode mode,
		  std::fstream& fs);

//
// print a log message, then
// open an input|output stream attached to specified file;
// the caller is responsible for (later) closing the stream
// ... if the open fails, we print an error message and exit()
// ... except for parameter-file reading, all the code's file I/O
//     goes through this function
//
void open_IO_file(const std::string& directory_name,
		  const std::string& file_name,
		  std::ios_base::openmode mode,
		  std::fstream& fs);
void open_IO_file(const char* directory_name,
		  const char* file_name,
		  std::ios_base::openmode mode,
		  std::fstream& fs);

//
// ensure specified directory exists (i.e. try to create it, but don't
// complain if it already exists)
// ... parent directory must already exist, i.e. this does NOT provide
//     'mkdir -p' functionality
// ... returns true if it created the directory, false if directory already
//     existed (in which case this function is a no-op)
// ... prints an error message and exits if it needs to create directory
//     but is unable to do so
//
// Warning:
// This API suffers from TOCTTOU (time-of-check-to-time-of-use) races
// and the attendant security risks.
//
// FIXME: if  directory_name  already exists as a *file*,
//        this function will silently return false
//
bool ensure_directory_exists(const std::string& directory_name);
bool ensure_directory_exists(const char* directory_name);

//******************************************************************************

//
// print_number(), output_number() et al
//

// print a header comment appropriate for output_number()
// with output starting at specified column
// ... returns number of columns which  output_number() will output,
//     (= # for which this fn output header comments),
//     i.e., 1 for a real number or 2 for a complex number
template <typename T>
  int output_number_header_comment(std::fstream& os,
				   const std::string& name,
				   int start_column);
// ... template specializations
template <>
  int output_number_header_comment<             double >
				  (std::fstream& os,
				   const std::string& name,
				   int start_column);
template <>
  int output_number_header_comment<std::complex<double>>
				  (std::fstream& os,
				   const std::string& name,
				   int start_column);

//**************************************

//
// These functions input/output a real or complex number, or output an
// /int/, /bool/, or /T */, from/to an already-open stream of type /str/
// (e.g., std::fstream, std::stringstream).
//
// For input, a real number or the real & imaginary parts of a complex
// number are whitespace-delimited.  The input functions all return
// /std::nullopt/ if an input error occurs, i.e., if an I/O error occurs
// or we get EOF vefore we read a valid number, or the input can't be
// parsed into one or two whitespace-separated fields.
//
// For output, the real & imaginary parts of a complex number are separated
// by a single tab character, but no other whitespace is output.  The output
// is NOT automatically terminated by a newline.
//
// parameters for output functions
// (see /numeric_formats/ class in "util.hh" for details of the formats used)
//   output_number::use_max_precision_format		# default false
//   output_number::use_max_precision_g_format		# default false
//

// implementation stuff, not for user use
namespace input_output_number_implementation
	{

// helper function templates
// to do the actual input of a real/complex from a stream
template <typename str>
  std::optional<double> input_real_from_stream(str& s);
template <typename str>
  std::optional<std::complex<double>> input_complex_from_stream(str& s);
template <typename str>
  void output_real_to_stream(str& s, double x);
template <typename str>
  void output_complex_to_stream(str& s, std::complex<double> z);

// helper class (partially specialized on real/complex/int/void*)
template <typename T, typename str>
  class input_output_number_helper;
template <typename str>
  class input_output_number_helper<double, str>
	{
public:
	static
	  std::optional<double> input_number(str& s)
		{ return input_real_from_stream<str>(s); }
	static
	  void output_number(str& s, double x)
		{ output_real_to_stream<str>(s, x); }
	};
template <typename str>
  class input_output_number_helper<std::complex<double>, str>
	{
public:
	static
	  std::optional<std::complex<double>> input_number(str& s)
		{ return input_complex_from_stream<str>(s); }
	static
	  void output_number(str& s, std::complex<double> z)
		{ output_complex_to_stream<str>(s, z); }
	};
template <typename str>
  class input_output_number_helper<int, str>
	{
public:
	static
	  void output_number(str& s, int i)
		{ s << i; }
	};
template <typename str>
  class input_output_number_helper<bool, str>
	{
public:
	static
	  void output_number(str& s, bool b)
		{ s << util::name_of_bool(b); }
	};
template <typename str, typename T>
  class input_output_number_helper<T*, str>
	{
public:
	static
	  void output_number(str& s, const T *p)
		{ s << p; }
	};

	}	// namespace input_output_number_implementation;

//******************

//
// input_number()
// output_number()
// print_number()
//

// these are user functions to input/output a value of type T from/to
// an already-open stream of type str
// ... /T/ should be either /double/ or /std::complex<double>/
// ... there are template instantiations for /str/ being
//     std::fstream and for /std::stringstream/
// ... the /output_number/ overloads prefix/suffix the generated output
//     with the specified cstrings if these are non-null
template <typename T, typename str>
  std::optional<T> input_number(str& s)
	{
	return input_output_number_implementation::
	       input_output_number_helper<T,str>::
	       input_number(s);
	}
template <typename T, typename str>
  void output_number(str& s, T x)
	{
	input_output_number_implementation::
	  input_output_number_helper<T,str>::
	  output_number(s, x);
	}
template <typename T, typename str>
  void output_number(str& s, 
		     const char* const prefix,
		     T x)
	{
	if (prefix != nullptr)
		{ s << prefix; }
	input_output_number_implementation::
	  input_output_number_helper<T,str>::
	  output_number(s, x);
	}
template <typename T, typename str>
  void output_number(str& s,
		     T x,
		     const char* const suffix)
	{
	input_output_number_implementation::
	  input_output_number_helper<T,str>::
	  output_number(s, x);
	if (suffix != nullptr)
		{ s << suffix; }
	}
template <typename T, typename str>
  void output_number(str& s,
		     const char* const prefix,
		     T x,
		     const char* const suffix)
	{
	if (prefix != nullptr)
		{ s << prefix; }
	input_output_number_implementation::
	  input_output_number_helper<T,str>::
	  output_number(s, x);
	if (suffix != nullptr)
		{ s << suffix; }
	}

// shortcut to output to /cout/
template <typename T>
  void print_number(T x)
	{ output_number(std::cout, x); }
template <typename T>
  void print_number(const char* const prefix, T x)
	{ output_number(std::cout, prefix, x); }
template <typename T>
  void print_number(T x, const char* const suffix)
	{ output_number(std::cout, x, suffix); }
template <typename T>
  void print_number(const char* const prefix, T x, const char* const suffix)
	{ output_number(std::cout, prefix, x, suffix); }

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__IO_HH


==> anc/smp-v8.10.23/src/util/linear_map.cc <==
// linear_map -- linear mapping between integers <--> fp numbers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/linear_map.cc,v 1.12 2025/09/16 04:22:10 jonathan Exp $
//
// linear_map::linear_map(int,int,  fp,fp,fp, const char* /* = nullptr */)
// linear_map::linear_map(int,      fp,fp,fp, const char* /* = nullptr */)
// linear_map::linear_map(interval, fp,fp,fp, const char* /* = nullptr */)
// linear_map::linear_map(linear_map, int,int);
// linear_map::linear_map(linear_map, interval);
// linear_map::linear_map(linear_map, fp,fp);
// linear_map::describe_me
// linear_map::describe_me_fp
/// linear_map::check_fp_vs_int_consistency - check fp/int consistency
// linear_map::move_me - move to different place in int/fp space w/ same mapping
// linear_map::change_me - change this object (same fp, different int)
// linear_map::change_me - change this object (same int, different fp)
// linear_map::fp_int_of_fp_unchecked - convert fp --> int coord, return as fp
// linear_map::int_of_fp_unchecked - convert fp --> int, check for fuzzy int
#ifdef NOT_USED
// linear_map::fraction_of_fp_unchecked - convert fp --> relative posn wrt nearest int
#endif
// linear_map::nearest_int_and_fraction_of_fp_unchecked - fp --> (int, rel posn)
// linear_map::floor_int_and_fraction_of_fp - fp --> (floor int, relative posn)
// *** template instantiations ***
//

#include <cassert>
#include <cstdlib>			// for std::exit()
#include <cmath>			// for std::abs() and std::isfinite()

#include <utility>
#include <iostream>
#include <string>
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::interval;
using util::fuzzy;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// These functions construct a  linear_map<fp>  object.
//

template <typename fp>
  linear_map<fp>::linear_map(const interval& int_interval_in,
			     fp  min_fp_in, fp Delta_fp_in, fp  max_fp_in,
			     const char* const context /* = nullptr */)
	: int_interval_(int_interval_in),
	  min_fp_ (min_fp_in ), max_fp_ (max_fp_in ),
	  Delta_fp_(Delta_fp_in), inverse_Delta_fp_(1.0 / Delta_fp_in)
								// no comma
{
assert(Delta_fp_ != 0.0);
check_fp_vs_int_consistency(context);
}

//**************************************

template <typename fp>
  linear_map<fp>::linear_map(int min_int_in,                int max_int_in,
			     fp  min_fp_in, fp Delta_fp_in, fp  max_fp_in,
			     const char* const context /* = nullptr */)
	: linear_map(util::interval(min_int_in, max_int_in),
		     min_fp_in, Delta_fp_in, max_fp_in,
		     context) // no comma
{
assert(Delta_fp_ != 0.0);
check_fp_vs_int_consistency(context);
}

//**************************************

template <typename fp>
  linear_map<fp>::linear_map(int min_int_in,	// infer /max_int_in/
						// from other parameters
			     fp  min_fp_in, fp Delta_fp_in, fp  max_fp_in,
			     const char* const context /* = nullptr */)
	: linear_map(
	    min_int_in, min_int_in
			+ fuzzy<fp>::template
				     make_integer<int>(
				       (max_fp_in-min_fp_in) / Delta_fp_in,
				       context
						      ),
	    min_fp_in, Delta_fp_in, max_fp_in,
	    context
		    ) // no comma
{
assert(Delta_fp_ != 0.0);
check_fp_vs_int_consistency(context);
}

//******************************************************************************

//
// These functions construct a  linear_map<fp>  object with an integer
// subrange or superrange of an existing linear_map<fp>.
//

template <typename fp>
  linear_map<fp>::linear_map(const linear_map<fp> &lm_in,
			     int min_int_in, int max_int_in)
	: int_interval_(min_int_in, max_int_in),
	  min_fp_ (lm_in.fp_of_int_unchecked(min_int_in)),
	  max_fp_ (lm_in.fp_of_int_unchecked(max_int_in)),
	  Delta_fp_(lm_in.Delta_fp()),
	  inverse_Delta_fp_(lm_in.inverse_Delta_fp()) // no comma
{
assert(Delta_fp_ != 0.0);

// should automagically pass these tests,
// but do them anyway as a bug firewall...
check_fp_vs_int_consistency(
	"integer subrange or superrange of existing linear_map"
			   );
}

//**************************************

template <typename fp>
  linear_map<fp>::linear_map(const linear_map<fp> &lm_in,
			     const interval& int_interval_in)
	: int_interval_(int_interval_in),
	  min_fp_ (lm_in.fp_of_int_unchecked(int_interval_in.min_i())),
	  max_fp_ (lm_in.fp_of_int_unchecked(int_interval_in.max_i())),
	  Delta_fp_(lm_in.Delta_fp()),
	  inverse_Delta_fp_(lm_in.inverse_Delta_fp()) // no comma
{
assert(Delta_fp_ != 0.0);

// should automagically pass these tests,
// but do them anyway as a bug firewall...
check_fp_vs_int_consistency(
	"integer subrange or superrange of existing linear_map"
			   );
}

//******************************************************************************

//
// This function constructs a  linear_map<fp>  object with an fp-subrange
// or superrange of an existing one.
//
template <typename fp>
  linear_map<fp>::linear_map(const linear_map<fp> &lm_in,
			     fp min_fp_in, fp max_fp_in)
	: int_interval_(lm_in.int_of_fp_unchecked(min_fp_in, nia_error),
			lm_in.int_of_fp_unchecked(max_fp_in, nia_error)),
	  min_fp_(min_fp_in), max_fp_(max_fp_in),
	  Delta_fp_(lm_in.Delta_fp()),
	  inverse_Delta_fp_(lm_in.inverse_Delta_fp()) // no comma
{
assert(Delta_fp_ != 0.0);

// should automagically pass these tests,
// but do them anyway as a bug firewall...
check_fp_vs_int_consistency(
	"fp subrange or superrange of existing linear_map"
			   );
}

//******************************************************************************

//
// This function checks that the min/delta/max fp data members are
// consistent with the min/max int data members.  If not, it prints an
// error message and exits.
//
// In the error-message case, if /context/ is non-null then it should
// point to a cstring not ending in '\n', which will be included in the
// error message.
//
template <typename fp>
  void linear_map<fp>::check_fp_vs_int_consistency(const char* const context)
{
const char* const use_context = (context == nullptr) ? "(none)" : context;

if (Delta_fp() < 0)
	{
	cerr << format(
"***** linear_map<fp>::linear_map:\n"
"        implementation restriction: must have Delta_fp() > 0\n"
"        (got Delta_fp()=%g)\n"
"        context: %s\n"
		      )
		% Delta_fp()
		% use_context;
	std::exit(exit_error);					/*NOTREACHED*/
	}

if (fuzzy<fp>::NE(max_fp()-min_fp(), Delta_fp()*(max_int()-min_int())))
	{
	cerr << format(
"***** linear_map<fp>::linear_map:\n"
"        int range [%d,%d]\n"
"        and fp range [%g(%g)%g]\n"
"        are (fuzzily) inconsistent!\n"
"        context: %s\n"
"        fp range is          max_fp-min_fp = %g\n"
"        but   Delta_fp * (max_int-min_int) = %g\n"
"        (these should have been the same!)\n"
		      )
	     % min_int() % max_int()
	     % min_fp() % Delta_fp() % max_fp()
	     % use_context
	     % (max_fp()-min_fp())
	     % (Delta_fp() * (max_int()-min_int()));
	std::exit(exit_error);					/*NOTREACHED*/
	}

// final sanity checks
assert(fuzzy<fp>::EQ(fp_of_int_unchecked(min_int()), min_fp()));
assert(fuzzy<fp>::EQ(fp_of_int_unchecked(max_int()), max_fp()));
}

//******************************************************************************

//
// This function returns a string describing a /linear_map/ object.
// The result does NOT end in '\n'
//
template <typename fp>
  std::string linear_map<fp>::describe_me()
	const
{
std::ostringstream buffer;
buffer << format("int=%s fp<%s>=%g(%g)%g")
	  % int_interval().describe_me()
	  % util::name_of_type<fp>() % min_fp() % Delta_fp() % max_fp();
return buffer.str();
}

//******************************************************************************

//
// This function returns a string describing a the /fp/ part of a
// /linear_map/ object.  The result is of the form "%g(%g)%g".
//
template <typename fp>
  std::string linear_map<fp>::describe_me_fp()
	const
{
std::ostringstream buffer;
buffer << format("%g(%g)%g")
	  % min_fp() % Delta_fp() % max_fp();
return buffer.str();
}

//******************************************************************************

//
// This function moves (i.e., updates) this object so that
//    int_interval() == new_int_interval
// while keeping the int --> fp mapping unchanged, i.e.,
// while ensuring that for any i,  fp_of_int_unchecked(i)
// is (fuzzily) the same number after this call as it was before.
//
// ... There is no requirement that  new_int_interval  be
//     contained in  int_interval() .
//
template <typename fp>
  void linear_map<fp>::move_me(const int new_min_int, const int new_max_int)
{
const fp new_min_fp = fp_of_int_unchecked(new_min_int);
const fp new_max_fp = fp_of_int_unchecked(new_max_int);
int_interval_ = util::interval(new_min_int, new_max_int);
min_fp_       = new_min_fp;
max_fp_       = new_max_fp;
}

//******************************************************************************

//
// This function updates this object in-place keeping the
// "fp end" unchanged but changing the "int end".
//
template <typename fp>
  void linear_map<fp>::change_me(const int new_min_int,
				 const int new_max_int)
{
int_interval_ = util::interval(new_min_int, new_max_int);
check_fp_vs_int_consistency(
	"update in-place keeping fp unchanged but changing int"
			   );
}

//**************************************

//
// This function updates this object in-place keeping the
// "int end" unchanged but changing the "fp end".
//
template <typename fp>
  void linear_map<fp>::change_me(const fp new_min_fp,
				 const fp new_Delta_fp,
				 const fp new_max_fp)
{
min_fp_   = new_min_fp;
Delta_fp_ = new_Delta_fp;
max_fp_   = new_max_fp;

assert(Delta_fp_ != 0.0);
inverse_Delta_fp_ = 1.0 / Delta_fp_;
check_fp_vs_int_consistency(
	"update in-place keeping int unchanged but changing fp"
			   );
}

//******************************************************************************

//
// This function converts  fp  --> int  and checks that the result is
// fuzzily integral.  (The  nia  argument specifies what to do if the
// result *isn't* fuzzily integral.)
//
// if /context/ is non-null, it should point to a cstring not ending in
// '\n', which will be included in the {error,warning} message
//
template <typename fp>
  int linear_map<fp>::
      int_of_fp_unchecked(fp x,
			  noninteger_action nia /* = error */,
			  const char* const context /* = nullptr */)
	const
{
// catch NaNs & infinities
assert(std::isfinite(x));

const fp fp_int = fp_int_of_fp_unchecked(x);

if (fuzzy<fp>::is_integer(fp_int))
	{
	// x is (fuzzily) a grid point ==> return that
	return util::round<fp>::to_integer(fp_int);	// *** EARLY RETURN ***
	}

// get to here ==> x isn't (fuzzily) a grid point
static const char *const noninteger_msg =
   "%s linear_map<fp>::int_of_fp_unchecked:\n"
   "        x=%g isn't (fuzzily) a grid point!\n"
   "        {min(Delta)max}_fp() = %g(%g)%g\n"
   ;
switch	(nia)
	{
case nia_error:
	cerr << format(noninteger_msg)
		% "*****"
		% x
		% min_fp() % Delta_fp() % max_fp();
	if (context != nullptr)
		cerr << format("        context: %s\n") % context;
	std::exit(exit_error);					/*NOTREACHED*/

case nia_warning:
	cout << format(noninteger_msg)
		% "-----"
		% x
		% min_fp() % Delta_fp() % max_fp();
	if (context != nullptr)
		cerr << format("context: %s\n") % context;
	// fall through

case nia_round:
	return util::round<fp>::to_integer(fp_int);	// *** EARLY RETURN ***

case nia_floor:
	return util::round<fp>::floor(fp_int);		// *** EARLY RETURN ***

case nia_ceiling:
	return util::round<fp>::ceiling(fp_int);	// *** EARLY RETURN ***

default:
	cerr << format(
"***** linear_map<fp>::int_of_fp_unchecked():\n"
"        illegal nia=(int)%d\n"
"        (this should never happen!)\n"
		      )
		% int(nia);
	std::exit(exit_error);					/*NOTREACHED*/
	}
return 0;	// dummy return to quiet gcc
		// (which doesn't grok that std::exit() never returns)
}

//*****************************************************************************

#ifdef NOT_USED
//
// Given an  fp  value, this function computes the fp value's fractional
// position relative to the nearest int, measured in units of Delta_x()
// and with | | <= 0.5.
//
template <typename fp>
  fp linear_map<fp>::fraction_of_fp_unchecked(fp x)
	const
{
// catch NaNs & infinities
assert(std::isfinite(x));

const int i = int_of_fp_unchecked(x, nia_round);
const fp ix = fp_of_int_unchecked(i);
const fp fraction = (x - ix) * inverse_Delta_fp();
assert(fuzzy<fp>::LE(std::abs(fraction), 0.5));
return fraction;
}
#endif	// NOT_USED

//*****************************************************************************

//
// This function converts an  fp  value to the nearest  int  and the
// fp value's fractional position relative to that nearest-int, the
// latter measured in units of Delta_x() and with | | <= 0.5.
// There is no range checking.
//
template <typename fp>
  std::pair<int,fp> linear_map<fp>::
		    nearest_int_and_fraction_of_fp_unchecked(fp x)
	const
{
// catch NaNs & infinities
assert(std::isfinite(x));

const int i = int_of_fp_unchecked(x, nia_round);
const fp ix = fp_of_int_unchecked(i);
const fp fraction = (x - ix) * inverse_Delta_fp();
assert(fuzzy<fp>::LE(std::abs(fraction), 0.5));
return std::make_pair(i, fraction);
}

//*****************************************************************************

//
// This function converts an  fp  value to the next-lowest (a.k.a. floor)
//  int  and the fp value's fractional position relative to that floor-int,
// the latter measured in units of Delta_x() and in the range [0,1).
//
template <typename fp>
  std::pair<int,fp> linear_map<fp>::
		    floor_int_and_fraction_of_fp_unchecked(fp x)
	const
{
// catch NaNs & infinities
assert(std::isfinite(x));

int i = int_of_fp(x, nia_floor);
const fp ix = fp_of_int(i);
fp fraction = (x - ix) * inverse_Delta_fp();
if (fraction < 0.0)
	{
	// floating-point roundoff must have made fraction just slightly < 0
	--i;
	fraction += 1.0;
	}
assert(fraction >= 0.0);
assert(fuzzy<fp>::LE(fraction, 1.0));
return std::make_pair(i, fraction);
}

//*****************************************************************************

//
// *** template instantiations ***
//

template
  class linear_map<double>;

//*****************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/linear_map.hh <==
// linear_map -- linear mapping between integers <--> fp numbers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/linear_map.hh,v 1.16 2025/09/16 04:22:10 jonathan Exp $

#ifndef UTIL__LINEAR_MAP_HH
#define UTIL__LINEAR_MAP_HH

#include <cassert>
#include <utility>
#include <string>

#include "util.hh"
#include "interval.hh"

// everything in this file is inside this namespace
namespace util
	  {

//*****************************************************************************

//
// A /linear_map<fp>/ represents a linear mapping between a contiguous
// range of integers and an arithmetic progression of fp numbers.
//
// The current implementation assumes (requires) that the direction of
// mapping be positive, i.e., larger integers <--> larger fp numbers.
// (Lifting this restriction would not be technically difficult, but
// it would require rethinking the semantics of functions like /min_fp()/
// and /max_fp()/.)
//
// Many functions come in both checked (the default) and unchecked versions.
// The checked functions normally do full bounds checking on the mapping
// in both directions; define NDEBUG to omit this.  The unchecked functions
// omit bounds checks.
//
// A /linear_map<fp>/ is a lightweight object with value semantics.
//
// Except for /move_me()/, /linear_map<fp>/ has only /const/ member
// functions, so the only way to change a /linear_map<fp>/ object once it's
// been constructed is via /move_me()/.  If that function isn't called then
// a /linear_map<fp>/ object is effectively immutable.
//
template <typename fp>
class	linear_map
	{
public:
	// return a 1-line human-readable description of the map
	// ... typically this is a superstring of /describe_me_fp()/
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// return a 1-line human-readable description
	// of the fp arithmetic-progression
	// ... result is of the form "%g(%g)%g"
	// ... typically this is a substring of /describe_me()/
	std::string describe_me_fp() const;

	// integer bounds info
	int min_int() const { return int_interval_.min_i(); }
	int max_int() const { return int_interval_.max_i(); }
	int N_points() const { return int_interval_.N_points(); }
	bool in_range(int i) const { return int_interval_.contains_point(i); }

	// clamp to an in-range value
	int clamp(int i) const { return util::clamp(min_int(), max_int(), i); }

	// integer interval
	interval int_interval() const { return int_interval_; }

	// convert int --> fp
	fp fp_of_int_unchecked(int i) const
		{ return min_fp_ + Delta_fp_*(i-min_int()); }
	fp fp_of_int(int i) const
		{
		assert(in_range(i));
		return fp_of_int_unchecked(i);
		}

	// fp bounds info
	fp min_fp() const { return min_fp_; }
	fp max_fp() const { return max_fp_; }
	bool in_range(fp x) const
		{
		return fuzzy<fp>::GE(x,min_fp()) && fuzzy<fp>::LE(x,max_fp());
		}

	// clamp to an in-range value (which need not be a grid point)
	fp clamp(fp x) const { return util::clamp(min_fp(), max_fp(), x); }

	// grid spacing (both upper- and lower-case)
	fp Delta_fp() const { return Delta_fp_; }
	fp delta_fp() const { return Delta_fp_; }
	fp inverse_Delta_fp() const { return inverse_Delta_fp_; }
	fp inverse_delta_fp() const { return inverse_Delta_fp_; }

	// convert fp --> int
	// ... result is fp number (which need not be fuzzily integral)
	// ... we first  assert(std::isfinite(x))  to catch NaNs & infinities
	fp fp_int_of_fp_unchecked(fp x) const
		{ return min_int() + inverse_Delta_fp()*(x-min_fp()); }
	fp fp_int_of_fp(fp x) const
		{
		assert(in_range(x));
		return fp_int_of_fp_unchecked(x);
		}

	// check if fp grid (ignoring range) contains a specified value,
	// i.e., check if this value coincides with a grid point
	bool is_grid_point_unchecked(fp x) const
		{
		return util::fuzzy<fp>::is_integer(fp_int_of_fp_unchecked(x));
		}
	bool is_grid_point(fp x) const
		{
		assert(in_range(x));
		return is_grid_point_unchecked(x);
		}

	// convert fp --> int, check for being fuzzily integral
	// for the {error,warning}-message cases,  if /context/
	// is non-null, it should point to a cstring not ending in '\n',
	// which will be included in the {error,warning} message
	enum	noninteger_action	// what to do if `int'
					// isn't fuzzily integral?
		{
		nia_error,		// print error message to cerr,
					// then exit process
		nia_warning,		// print warning msg to cout,
					// then round to nearest
		nia_round,		// (silently) round to nearest
		nia_floor,		// (silently) round to -infinity
		nia_ceiling		// (silently) round to +infinity
		};
	int int_of_fp_unchecked(fp x,
				noninteger_action nia = nia_error,
				const char* context = nullptr)
		const;
	int int_of_fp(fp x,
		      noninteger_action nia = nia_error,
		      const char* context = nullptr)
		const
		{
		assert(in_range(x));
		return int_of_fp_unchecked(x, nia, context);
		}

      #ifdef NOT_USED
	// convert fp --> fraction posn relative to nearest int,
	// measured in units of Delta_fp() and with | | fuzzy<= 0.5
	// ... we first  assert(std::isfinite(x))  to catch NaNs & infinities
	fp fraction_of_fp_unchecked(fp x) const;
	fp fraction_of_fp(fp x) const
		{
		assert(in_range(x));
		return fraction_of_fp_unchecked(x);
		}
      #endif	// NOT_USED

	// convert fp --> nearest int and fractional posn relative to that int
	// (the latter measured in units of Delta_fp() and with | | fuzzy<= 0.5)
	// ... we first  assert(std::isfinite(x))  to catch NaNs & infinities
	std::pair<int,fp> nearest_int_and_fraction_of_fp_unchecked(fp x) const;
	std::pair<int,fp> nearest_int_and_fraction_of_fp(fp x) const
		{
		assert(in_range(x));
		return nearest_int_and_fraction_of_fp_unchecked(x);
		}

	// convert fp --> floor int and fractional posn relative to that int
	// (the latter measured in units of Delta_fp() and in the range [0,1))
	// ... we first  assert(std::isfinite(x))  to catch NaNs & infinities
	std::pair<int,fp> floor_int_and_fraction_of_fp_unchecked(fp x) const;
	std::pair<int,fp> floor_int_and_fraction_of_fp(fp x) const
		{
		assert(in_range(x));
		return floor_int_and_fraction_of_fp_unchecked(x);
		}

	// quantize (round) to nearest grid point
	fp quantize_to_grid(fp x, noninteger_action nia = nia_round) const
		{ return fp_of_int(int_of_fp(x, nia)); }
	fp quantize_to_grid_unchecked(fp x, noninteger_action nia = nia_round)
		const
		{ return fp_of_int_unchecked(int_of_fp_unchecked(x, nia)); }


	//
	// ***** update-in-place a linear_map<fp> *****
	//

	// move (i.e., update) this object so that
	//    int_interval() == new_int_interval
	// while keeping the int --> fp mapping unchanged, i.e.,
	// while ensuring that for any i,  fp_of_int_unchecked(i)
	// is (fuzzily) the same number after this call as it was before
	// ... there is no requirement that  new_int_interval  be
	//     contained in  int_interval()
	void move_me(int new_min_int, int new_max_int);
	void move_me(const util::interval& new_int_interval)
		{ move_me(new_int_interval.min_i(), new_int_interval.max_i()); }

	// update this object in-place keeping the
	// "fp end" unchanged but changing the "int end"
	void change_me(int new_min_int, int new_max_int);
	void change_me(const util::interval& new_int_interval)
		{
		change_me(new_int_interval.min_i(), new_int_interval.max_i());
		}

	// update this object in-place keeping the
	// "int end" unchanged but changing the "fp end"
	void change_me(fp new_min_fp, fp new_Delta_fp, fp new_max_fp);


	//
	// ***** constructors, destructor *****
	//
	// if the integer and fp ranges are inconsistent, the constructor
	// prints an error message and exits; in this case, if /context/
	// is non-null, it should point to a cstring not ending in '\n',
	// which will be included in the error message
	linear_map(int min_int_in, int max_int_in,
		   fp min_fp_in, fp Delta_fp_in, fp max_fp_in,
		   const char* context = nullptr);
	linear_map(int min_int_in, // infer /max_int_in/ from other parameters
		   fp min_fp_in, fp Delta_fp_in, fp max_fp_in,
		   const char* context = nullptr);
	linear_map(const interval& int_interval_in,
		   fp min_fp_in, fp Delta_fp_in, fp max_fp_in,
		   const char* context = nullptr);

	// ... construct with subrange or superrange of existing linear_map
	// ... for variant with fp range, the endpoints must be (fuzzily)
	//     points of the existing map
	linear_map(const linear_map<fp> &lm_in,
		   int min_int_in, int max_int_in);	// subrange|superrange
	linear_map(const linear_map<fp> &lm_in,
		   const interval& int_interval_in);	// subrange|superrange
	linear_map(const linear_map<fp> &lm_in,
		   fp min_fp_in, fp max_fp_in);		// subrange|superrange

	// default compiler-generated destructor, copy constructor,
	// and assignment operator are all ok

private:
	// worker function for constructors: check fp/int consistency
	// ... if inconsistent, prints an error message and exits;
	//     if /context/ is non-null then it should point to a cstring
	//     not ending in '\n', which will be included in the error message
	void check_fp_vs_int_consistency(const char* context);


	//
	// ***** data *****
	//
private:
	// bounds (inclusive)
	// ... changed only by  move_me()
	util::interval int_interval_;
	fp min_fp_, max_fp_;

	// grid spacing & (cache of) its inverse
	fp Delta_fp_, inverse_Delta_fp_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__LINEAR_MAP_HH


==> anc/smp-v8.10.23/src/util/molecule_inputs.hh <==
// molecule_inputs -- from which grid points do molecules take input?
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/molecule_inputs.hh,v 1.10 2021/03/13 22:42:11 jonathan Exp $
//
// molecule_input_region
// molecule_has_input_in_region
// molecule_input_is_contained_in_region
// molecule_has_input_outside_region
// molecule_input_crosses_region_bndry
//
// molecule_eval_region_for_input_point
// molecule_input_region_for_eval_region
// molecule_in_region_has_input_point
// molecule_outside_region_has_input_point
// molecule_eval_across_region_bndry_has_input_point
//

#ifndef UTIL__MOLECULE_INPUTS_HH
#define UTIL__MOLECULE_INPUTS_HH

#include <cassert>

#include "util.hh"
#include "interval.hh"

// everything in this file is inside these namespaces
namespace util
	  {
namespace molecule_input_fns
	  {

//
// These functions compute logical operations on the set of input points
// of a molcule (parameterized by its radia and evaluation point), a.k.a
// the molecule's "input region".
//

//******************************************************************************

//
// *** functions relating to a given molecule at a given evaluation point ***
//

// input region of a given molecule at a given evaluation point
inline
  util::interval molecule_input_region(const int molecule_radius_minus,
				       const int molecule_radius_plus,
				       const int eval_i)
	{
	return util::interval(eval_i - molecule_radius_minus,
			      eval_i + molecule_radius_plus);
	}

// does a given molecule take input from anywhere in a given region /I/?
inline
  bool molecule_has_input_in_region(const util::interval& I,
				    const int molecule_radius_minus,
				    const int molecule_radius_plus,
				    const int eval_i)
	{
	const util::interval input_region(
				molecule_input_region(molecule_radius_minus,
						      molecule_radius_plus,
						      eval_i)
					 );
	return util::interval::intersection(I, input_region)
	       .is_nonempty();
	}

// is a given molecule's input taken *entirely* from within a given region /I/?
// i.e., is it the case that the molecule's input region
//       is entirely contained in /I/?
inline
  bool molecule_input_is_contained_in_region(const util::interval& I,
					     const int molecule_radius_minus,
					     const int molecule_radius_plus,
					     const int eval_i)
	{
	const util::interval input_region(
				molecule_input_region(molecule_radius_minus,
						      molecule_radius_plus,
						      eval_i)
					 );
	return util::interval::is_contained_in(input_region, I);
	}

// does a given molecule take input from anywhere *outside* a given region /I/?
// i.e., is the molecule's input region NOT entirely contained in /I/?
inline
  bool molecule_has_input_outside_region(const util::interval& I,
					 const int molecule_radius_minus,
					 const int molecule_radius_plus,
					 const int eval_i)
	{
	return ! molecule_input_is_contained_in_region(I,
						       molecule_radius_minus,
						       molecule_radius_plus,
						       eval_i);
	}

// does a given molecule's input region cross a given region /I/'s boundary,
// i.e., does a given molecule take input from both
// (a) one or more points in /I/, and
// (b) one or more points NOT in /I/?
inline
  bool molecule_input_crosses_region_bndry(const util::interval& I,
					   const int molecule_radius_minus,
					   const int molecule_radius_plus,
					   const int eval_i)
	{
	return molecule_has_input_in_region(I,
					    molecule_radius_minus,
					    molecule_radius_plus,
					    eval_i)
	       && molecule_has_input_outside_region(I,
						    molecule_radius_minus,
						    molecule_radius_plus,
						    eval_i);
	}

//******************************************************************************

//
// *** functions relating to all possible molecules ***
// *** satisfying certain conditions ***  
//

// the set of evaluation points at which a molecule takes input from /input_i/
inline
  util::interval
    molecule_eval_region_for_input_point(const int molecule_radius_minus,
					 const int molecule_radius_plus,
					 const int input_i)
	{
	return util::interval(input_i - molecule_radius_plus,
			      input_i + molecule_radius_minus);
	}

// union of the input regions of all molecules with
// evaluation points in a specified region (interval) /I/
inline
  util::interval
    molecule_input_region_for_eval_region(const util::interval& I,
					  const int molecule_radius_minus,
					  const int molecule_radius_plus)
	{
	return I.is_empty()
	       ? util::empty_interval()
	       : I.widen_at_ends(molecule_radius_minus,
				 molecule_radius_plus);
	}

// does any molecule with an evaluation point in a given region /I/,
// take input from a specified point /input_i/?
inline
  bool molecule_in_region_has_input_point(const util::interval& I,
					  const int molecule_radius_minus,
					  const int molecule_radius_plus,
					  const int input_i)
	{
	const util::interval input_region(
		molecule_input_region_for_eval_region(I,
						      molecule_radius_minus,
						      molecule_radius_plus)
					 );
	return input_region.contains_point(input_i);
	}


// does any molecule with an evaluation point *outside* a given region /I/,
// take input from a specified point /input_i/?
// i.e., does the set of molecule evaluation points which take input
//       from /input_i/, include any points outside /I/?
// i.e., is the set of molecule evaluation points which take input
//       from /input_i/, NOT contained in /I/?
inline
  bool molecule_outside_region_has_input_point(const util::interval& I,
					       const int molecule_radius_minus,
					       const int molecule_radius_plus,
					       const int input_i)
	{
	const util::interval eval_region(
		molecule_eval_region_for_input_point(molecule_radius_minus,
						     molecule_radius_plus,
						     input_i)
					);
	return ! util::interval::is_contained_in(eval_region, I);
	}

// is there any molecule
// (a) whose evaluation point has the opposite membership-in-/I/ status
//     from /input_i/,
//     and
// (b) which takes input from /input_i/
inline
  bool molecule_eval_across_region_bndry_has_input_point
		(const util::interval& I,
		 const int molecule_radius_minus,
		 const int molecule_radius_plus,
		 const int input_i)
	{
	return I.contains_point(input_i)
	       ? molecule_outside_region_has_input_point(I,
							 molecule_radius_minus,
							 molecule_radius_plus,
							 input_i)
	       : molecule_in_region_has_input_point(I,
						    molecule_radius_minus,
						    molecule_radius_plus,
						    input_i);
	}

//******************************************************************************

	  }	// namespace molecule_input_fns
	  }	// namespace util

#endif	// #ifndef UTIL__MOLECULE_INPUTS_HH


==> anc/smp-v8.10.23/src/util/moving_average.cc <==
// moving_average -- compute moving averages
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/moving_average.cc,v 1.1 2024/07/18 02:04:53 jonathan Exp $

//
// moving_average::moving_average()
// moving_average::get_moving_average();
// *** template instantiations ***
//

#include <cassert>

#include <numeric>			// std::accumulate
#include <complex>

#include "boost/circular_buffer.hpp"

#include "moving_average.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs a /moving_average<T>/ object.
//
template <typename T>
  moving_average<T>::moving_average(int N)
	: buf_(N)
{
assert(N > 0);
}

//******************************************************************************

//
// This function computes the moving average.
//
template <typename T>
  T moving_average<T>::get_moving_average()
	const
{
assert(get_window_count() > 0);
const T sum = std::accumulate(buf_.begin(), buf_.end(), T(0));
return sum/T(get_window_count());
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  class moving_average<             double >;
template
  class moving_average<std::complex<double>>;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/moving_average.hh <==
// moving_average -- compute moving averages
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/moving_average.hh,v 1.8 2024/07/21 00:44:31 jonathan Exp $

#ifndef UTIL__MOVING_AVERAGE_HH
#define UTIL__MOVING_AVERAGE_HH

#include <cassert>

#include "boost/core/noncopyable.hpp"
#include "boost/circular_buffer.hpp"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// A moving_average<T> object computes moving averages of a sequence
// of type-/T/ values.  T will typically be either /fp/ or /std::complex<fp>/.
//
// FIXME:
// Right now the window count is an /int/, maybe /long long/ would be better?
//
// *** Implementation notes: ***
// In theory the implementation could be a thin wrapper around a
//   boost::accumulators
// object, but I couldn't get this to work for /std::complex<double>/
// values (see ../cc-try/boost-accumulator5.cc).  Instead, this class
// uses a /boost::circular_buffer/ object and does its own moving-average
// computation.
//
template <typename T>
class	moving_average
	: public boost::noncopyable
	{
public:
	// current number of number of values in moving-average window
	int get_window_count() const { return buf_.size(); }

	// maximum number of number of values in moving-average window
	int get_max_window_count() const { return buf_.capacity(); }

	// moving average
	// ... requires /window_count() != 0/
	// ... current implementation is slow, costing /O(get_window_count())/
	T get_moving_average() const;

	// alternate "zero-count-safe" API to get moving average
	// ... returns moving average if /window_count() != 0/,
	//     or 0 if /window_count() == 0/
	// ... current implementation is slow, costing /O(get_window_count())/
	T get_moving_average_zcs() const
		{ return (get_window_count() == 0) ? 0 : get_moving_average(); }

	// specify the next data value in the sequence
	void set_data(const T& data) { buf_.push_back(data); }

	// synonym to match STL naming conventions
	void push_back(const T& data) { set_data(data); }


	//
	// ***** constructor, destructor *****
	//
public:
	// N = number of values in moving-average window
	moving_average(int N);

	~moving_average() = default;


	//
	// ***** data *****
	//
private:
	// circular buffer of the up-to-/N/ most recent values
	boost::circular_buffer<T> buf_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__MOVING_AVERAGE_HH


==> anc/smp-v8.10.23/src/util/moving_integral_average.cc <==
// moving_integral_average -- compute moving averages
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/moving_integral_average.cc,v 1.2 2026/03/16 05:19:22 jonathan Exp $

//
// moving_integral_average::moving_integral_average
// moving_integral_average::set_data
// moving_integral_average::get_moving_average();
// *** template instantiations ***
//

#include <cassert>

#include <iostream>
#include <algorithm>			// std::max
#include <complex>

#include "boost/format.hpp"
#include "boost/circular_buffer.hpp"

#include "util.hh"
#include "param.hh"
#include "integral_weights.hh"
#include "moving_integral_average.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;
using param::get_parameter;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs a /moving_integral_average<T, fp>/ object.
//
template <typename T, typename fp /* = double */>
  moving_integral_average<T, fp>::
  moving_integral_average(const fp max_window_size_in,
			  const fp Delta_t_in)
	: 
	  max_window_size_(max_window_size_in),
	  Delta_t_    (Delta_t_in),

	  N_buffer_   (
	    util::fuzzy<fp>::template
			     make_integer<int>(
  max_window_size_in / Delta_t_in,
  "moving_integral_average::moving_integral_average(): compute N_buffer_"
					      )
	    + 1
		      ),
	  buffer_     (N_buffer_) // no comma
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 4)
	cout << format(
"moving_integral_average::moving_integral_average()\n"
"   max_window_size=%g Delta_t=%g\n"
"   max_window_count=%d max_window_N_intervals=%g\n"
		      )
		% max_window_size() % Delta_t()
		% max_window_count() % max_window_N_intervals();

assert(max_window_size() > 0.0);
assert(Delta_t() > 0.0);
}

//******************************************************************************

//
// This function specifies the next data point.
// Client code must call this function exactly once per time step.
//
template <typename T, typename fp /* = double */>
  void moving_integral_average<T, fp>::set_data(const T& data)
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << format("moving_integral_average::set_data(%g)\n") % data;

buffer_.push_back(data);
}

//******************************************************************************

//
// This function computes the moving-integral average.
//
template <typename T, typename fp /* = double */>
  T moving_integral_average<T, fp>::get_moving_integral_average()
	const
{
static const int verbose = get_parameter<int>("verbose", 0);
if (verbose >= 8)
	cout << "get_moving_integral_average()\n";

const int N_intervals = current_window_N_intervals();
if (verbose > 8)
	cout << format("   N_intervals=%d\n") % N_intervals;
assert(N_intervals > 0);

const fp width = current_window_size();
if (verbose > 8)
	cout << format("   width=%g\n") % width;
util::integral_weights weights(width, N_intervals);
assert(fuzzy<fp>::EQ(weights.dx(), Delta_t()));		// sanity check

T num_integral = 0.0;
	for (int i = 0 ; i <= N_intervals ; ++i)
	{
	const fp w = weights.weight(i);
	const T data = buffer_.at(i);
	if (verbose >= 10)
		cout << format("      i=%d w=%g data=%g\n") % i % w % data;
	num_integral += w*data;
	}

return num_integral / width;
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  class moving_integral_average<             double , double>;
template
  class moving_integral_average<std::complex<double>, double>;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/moving_integral_average.hh <==
// moving_integral_average -- compute moving averages
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/moving_integral_average.hh,v 1.5 2026/03/16 19:16:17 jonathan Exp $

#ifndef UTIL__MOVING_INTEGRAL_AVERAGE_HH
#define UTIL__MOVING_INTEGRAL_AVERAGE_HH

#include <cassert>

#include "boost/core/noncopyable.hpp"
#include "boost/circular_buffer.hpp"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// A /moving_integral_average<T, fp>/ object computes a "moving integral
// average" of a sequence of type-/T/ values sampled from a /T/-valued
// function of time, using /fp/ arithmetic.  A moving-integral average
// is like a moving average, but instead of the moving average's arithmetic
// mean over the moving window, the moving-integral average uses a discrete
// approximation to the definite integral over the moving window.
//
// T will typically be either /fp/ or /std::complex<fp>/.
//
// After constructing a /moving_integral_average<T, fp>/ object, client
// code should call /set_data()/ exactly once at each time step with that
// time step's sample from a /T/-valued function /f/.
// /moving_integral_average()/ then calculates an approximation to
// $$
// \frac{1}{w(t)} \int_{t-w(t)}^t f(\tau) \, d\tau
// $$
// where $t$ is the current time and the current moving-integral-average
// window size is $w(t) = \min(t-S, W)$ where $S$ is the starting time
// and /W/ the specified moving-integral window size.
//
// *** Implementation notes: ***
// The current implementation is inefficient: it recomputes the numerical
// integration from scratch at each time step.  In theory an incremental
// recomputation would be much more efficient, but if not done very carefully
// an incremental recomputation could allow a cumulative roundoff-error buildup.
//
template <typename T, typename fp = double>
class	moving_integral_average
	: public boost::noncopyable
	{
public:
	//
	// *** basic info: size/capacity, time spacing ***
	//

	// maximum moving-integral-average maximum window size
	// (= $W$ in header-comment equations)
	// ... this must be > 0.0
	//     and a (fuzzy) integer multiple of the time step
	fp max_window_size() const { return max_window_size_; }

	// time step
	// ... this must be > 0.0
	fp Delta_t() const { return Delta_t_; }

	// maximum number of number of values in moving-average window
	int max_window_count() const { return buffer_.capacity(); }

	// maximum number of subintervals of size /Delta_t()/
	// in moving-integral average window
	int max_window_N_intervals() const { return max_window_count() - 1; }


	//
	// *** current state of this object ***
	//
public:
	// current number of number of values in moving-average window
	int current_window_count() const { return buffer_.size(); }

	// current number of subintervals of size /Delta_t()/
	// in moving-integral-average window,
	// or 0 if the window contains no data
	int current_window_N_intervals() const
		{
		return (current_window_count() > 0)
		       ? current_window_count() - 1
		       : 0;
		}

	// current moving-integral-average window size
	// (= $w(t)$ in header-comment equations),
	// or 0.0 if the window contains no data
	fp current_window_size() const
		{ return current_window_N_intervals() * Delta_t(); }


	//
	// *** compute the moving-integral average ***
	//

	// moving-integral average
	// ... requires /current_window_count() >= 2/
	// ... current implementation is slow, costing /O(get_window_count())/
	T get_moving_integral_average() const;

	// alternate "zero-count-safe" API to get moving-integral average
	// ... returns moving-integral average if /window_count() >= 2/,
	//     or 0 if /window_count() <= 1/
	// ... current implementation is slow, costing /O(get_window_count())/
	T get_moving_integral_average_zcs() const
		{
		return (current_window_count() >= 2)
		       ? get_moving_integral_average()
		       : 0;
		}


	//
	// *** specify data to be integrated ***
	//

	// specify the next data point
	// ... client code must call this function exactly once per time step
	// ... this function checks that /t/ is correct
	void set_data(const T& data);

	// synonym to match STL naming conventions
	void push_back(const T& data) { set_data(data); }


	//
	// ***** constructor, destructor *****
	//
public:
	// /max_window_size_in/
	//    must be > 0.0
	//    and must be a (fuzzy) integer multiple of /Delta_t_in/
	// /Delta_t_in/ must be > 0.0
	moving_integral_average(fp max_window_size_in,
				fp Delta_t_in);
	~moving_integral_average() = default;


	//
	// ***** data *****
	//
private:
	// moving-integral-average maximum window size
	// (= $W$ in header-comment equations)
	const fp max_window_size_;

	// time step
	const fp Delta_t_;

	// number of /T/ values in the buffer once we reach steady state
	const int N_buffer_;

	// *** DECLARATION ORDER ***
	// this must be declared after /N_buffer_/
	boost::circular_buffer<T> buffer_;	// circular buffer of up to
						// /N_buffer_/ most recent
						// data values
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__MOVING_INTEGRAL_AVERAGE_HH


==> anc/smp-v8.10.23/src/util/norm.cc <==
// norm -- compute norms of fp or std::complex<fp> numbers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/norm.cc,v 1.1 2024/01/21 08:20:55 jonathan Exp $
//
// norm::norm
// norm::record_point
// norm::RMS_norm
// *** template instantiations ***
//

#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "norm.hh"

using boost::format;
using util::pow2;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs a /norm<fp>/ object.
//
//explicit
template <typename fp>
  norm<fp>::norm()
	: count_(0),
	  infinity_norm_(0.0),
	  sum_of_squares_(0.0) // no comma
{
// empty constructor body
}

//******************************************************************************

//
// This function records a data point.
//
template <typename fp>
  void norm<fp>::record_point(const fp x)
{
const fp abs_x = std::abs(x);

++count_;
infinity_norm_   = std::max(infinity_norm_, abs_x);
sum_of_squares_ += pow2(abs_x);
}

//******************************************************************************

//
// This function computes the RMS-norm of the data.
//
template <typename fp>
  fp norm<fp>::RMS_norm()
	const
{
return (count_ == 0)
       ? 0.0
       : sqrt(sum_of_squares_/count_);
}

//******************************************************************************

//
// *** template instantiations ***
//
template
  class norm<double>;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/norm.hh <==
// norm -- compute norms of fp or std::complex<fp> numbers
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/norm.hh,v 1.3 2024/01/29 07:34:38 jonathan Exp $

#ifndef UTIL__NORM_HH
#define UTIL__NORM_HH

#include <cassert>
#include <cmath>
#include <cstddef>

#include <complex>

#include "util.hh"

// everything in this file is inside this namespace
namespace util
	  {

//*****************************************************************************

//
// A /norm<fp>/ object computes the RHS- and/or infinity-norm of a sequence
// of /fp/ or /std::complex<fp>/ numbers.
//
// A /norm<fp>/ is a lightweight object with value semantics.
//
// Client code should use /norm<fp>/ like this:
//	util::norm<fp> my_norms;
//		for (int i = 0 ; i < N ; ++i)
//		{
//		my_norms.record_point(x[i]);
//		}
//	std::cout << "RMS norm = " << my_norms.RMS_norm() << "\n";
//	std::cout << "infinity norm = " << my_norms.infinity_norm() << "\n";
//
template <typename fp>
class	norm
	{
public:
	// record a data point
	void record_point(const fp x);
	void record_point(const std::complex<fp> z)
		{ record_point(std::abs(z)); }

	// get norms
	fp RMS_norm() const;
	fp infinity_norm() const { return infinity_norm_; }


	//
	// ***** constructor, destructor *****
	//
	explicit
	  norm();
	~norm() = default;
	norm(const norm& rhs) = default;


	//
	// ***** data *****
	//
private:
	int count_;
	fp infinity_norm_;
	fp sum_of_squares_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__NORM_HH


==> anc/smp-v8.10.23/src/util/param.cc <==
// param.cc -- parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/param.cc,v 1.30 2021/10/17 04:22:06 jonathan Exp $

//
/// *** character sets for LHS, RHS, etc ***
/// *** variable-reference prefixes & suffixes ***
/// *** parameter and counter databases ***
//
// read_parameter_file(file_name_prefix, file_name_suffix)
// read_parameter_file(file_name [cstring])
// read_parameter_file(file_name [std::string])
//
/// parse_include_statement
/// parse_assignment_statement
/// parse_quoted_string
/// parse_LHS_or_RHS
/// parse_optional_space_comment
///
/// expand_variables
/// parse_variable_reference
/// increment_parameter
//
// get_parameter(param_name)
// get_parameter(param_name, default_value)
// set_parameter<bool>
// set_parameter<int>
// set_parameter<double>>
// set_parameter<std::string>
// unset_parameter
// parameter_is_defined
// get_unused_parameters
// print_all_parameters
///
/// get_generic_parameter
/// set_generic_parameter
/// set_used_flag
/// get_used_flag
/// convert_string_to_type<generic template>
/// convert_string_to_type<bool>
/// convert_string_to_type<std::string>
//
// sub_name(base_name, sub)
// sub_name(base_name, sub1, sub2)
//
// *** template instantiations ***
//

#include <cassert>
#include <cstring>

#include <utility>			// std::pair
#include <tuple>
#include <optional>
#include <string>
#include <string_view>
#include <vector>
#include <unordered_map>
#include <iostream>
#include <fstream>
#include <sstream>

#include "boost/format.hpp"
#include "boost/algorithm/string.hpp"

#include "util.hh"
#include "param.hh"

using std::cout;
using std::cerr;
using boost::format;
using boost::trim_left;
using boost::starts_with;
using util::name_of_bool;
using util::name_of_type;

// define this to an integer to select debug printing
// ... 0 = none (the normal case)
// ... 2 = logs each read_parameter_file() and set_parameter()
//         and nothing else
// ... 10 = a lot
#define DEBUG	0

// everything in this file is inside this namespace
namespace param
	  {
using namespace param_impl;

///
/// *** character sets for LHS, RHS, etc ***
///
namespace {
const char* const whitespace		= " \t";
const char* const LHS_or_RHS_chars	= "abcdefghijklmnopqrstuvwxyz"
					  "ABCDEFGHIJKLMNOPQRSTUVWXYZ"
					  "0123456789"
					  "_:.()[]<>/|&!*"
					  "%${}+-";
const char* const varname_chars		= "abcdefghijklmnopqrstuvwxyz"
					  "ABCDEFGHIJKLMNOPQRSTUVWXYZ"
					  "0123456789"
					  "_:.()[]<>/|&!*";
	  }

///
/// *** variable-reference prefixes & suffixes ***
///
namespace {
const char* const varref_prefix_main   = "%{";
const char* const varref_prefix_preinc = "++%{";
const char        varref_close_char    = '}';
const char* const varref_suffix_main   = "}";
const char* const varref_suffix_postinc = "}++";
const size_t varref_prefix_main_length    = std::strlen(varref_prefix_main   );
const size_t varref_prefix_preinc_length  = std::strlen(varref_prefix_preinc );
const size_t varref_suffix_main_length    = std::strlen(varref_suffix_main   );
const size_t varref_suffix_postinc_length = std::strlen(varref_suffix_postinc);
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** parameter and counter databases ***
//

namespace {

//
// this stores the (key,value) contents of the parameter file
//	key   = parameter name
//	value = parameter value (an uninterpreted string)
//
std::unordered_map<std::string, std::string> parameter_database;
typedef
  std::unordered_map<std::string, std::string>::const_iterator
  parameter_database_iterator_t;

//
// this stores the "used flags"
//	key   = parameter name
//	value = has the parameter been the target of a /get_parameter()/
//
std::unordered_map<std::string, bool> used_flag_database;
typedef
  std::unordered_map<std::string, bool>::const_iterator
  used_flag_database_iterator_t;

	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function reads a specified parameter file (together with any
// other parameter files it (recursively) includes), and stores the file(s)
// contents in the parameter database.
//
// Arguments:
// file_name_{prefix,suffix} = C-style strings.  The parameter file name
//			       is given by the concatenation of these.
//
void read_parameter_file(const char* const file_name_prefix,
			 const char* const file_name_suffix)
{
const std::string prefix_str(file_name_prefix);
const std::string suffix_str(file_name_suffix);

read_parameter_file(prefix_str + suffix_str);
}

//******************************************************************************

//
// This function reads a specified parameter file (together with any
// other parameter files it (recursively) includes), and stores the file(s)
// contents in the parameter database.
//
// Arguments:
// file_name = the top-level parameter file name, as a C-string
//
void read_parameter_file(const char* const file_name)
{
const std::string file_name_str(file_name);
read_parameter_file(file_name_str);
}

//******************************************************************************

//
// This function reads and processes a specified parameter file, together
// with any other parameter files it (recursively) includes.
//
// Arguments:
// file_name = the top-level parameter file name, as a std::string
//
// Implementation notes:
// This function is quite inefficient: it (& subfunctions) make lots of
// redundant string copies.  For our intended use this isn't a problem.
//
void read_parameter_file(const std::string& file_name)
{
#if (DEBUG >= 2)
cout << format(">>> read_parameter_file(:%s:)\n") % file_name;
#endif

std::fstream is;	// stream automagically closed when this object
			// goes out-of-scope at the end of this block
is.open(file_name, std::ios_base::in);
if (! is)
	{
	cerr <<        "***** read_parameter_file():\n";
	cerr << format("        can't open parameter file \"%s\"!\n")
		% file_name;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

std::string line;
int line_number = 0;
	while (std::getline(is, line))
	{
	++line_number;

      #if (DEBUG >= 6)
	cout << format("read_parameter_file(:%s:): line %d\n")
		% file_name % line_number;
	cout << "   line=:" << line << ":\n";
      #endif

	trim_left(line);		// modify /line/ in-place
					// to skip over leading whitespace

	if (line.length() == 0)
		continue;				// *** loop control ***
	if (boost::starts_with(line, "#"))
		continue;				// *** loop control ***

	//
	// @include statement
	//
	if	(const auto include_filename_opt
			= parse_include_statement(line))
		{
	      #if (DEBUG >= 8)
		cout << format("--> @include statement: filename=:%s:\n")
			% include_filename_opt.value();
	      #endif
		read_parameter_file(include_filename_opt.value());
		}

	//
	// parameter-assignment statement
	//
	else if (const auto LHS_and_RHS_opt = parse_assignment_statement(line))
		{
		const std::string& LHS = LHS_and_RHS_opt.value().first;
		const std::string& RHS = LHS_and_RHS_opt.value().second;
	      #if (DEBUG >= 8)
		cout << format("--> assignment statement: initial LHS=:%s: RHS=:%s:\n")
			% LHS % RHS;
	      #endif
		const auto LHS_expanded_opt = expand_variables(LHS);
		const auto RHS_expanded_opt = expand_variables(RHS);
		if (!LHS_expanded_opt || !RHS_expanded_opt)
			{
			cerr << format(
"***** read_parameter_file(\"%s\"): line %d\n"
"        syntax error in assignment-statement variable reference!\n"
				      )
			% file_name % line_number;
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
	      #if (DEBUG >= 8)
		cout << format("--> assignment statement: expanded LHS=:%s: RHS=:%s:\n")
			% LHS_expanded_opt.value() % RHS_expanded_opt.value();
	      #endif
		// actuall "do" the parameter assignment
		set_generic_parameter(LHS_expanded_opt.value().first,
				      RHS_expanded_opt.value().first);
		}

	//
	// line might be a "bare" auto-increment variable reference
	// ==> try expanding variables
	//
	else	{
	      #if (DEBUG >= 8)
		cout << "--> line might be a \"bare\" variable reference\n";
	      #endif
		const auto expanded_value_etal_opt = expand_variables(line);
		if (! expanded_value_etal_opt)
			{
			cerr << format(
"***** read_parameter_file(\"%s\"): line %d\n"
"        syntax error in \"bare\" variable reference!\n"
				      )
			% file_name % line_number;
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		const bool inc_flag = expanded_value_etal_opt.value().second;	
		if (! inc_flag)
			{
			cerr << format(
"***** read_parameter_file(\"%s\"): line %d\n"
"        can't parse input line!\n"
				      )
			% file_name % line_number;
			std::exit(util::exit_error);		/*NOTREACHED*/
			}
		}
	}

if (is.bad())
	{
	cerr << format(
"***** read_parameter_file(\"%s\"): line %d:\n"
"        IO error reading input stream!\n"
		      )
		% file_name % line_number;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

#if (DEBUG >= 2)
cout << format("<<< read_parameter_file(:%s:)\n") % file_name;
#endif
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tries to parse /buffer/ as an @include statement:
//   buffer --> @include space "filename" space_opt
//   buffer --> @include space "filename" space_opt # comment
//
// If /buffer/ matches the above BNF, this function returns the filename
// to include.
// If /buffer/ does NOT match the above BNF, this function returns
// /std::nullopt/.
//
namespace param_impl
	  {
std::optional<std::string> parse_include_statement(const std::string& buffer)
{
static const char* const prefix        = "@include";
static size_t            prefix_length = std::strlen(prefix);

#if (DEBUG >= 8)
cout << format("parse_include_statement(:%s:)\n") % buffer;
cout <<        "                         0123456789.123456789.\n";
#endif

if (! boost::starts_with(buffer, prefix))
	return std::nullopt;		// buffer doesn't start with prefix
					// ==> not a valid @include statement

#if (DEBUG > 8)
cout << "   buffer starts with prefix\n";
#endif

if (prefix_length >= buffer.length())
	return std::nullopt;		// buffer starts with @inlude
					// followed by end-of-string
					// ==> not a valid @include statement
const size_t open_quote_posn
	= buffer.find_first_not_of(whitespace, prefix_length);
if (open_quote_posn == std::string::npos)
	return std::nullopt;		// buffer starts with @inlude
					// but followed only by whitespace
					// ==> not a valid @include statement

const auto filename_and_follow_opt
	= parse_quoted_string(buffer, open_quote_posn);
if (! filename_and_follow_opt)
	return std::nullopt;		// buffer starts with @inlude
					// but not followed by double-quoted
					// string (filename to include)
					// ==> not a valid @include statement
const std::string include_file_name = filename_and_follow_opt.value().first;
const size_t      tail_posn         = filename_and_follow_opt.value().second;
#if (DEBUG > 8)
cout << format("   got include_file_name=:%s: tail_posn=%d\n")
	% include_file_name % tail_posn;
#endif

if (! parse_optional_space_comment(buffer, tail_posn))
	return std::nullopt;		// buffer starts with @inlude
					// followed by double-quoted string,
					// followed by something that's NOT
					// optional space and optional comment
					// ==> not a valid @include statement

return include_file_name;
}
	  }

//******************************************************************************

//
// This function tries to parse /buffer/ as a variable-assignment statement
//   LHS space_opt = space_opt RHS space_opt
//   LHS space_opt = space_opt RHS space_opt # comment
//
// If the parse is successful, this function returns std::make_pair(LHS, RHS).
// If the parse is unsuccessful, this function returns /std::nullopt/.
//
namespace param_impl
	  {
std::optional<std::pair<std::string, std::string>>
  parse_assignment_statement(const std::string& buffer)
{
#if (DEBUG >= 8)
cout << format("parse_assignment_statement(:%s:)\n") % buffer;
cout <<        "                            0123456789.123456789.\n";
#endif

const size_t begin_LHS_posn = 0;
if (begin_LHS_posn >= buffer.length())
	return std::nullopt;		// buffer is empty
					// ==> not a valid assignment statement

const auto LHS_and_next_posn_opt = parse_LHS_or_RHS(buffer, begin_LHS_posn);
if (! LHS_and_next_posn_opt)
	return std::nullopt;		// couldn't parse LHS
					// ==> not a valid assignment statement
const std::string       LHS      = LHS_and_next_posn_opt.value().first;
const size_t      after_LHS_posn = LHS_and_next_posn_opt.value().second;
#if (DEBUG > 8)
cout << format("   LHS=:%s: after_LHS_posn=%d\n")
	% LHS % after_LHS_posn;
#endif
if (after_LHS_posn >= buffer.length())
	return std::nullopt;		// buffer contains only LHS chars
					// ==> not a valid assignment statement

const size_t equals_posn = buffer.find_first_not_of(whitespace, after_LHS_posn);
#if (DEBUG > 8)
cout << format("   equals_posn=%d\n") % equals_posn;
#endif
if (equals_posn == std::string::npos)
	return std::nullopt;		// buffer contains only LHS chars
					// followed by whitespace
					// ==> not a valid assignment statement
if (buffer.at(equals_posn) != '=')
	return std::nullopt;		// buffer contains only LHS chars
					// followed by whitespace
					// followed by non-/=/ character
					// ==> not a valid assignment statement

if (equals_posn+1 >= buffer.size())
	return std::nullopt;		// buffer contains only LHS chars
					// followed by whitespace =
					// then end-of-string
					// ==> not a valid assignment statement
const size_t begin_RHS_posn
	= buffer.find_first_not_of(whitespace, equals_posn+1);
#if (DEBUG > 8)
cout << format("   begin_RHS_posn=%d\n") % begin_RHS_posn;
#endif
if (begin_RHS_posn == std::string::npos)
	return std::nullopt;		// buffer contains only LHS chars
					// followed by whitespace = whitespace
					// ==> not a valid assignment statement
assert(begin_RHS_posn < buffer.length());

std::string RHS;
size_t tail_posn;
if	(const auto string_and_tail_posn_opt
			= parse_quoted_string(buffer, begin_RHS_posn))
	{
      #if (DEBUG > 8)
	cout << "   RHS is double-quoted string\n";
      #endif
	RHS       = string_and_tail_posn_opt.value().first;
	tail_posn = string_and_tail_posn_opt.value().second;
	}
else if (const auto RHS_and_tail_posn_opt
			= parse_LHS_or_RHS(buffer, begin_RHS_posn))
	{
      #if (DEBUG > 8)
	cout << "   RHS is a LHS_or_RHS (not a double-quoted string)\n";
      #endif
	RHS       = RHS_and_tail_posn_opt.value().first;
	tail_posn = RHS_and_tail_posn_opt.value().second;
	}
else	{
      #if (DEBUG > 8)
	cout << "   RHS is unparsable\n";
      #endif
	return std::nullopt;		// RHS is unparsable
					// ==> not a valid assignment statement
	}

if (! parse_optional_space_comment(buffer, tail_posn))
	return std::nullopt;		// buffer has LHS = RHS
					// followed by something that's NOT
					// optional space and optional comment
					// ==> not a valid assignment statement

#if (DEBUG > 8)
cout << format("   returning LHS=:%s: (length=%d)   RHS=:%s: (length=%d)\n")
	% LHS % LHS.length()
	% RHS % RHS.length();
#endif
return std::make_pair(LHS, RHS);	// normal return
}
	  }

//******************************************************************************

//
// This function parses a double-quoted string contained in a buffer:
//   buffer[start_posn...]  -->	" string_text " buffer_tail
//   string_text            -->	0 or more non-/"/ characters
//				comprising the desired string
//
// Arguments:
// buffer = a buffer containing the double-quoted string
// start_posn = the 0-origin position in /buffer/ at which this function
//              should start parsing
//
// Results:
// If the parse succeeds (i.e., if /buffer/ matches the above BNF),
// this function returns
//   std::make_pair(string_text, follow_posn)
// where /string_text/ is the text of the double-quoted string
// and /follow_posn/ is the 0-origin position in /buffer/ immediately
// following the closing /"/ character of the string.  Note that if
// the closing /"/ character is the last character of /buffer/,
// /follow_posn/ will be be one character beyond the end of /buffer/.)
//
// If the parse fails (i.e., if /start_posn/ is out of range or if
// /buffer/ does NOT match the above BNF), this function returns
// /std::nullopt/.
//
// Example:
//                        012 3456 789.
//   parse_quoted_string("abc\"def\"ghi", 3)
//	--> returns std::make_pair("def", 8)
//
namespace param_impl
	  {
std::optional<std::pair<std::string, size_t>>
  parse_quoted_string(const std::string& buffer, const size_t start_posn)
{
#if (DEBUG >= 8)
cout << format("parse_quoted_string(:%s:, start_posn=%d)\n")
	% buffer % start_posn;
cout <<        "                     0123456789.123456789.\n";
#endif

if (start_posn >= buffer.length())
	{
      #if (DEBUG > 8)
	cout << "   start_posn out of range ==> not a quoted string\n";
      #endif
	return std::nullopt;
	}

// verify opening /"/
const size_t open_quote_posn = start_posn;
#if (DEBUG > 8)
cout << format("   open_quote_posn=%d\n") % open_quote_posn;
#endif
if (buffer.at(open_quote_posn) != '"')
	{
      #if (DEBUG > 8)
	cout << "   start_posn isn't /\"/ ==> not a quoted string\n";
      #endif
	return std::nullopt;
	}

// find the closing /"/ character
const size_t string_begin_posn = open_quote_posn+1;
if (string_begin_posn >= buffer.length())
	{
      #if (DEBUG > 8)
	cout << "   found opening-/\"/, then end-of-string ==> not a quoted string\n";
      #endif
	return std::nullopt;
	}
const size_t close_quote_posn = buffer.find('"', string_begin_posn);
#if (DEBUG > 8)
cout << format("   string_begin_posn=%d close_quote_posn=%d\n")
	% string_begin_posn % close_quote_posn;
#endif
if (close_quote_posn == std::string::npos)
	{
      #if (DEBUG > 8)
	cout << "   found opening-/\"/, then no closing /\"/ ==> not a quoted string\n";
      #endif
	return std::nullopt;
	}

// result string is between opening and closing /"/ characters
assert(close_quote_posn >= string_begin_posn);	// sanity check
const std::string result
	= buffer.substr(string_begin_posn, close_quote_posn-string_begin_posn);
const size_t follow_posn = close_quote_posn+1;
#if (DEBUG > 8)
cout << format("   result=:%s: (length=%d)   follow_posn=%d\n")
	% result % result.length() % follow_posn;
#endif

return std::make_pair(result, follow_posn);		// normal return
}
	  }

//******************************************************************************

//
// This function parses a LHS or RHS (which is NOT a double-quoted-string)
// contained in a buffer:
//	LHS_or_RHS		--> 1 or more of LHS_RHS_element
//	LHS_RHS_element		--> LHS_character
//	LHS_RHS_element		--> variable_reference
//	LHS_RHS_character	--> any character in the perl regex
//				    [a-zA-Z0-9] or one of the literal
//				    characters _ : . < > [ ] % $ { } +
//
// Arguments:
// buffer = a buffer containing the LHS or RHS
// start_posn = the 0-origin position in /buffer/ at which this function
//              should start parsing
//
// Results:
// If the parse succeeds (i.e., if /buffer/ matches the above BNF),
// this function returns
//   std::make_pair(LHS_or_RHS, follow_posn)
// where /LHS_or_RHS/ is the text of the LHS or RHS (n.b., variable references
// are NOT expanded or executed here), and /follow_posn/ is the 0-origin
// position in /buffer/ immediately following the closing /"/ character of
// the string.  Note that if the closing /"/ character is the last character
// of /buffer/, /follow_posn/ will be be one character beyond the end of
// /buffer/.)
//
// If the parse fails (i.e., if /start_posn/ is out of range or if /buffer/
// does NOT match the above BNF), this function returns /std::nullopt/.
//
// Example:
//                     01234567
//   parse_LHS_or_RHS("abcdef  ", 2)
//      --> returns std::make_pair("cdef", 6)
//
namespace param_impl
	  {
std::optional<std::pair<std::string, size_t>>
  parse_LHS_or_RHS(const std::string& buffer, const size_t start_posn)
{
#if (DEBUG >= 8)
cout << format("parse_LHS_or_RHS(:%s:, start_posn=%d)\n")
	% buffer % start_posn;
cout <<        "                  0123456789.123456789.\n";
#endif

if (start_posn >= buffer.length())
	{
      #if (DEBUG > 8)
	cout << "   start_posn out of range ==> not an LHS or RHS\n";
      #endif
	return std::nullopt;
	}

const size_t after_posn
	= buffer.find_first_not_of(LHS_or_RHS_chars, start_posn);
#if (DEBUG > 8)
cout << format("   after_posn=%d\n") % after_posn;
#endif
const size_t next_posn = (after_posn == std::string::npos) ? buffer.length()
							   : after_posn;

if (next_posn == start_posn)
	return std::nullopt;		// LHS/RHS is empty string
					// ==> error return

assert(next_posn >  start_posn);
assert(next_posn <= buffer.length());

return std::make_pair(buffer.substr(start_posn, next_posn-start_posn),
		      next_posn);
}
	  }

//******************************************************************************

//
// This function tests whether or not the tail of /buffer/ starting at
// /start_posn/ contains optional whitespace followed by an optional comment:
//   buffer[start_posn...] --> space_opt
//   buffer[start_posn...] --> space_opt # comment_text
//
// Arguments:
// buffer = a buffer
// start_posn = the 0-origin position in /buffer/ at which this function
//              should start parsing
//
// Results:
// This function returns
// * true if /start_posn/ is out of range (we treat this as an empty tail
//   string), or if /start_posn/ is in range and the tail of /buffer/ matches
//   the above BNF
// * false if /start_posn/ is in range and the tail of /buffer/ does NOT
//   match the above BNF
//
namespace param_impl
	  {
bool parse_optional_space_comment(const std::string& buffer,
				  const size_t start_posn)
{
if (start_posn >= buffer.length())
	return true;			// /start_posn/ is out of range
					// ==> treat as empty tail

const size_t crosshash_posn = buffer.find_first_not_of(whitespace, start_posn);
if (crosshash_posn == std::string::npos)
	return true;			// tail of string is all whitespace
if (buffer.at(crosshash_posn) != '#')
	return false;			// tail of string is all whitespace,
					// then non-/#/ ==> NOT valid comment

return true;				// tail of string is all whitespace,
					// then /#/ ==> valid comment
					// ==> normal return
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function expands variable references in a string, executing any
// pre- or post-incrementing operations.  A variable reference has one of
// the following forms:
//	%{parameter_name}
//	%{parameter_name}++		# like C postincrement
//	++%{parameter_name}		# like C preincrement
//
// Arguments:
// input = a string which may contain one or more variable references
//
// Results:
// If there is a syntax error in /input/ (e.g., no closing /}/ to match
// an opening /%{/), or an attempt to expand an autoincrement variable
// reference when the named parameter is already defined with a non-integer
// value, this function returns /std::nullopt/.
// Otherwise, this function returns a copy of
//   std::make_pair(result, inc_flag)
// where /result/ is a copy of /src/ with all variable references expanded,
// and /inc_flag/ is /true/ if /src/ contains one or more auto-increment
// variable reference, or /false/ otherwise. 
//
namespace param_impl
	  {
std::optional<std::pair<std::string, bool>>
  expand_variables(const std::string& input)
{
#if (DEBUG >= 8)
cout << format("expand_variables(input=:%s:)\n") % input;
cout <<        "                        0123456789.123456789.\n";
#endif

//
// Implementation note:
// We view the input string as a sequence of "chunks", where a chunk is
// either
// * a variable reference, or
// * a maximal sequence of non-variable-reference characters
//

std::string output("");
bool overall_inc_flag = false;
	// walk the input one chunk at a time
	for (size_t chunk_start_posn = 0 ; chunk_start_posn < input.length() ; )
	{
      #if (DEBUG > 8)
	cout << "expand_variables(): top of chunk loop\n";
	cout << format("   chunk_start_posn=%d\n") % chunk_start_posn;
      #endif
	if (const auto chunk_result_etal_opt
			= parse_variable_reference(input, chunk_start_posn))
		{
		const std::string variable_value
			= std::get<0>(chunk_result_etal_opt.value());
		const bool inc_flag
			= std::get<1>(chunk_result_etal_opt.value());
		const size_t next_chunk_posn
			= std::get<2>(chunk_result_etal_opt.value());
	      #if (DEBUG > 8)
		cout << "   chunk is a variable reference:\n";
		cout << format("   variable_value=:%s: inc_flag=%s next_chunk_posn=%d\n")
			% variable_value
			% name_of_bool(inc_flag)
			% next_chunk_posn;
		cout <<        "                   0123456789.123456789.\n";
	      #endif
		if (next_chunk_posn == std::string::npos)
			{
		      #if (DEBUG > 8)
			cout << "   syntax error in variable reference ==> returning std::nullopt\n";
		      #endif
			return std::nullopt;	// syntax error in variable ref
						// ==> error return
			}
		output += variable_value;
		overall_inc_flag |= inc_flag;
		chunk_start_posn = next_chunk_posn;
		}
	   else {
		// this chunk is NOT a variable reference
		// ==> it should extend up to either the next variable reference
		//     or the end of /input/, whichever cones first
	      #if (DEBUG > 8)
		cout << "   chunk is NOT a variable reference:\n";
	      #endif
		const size_t vposn_main   = input.find(varref_prefix_main,
						       chunk_start_posn);
		const size_t vposn_preinc = input.find(varref_prefix_preinc,
						       chunk_start_posn);
		const size_t next_vposn = std::min(vposn_main, vposn_preinc);
		const size_t chunk_length = (next_vposn == std::string::npos)
					    ? input.length() - chunk_start_posn
					    : next_vposn     - chunk_start_posn;
	      #if (DEBUG > 8)
		cout << format("   vposn_main=%d vposn_preinc=%d next_vposn=%d\n")
			% vposn_main % vposn_preinc % next_vposn;
		cout << format("   chunk_length=%d\n")% chunk_length;
	      #endif
		const std::string_view chunk(&input.at(chunk_start_posn),
					     chunk_length);
	      #if (DEBUG > 8)
		cout << format("   chunk=:%s:\n") % chunk;
		cout <<        "          0123456789.123456789.\n";
	      #endif
		output += chunk;
		chunk_start_posn += chunk_length;
		}
	}

#if (DEBUG > 8)
cout << format("expand_variables(): returning :%s:, overall_inc_flag=%s\n")
		% output % name_of_bool(overall_inc_flag);
cout <<        "                               0123456789.123456789.\n";
#endif
return std::make_pair(output, overall_inc_flag);
}
	  }

//******************************************************************************

//
// This function tries to parse /buffer/ as a variable reference:
//	variable_reference	--> %{ variable_name }
//	variable_reference	--> variable_reference_inc
//	variable_reference_inc	--> %{ variable_name }++
//	variable_reference_inc	--> ++%{ variable_name }
// where a valid /variable_name/ is defined by
//	variable_name		--> 1 or more of variable_name_character
//	variable_name_character	--> any character in the perl regex
//				    [a-zA-Z0-9] or one of the literal
//				    characters _ : . < > [ ]
// together with the requirement that the parameter with that name either
// (a) is not defined (in which case it's created with initial value 0), or
// (b) is defined, and is an integer
//
// If /buffer/ matches the above BNF with /variable_name/ being valid,
// this function modifies the specified parameter if appropriate, and returns
//   std::make_tuple(variable_value, is_inc, next_posn)
// where /variable_value/ is the value of the specified parameter (incremented
// if appropriate), /is_inc/ is /true/ for an auto-increment variable reference
// and false for a non--auto-increment variable reference, and /next_posn/
// is the /buffer/ position one past the end of the variable reference.
//
// If /buffer/ matches the opening token of the above BNF, but either the
// closing token isn't found, or the variable name isn't valid, then this
// function returns
//   std::make_tuple("", false, std::string::npos)
// to indicate the error.
//
// If /buffer/ does NOT match the above BNF, this function returns
// /std::nullopt/.
//
namespace param_impl
	  {
std::optional<std::tuple<std::string, bool, size_t>>
  parse_variable_reference(const std::string& buffer, const size_t start_posn)
{
#if (DEBUG >= 8)
cout << format("parse_variable_reference(:%s:, start_posn=%d)\n")
	% buffer % start_posn;
cout <<        "                          0123456789.123456789.\n";
#endif

if (start_posn >= buffer.length())
	{
      #if (DEBUG > 8)
	cout << "   start_posn out of range ==> not a variable reference\n";
      #endif
	return std::nullopt;
	}

const std::string_view tail(&buffer.at(start_posn), buffer.length()-start_posn);
#if (DEBUG > 8)
cout << format("   tail=:%s:\n") % tail;
cout <<        "         123456789.123456789.\n";
#endif

// at most one of thse flags can be true
const bool main_flag   = boost::starts_with(tail, varref_prefix_main  );
const bool preinc_flag = boost::starts_with(tail, varref_prefix_preinc);
#if (DEBUG > 8)
cout << format("   main_flag=%s preinc_flag=%s\n")
	% name_of_bool(main_flag) % name_of_bool(preinc_flag);
#endif

if (! (main_flag || preinc_flag))
	{
      #if (DEBUG > 8)
	cout << "   neither main nor preinc prefix ==> not a variable reference\n";
      #endif
	return std::nullopt;		// not a variable reference
					// ==> early return
	}

//
// get to here ==> we have at least the start of a variable reference
//

// where does the variable name start?
const size_t varname_start_posn = start_posn
				  + (preinc_flag ? varref_prefix_preinc_length
						 : varref_prefix_main_length);
#if (DEBUG > 8)
cout << format("   varname_start_posn=%d\n") % varname_start_posn;
#endif
if (varname_start_posn >= buffer.length())
	{
      #if (DEBUG > 8)
	cout << "   string ends before variable name ==> syntax error\n";
      #endif
	return std::make_tuple("", false, std::string::npos);
					// early return (error)
	}

// where does the variable name end?
const size_t close_brace_posn
	= buffer.find_first_not_of(varname_chars, varname_start_posn);
#if (DEBUG > 8)
cout << format("   close_brace_posn=%d\n") % close_brace_posn;
#endif
if (close_brace_posn == std::string::npos)
	return std::make_tuple("", false, std::string::npos);
					// variable name starts with /{/
					// but ends with end-of-string
					// (no closing /}/)
					// ==> early return (error)
assert(close_brace_posn < buffer.length());
if (buffer.at(close_brace_posn) != varref_close_char)
	return std::make_tuple("", false, std::string::npos);
					// variable name starts with /{/
					// but ends with not-/}/
					// ==> early return (error)

// is the variable reference a postincrement?
const std::string_view
  tail_from_close_brace(&buffer.at(close_brace_posn),
			buffer.length() - close_brace_posn);
const bool postinc_flag = boost::starts_with(tail_from_close_brace,
					     varref_suffix_postinc);

if (preinc_flag && postinc_flag)
	{
      #if (DEBUG > 8)
	cout << "   both pre- and post-increment ==> syntax error\n";
      #endif
	return std::make_tuple("", false, std::string::npos);
					// early return (error)
	}

// what's the next /posn/ after the end of the variable reference?
const size_t next_posn = close_brace_posn
			 + (postinc_flag ? varref_suffix_postinc_length
					 : varref_suffix_main_length);
#if (DEBUG > 8)
cout << format("   postinc_flag=%s next_posn=%d\n")
	% name_of_bool(postinc_flag) % next_posn;
#endif

// expand the variable reference
const std::string variable_name
	= buffer.substr(varname_start_posn,
			close_brace_posn - varname_start_posn);
#if (DEBUG > 8)
cout << format("   variable_name=:%s:\n") % variable_name;
cout <<        "                  0123456789.123456789.\n";
#endif
if (! parameter_is_defined(variable_name))
	set_parameter<int>(variable_name, 0);
if (preinc_flag)
	increment_parameter(variable_name);
const std::string variable_value = get_generic_parameter(variable_name).value();
if (postinc_flag)
	increment_parameter(variable_name);
const bool inc_flag = preinc_flag || postinc_flag;

#if (DEBUG > 8)
cout << format("   returning variable_value=:%s: inc_flag=%s next_posn=%d\n")
	% variable_value % name_of_bool(inc_flag) % next_posn;
cout <<        "                             0123456789.123456789.\n";
#endif
return std::make_tuple(variable_value, inc_flag, next_posn);
}
	  }

//******************************************************************************

//
// This function increments the value of an integer parameter.
//
// Arguments:
// param_name = the character-string name of the parameter
//
// FIXME: The function *assumes* that the parameter is an integer.
//        It would be more robust to validate this.
//
namespace param_impl
	  {
void increment_parameter(const std::string& param_name)
{
#if (DEBUG >= 8)
cout << format("increment_parameter(param_name=:%s:)\n") % param_name;
cout <<        "                                0123456789.123456789.\n";
#endif

const int old_value = get_parameter<int>(param_name);
const int new_value = old_value + 1;
#if (DEBUG > 8)
cout << format("   old_value=%d new_value=%d\n") % old_value % new_value;
#endif

std::ostringstream oss;
oss << new_value;
set_generic_parameter(param_name, oss.str());
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function gets the type-/T/ value of a parameter.
// If the parameter isn't defined, this function prints an error message
// and exits.
//
// Arguments:
// param_name = The name of the parameter.
//
template <typename T>
  T get_parameter(const std::string& param_name)
{
const auto value_string_opt = get_generic_parameter(param_name);
if (! value_string_opt.has_value())
	{
	cerr << format(
"***** get_parameter<%s>():\n"
"        parameter \"%s\"\n"
"        is not defined (and no default value is specified\n"
"        in this /get_parameter()/ call)!\n"
		      )
		% name_of_type<T>()
		% param_name;
	cerr << std::flush;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

const auto T_opt = convert_string_to_type<T>(value_string_opt.value());
if (! T_opt.has_value())
	{
	cerr << format(
"***** get_parameter<%s>():\n"
"        parameter \"%s\"\n"
"        value string \"%s\"\n"
"        can't be converted to type /%s/!\n"
		      )
		% name_of_type<T>()
		% param_name
		% value_string_opt.value()
		% name_of_type<T>();
	cerr << std::flush;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

return T_opt.value();
}

//******************************************************************************

//
// This function gets the type-/T/ value of a parameter.
// If the parameter isn't defined, this function returns /default_value/.
//
// Arguments:
// param_name = The name of the parameter.
// default_value = A default value to be returned if the parameter
//                 isn't defined.
//
template <typename T>
  T get_parameter(const std::string& param_name, const T& default_value)
{
set_used_flag(param_name, true);
return parameter_is_defined(param_name) ? get_parameter<T>(param_name)
					: default_value;
}

//******************************************************************************

//
// These functions (template specializations) set the value of a parameter.
//
// Arguments:
// param_name = The name of the parameter
// value = the value to be set
//

template <>
  void set_parameter<bool>(const std::string& param_name, const bool& value)
{
set_generic_parameter(param_name, name_of_bool(value));
}

template <>
  void set_parameter<int>(const std::string& param_name, const int& value)
{
std::ostringstream oss;
oss << format("%d") % value;
set_generic_parameter(param_name, oss.str());
}

template <>
  void set_parameter<double>(const std::string& param_name, const double& value)
{
std::ostringstream oss;
oss << format("%.20e") % value;
set_generic_parameter(param_name, oss.str());
}

template <>
  void set_parameter<std::string>(const std::string& param_name,
				  const std::string& value)
{
set_generic_parameter(param_name, value);
}

//******************************************************************************

//
// This function function "unsets" a parameter, i.e., removes it (if it exists)
// from the parameter database.  If the parameter isn't defined, then this
// function is a silent no-op.
//
void unset_parameter(const std::string& param_name)
{
parameter_database.erase(param_name);
used_flag_database.erase(param_name);
}

//******************************************************************************

//
// This function checks to see if a parameter has been defined in the
// parameter database.
//
// Arguments:
// parameter_name = The (string) name of the parameter.
//
// Results:
// This function returns true iff the parameter has been defined,
// false iff it hasn't.
//
bool parameter_is_defined(const std::string& param_name)
{
return (parameter_database.find(param_name) != parameter_database.cend());
}

//******************************************************************************

//
// This function returns the number of unused parameters in the parameter
// database, and set unused_param_names  to a vector of their names.
// See the comments in the .hh file for more discussion of why/how this
// function is used.
//
int get_unused_parameters(std::vector<std::string>& unused_param_names)
{
unused_param_names.clear();

	for (parameter_database_iterator_t p  = parameter_database.cbegin() ;
					   p != parameter_database.cend() ;
					 ++p)
	{
	const std::string& param_name = p->first;
	const auto flag_opt = get_used_flag(param_name);
	if (! flag_opt.has_value())
		{
		cerr << format(
"***** get_unused_parameters()\n"
"        parameter \"%s\"\n"
"        doesn't have a used flag defined!\n"
"        (this should never happen!)\n"
			      )
		% param_name;
		cerr << std::flush;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}

	if (! flag_opt.value())
		unused_param_names.push_back(param_name);
	}

return static_cast<int>(unused_param_names.size());
}

//******************************************************************************

//
// This function pretty-prints all the parameters and their values
// to the already-open output stream  os .
//
void print_all_parameters(std::ostream& os /* = std::cout */)
{
os << "Parameter names -> values\n";

	for (parameter_database_iterator_t p  = parameter_database.cbegin() ;
					   p != parameter_database.cend() ;
					 ++p)
	{
	os << "   \"" << p->first << "\" -> \"" << p->second << "\"\n";
	}
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function gets the value of a parameter (an uninterpreted string),
// and sets the parameer's used-flag to /true/.
//
// Arguments:
// parameter_name = The (string) name of the parameter.
//
// Results:
// If the parameter is set in the parameter database, this function returns
// the parameter's value (an uninterpreted string).  If the parameter is
// NOT set in the parameter database, this function returns std::nullopt.
//
namespace param_impl
	  {
std::optional<std::string> get_generic_parameter(const std::string& param_name)
{
parameter_database_iterator_t posn = parameter_database.find(param_name);
if (posn == parameter_database.cend())
	return std::nullopt;

set_used_flag(param_name, true);
return posn->second;
}
	  }

//******************************************************************************

//
// This function sets a parameter to a specified value (an uninterpreted
// string), and sets the parameter's used-flag to /false/.
//
// Arguments:
// parameter_name = The (string) name of the parameter.
// parameter_value = The desired (string) value for the parameter.
//
namespace param_impl
	  {
void set_generic_parameter(const std::string& param_name,
			   const std::string& param_value)
{
#if (DEBUG >= 2)
cout << format("set_generic_parameter(): setting :%s: = :%s:\n")
	% param_name % param_value;
#endif
parameter_database[param_name] = param_value;
set_used_flag(param_name, false);
}
	  }

//******************************************************************************

//
// This function gets a parameter's used-flag.
//
// Arguments:
// parameter_name = The (string) name of the parameter.
//
// Results:
// If the parameter is defined (has a value set in the parameter database),
// this function returns the parameter's used-flag.  If the parameter is NOT
// defined, this database, this function return std::nullopt;
//
//
namespace param_impl
	  {
std::optional<bool> get_used_flag(const std::string& param_name)
{
used_flag_database_iterator_t posn = used_flag_database.find(param_name);
if (posn == used_flag_database.cend())
	return std::nullopt;
   else return posn->second;
}
	  }

//******************************************************************************

//
// This function sets a parameter's used-flag to a specified value.
//
// Arguments:
// parameter_name = The (string) name of the parameter.
// new_flag = The value to which the used-flag should be set.
//
namespace param_impl
	  {
void set_used_flag(const std::string& param_name, const bool new_flag)
{
used_flag_database[param_name] = new_flag;
}
	  }

//******************************************************************************

//
// These functions convert a string to a type-T value.  There is a generic
// implementation, and specializations for <bool> and <std::string>.
//
// Arguments:
// str = the string to convert
//
// Results:
// This function returns the type-/T/ value if the conversion succeeds,
// or std::nullopt if the conversion fails.
//
namespace param_impl
	  {

// generic implementation
template <typename T>
  std::optional<T> convert_string_to_type(const std::string& str)
{
std::istringstream iss(str);
T result;
iss >> result;
if (iss.fail())
	return std::nullopt;
   else return result;
}

// specialization
template <>
  std::optional<bool> convert_string_to_type(const std::string& str)
{
if	((str == "false") || (str == "0"))
	return false;
else if ((str == "true") || (str == "1"))
	return true;
else	return std::nullopt;
}

// specialization
template <>
  std::optional<std::string> convert_string_to_type(const std::string& str)
{
return str;
}

	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a helper function for constructing parameter names like "foo[4]":
// This function returns the concatenation of  base_name  and "[n]" where   
//  n  is the value of sub formatted with a %d format.
//
std::string sub_name(const char* const base_name, const int sub)
{
return boost::str(boost::format("%s[%d]") % base_name % sub);
}

//**************************************

//
// This is a helper function for constructing parameter names like
// "bar[2][3]":  This function returns the concatenation of  base_name
// and "[n1][n2]" where  n1  and  n2  are the values of  sub1  and  sub2
// (respectively) formatted with a %d format.
//
std::string sub_name(const char* const base_name,
		     const int sub1, const int sub2)
{
return boost::str(boost::format("%s[%d][%d]") % base_name % sub1 % sub2);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** template instantiations ***
//

namespace param_impl
	  {
// instantiate generic template
// ... don't instantiate for <bool> and <std::string> because we already
//     have specializations for those
template
  std::optional<int   >
    convert_string_to_type<int   >(const std::string& str);
template
  std::optional<double>
    convert_string_to_type<double>(const std::string& str);
	  }

template
  bool        get_parameter<bool       >(const std::string& param_name);
template
  int         get_parameter<int        >(const std::string& param_name);
template
  double      get_parameter<double     >(const std::string& param_name);
template
  std::string get_parameter<std::string>(const std::string& param_name);

template
  bool        get_parameter<bool       >(const std::string& param_name,
					 const bool       & default_value);
template
  int         get_parameter<int        >(const std::string& param_name,
					 const int        & default_value);
template
  double      get_parameter<double     >(const std::string& param_name,
					 const double     & default_value);
template
  std::string get_parameter<std::string>(const std::string& param_name,
					 const std::string& default_value);

//******************************************************************************
//******************************************************************************
//******************************************************************************

	  }	// namespace param


==> anc/smp-v8.10.23/src/util/param.hh <==
// param.hh -- parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/param.hh,v 1.22 2026/05/15 23:27:33 jonathan Exp $

#ifndef UTIL__PARAM_HH
#define UTIL__PARAM_HH

#include <utility>			// std::pair
#include <tuple>
#include <optional>
#include <string>
#include <unordered_map>
#include <vector>
#include <iostream>

// everything in this file is inside this namespace
namespace param
	  {

//******************************************************************************

//
// These routines manipulate a global <key,value> "parameter" database.
// A key into this database is known as a "parameter".
//
// The typical lifecycle of the parameter database is as follows:
// * when the relativity code is initialized, high-level (relativity)
//   code calls /set_parameter()/ and/or /read_parameter_file()/ as needed
//   to set up the parameter database
// * typically no further changes are made to the parameter database
//   apart from /used flag/ (see below)
// * during the main execution of the relativity code, any code that wants
//   to know the value of a parameter calls /get_parameter()/ and/or other
//   functions as necessary; many functions cache the value of a parameter
//   in a /static const/ local variable
//
// Each <key,value> entry also has an associated Boolean "used flag" which
// keeps track of whether the parameter has ever been the target of a
// /get_parameter()/ call.  Parameter values are stored as uninterpreted
// strings; /get_parameter<T>()/ converts the value string to the type /T/.
// There are template instantiations for /T/ = bool, int, double, std::string.
//
// The syntax
//   %{parameter_name}
// can be used to interpolate the value of a (another) named parameter into
// the LHS or RHS of a parameter assignment.  (Note that variables are ALWAYS
// interpolated in the LHS or RHS, even within a double-quoted string.)  The
// auto-increment syntaxes
//   %{parameter_name}++
//   ++%{parameter_name}
// are also supported.  In each of these cases, an interpolated parameter
// which doesn't already exist is auto-created with an initial value of zero.
// This allows usages such as
//   list_of_gridfn_names[%{N_names_in_list}++] = "foo"
//   list_of_gridfn_names[%{N_names_in_list}++] = "bar"
//   list_of_gridfn_names[%{N_names_in_list}++] = "baz"
//   list_of_gridfn_names[%{N_names_in_list}++] = "quux"
// or
//   initial_data_gridfn[%{N_initial_data}] = "foo"
//   initial_data_type[%{N_initial_data}]   = "Gaussian"
//   ++%{N_initial_data}
//   initial_data_gridfn[%{N_initial_data}] = "bar"
//   initial_data_type[%{N_initial_data}]   = "zero"
//   ++%{N_initial_data}
// The corresponding syntactic forms using /$/ instead of /%/ are reserved
// for possible future use referencing environment variables; at present they
// aren't recognized at all.
//
// In hindsight, the %{parameter_name} syntax, especially the autoincrement
// variants, may be a second-system effect (i.e., a lot of complexity for
// a relatively small benefit): the implementation was (is) very messy,
// and I've only every used it in one place (setting up arrays of initial
// data parameters).
//
// Other functionality:
// * parameters can be explicitly set or "unset"
// * default values can optionally be supplied when getting a parameter
// * client code can query whether or not a parameter is defined (set)
// * client code can query what (if any) parameters have been set but never
//   used (i.e., never been the target of a /get_parameter()/); such
//   parameters are potential spelling mistakes in the parameter file
//
// Security;
// I am NOT fully confident that the code is secure against malicious
// parameter files.  That is, I suspect that a malicious parameter file
// might be able to trigger memory corruption and/or remote code execution.
//

//
// Typically the parameter database is set up by reading a "parameter file".
// A parameter file is a sequence of lines.  Comments extend from '#' to
// the end of the line.  Ignoring all-whitespace lines & comments, there
// are three types of lines:
// * file inclusion:
//	@include "file_name"
//   (these may nest)
// * assignment:
//	LHS = RHS
//   (in which case LHS and/or RHS may optionally contain one or more variable
//   references)
// * a "bare" auto-incrementing variable reference
//
// An assignment sets the parameter with the name /LHS/ to the value /RHS/.
// Parameter values are stored as uninterpreted strings; /get_parameter<T>()/
// converts the RHS string to the type /T/.
//
// More formally, the syntax is specified by the following BNF:
//
//	parameter_file		--> sequence of parameter_file_line
//	parameter_file_line	--> space_opt content space_and_comment_opt
//
//	content			--> @include space double_quoted_string
//	content			--> LHS space_opt = space_opt RHS
//	content			--> variable_reference_inc
//
//	LHS			--> 1 or more of LHS_RHS_element
//
//	RHS			--> double_quoted_string
//	RHS			--> 1 or more of LHS_RHS_element
//
//	LHS_RHS_element		--> LHS_character
//	LHS_RHS_element		--> variable_reference
//	LHS_RHS_character	--> any character in the perl regex [a-zA-Z0-9]
//				    or one of the literal characters
//				    _ : . ( ) [ ] < > / | & ! * % $ { } + -
//
//	double_quoted_string	--> " string_contents "
//	string_contents		--> 0 or more of string_character
//	string_character	--> any non-/"/ character
//	string_character	--> variable_reference
//
//	space_and_comment_opt	--> space_opt
//	space_and_comment_opt	--> space_opt # comment
//
//	variable_reference	--> %{ variable_name }
//	variable_reference	--> variable_reference_inc
//	variable_reference_inc	--> %{ variable_name }++
//	variable_reference_inc	--> ++%{ variable_name }
//
//	variable_name		--> 1 or more of variable_name_character
//	variable_name_character	--> any character in the perl regex [a-zA-Z0-9]
//				    or one of the literal characters
//				    _ : . ( ) [ ] < > / | & ! *
//
//	space_opt		--> 0 or more of whitespace characters
//	space			--> 1 or more of whitespace characters
//

//
// The "private" implementation functions are all declared in a nested
// namespace /param::param_impl::/ so that they're visible to test drivers.
//

//******************************************************************************

//
// *** parameter-file API ***
//

// read parameter file, save information in internal parameter database
// ... for the 2-argument form, the file name is the concatenation
//     of the prefix and suffix C-strings
void read_parameter_file(const char* file_name_prefix,
			 const char* file_name_suffix);
void read_parameter_file(const char* file_name);
void read_parameter_file(const std::string& file_name);

//**************************************

//
// internal functions for parsing parameter-file lines
//
namespace param_impl
	  {
std::optional<std::string> parse_include_statement(const std::string& buffer);
std::optional<std::pair<std::string, std::string>>
  parse_assignment_statement(const std::string& buffer);
std::optional<std::pair<std::string, size_t>>
  parse_quoted_string(const std::string& buffer, size_t start_posn);
std::optional<std::pair<std::string, size_t>>
  parse_LHS_or_RHS(const std::string& buffer, size_t start_posn);
bool parse_optional_space_comment(const std::string& buffer,
				  const size_t start_posn);
	  }

//
// internal functions for expanding variables in strings
//
namespace param_impl
	  {
std::optional<std::pair<std::string, bool>>
  expand_variables(const std::string& src);
std::optional<std::tuple<std::string, bool, size_t>>
  parse_variable_reference(const std::string& buffer, const size_t start_posn);
void increment_parameter(const std::string& param_name);
	  }

//******************************************************************************

//
// *** get/set/unset parameters & query whether parameters are defined ***
//

// get the value of a parameter (and set its "used" flag)
// ... if the parameter is not defined, print an error message and std::exit()
template <typename T>
  T get_parameter(const std::string& param_name);

// get the value of a parameter (and set its "used" flag to /true/)
// ... if the parameter is not defined, return /default_value/
template <typename T>
  T get_parameter(const std::string& param_name, const T& default_value);

// set the value of a parameter
// generic template; never defined
template <typename T>
  void set_parameter(const std::string& param_name, const T& value);
// template specializations (defined in .cc file)
template <>
  void set_parameter<bool>(const std::string& param_name,
			   const bool& value);
template <>
  void set_parameter<int>(const std::string& param_name,
			  const int& value);
template <>
  void set_parameter<double>(const std::string& param_name,
			     const double& value);
template <>
  void set_parameter<std::string>(const std::string& param_name,
				  const std::string& value);

// unset a parameter, i.e., remove it from the parameter database
// (and the used-flags database)
// ... it is *not* an error if the parameter wasn't set before this call
void unset_parameter(const std::string& param_name);

// see if a parameter is currently defined
bool parameter_is_defined(const std::string& param_name);

// get all the unused (set but never used) parameters :
// and sets /unused_parameter_names/ to a vector of the unused parameter names,
// (discarding any old contents in /unused_parameter_names/),
// and return the number of unused parameters.
//
// ... motivation: these parameters were set but never used,
//     and so might be misspelled in the parameter file and/or code.
int get_unused_parameters(std::vector<std::string>& unused_param_names);

// pretty-print all the parameters and their values
// to the already-open output stream  os
void print_all_parameters(std::ostream& os = std::cout);

//**************************************

//
// low-level functions to directly manipulate the parameter and used-flags
// databases, and for type conversion
// ... see comments in .cc file for details
//

//
// get/set parameters as uninterpreted strings
//
namespace param_impl
	  {
// get parameter value (an uninterpreted string)
// AND set used flag to true
// ... return std::nullobj if parameter isn't defined
std::optional<std::string> get_generic_parameter(const std::string& param_name);

// set parameter value (an uninterpreted string)
// AND set used flag to false
void set_generic_parameter(const std::string& param_name,
			   const std::string& param_value);
	  }

//******************

//
// used flags
//
namespace param_impl
	  {
// get a parameter's "used flag"
// ... return std::nullobj if parameter isn't defined
std::optional<bool> get_used_flag(const std::string& param_name);

// set a parameter's "used flag"
void set_used_flag(const std::string& param_name, bool new_flag);
	  }

//******************

//
// type conversion
//

// convert string to a type-/T/
// ... if conversion fails, return std::nullobj
namespace param_impl
	  {
// ... generic template
template <typename T>
  std::optional<T> convert_string_to_type(const std::string& str);
// ... specialization for <bool>
template <>
  std::optional<bool> convert_string_to_type(const std::string& str);
// ... specialization for <std::string>
template <>
  std::optional<bool> convert_string_to_type(const std::string& str);
	  }

//******************************************************************************

//
// ***** auxiliary functions *****
//

//
// These are helper functions for constructing parameter names like "foo[4]"
// ore "bar[2][3]".
//

// return the concatenation of  base_name  and "[n]" where
//  n  is the value of sub formatted with a %d format.
std::string sub_name(const char* const base_name, int sub);

// return the concatenation of  base_name  and "[n1][n2]" where
//  n1  and  n2  are the values of  sub1  and  sub2  (respectively)
// formatted with a %d format
std::string sub_name(const char* const base_name, int sub1, int sub2);

//******************************************************************************

	  }	// namespace param

#endif	// #ifndef UTIL__PARAM_HH


==> anc/smp-v8.10.23/src/util/random_polynomial.cc <==
// random_polynomial -- random-coefficient polynomials
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/random_polynomial.cc,v 1.8 2024/06/21 07:25:54 jonathan Exp $
//
// random_polynomial_1D::random_polynomial_1D
// random_polynomial_1D::fn
// random_polynomial_1D::dx_fn
// random_polynomial_1D::dxx_fn
// random_polynomial_1D::dxxx_fn
//
// random_polynomial_2D::random_polynomial_2D
// random_polynomial_2D::fn
// random_polynomial_2D::dx_fn
// random_polynomial_2D::dy_fn
// random_polynomial_2D::dxx_fn
// random_polynomial_2D::dyy_fn
// random_polynomial_2D::dxy_fn
// random_polynomial_2D::dxxy_fn
// random_polynomial_2D::dxyy_fn
//
// *** template instantiations ***
//

#include <cassert>

#include <iostream>
#include <complex>

#include "boost/utility.hpp"
#include "boost/format.hpp"

#include "util.hh"
#include "array.hh"
#include "random_polynomial.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::name_of_type;
using util::pow2;
using util::pow3;

// everything in this file is inside this namespace
namespace util
	  {

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs a  random_polynomial_1D<fp>  object.
//
template <typename T, typename fp>
  random_polynomial_1D<T, fp>::
  random_polynomial_1D(const int degree_in,
		       const fp x_scale_in /* = 1.0 */,
		       const bool is_even_in /* = false */,
		       const int verbose_in /* = 0 */)
	: boost::noncopyable(),

	  degree_ ( degree_in),
	  x_scale_(x_scale_in),
	  is_even_(is_even_in),
	  verbose_(verbose_in),

	  coeff_(0, degree_in) // no comma
{
assert(degree_ >= 0);
assert(x_scale_ > 0.0);

if (verbose_ > 0)
	{
	cout << format(
"random_polynomial_1D<%s,%s>::\n"
"random_polynomial_1D(degree=%d, x_scale=%g, is_even=%s)\n"
		      )
		% name_of_type<T>() % name_of_type<fp>()
		% degree() % x_scale() % name_of_bool(is_even());
	}

	for (int i = 0 ; i <= degree_ ; ++i)
	{
	coeff_(i) = (is_even() && ((i % 2) == 1))
		    ? 0.0
		    : util::real_or_complex<T,fp>(util::random_coefficient(),
						  util::random_coefficient());
	if (verbose_ >= 6)
		cout << format("   coeff_(%d) = %g\n") % i % coeff_(i);
	}
}

//*****************************************************************************

//
// This function evaluates the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_1D<T, fp>::
    fn(const fp x)
	const
{
const fp z = x / x_scale();

T  sum     = 0.0;
fp z_power = 1.0;
	for (int i = 0 ; i <= degree() ; ++i, z_power *= z)
	{
	sum += coeff_(i) * z_power;
	}

if (verbose_ >= 8)
	cout << format("random_polynomial_1D::fn(x=%g) = %g\n") % x % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d/dx of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_1D<T, fp>::
    dx_fn(const fp x)
	const
{
const fp z = x / x_scale();

T  sum     = 0.0;
fp z_power_m1 = 1.0;
	for (int i = 1 ; i <= degree() ; ++i, z_power_m1 *= z)
	{
	sum += fp(i) * coeff_(i) * z_power_m1;
	}

// at this point sum is df/dz

sum /= x_scale();	// now sum is df/dx

if (verbose_ >= 8)
	cout << format("random_polynomial_1D::dx_fn(x=%g) = %g\n") % x % sum;

return sum;
}

//*****************************************************************************

//
// This function evaluates d^2/dx^2 of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_1D<T, fp>::
    dxx_fn(const fp x)
	const
{
const fp z = x / x_scale();

T  sum     = 0.0;
fp z_power_m2 = 1.0;
	for (int i = 2 ; i <= degree() ; ++i, z_power_m2 *= z)
	{
	sum += fp(i) * fp(i-1) * coeff_(i) * z_power_m2;
	}

// at this point sum is d^2f/dz^2

sum /= pow2(x_scale());	// now sum is d^2f/dx^2

if (verbose_ >= 8)
	cout << format("random_polynomial_1D::dxx_fn(x=%g) = %g\n") % x % sum;

return sum;
}

//*****************************************************************************

//
// This function evaluates d^3/dx^3 of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_1D<T, fp>::
    dxxx_fn(const fp x)
	const
{
const fp z = x / x_scale();

T  sum     = 0.0;
fp z_power_m3 = 1.0;
	for (int i = 3 ; i <= degree() ; ++i, z_power_m3 *= z)
	{
	sum += fp(i) * fp(i-1) * fp(i-2) * coeff_(i) * z_power_m3;
	}

// at this point sum is d^3f/dz^3

sum /= pow3(x_scale());	// now sum is d^3f/dx^3

if (verbose_ >= 8)
	cout << format("random_polynomial_1D::dxxx_fn(x=%g) = %g\n") % x % sum;

return sum;
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This function constructs a  random_polynomial_2D<fp>  object.
//
template <typename T, typename fp>
  random_polynomial_2D<T, fp>::
  random_polynomial_2D(const int degree_in,
		       const fp x_scale_in /* = 1.0 */,
		       const fp y_scale_in /* = 1.0 */,
		       const bool x_is_even_in /* = false */,
		       const bool y_is_even_in /* = false */,
		       const int verbose_in /* = 0 */)
	: boost::noncopyable(),

	  degree_   ( degree_in),
	  x_scale_  (x_scale_in),
	  y_scale_  (y_scale_in),
	  x_is_even_(x_is_even_in),
	  y_is_even_(y_is_even_in),
	  verbose_  (verbose_in),

	  coeff_(0, degree_in,
		 0, degree_in) // no comma
{
assert(degree_ >= 0);
assert(x_scale_ > 0.0);
assert(y_scale_ > 0.0);

if (verbose_ > 0)
	{
	cout << format(
"random_polynomial_2D<%s,%s>::\n"
"random_polynomial_2D(degree=%d, [xy]_scale=%g,%g,\n"
"                     [xy]_is_even=%s,%s)\n"
		      )
		% name_of_type<T>() % name_of_type<fp>()
		% degree()
		% x_scale() % y_scale()
		% name_of_bool(x_is_even()) % name_of_bool(y_is_even());
	}

	for (int i = 0 ; i <= degree() ; ++i)
	{
	for (int j = 0 ; j <= degree() ; ++j)
	{
	coeff_(i,j) = (    (x_is_even() && ((i % 2) == 1))
			|| (y_is_even() && ((j % 2) == 1)) )
		      ? 0.0
		      : util::real_or_complex<T,fp>(util::random_coefficient(),
						    util::random_coefficient());
	if (verbose_ >= 6)
		cout << format("   coeff_(%d,%d) = %g\n") % i % j % coeff_(i,j);
	}
	}
}

//*****************************************************************************

//
// This function evaluates the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_i = 1.0;
	for (int i = 0 ; i <= degree() ; ++i, xs_pow_i *= xs)
	{
	fp ys_pow_j = 1.0;
		for (int j = 0 ; j <= degree() ; ++j, ys_pow_j *= ys)
		{
		sum += coeff_(i,j) * xs_pow_i * ys_pow_j;
		}
	}

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::fn(%g,%g) = %g\n") % x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d/dx of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dx_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_im1 = 1.0;
	for (int i = 1 ; i <= degree() ; ++i, xs_pow_im1 *= xs)
	{
	fp ys_pow_j = 1.0;
		for (int j = 0 ; j <= degree() ; ++j, ys_pow_j *= ys)
		{
		sum += coeff_(i,j) * fp(i)*xs_pow_im1 * ys_pow_j;
		}
	}

// at this point sum is df/d xs

sum /= x_scale();	// now sum is df/dx

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dx_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d/dy of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dy_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_i = 1.0;
	for (int i = 0 ; i <= degree() ; ++i, xs_pow_i *= xs)
	{
	fp ys_pow_jm1 = 1.0;
		for (int j = 1 ; j <= degree() ; ++j, ys_pow_jm1 *= ys)
		{
		sum += coeff_(i,j) * xs_pow_i * fp(j)*ys_pow_jm1;
		}
	}

// at this point sum is df/d ys

sum /= y_scale();	// now sum is df/dy

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dy_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d^2/dx^2 of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dxx_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_im2 = 1.0;
	for (int i = 2 ; i <= degree() ; ++i, xs_pow_im2 *= xs)
	{
	fp ys_pow_j = 1.0;
		for (int j = 0 ; j <= degree() ; ++j, ys_pow_j *= ys)
		{
		sum += coeff_(i,j) * fp(i)*fp(i-1)*xs_pow_im2
				   * ys_pow_j;
		}
	}

// at this point sum is d^2f/d xs^2

sum /= pow2(x_scale());		// now sum is d^2f/dx^2

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dxx_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d^2/dy^2 of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dyy_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_i = 1.0;
	for (int i = 0 ; i <= degree() ; ++i, xs_pow_i *= xs)
	{
	fp ys_pow_jm2 = 1.0;
		for (int j = 2 ; j <= degree() ; ++j, ys_pow_jm2 *= ys)
		{
		sum += coeff_(i,j) * xs_pow_i
				   * fp(j)*fp(j-1)*ys_pow_jm2;
		}
	}

// at this point sum is d^2f/d ys^2

sum /= pow2(y_scale());	// now sum is d^2f/dy^2

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dyy_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d^2/dxdy of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dxy_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_im1 = 1.0;
	for (int i = 1 ; i <= degree() ; ++i, xs_pow_im1 *= xs)
	{
	fp ys_pow_jm1 = 1.0;
		for (int j = 1 ; j <= degree() ; ++j, ys_pow_jm1 *= ys)
		{
		sum += coeff_(i,j) * fp(i)*xs_pow_im1
				   * fp(j)*ys_pow_jm1;
		}
	}

// at this point sum is d^f/d xs d ys

sum /= (x_scale() * y_scale());		// now sum is d^f/dx dy

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dxy_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d^3/dx^2 dy of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dxxy_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_im2 = 1.0;
	for (int i = 2 ; i <= degree() ; ++i, xs_pow_im2 *= xs)
	{
	fp ys_pow_jm1 = 1.0;
		for (int j = 1 ; j <= degree() ; ++j, ys_pow_jm1 *= ys)
		{
		sum += coeff_(i,j) * fp(i)*fp(i-1)*xs_pow_im2
				   * fp(j)*ys_pow_jm1;
		}
	}

// at this point sum is d^3f/d xs^2 dy

sum /= (pow2(x_scale()) * y_scale());		// now sum is d^3f/dx^2 dy

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dxxy_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//******************************************************************************

//
// This function evaluates d^3/dx dy^2 of the polynomial.
//
template <typename T, typename fp>
  T random_polynomial_2D<T, fp>::
    dxyy_fn(const fp x, const fp y)
	const
{
const fp xs = x / x_scale();
const fp ys = y / y_scale();

T  sum     = 0.0;
fp xs_pow_im1 = 1.0;
	for (int i = 1 ; i <= degree() ; ++i, xs_pow_im1 *= xs)
	{
	fp ys_pow_jm2 = 1.0;
		for (int j = 2 ; j <= degree() ; ++j, ys_pow_jm2 *= ys)
		{
		sum += coeff_(i,j) * fp(i)*xs_pow_im1
				   * fp(j)*fp(j-1)*ys_pow_jm2;
		}
	}

// at this point sum is d^3f/dx d ys^2

sum /= (x_scale() * pow2(y_scale()));	// now sum is d^3f/dx dy^2

if (verbose_ >= 8)
	cout << format("random_polynomial_2D::dxyy_fn(%g,%g) = %g\n")
		% x % y % sum;

return sum;
}

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// *** template instantiations ***
//

template
  class random_polynomial_1D<             double , double>;
template
  class random_polynomial_1D<std::complex<double>, double>;

template
  class random_polynomial_2D<             double , double>;
template
  class random_polynomial_2D<std::complex<double>, double>;

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/random_polynomial.hh <==
// random_polynomial -- random-coefficient polynomials
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/random_polynomial.hh,v 1.6 2021/10/17 04:22:06 jonathan Exp $
//
// random_polynomial_1D
// random_polynomial_2D
//

#ifndef UTIL__RANDOM_POLYNOMIAL_HH
#define UTIL__RANDOM_POLYNOMIAL_HH

#include <complex>
#include "boost/utility.hpp"

#include "util.hh"
#include "array.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// A  random_polynomial_1D<fp>  object represents a polynomial with
// randomly chosen coefficients.  Such a polynomial is useful for testing
// finite differencing and/or interpolation code.
//
// The polynomial may optionally be forced to be even in any/all dimensions;
// this is implemented by just forcing all the odd coefficients to be zero.
//
// The present implementation is optimized for simplicity, not performance.
//
// *** IMPORTANT***
// The random coefficients are typically chosen deterministically.
// These are fine for constructing "random" tests but they are NOT
// repeat NOT guaranteed to be cryptographically strong.
//
// Template parameters:
// T = the datatype of the polynomial
//    = typically fp or std::complex<fp>
// fp = the datatype used for floating-point computations
//    = typically 'double'
//

//*****************************************************************************

template <typename T, typename fp>
class	random_polynomial_1D
	: public boost::noncopyable
	{
public:
	// metadata (mainly for use of our test drivers)
	int degree() const { return degree_; }
	fp x_scale() const { return x_scale_; }
	bool is_even() const { return is_even_; }

	// scaled coefficients
	// ... see comment in "data" section below for precise semantics
	T coeff(const int i) const { return coeff_(i); }

	// evaluate polynomial or its derivatives
	T      fn(fp x) const;
	T   dx_fn(fp x) const;
	T  dxx_fn(fp x) const;
	T dxxx_fn(fp x) const;

	// shortcut to evaluate polynomial
	T operator()(fp x) const { return fn(x); }


	//
	// ***** constructor, destructor *****
	//

	// x_scale > 0 is the typical magnitude of x; the polynomial
	// is scaled so that |fn(x_scale)| is O(1)
	//
	// if (is_even_in)
	// 	the polynomial is chosen to be even
	//    else the polynomial doesn't have any special symmetry properties
	//
	// ... verbose_in controls debug printing in this object
	explicit
	  random_polynomial_1D(int degree_in,
			       fp x_scale_in = 1.0,
			       bool is_even_in = false,
			       int verbose_in = 0);

	// default compiler-generated destructor is ok

	//
	// ***** data *****
	//
private:
	// the polynomial is sum(i) coeff_(i) * (x/x_scale)^i
	const int degree_;
	const fp x_scale_;
	const bool is_even_;
	const int verbose_;

	// bounds are [0...degree_];
	util::array_1D<T> coeff_;
	};

//*****************************************************************************

template <typename T, typename fp>
class	random_polynomial_2D
	: public boost::noncopyable
	{
public:
	// metadata (mainly for use of our test drivers)
	int degree() const { return degree_; }
	fp x_scale() const { return x_scale_; }
	fp y_scale() const { return y_scale_; }
	bool x_is_even() const { return x_is_even_; }
	bool y_is_even() const { return y_is_even_; }

	// scaled coefficients
	// ... see comment in "data" section below for precise semantics
	T coeff(const int i, const int j) const { return coeff_(i,j); }

	// evaluate polynomial or its derivatives
	T     fn(fp x, fp y) const;
	T  dx_fn(fp x, fp y) const;
	T  dy_fn(fp x, fp y) const;
	T dxx_fn(fp x, fp y) const;
	T dxy_fn(fp x, fp y) const;
	T dyy_fn(fp x, fp y) const;
	T dxxy_fn(fp x, fp y) const;
	T dxyy_fn(fp x, fp y) const;

	// shortcut to evaluate polynomial
	T operator()(fp x, fp y) const { return fn(x,y); }


	//
	// ***** constructor, destructor *****
	//

	// x_scale > 0 is the typical magnitude of x;
	// y_scale > 0 is the typical magnitude of y;
	// the polynomial is scaled so that |fn(x_scale,y_scale)| is O(1)
	//
	// if (x_is_even_in)
	// 	the polynomial is chosen to be even in x
	//    else the polynomial doesn't have any special
	//         symmetry properties in x
	// if (y_is_even_in)
	// 	the polynomial is chosen to be even in y
	//    else the polynomial doesn't have any special
	//         symmetry properties in y
	//
	// ... verbose_in controls debug printing in this object
	explicit
	  random_polynomial_2D(int degree_in,
			       fp x_scale_in = 1.0, fp y_scale_in = 1.0,
			       bool x_is_even_in = false,
			       bool y_is_even_in = false,
			       int verbose_in = 0);

	// default compiler-generated destructor is ok

	//
	// ***** data *****
	//
private:
	// the polynomial is
	// sum(i,j) coeff_(i,j) * (x/x_scale)^i * (y/y_scale)^j
	const int degree_;
	const fp x_scale_, y_scale_;
	const bool x_is_even_, y_is_even_;
	const int verbose_;

	// bounds are [0...degree_][0...degree_]
	util::array_2D<T> coeff_;
	};

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__RANDOM_POLYNOMIAL_HH


==> anc/smp-v8.10.23/src/util/test_array.cc <==
// test_array.cc -- test driver for [12]-dimensional array classes
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_array.cc,v 1.16 2024/06/21 07:25:54 jonathan Exp $
//
// main
/// do_tests_1D
/// do_tests_2D
/// do_tests_3D
/// do_tests_4D
///
/// test_array_1D_empty
/// test_array_2D_empty
/// test_array_3D_empty
/// test_array_4D_empty
///
/// test_array_1D_main
/// test_array_2D_main
/// test_array_3D_main
/// test_array_4D_main
///
/// test_array_1D_storage_layout
/// test_array_2D_storage_layout
/// test_array_3D_storage_layout
/// test_array_4D_storage_layout
///
/// change_i
/// change_j
/// change_k
/// change_l
/// fn and fn2 (int)
/// fn and fn2 (int,int)
/// fn and fn2 (int,int,int)
/// fn and fn2 (int,int,int,int)
//

#include <cassert>
#include <cstring>
#include <cstdio>

#include <algorithm>
#include <memory>			// std::unique_ptr
#include <complex>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "array.hh"

using std::cout;
using std::cerr;
using boost::format;

using util::name_of_type;
using util::name_of_bool;

// prototypes
namespace {
template <typename T>
  void do_tests_1D(const int verbose);
template <typename T>
  void do_tests_2D(const int verbose);
template <typename T>
  void do_tests_3D(const int verbose);
template <typename T>
  void do_tests_4D(const int verbose);

template <typename T>
  void test_array_1D_empty(const bool interval_flag,
			   const int /* verbose */);
template <typename T>
  void test_array_2D_empty(const bool interval_flag,
			   const bool empty_in_i, const bool empty_in_j,
			   const int /* verbose */);
template <typename T>
  void test_array_3D_empty(const bool interval_flag,
			   const bool empty_in_i, const bool empty_in_j,
			   const bool empty_in_k,
			   const int /* verbose */);
template <typename T>
  void test_array_4D_empty(const bool interval_flag,
			   const bool empty_in_i, const bool empty_in_j,
			   const bool empty_in_k, const bool empty_in_l,
			   const int /* verbose */);

template <typename T>
  void test_array_1D_main(const int min_i, const int max_i,
			  util::array_1D<T>& A,
			  const int verbose);
template <typename T>
  void test_array_2D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  util::array_2D<T>& A,
			  const int verbose);
template <typename T>
  void test_array_3D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  const int min_k, const int max_k,
			  util::array_3D<T>& A,
			  const int verbose);
template <typename T>
  void test_array_4D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  const int min_k, const int max_k,
			  const int min_l, const int max_l,
			  util::array_4D<T>& A,
			  const int verbose);

template <typename T>
  void test_array_1D_storage_layout(const util::array_1D<T>& A,
				    const int verbose);
template <typename T>
  void test_array_2D_storage_layout(const util::array_2D<T>& A,
				    const int verbose);
template <typename T>
  void test_array_3D_storage_layout(const util::array_3D<T>& A,
				    const int verbose);
template <typename T>
  void test_array_4D_storage_layout(const util::array_4D<T>& A,
				    const int verbose);

//
// test functions
//

// generic template
template <typename T> T fn (const int i);
template <typename T> T fn (const int i, const int j);
template <typename T> T fn (const int i, const int j, const int k);
template <typename T> T fn (const int i, const int j, const int k, const int l);
template <typename T> T fn2(const int i);
template <typename T> T fn2(const int i, const int j);
template <typename T> T fn2(const int i, const int j, const int k);
template <typename T> T fn2(const int i, const int j, const int k, const int l);

// specializations for return type /bool*/
template <> bool fn <bool>(const int i);
template <> bool fn2<bool>(const int i);

// specializations for return type /int/
template <> int fn <int>(const int i);
template <> int fn2<int>(const int i);
template <> int fn <int>(const int i, const int j);
template <> int fn2<int>(const int i, const int j);

// specializations for return type /int */
template <> int * fn <int *>(const int i);
template <> int * fn2<int *>(const int i);

// specializations for return type /void */
template <> void * fn <void *>(const int i);
template <> void * fn2<void *>(const int i);
template <> void * fn <void *>(const int i, const int j);
template <> void * fn2<void *>(const int i, const int j);

//
// helper class to print a value
//
template <typename T>
class	printer
	{
public:
	static
	  void print_value(const T value) { cout << value; }
	};
// specialization to print a pointer
template <typename T>
class	printer<T*>
	{
public:
	static
	  void print_value(const T* value)
		{ cout << format("%p") % value << " = ptr to " << *reinterpret_cast<const int *>(value); }
	};

	  }

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

//
// This program tests my array classes
//	array_1D
//	array_2D
//	array_3D
//	array_4D
//
int main(int argc, const char* const argv[])
{
const char* const help_msg = "usage: test_array   [ verbose=%d ]\n";

int verbose = 6;
switch	(argc)
	{
case 1:	break;
case 2:
	if (std::strcmp(argv[1], "--help") == 0)
		{
		cout << help_msg;
		return 0;				// *** --help EXIT ***
		}
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;		// argument parsed ok
default:
	cerr << help_msg;
	return 1;					// *** ERROR EXIT ***
	}

do_tests_1D<             bool   >(verbose);
do_tests_1D<             int    >(verbose);
do_tests_1D<             double >(verbose);
do_tests_1D<std::complex<double>>(verbose);
do_tests_1D<             int *  >(verbose);
do_tests_1D<             void * >(verbose);

do_tests_2D<             int    >(verbose);
do_tests_2D<             double >(verbose);
do_tests_2D<             void * >(verbose);
do_tests_2D<std::complex<double>>(verbose);

do_tests_3D<             double >(verbose);
do_tests_3D<std::complex<double>>(verbose);

do_tests_4D<             double >(verbose);
do_tests_4D<std::complex<double>>(verbose);

cout << "all ok!\n";
}

//******************************************************************************

//
// This driver does all the 1-D tests for a given array datatype.
//
namespace {
template <typename T>
  void do_tests_1D(const int verbose)
{
cout << format("***** testing array_1D<%s> *****\n") % name_of_type<T>();

test_array_1D_empty<T>(false, verbose);
test_array_1D_empty<T>(true , verbose);

  {
cout << "*** test array_1D constructed with integers for bounds ***\n";
const int min_i = 2;	const int max_i = 7;
cout << format("constructing array_1D<%s>(interval i=[%d,%d])\n")
	% name_of_type<T>() % min_i %max_i;
util::array_1D<T> AI(util::interval(min_i,max_i));

test_array_1D_main<T>(min_i,max_i, AI, verbose);
test_array_1D_storage_layout<T>(AI, verbose);
  }

  {
cout << "*** test array_1D constructed with /util::interval/ for bounds ***\n";
const util::interval i_interval(-5,-2);
cout << format("constructing array_1D<%s>(i_interval=%s)\n")
	% name_of_type<T>() % i_interval.describe_me();
util::array_1D<T> A(i_interval);

test_array_1D_main<T>(i_interval.min_i(), i_interval.max_i(),
		      A, verbose);
test_array_1D_storage_layout<T>(A, verbose);
  }

cout << "done with array_1D tests\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This driver does all the 2-D tests for a given array datatype.
//
namespace {
template <typename T>
  void do_tests_2D(const int verbose)
{
cout << format("***** testing array_2D<%s> *****\n") % name_of_type<T>();

test_array_2D_empty<T>(false,   false, true , verbose);
test_array_2D_empty<T>(false,   true , false, verbose);
test_array_2D_empty<T>(false,   true , true , verbose);

test_array_2D_empty<T>(true ,   false, true , verbose);
test_array_2D_empty<T>(true ,   true , false, verbose);
test_array_2D_empty<T>(true ,   true , true , verbose);

  {
cout << "*** test array_2D constructed with integers for bounds ***\n";
const int min_i = +2;	const int max_i = +7;
const int min_j = -3;	const int max_j = +4;
cout << format("constructing array_2D<%s>(i=[%d,%d], j=[%d,%d])\n")
	% name_of_type<T>()
	% min_i % max_i   % min_j % max_j;
util::array_2D<T> A(min_i,max_i, min_j,max_j);

test_array_2D_main<T>(min_i,max_i, min_j,max_j, A, verbose);
test_array_2D_storage_layout<T>(A, verbose);
  }

  {
cout << "*** test array_2D constructed with /util::interval/ for bounds ***\n";
const util::interval i_interval(3, 7);
const util::interval j_interval(-2,3);
cout << format("constructing array_2D<%s>(i_interval=%s, j_interval=%s)\n")
	% name_of_type<T>()
	% i_interval.describe_me() % j_interval.describe_me();
util::array_2D<T> A(i_interval, j_interval);

test_array_2D_main<T>(i_interval.min_i(), i_interval.max_i(),
		      j_interval.min_i(), j_interval.max_i(),
		      A, verbose);
test_array_2D_storage_layout<T>(A, verbose);
  }

cout << "done with array_2D tests\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This driver does all the 3-D tests for a given array datatype.
//
namespace {
template <typename T>
  void do_tests_3D(const int verbose)
{
cout << format("***** testing array_3D<%s> *****\n") % name_of_type<T>();

	for (int i = 1 ; i < 7 ; ++i)
	{
	test_array_3D_empty<T>(false,
			       ((i & 0x1) != 0), ((i & 0x2) != 0),
			       ((i & 0x4) != 0),
			       verbose);
	test_array_3D_empty<T>(true,
			       ((i & 0x1) != 0), ((i & 0x2) != 0),
			       ((i & 0x4) != 0),
			       verbose);
	}

  {
cout << "*** test array_3D constructed with integers for bounds ***\n";
const int min_i = +2;	const int max_i = +7;
const int min_j = -3;	const int max_j = +4;
const int min_k = -7;	const int max_k = -2;
cout << format("constructing array_3D<%s>(i=[%d,%d], j=[%d,%d], k=[%d,%d])\n")
	% name_of_type<T>()
	% min_i % max_i   % min_j % max_j   % min_k % max_k;
util::array_3D<T> A(min_i,max_i, min_j,max_j, min_k,max_k);

test_array_3D_main<T>(min_i,max_i, min_j,max_j, min_k,max_k, A, verbose);
test_array_3D_storage_layout<T>(A, verbose);
  }

  {
cout << "*** test array_3D constructed with /util::interval/ for bounds ***\n";
const util::interval i_interval(5, 7);
const util::interval j_interval(-6,-3);
const util::interval k_interval(-2,3);
cout << format(
"constructing array_3D<%s>(i_interval=%s, j_interval=%s, k_interval=%s)\n"
	      )
	% name_of_type<T>()
	% i_interval.describe_me() % j_interval.describe_me()
	% k_interval.describe_me();
util::array_3D<T> A(i_interval, j_interval, k_interval);

test_array_3D_main<T>(i_interval.min_i(), i_interval.max_i(),
		      j_interval.min_i(), j_interval.max_i(),
		      k_interval.min_i(), k_interval.max_i(),
		      A, verbose);
test_array_3D_storage_layout<T>(A, verbose);
  }

cout << "done with array_3D tests\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This driver does all the 4-D tests for a given array datatype.
//
namespace {
template <typename T>
  void do_tests_4D(const int verbose)
{
cout << format("***** testing array_4D<%s> *****\n") % name_of_type<T>();

	for (int i = 1 ; i < 16 ; ++i)
	{
	test_array_4D_empty<T>(false,
			       ((i & 0x1) != 0), ((i & 0x2) != 0),
			       ((i & 0x4) != 0), ((i & 0x8) != 0),
			       verbose);
	test_array_4D_empty<T>(true,
			       ((i & 0x1) != 0), ((i & 0x2) != 0),
			       ((i & 0x4) != 0), ((i & 0x8) != 0),
			       verbose);
	}

  {
cout << "*** test array_4D constructed with integers for bounds ***\n";
const int min_i = +2;	const int max_i = +5;
const int min_j = -3;	const int max_j = +1;
const int min_k = -7;	const int max_k = -4;
const int min_l = -4;	const int max_l = -2;
cout << format(
"constructing array_4D<%s>(i=[%d,%d], j=[%d,%d], k=[%d,%d], l=[%d,%d])\n"
	      )
	% name_of_type<T>()
	% min_i % max_i   % min_j % max_j   % min_k % max_k   % min_l % max_l;
util::array_4D<T> A(min_i,max_i, min_j,max_j, min_k,max_k, min_l,max_l);

test_array_4D_main<T>(min_i,max_i, min_j,max_j, min_k,max_k, min_l,max_l,
		      A, verbose);
test_array_4D_storage_layout<T>(A, verbose);
  }

  {
cout << "*** test array_4D constructed with /util::interval/for bounds ***\n";
const util::interval i_interval(-8,-5);
const util::interval j_interval(-2, 1);
const util::interval k_interval(-3, 2);
const util::interval l_interval( 7, 9);
cout << format(
"constructing array_4D<%s>(i_interval=%s, j_interval=%s,\n"
"                          k_interval=%s, l_interval=%s)\n"
	      )
	% name_of_type<T>()
	% i_interval.describe_me() % j_interval.describe_me()
	% k_interval.describe_me() % l_interval.describe_me();
util::array_4D<T> A(i_interval, j_interval, k_interval, l_interval);

test_array_4D_main<T>(i_interval.min_i(), i_interval.max_i(),
		      j_interval.min_i(), j_interval.max_i(),
		      k_interval.min_i(), k_interval.max_i(),
		      l_interval.min_i(), l_interval.max_i(),
		      A, verbose);
test_array_4D_storage_layout<T>(A, verbose);
  }

cout << "done with array_4D tests\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// this function is a test driver for  array_1D<T>  focusing on empty arrays
//
namespace {
template <typename T>
  void test_array_1D_empty(const bool interval_flag,
			   const int /* verbose */)
{
cout << format("testing empty util::array_1D<%s>\n") % name_of_type<T>();

const int min_i = 10;	const int max_i =  9;

if (interval_flag)
	cout << format("constructing empty array_1D<%s>(i_interval=[%d,%d])\n")
		% name_of_type<T>() % min_i % max_i;
   else cout << format("constructing empty array_1D<%s>(i=[%d,%d])\n")
		% name_of_type<T>() % min_i % max_i;

auto Ap = interval_flag
	  ? std::make_unique<util::array_1D<T>>(util::interval(min_i, max_i))
	  : std::make_unique<util::array_1D<T>>(min_i, max_i);
util::array_1D<T>& A = *Ap;

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.i_interval() == util::interval(min_i,max_i));
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_i() == 0);

cout << "checking valid/not-valid subscripts\n";
assert(! A.is_valid_i(min_i-3));
assert(! A.is_valid_i(min_i-2));
assert(! A.is_valid_i(min_i-1));
assert(! A.is_valid_i(min_i-0));
assert(! A.is_valid_i(min_i+1));
assert(! A.is_valid_i(min_i+2));
assert(! A.is_valid_i(min_i+3));

cout << "==> array_1D empty-array metadata tests all ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// this function is a test driver for  array_2D<T>  focusing on empty arrays
//
namespace {
template <typename T>
  void test_array_2D_empty(const bool interval_flag,
			   const bool empty_in_i,
			   const bool empty_in_j,
			   const int /* verbose */)
{
assert(empty_in_i | empty_in_j);
cout << format(
"testing empty util::array_2D<%s> (empty_in_i=%s, empty_in_j=%s)\n"
	      )
	% name_of_type<T>()
	% name_of_bool(empty_in_i) % name_of_bool(empty_in_j);

const int min_i = 10;	const int max_i = empty_in_i ? min_i-1 : min_i+5;
const int min_j = -5;	const int max_j = empty_in_j ? min_j-1 : min_j+3;

if (interval_flag)
	cout << format(
"constructing empty array_2D<%s>(i_interval=[%d,%d], j_interval=[%d,%d])\n"
		      )
		% name_of_type<T>() % min_i % max_i % min_j % max_j;
   else cout << format(
"constructing empty array_2D<%s>(i=[%d,%d], j=[%d,%d])\n"
		      )
		% name_of_type<T>() % min_i % max_i % min_j % max_j;

auto Ap = interval_flag
	  ? std::make_unique<util::array_2D<T>>(util::interval(min_i, max_i),
						util::interval(min_j, max_j))
	  : std::make_unique<util::array_2D<T>>(min_i, max_i,   min_j, max_j);
util::array_2D<T>& A = *Ap;

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.i_interval() == util::interval(min_i,max_i));
assert(A.j_interval() == util::interval(min_j,max_j));
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));
if (empty_in_i)
	assert(A.N_i() == 0);
if (empty_in_j)
	assert(A.N_j() == 0);

cout << "checking valid/not-valid subscripts\n";
	for (int i = min_i-3 ; i <= min_i+3 ; ++i)
	{
		for (int j = min_j-3 ; j <= min_j+3 ; ++j)
		{
		if (empty_in_i)
			assert(! A.is_valid_i(i));
		if (empty_in_j)
			assert(! A.is_valid_j(j));
		}
	}

cout << "==> array_2D empty-array metadata tests all ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// this function is a test driver for  array_3D<T>  focusing on empty arrays
//
namespace {
template <typename T>
  void test_array_3D_empty(const bool interval_flag,
			   const bool empty_in_i, const bool empty_in_j,
			   const bool empty_in_k,
			   const int /* verbose */)
{
assert(empty_in_i | empty_in_j | empty_in_k);
cout << format(
"testing empty util::array_3D<%s> (empty_in_i=%s, _in_j=%s, _in_k=%s)\n"
	      )
	% name_of_type<T>()
	% name_of_bool(empty_in_i)
	% name_of_bool(empty_in_j)
	% name_of_bool(empty_in_k);

const int min_i = 10;	const int max_i = empty_in_i ? min_i-1 : min_i+5;
const int min_j = -5;	const int max_j = empty_in_j ? min_j-1 : min_j+3;
const int min_k = -9;	const int max_k = empty_in_k ? min_k-1 : min_k+4;

if (interval_flag)
	cout << format(
"constructing empty array_3D<%s>(i_interval=[%d,%d], j_interval=[%d,%d],\n"
"                                k_interval=[%d,%d])\n"
		      )
		% name_of_type<T>()
		% min_i % max_i   % min_j % max_j   % min_k % max_k;
   else cout << format(
"constructing empty array_3D<%s>(i=[%d,%d], j=[%d,%d], k=[%d,%d])\n"
		      )
		% name_of_type<T>()
		% min_i % max_i   % min_j % max_j   % min_k % max_k;

auto Ap = interval_flag
	  ? std::make_unique<util::array_3D<T>>(util::interval(min_i, max_i),
						util::interval(min_j, max_j),
						util::interval(min_k, max_k))
	  : std::make_unique<util::array_3D<T>>(min_i, max_i,   min_j, max_j,
						min_k, max_k);
util::array_3D<T>& A = *Ap;

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.min_k() == min_k);
assert(A.max_k() == max_k);
assert(A.i_interval() == util::interval(min_i,max_i));
assert(A.j_interval() == util::interval(min_j,max_j));
assert(A.k_interval() == util::interval(min_k,max_k));
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));
assert(A.N_k() == util::how_many_in_range(min_k,max_k));
if (empty_in_i)
	assert(A.N_i() == 0);
if (empty_in_j)
	assert(A.N_j() == 0);
if (empty_in_k)
	assert(A.N_k() == 0);

cout << "checking valid/not-valid subscripts\n";
	for (int i = min_i-3 ; i <= min_i+3 ; ++i)
	{
		for (int j = min_j-3 ; j <= min_j+3 ; ++j)
		{
			for (int k = min_k-3 ; k <= min_k+3 ; ++k)
			{
			if (empty_in_i)
				assert(! A.is_valid_i(i));
			if (empty_in_j)
				assert(! A.is_valid_j(j));
			if (empty_in_k)
				assert(! A.is_valid_k(k));
			}
		}
	}

cout << "==> array_3D empty-array metadata tests all ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// this function is a test driver for  array_4D<T>  focusing on empty arrays
//
namespace {
template <typename T>
  void test_array_4D_empty(const bool interval_flag,
			   const bool empty_in_i, const bool empty_in_j,
			   const bool empty_in_k, const bool empty_in_l,
			   const int /* verbose */)
{
assert(empty_in_i | empty_in_j | empty_in_k | empty_in_l);
cout << format(
"testing empty util::array_4D<%s> (empty_in_i,j,k,l=%s,%s,%s,%s)\n"
	      )
	% name_of_type<T>()
	% name_of_bool(empty_in_i)
	% name_of_bool(empty_in_j)
	% name_of_bool(empty_in_k)
	% name_of_bool(empty_in_l);

const int min_i = 10;	const int max_i = empty_in_i ? min_i-1 : min_i+5;
const int min_j = -5;	const int max_j = empty_in_j ? min_j-1 : min_j+3;
const int min_k = -9;	const int max_k = empty_in_k ? min_k-1 : min_k+4;
const int min_l =  4;	const int max_l = empty_in_l ? min_l-1 : min_l+2;

if (interval_flag)
	cout << format(
"constructing empty array_4D<%s>(i_interval=[%d,%d], j_interval=[%d,%d],\n"
"                                k_interval=[%d,%d], l_interval=[%d,%d])\n"
		      )
		% name_of_type<T>()
		% min_i % max_i   % min_j % max_j
		% min_k % max_k   % min_l % max_l;
   else cout << format(
"constructing empty array_4D<%s>(i=[%d,%d], j=[%d,%d], k=[%d,%d], l=[%d,%d])\n"
		      )
		% name_of_type<T>()
		% min_i % max_i   % min_j % max_j
		% min_k % max_k   % min_l % max_l;

auto Ap = interval_flag
	  ? std::make_unique<util::array_4D<T>>(util::interval(min_i, max_i),
						util::interval(min_j, max_j),
						util::interval(min_k, max_k),
						util::interval(min_l, max_l))
	  : std::make_unique<util::array_4D<T>>(min_i, max_i,   min_j, max_j,
						min_k, max_k,   min_l, max_l);
util::array_4D<T>& A = *Ap;

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.min_k() == min_k);
assert(A.max_k() == max_k);
assert(A.min_l() == min_l);
assert(A.max_l() == max_l);
assert(A.i_interval() == util::interval(min_i,max_i));
assert(A.j_interval() == util::interval(min_j,max_j));
assert(A.k_interval() == util::interval(min_k,max_k));
assert(A.l_interval() == util::interval(min_l,max_l));
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));
assert(A.N_k() == util::how_many_in_range(min_k,max_k));
assert(A.N_l() == util::how_many_in_range(min_l,max_l));
if (empty_in_i)
	assert(A.N_i() == 0);
if (empty_in_j)
	assert(A.N_j() == 0);
if (empty_in_k)
	assert(A.N_k() == 0);
if (empty_in_l)
	assert(A.N_l() == 0);

cout << "checking valid/not-valid subscripts\n";
	for (int i = min_i-3 ; i <= min_i+3 ; ++i)
	{
		for (int j = min_j-3 ; j <= min_j+3 ; ++j)
		{
			for (int k = min_k-3 ; k <= min_k+3 ; ++k)
			{
				for (int l = min_l-3 ; l <= min_l+3 ; ++l)
				{
				if (empty_in_i)
					assert(! A.is_valid_i(i));
				if (empty_in_j)
					assert(! A.is_valid_j(j));
				if (empty_in_k)
					assert(! A.is_valid_k(k));
				if (empty_in_l)
					assert(! A.is_valid_l(l));
				}
			}
		}
	}

cout << "==> array_4D empty-array metadata tests all ok!\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// this function does the main set of tests for  array_1D<T>
//
namespace {
template <typename T>
  void test_array_1D_main(const int min_i, const int max_i,
			  util::array_1D<T>& A,
			  const int verbose)
{
cout << format("testing util::array_1D<%s>\n") % name_of_type<T>();

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.i_interval() == util::interval(min_i,max_i));
assert(A.N_i() == util::how_many_in_range(min_i,max_i));

cout << "checking valid/not-valid subscripts\n";
assert(! A.is_valid_i(min_i-1));
assert(  A.is_valid_i(min_i  ));
assert(  A.is_valid_i(max_i  ));
assert(! A.is_valid_i(max_i+1));

cout << "assigning values...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	const T value = fn<T>(i);
	if (verbose >= 4)
		{
		cout << format("   assigning A(%d) = ") % i;
		printer<T>::print_value(value);
		cout << "\n";
		}

	assert(A.is_valid_i(i));
	assert(A.is_valid_subscript(i));
	A(i) = value;
	}

cout << "printing values...\n";
A.print_me("   array_1D<T> ", "A");

cout << "checking which things change when we assign an array element...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	const T change_value = fn2<T>(i);
	if (verbose >= 4)
		{
		cout << format("   changing A(%d) to ") % i;
		printer<T>::print_value(change_value);
		cout << "\n";
		}
	const T save_Ai = A(i);
	A(i) = change_value;

		for (int ii = min_i ; ii <= max_i ; ++ii)
		{
		if (ii == i)
			{
			if (verbose >= 6)
				{
				cout << format("      checking that A(%d) changed to ") % ii;
				printer<T>::print_value(change_value);
				cout << "\n";
				}
			assert(A(ii) == change_value);
			}
		   else {
			if (verbose >= 6)
				cout << format("      checking that A(%d) didn't change\n") % ii;
			assert(A(ii) == fn<T>(ii));
			}
		}
	A(i) = save_Ai;
	}
}
	  }

//******************************************************************************

//
// this function does the main set of tests for  array_2D<T>
//
namespace {
template <typename T>
  void test_array_2D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  util::array_2D<T>& A,
			  const int verbose)
{
cout << format("testing util::array_2D<%s>\n") % name_of_type<T>();

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));

cout << "checking valid/not-valid subscripts\n";
assert(! A.is_valid_i(min_i-1));
assert(  A.is_valid_i(min_i  ));
assert(  A.is_valid_i(max_i  ));
assert(! A.is_valid_i(max_i+1));

assert(! A.is_valid_j(min_j-1));
assert(  A.is_valid_j(min_j  ));
assert(  A.is_valid_j(max_j  ));
assert(! A.is_valid_j(max_j+1));

cout << "assigning values...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	const T value = fn<T>(i,j);
	if (verbose >= 6)
		{
		cout << format("   assigning A(%d,%d) =") % i % j;
		printer<T>::print_value(value);
		cout <<"\n";
		}
	assert(A.is_valid_i(i));
	assert(A.is_valid_j(j));
	assert(A.is_valid_subscript(i,j));
	A(i,j) = value;
	}
	}

cout << "printing values...\n";
A.print_me("   array_2D<T> ", "A");

cout << "   checking which things change when we assign an array element...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	const T change_value = fn2<T>(i,j);
	if (verbose >= 6)
		{
		cout << format("      changing A(%d,%d) to ") % i % j;
		printer<T>::print_value(change_value);
		cout << "\n";
		}
	const T save_Aij = A(i,j);
	A(i,j) = change_value;

		for (int ii = min_i ; ii <= max_i ; ++ii)
		{
		for (int jj = min_j ; jj <= max_j ; ++jj)
		{
		if ((ii == i) && (jj == j))
			{
			if (verbose >= 8)
				{
				cout << format("         checking that A(%d,%d) changed to ") % ii % jj;
				printer<T>::print_value(change_value);
				cout << "\n";
				}
			assert(A(ii,jj) == change_value);
			}
		   else {
			if (verbose >= 8)
				cout << format("         checking that A(%d,%d) didn't change\n")
					% ii%jj;
			assert(A(ii,jj) == fn<T>(ii,jj));
			}
		}
		}
	A(i,j) = save_Aij;
	}
	}

cout << format("done with util::array_2D<%s> tests\n") % name_of_type<T>();
cout << "\n";
}
	  }

//******************************************************************************

//
// this function does the main set of tests for  array_3D<T>
//
namespace {
template <typename T>
  void test_array_3D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  const int min_k, const int max_k,
			  util::array_3D<T>& A,
			  const int verbose)
{
cout << format("testing util::array_3D<%s>\n") % name_of_type<T>();

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.min_k() == min_k);
assert(A.max_k() == max_k);
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));
assert(A.N_k() == util::how_many_in_range(min_k,max_k));

cout << "checking valid/not-valid subscripts\n";
assert(! A.is_valid_i(min_i-1));
assert(  A.is_valid_i(min_i  ));
assert(  A.is_valid_i(max_i  ));
assert(! A.is_valid_i(max_i+1));

assert(! A.is_valid_j(min_j-1));
assert(  A.is_valid_j(min_j  ));
assert(  A.is_valid_j(max_j  ));
assert(! A.is_valid_j(max_j+1));

assert(! A.is_valid_k(min_k-1));
assert(  A.is_valid_k(min_k  ));
assert(  A.is_valid_k(max_k  ));
assert(! A.is_valid_k(max_k+1));

cout << "assigning values...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	for (int k = min_k ; k <= max_k ; ++k)
	{
	const T value = fn<T>(i,j,k);
	if (verbose >= 6)
		{
		cout << format("   assigning A(%d,%d,%d) =") % i % j % k;
		printer<T>::print_value(value);
		cout <<"\n";
		}
	assert(A.is_valid_i(i));
	assert(A.is_valid_j(j));
	assert(A.is_valid_k(k));
	assert(A.is_valid_subscript(i,j,k));
	A(i,j,k) = value;
	}
	}
	}

cout << "   checking which things change when we assign an array element...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	for (int k = min_k ; k <= max_k ; ++k)
	{
	const T change_value = fn2<T>(i,j,k);
	if (verbose >= 6)
		{
		cout << format("      changing A(%d,%d,%d) to ") % i % j % k;
		printer<T>::print_value(change_value);
		cout << "\n";
		}
	const T save_Aijk = A(i,j,k);
	A(i,j,k) = change_value;

		for (int ii = min_i ; ii <= max_i ; ++ii)
		{
		for (int jj = min_j ; jj <= max_j ; ++jj)
		{
		for (int kk = min_k ; kk <= max_k ; ++kk)
		{
		if ((ii == i) && (jj == j) && (kk == k))
			{
			if (verbose >= 8)
				{
				cout << format("         checking that A(%d,%d,%d) changed to " )
					% ii % jj % kk;
				printer<T>::print_value(change_value);
				cout << "\n";
				}
			assert(A(ii,jj,kk) == change_value);
			}
		   else {
			if (verbose >= 8)
				cout << format("         checking that A(%d,%d,%d) didn't change\n")
					% ii % jj % kk;
			assert(A(ii,jj,kk) == fn<T>(ii,jj,kk));
			}
		}
		}
		}
	A(i,j,k) = save_Aijk;
	}
	}
	}

cout << format("done with util::array_3D<%s> tests\n") % name_of_type<T>();
cout << "\n";
}
	  }

//******************************************************************************

//
// this function does the main set of tests for  array_4D<T>
//
namespace {
template <typename T>
  void test_array_4D_main(const int min_i, const int max_i,
			  const int min_j, const int max_j,
			  const int min_k, const int max_k,
			  const int min_l, const int max_l,
			  util::array_4D<T>& A,
			  const int verbose)
{
cout << format("testing util::array_4D<%s>\n") % name_of_type<T>();

cout << "checking metadata\n";
assert(A.min_i() == min_i);
assert(A.max_i() == max_i);
assert(A.min_j() == min_j);
assert(A.max_j() == max_j);
assert(A.min_k() == min_k);
assert(A.max_k() == max_k);
assert(A.min_l() == min_l);
assert(A.max_l() == max_l);
assert(A.N_i() == util::how_many_in_range(min_i,max_i));
assert(A.N_j() == util::how_many_in_range(min_j,max_j));
assert(A.N_k() == util::how_many_in_range(min_k,max_k));
assert(A.N_l() == util::how_many_in_range(min_l,max_l));

cout << "checking valid/not-valid subscripts\n";
assert(! A.is_valid_i(min_i-1));
assert(  A.is_valid_i(min_i  ));
assert(  A.is_valid_i(max_i  ));
assert(! A.is_valid_i(max_i+1));

assert(! A.is_valid_j(min_j-1));
assert(  A.is_valid_j(min_j  ));
assert(  A.is_valid_j(max_j  ));
assert(! A.is_valid_j(max_j+1));

assert(! A.is_valid_k(min_k-1));
assert(  A.is_valid_k(min_k  ));
assert(  A.is_valid_k(max_k  ));
assert(! A.is_valid_k(max_k+1));

assert(! A.is_valid_l(min_l-1));
assert(  A.is_valid_l(min_l  ));
assert(  A.is_valid_l(max_l  ));
assert(! A.is_valid_l(max_l+1));

cout << "assigning values...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	for (int k = min_k ; k <= max_k ; ++k)
	{
	for (int l = min_l ; l <= max_l ; ++l)
	{
	const T value = fn<T>(i,j,k,l);
	if (verbose >= 6)
		{
		cout << format("   assigning A(%d,%d,%d,%d) =") % i % j % k % l;
		printer<T>::print_value(value);
		cout <<"\n";
		}
	assert(A.is_valid_i(i));
	assert(A.is_valid_j(j));
	assert(A.is_valid_k(k));
	assert(A.is_valid_l(l));
	assert(A.is_valid_subscript(i,j,k,l));
	A(i,j,k,l) = value;
	}
	}
	}
	}

cout << "   checking which things change when we assign an array element...\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	for (int j = min_j ; j <= max_j ; ++j)
	{
	for (int k = min_k ; k <= max_k ; ++k)
	{
	for (int l = min_l ; l <= max_l ; ++l)
	{
	const T change_value = fn2<T>(i,j,k,l);
	if (verbose >= 6)
		{
		cout << format("      changing A(%d,%d,%d,%d) to ")
			% i % j % k % l;
		printer<T>::print_value(change_value);
		cout << "\n";
		}
	const T save_Aijkl = A(i,j,k,l);
	A(i,j,k,l) = change_value;

		for (int ii = min_i ; ii <= max_i ; ++ii)
		{
		for (int jj = min_j ; jj <= max_j ; ++jj)
		{
		for (int kk = min_k ; kk <= max_k ; ++kk)
		{
		for (int ll = min_l ; ll <= max_l ; ++ll)
		{
		if ((ii == i) && (jj == j) && (kk == k) && (ll == l))
			{
			if (verbose >= 8)
				{
				cout << format("         checking that A(%d,%d,%d,%d) changed to " )
					% ii % jj % kk % ll;
				printer<T>::print_value(change_value);
				cout << "\n";
				}
			assert(A(ii,jj,kk,ll) == change_value);
			}
		   else {
			if (verbose >= 8)
				cout << format("         checking that A(%d,%d,%d,%d) didn't change\n")
					% ii % jj % kk % ll;
			assert(A(ii,jj,kk,ll) == fn<T>(ii,jj,kk,ll));
			}
		}
		}
		}
		}
	A(i,j,k,l) = save_Aijkl;
	}
	}
	}
	}

cout << format("done with util::array_4D<%s> tests\n") % name_of_type<T>();
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function checks that an  array_1D<T>  uses contiguous storage.
//
namespace {
template <typename T>
  void test_array_1D_storage_layout(const util::array_1D<T>& A,
				    const int verbose)
{
cout << "checking contiguous storage...\n";
int sub = 0;
	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	if (verbose >= 4)
		cout << format("   checking that A(%d) is at subscript [%d]\n")
			% i % sub;
	assert( A.subscript_unchecked(i) == sub );
	assert( A.subscript          (i) == sub );
	++sub;
	}
}
	  }

//******************************************************************************

//
// This function checks that an  array_2D<T>  uses contiguous row-major storage.
//
namespace {
template <typename T>
  void test_array_2D_storage_layout(const util::array_2D<T>& A,
				    const int verbose)
{
cout << format("checking that util::array_2D<%s>\n"
	       "has contiguous row-major storage...\n")
	% name_of_type<T>();

int sub = 0;

	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	for (int j = A.min_j() ; j <= A.max_j() ; ++j)
	{
	if (verbose >= 6)
		cout << format("   checking that A(%d,%d) is at subscript [%d]\n")
			% i % j % sub;
	assert( A.subscript_unchecked(i,j) == sub );
	assert( A.subscript          (i,j) == sub );
	++sub;
	}
	}
}
	  }

//******************************************************************************

//
// This function checks that an  array_3D<T>  uses contiguous row-major storage.
//
namespace {
template <typename T>
  void test_array_3D_storage_layout(const util::array_3D<T>& A,
				    const int verbose)
{
cout << format("checking that util::array_3D<%s>\n"
	       "has contiguous row-major storage...\n")
	% name_of_type<T>();

int sub = 0;

	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	for (int j = A.min_j() ; j <= A.max_j() ; ++j)
	{
	for (int k = A.min_k() ; k <= A.max_k() ; ++k)
	{
	if (verbose >= 6)
		cout << format("   checking that A(%d,%d,%d) is at subscript [%d]\n")
			% i % j % k % sub;
	assert( A.subscript_unchecked(i,j,k) == sub );
	assert( A.subscript          (i,j,k) == sub );
	++sub;
	}
	}
	}
}
	  }

//******************************************************************************

//
// This function checks that an  array_34<T>  uses contiguous row-major storage.
//
namespace {
template <typename T>
  void test_array_4D_storage_layout(const util::array_4D<T>& A,
				    const int verbose)
{
cout << format("checking that util::array_4D<%s>\n"
	       "has contiguous row-major storage...\n")
	% name_of_type<T>();

int sub = 0;

	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	for (int j = A.min_j() ; j <= A.max_j() ; ++j)
	{
	for (int k = A.min_k() ; k <= A.max_k() ; ++k)
	{
	for (int l = A.min_l() ; l <= A.max_l() ; ++l)
	{
	if (verbose >= 6)
		cout << format("   checking that A(%d,%d,%d,%d) is at subscript [%d]\n")
			% i % j % k % l % sub;
	assert( A.subscript_unchecked(i,j,k,l) == sub );
	assert( A.subscript          (i,j,k,l) == sub );
	++sub;
	}
	}
	}
	}
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// ***** test functions *****
//
// By construction, the function results are all exactly representable 
// in any reasonable binary floating-point arithmetic.
//

//**************************************

//
// 1-D test fns
//
namespace {
// generic template (for /double/ or /std::complex<double>/)
template <typename T>
  T fn(const int i)
{
return util::real_or_complex<T>(  4.125 - 0.125*i - 0.0625*(i-2)*(i+3),
				 -9.875 + 0.375*i + 0.125 *(i+1)*(i+2) );
}
template <typename T>
  T fn2(const int i)
{
return util::real_or_complex<T>( -3.875 + 0.625*i + 0.1875*(i-1)*(i+2),
				 -2.375 - 2.25* i - 0.0625*(i+4)*(i-3) );
}

// specializations for /bool/
template <>
  bool fn<bool>(const int i)
{
return (i % 2) == 0;
}
template <>
  bool fn2<bool>(const int i)
{
return (i % 2) != 0;
}

// specializations for /int/
template <>
  int fn<int>(const int i)
{
return -42 + 69*i;
}
template <>
  int fn2<int>(const int i)
{
return 105 - 26*i;
}

// specializations for /int */
int aa = 11;		int aaa = 111;
int bb = 22;		int bbb = 222;
int cc = 33;		int ccc = 333;
int dd = 44;		int ddd = 444;
int ee = 55;		int eee = 555;
template <>
  int * fn<int *>(const int i)
{
switch	(std::abs(i % 5))
	{
case 0:	return &aa;
case 1:	return &bb;
case 2: return &cc;
case 3: return &dd;
case 4: return &ee;
default:
	// this can't happen
	assert(false);
	}
}
template <>
  int * fn2<int *>(const int i)
{
switch	(std::abs(i % 5))
	{
case 0:	return &aaa;
case 1:	return &bbb;
case 2: return &ccc;
case 3: return &ddd;
case 4: return &eee;
default:
	// this can't happen
	assert(false);
	}
}

// specializations for /void */
template <>
  void * fn<void *>(const int i)
{
return static_cast<void *>(fn<int *>(i));
}
template <>
  void * fn2<void *>(const int i)
{
return static_cast<void *>(fn2<int *>(i));
}

// *** template instantiations ***
template
  double fn <double>(const int i);
template
  double fn2<double>(const int i);
template
  std::complex<double> fn <std::complex<double>>(const int i);
template
  std::complex<double> fn2<std::complex<double>>(const int i);
	  }

//**************************************

//
// 2-D test fns
//
namespace {
// generic template (for /double/ or /std::complex<double>/)
template <typename T>
  T fn(const int i, const int j)
{
return util::
       real_or_complex<T>( -4.125 + 0.0625*i - 0.875*j + 0.125 *(i+3)*(  j-1),
			    3.875 - 0.625 *i - 0.375*j - 0.0625*(i-6)*(3*j-7) );
}
template <typename T>
  T fn2(const int i, const int j)
{
return util::
       real_or_complex<T>( 5.25  + 0.875*i - 0.125*j - 0.125 *(  i-4)*(j-5),
			  -2.375 - 0.125*i - 0.75 *j + 0.0625*(2*i+7)*(j-2) );
}

// specializations for /int/
template <>
  int fn<int>(const int i, const int j)
{
return -42 + 69*i - 37*j;
}
template <>
  int fn2<int>(const int i, const int j)
{
return 105 - 26*i + 17*j;
}

// specializations for /void */
template <>
  void* fn<void *>(const int i, const int j)
{
static const int values[] = 
  { 14, 23, -33, 27, -16, 3, -18, -19, 23, -13, 8, 15, -6, 11, -12 };
static const int N = sizeof(values) / sizeof(values[0]);
const int posn = std::abs(i*3 + j*7) % N;
assert(posn >= 0);
assert(posn < N);
int * ptr = const_cast<int *>(& values[posn]);
return static_cast<void *>(ptr);
}
template <>
  void* fn2<void *>(const int i, const int j)
{
static const int values[] = 
  { 21, -14, 32, 27, -17, 6, 5, -3, -12, -62, 114, -18, 29 };
static const int N = sizeof(values) / sizeof(values[0]);
const int posn = std::abs(i*3 + j*7) % N;
assert(posn >= 0);
assert(posn < N);
int * ptr = const_cast<int *>(& values[posn]);
return static_cast<void *>(ptr);
}

// *** template instantiations ***
template
  double fn <double>(const int i, const int j);
template
  double fn2<double>(const int i, const int j);
template
  std::complex<double> fn <std::complex<double>>(const int i, const int j);
template
  std::complex<double> fn2<std::complex<double>>(const int i, const int j);
	  }

//**************************************

//
// 3-D test fns
//
namespace {
template <typename T>
  T fn(const int i, const int j, const int k)
{
return util::
       real_or_complex<T>( -4.125 + 0.0625*i - 0.875*j - 0.375*k
				  + 0.125 *(i+3)*(  j-1)
				  - 0.4375*(i-2)*(2*k-5)
				  - 0.3125*(3*j-2)*(4*k+3),
			    3.875 - 0.625 *i - 0.375*j + 0.125*k
				  - 0.0625*(i-6)*(3*j-7)
				  + 0.03125*(i+4)*(5*k-2)
				  - 0.8125*(2*j-3)*(7*k-7) );
}

template <typename T>
  T fn2(const int i, const int j, const int k)
{
return util::
       real_or_complex<T>(  2.625 - 0.1875*i - 0.375*j - 0.625*k
				  - 0.8125*(i-2)*(  j+4)
				  - 0.9375*(i-2)*(3*k-2)
				  + 0.8125*(2*j-3)*(3*k+4),
			   -1.375 - 0.6875*i - 0.125*j + 0.625*k
				  + 0.125 *(i-3)*(4*j-2)
				  + 0.0625*(2*i-3)*(2*k-3)
				  - 0.3125*(3*j-4)*(4*k-5) );
}

// *** template instantiations ***
template
  double fn <double>(const int i, const int j, const int k);
template
  double fn2<double>(const int i, const int j, const int k);
template
  std::complex<double>
    fn <std::complex<double>>(const int i, const int j, const int k);
template
  std::complex<double>
    fn2<std::complex<double>>(const int i, const int j, const int k);
	}

//******************************************************************************

//
// 4-D test fns
//
namespace {
template <typename T>
  T fn(const int i, const int j, const int k, const int l)
{
return util::
       real_or_complex<T>( -4.125 + 0.0625*i - 0.875*j - 0.375*k + 0.25*l
				  + 0.125 *(i+3)*(  j-1)
				  - 0.4375*(i-2)*(2*k-5)
				  + 0.21875*(i-2)*(3*l-4)
				  - 0.3125*(3*j-2)*(4*k+3)
				  - 0.1875*(4*j-3)*(3*l-7),
			    3.875 - 0.625 *i - 0.375*j + 0.125*k - 0.75*l
				  - 0.0625*(i-6)*(3*j-7)
				  + 0.03125*(i+4)*(5*k-2)
				  + 0.3125*(i+4)*(2*l-5)
				  - 0.8125*(2*j-3)*(7*k-7)
				  - 0.6875*(3*j-4)*(6*l-9) );
}

template <typename T>
  T fn2(const int i, const int j, const int k, const int l)
{
return util::
       real_or_complex<T>(  2.625 - 0.1875*i - 0.375*j - 0.625*k + 0.375*l
				  - 0.8125*(i-2)*(  j+4)
				  - 0.9375*(i-2)*(3*k-2)
				  + 0.71875*(i-4)*(2*l+5)
				  + 0.8125*(2*j-3)*(3*k+4)
				  + 0.8125*(j+7)*(2*l-3),
			   -1.375 - 0.6875*i - 0.125*j + 0.625*k - 0.875*l
				  + 0.125 *(i-3)*(4*j-2)
				  + 0.0625*(2*i-3)*(2*k-3)
				  + 0.84375*(i-7)*(3*l-4)
				  - 0.3125*(3*j-4)*(4*k-5)
				  - 0.90625*(2*j-3)*(5*l+4) );
}

// *** template instantiations ***
template
  double fn <double>(const int i, const int j, const int k, const int l);
template
  double fn2<double>(const int i, const int j, const int k, const int l);
template
  std::complex<double> fn <std::complex<double>>(const int i, const int j,
						 const int k, const int l);
template
  std::complex<double> fn2<std::complex<double>>(const int i, const int j,
						 const int k, const int l);
	  }


==> anc/smp-v8.10.23/src/util/test_finite_diff.cc <==
// test_finite_diff.cc -- test driver for finite differencing
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_finite_diff.cc,v 1.7 2022/07/02 04:14:04 jonathan Exp $
//
// main
/// driver
/// test_1st_derivatives
/// test_1st_derivatives_main
/// test_2nd_derivatives
/// test_2nd_derivatives_main
/// test_dissipation
/// test_interpolation
/// test_extrapolation
///
/// check_EQ
///
/// coeff< std::complex<double> >
/// coeff<              double  >
/// fn0
/// fn1
/// fn2
/// fn3
/// fn4
/// fn5
/// partial_x_fn2
/// partial_x_fn3
/// partial_x_fn4
/// partial_x_fn5
/// partial_xx_fn2
/// partial_xx_fn3
/// partial_xx_fn4
/// partial_xx_fn5
//

#include <cassert>
#include <cstdio>

#include <iostream>
#include <complex>
#include <algorithm>
#include <limits>

#include "boost/format.hpp"

#include "util.hh"
#include "finite_diff.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_type;
using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;
using util::pow6;
using util::fuzzy;

// static data
namespace {
int verbose = 0;
	  }

// prototypes
namespace {
template <typename T, typename fp> void driver();

template <typename T, typename fp>
  void test_1st_derivatives(const fp x0, const fp dx);
template <typename T, typename fp>
  void test_2nd_derivatives(const fp x0, const fp dx);
template <typename T, typename fp>
  void test_dissipation(const fp x0, const fp dx);
template <typename T, typename fp>
  void test_interpolation(const fp x0, const fp dx);
template <typename T, typename fp>
  void test_extrapolation(const fp x0, const fp dx);

template <typename T, typename fp>
  void check_EQ(const char* const description, T FD_value, T analytical_value);

template <typename T>
  T coeff(const double real_part, const double imag_part);
template <>
  std::complex<double> coeff< std::complex<double> >
                            (const double real_part, const double imag_part);
template <>
               double  coeff<              double  >
                            (const double real_part, const double imag_part);

template <typename T, typename fp> T fn0 (const fp x);
template <typename T, typename fp> T fn1   (const fp x);
template <typename T, typename fp> T fn2(const fp x);
template <typename T, typename fp> T fn3    (const fp x);
template <typename T, typename fp> T fn4  (const fp x);
template <typename T, typename fp> T fn5  (const fp x);

template <typename T, typename fp> T partial_x_fn2(const fp x);
template <typename T, typename fp> T partial_x_fn3    (const fp x);
template <typename T, typename fp> T partial_x_fn4  (const fp x);
template <typename T, typename fp> T partial_x_fn5  (const fp x);

template <typename T, typename fp> T partial_xx_fn2(const fp x);
template <typename T, typename fp> T partial_xx_fn3    (const fp x);
template <typename T, typename fp> T partial_xx_fn4  (const fp x);
template <typename T, typename fp> T partial_xx_fn5  (const fp x);
	  }

//******************************************************************************

//
// This program tests our finite differencing operators on polynomial
// test functions, checking that they're exact (up to roundoff) for
// suitable-degree polynomials.
//
int main(int argc, const char* const argv[])
{
switch	(argc)
	{
case 1:	// no-op here
	break;
case 2:
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;	// ok
	// fall through
default:
	cerr <<
"usage:\n"
"  test_finite_diff   [ verbose=%d ]\n"
;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

driver             <double,  double>();
driver<std::complex<double>, double>();

cout << "***** all ok! *****\n";
}

//******************************************************************************

//
// This function does all the tests for a single set of template (type)
//  parameters.
//
namespace {
template <typename T, typename fp>
  void driver()
{
cout << format("*** testing util:: finite differencing functions <%s,%s>\n")
	% name_of_type<T>() % name_of_type<fp>();


fuzzy<fp>::set_tolerance(1.0e-7);

assert(util::max_dx_or_dxx_2nd_order_centered_radius() == 1);
assert(util::max_dx_or_dxx_4th_order_centered_radius() == 2);

  {
const fp x0 = 0.0;
const fp dx = 1.0;
test_1st_derivatives<T,fp>(x0, dx);
test_2nd_derivatives<T,fp>(x0, dx);
test_dissipation    <T,fp>(x0, dx);
test_interpolation  <T,fp>(x0, dx);
test_extrapolation  <T,fp>(x0, dx);
  }

  {
const fp x0 = 3.62;
const fp dx = 0.001;	// n.b. don't want to make this too small

test_1st_derivatives<T,fp>(x0, dx);
test_2nd_derivatives<T,fp>(x0, dx);
test_dissipation    <T,fp>(x0, dx);
test_interpolation  <T,fp>(x0, dx);
test_extrapolation  <T,fp>(x0, dx);
  }

  {
const fp x0 = 2.81;
const fp dx = -0.159;

test_1st_derivatives<T,fp>(x0, dx);
test_2nd_derivatives<T,fp>(x0, dx);
test_dissipation    <T,fp>(x0, dx);
test_interpolation  <T,fp>(x0, dx);
test_extrapolation  <T,fp>(x0, dx);
  }
}
	  }

//******************************************************************************

//
// This function tests all the 1st-derivative functions for a single
// set of template (type) parameters.
//
namespace {
template <typename T, typename fp>
  void test_1st_derivatives(const fp x0, const fp dx)
{
cout << "--- testing 1st derivatives ---\n";

cout << "   2nd order (3-point)\n";
assert(util::partial_x_2nd_order_centered_radius() == 1);
check_EQ<T,fp>(
       "      partial_x_2nd_order_centered",
	util::partial_x_2nd_order_centered<T,fp>(1.0/dx,
						 fn2<T>(x0-    dx),
						 fn2<T>(x0       ),
						 fn2<T>(x0+    dx)),
	partial_x_fn2<T,fp>(x0)
	      );

cout << "   4th order (5-point)\n";
assert(util::partial_x_4th_order_centered_radius() == 2);
check_EQ<T,fp>(
       "      partial_x_4th_order_centered",
	util::partial_x_4th_order_centered<T,fp>(1.0/dx,
						 fn4<T>(x0-2.0*dx),
						 fn4<T>(x0-    dx),
						 fn4<T>(x0       ),
						 fn4<T>(x0+    dx),
						 fn4<T>(x0+2.0*dx)),
	partial_x_fn4<T,fp>(x0)
	      );

  {
assert(util::partial_x_4th_order_non_grid_centered_radius() == 2);
const fp xx = -0.5432123;
check_EQ<T,fp>(
       "      partial_x_4th_order_non_grid_centered",
	util::partial_x_4th_order_non_grid_centered<T,fp>
						   (1.0/dx, xx,
						    fn4<T>(x0-2.0*dx),
						    fn4<T>(x0-    dx),
						    fn4<T>(x0       ),
						    fn4<T>(x0+    dx),
						    fn4<T>(x0+2.0*dx)),
	partial_x_fn4<T,fp>(x0 + xx*dx)
	      );
  }

assert(util::partial_x_4th_order_offset_p1_radius_minus() == 1);
assert(util::partial_x_4th_order_offset_p1_radius_plus () == 3);
check_EQ<T,fp>(
       "      partial_x_4th_order_offset_p1",
	util::partial_x_4th_order_offset_p1<T,fp>(1.0/dx,
						  fn4<T>(x0-    dx),
						  fn4<T>(x0       ),
						  fn4<T>(x0+    dx),
						  fn4<T>(x0+2.0*dx),
						  fn4<T>(x0+3.0*dx)),
	partial_x_fn4<T,fp>(x0)
	      );

assert(util::partial_x_4th_order_offset_m1_radius_minus() == 3);
assert(util::partial_x_4th_order_offset_m1_radius_plus () == 1);
check_EQ<T,fp>(
       "      partial_x_4th_order_offset_m1",
	util::partial_x_4th_order_offset_m1<T,fp>(1.0/dx,
						  fn4<T>(x0-3.0*dx),
						  fn4<T>(x0-2.0*dx),
						  fn4<T>(x0-    dx),
						  fn4<T>(x0       ),
						  fn4<T>(x0+    dx)),
	partial_x_fn4<T,fp>(x0)
	      );

assert(util::partial_x_4th_order_offset_p2_radius_minus() == 0);
assert(util::partial_x_4th_order_offset_p2_radius_plus () == 4);
check_EQ<T,fp>(
       "      partial_x_4th_order_offset_p2",
	util::partial_x_4th_order_offset_p2<T,fp>(1.0/dx,
						  fn4<T>(x0       ),
						  fn4<T>(x0+    dx),
						  fn4<T>(x0+2.0*dx),
						  fn4<T>(x0+3.0*dx),
						  fn4<T>(x0+4.0*dx)),
	partial_x_fn4<T,fp>(x0)
	      );

assert(util::partial_x_4th_order_offset_m2_radius_minus() == 4);
assert(util::partial_x_4th_order_offset_m2_radius_plus () == 0);
check_EQ<T,fp>(
       "      partial_x_4th_order_offset_m2",
	util::partial_x_4th_order_offset_m2<T,fp>(1.0/dx,
						  fn4<T>(x0-4.0*dx),
						  fn4<T>(x0-3.0*dx),
						  fn4<T>(x0-2.0*dx),
						  fn4<T>(x0-    dx),
						  fn4<T>(x0       )),
	partial_x_fn4<T,fp>(x0)
	      );

  {
assert(util::partial_x_4th_order_non_grid_offset_p2_radius_minus() == 0);
assert(util::partial_x_4th_order_non_grid_offset_p2_radius_plus () == 4);
const fp xx = 0.1234567;
check_EQ<T,fp>(
       "      partial_x_4th_order_non_grid_offset_p2",
	util::partial_x_4th_order_non_grid_offset_p2<T,fp>
						    (1.0/dx, xx,
						     fn4<T>(x0       ),
						     fn4<T>(x0+    dx),
						     fn4<T>(x0+2.0*dx),
						     fn4<T>(x0+3.0*dx),
						     fn4<T>(x0+4.0*dx)),
	partial_x_fn4<T,fp>(x0 + xx*dx)
	      );
  }

  {
assert(util::partial_x_4th_order_non_grid_offset_m2_radius_minus() == 4);
assert(util::partial_x_4th_order_non_grid_offset_m2_radius_plus () == 0);
const fp xx = 0.23456789;
check_EQ<T,fp>(
       "      partial_x_4th_order_non_grid_offset_m2",
	util::partial_x_4th_order_non_grid_offset_m2<T,fp>
						    (1.0/dx, xx,
						     fn4<T>(x0-4.0*dx),
						     fn4<T>(x0-3.0*dx),
						     fn4<T>(x0-2.0*dx),
						     fn4<T>(x0-    dx),
						     fn4<T>(x0       )),
	partial_x_fn4<T,fp>(x0 + xx*dx)
	      );
  }
}
	  }

//******************************************************************************

//
// This function tests all the 2nd-derivative functions for a single
// set of template (type) parameters.
//
namespace {
template <typename T, typename fp>
  void test_2nd_derivatives(const fp x0, const fp dx)
{
cout << "--- testing 2nd derivatives ---\n";

cout << "   2nd order (3-point)\n";
assert(util::partial_xx_2nd_order_centered_radius() == 1);
check_EQ<T,fp>(
       "      partial_xx_2nd_order_centered",
	util::partial_xx_2nd_order_centered<T,fp>(1.0/dx,
						  fn3<T>(x0-    dx),
						  fn3<T>(x0       ),
						  fn3<T>(x0+    dx)),
	partial_xx_fn3<T,fp>(x0)
	      );

cout << "   4th order (5-point or 6-point)\n";
assert(util::partial_xx_4th_order_centered_radius() == 2);
check_EQ<T,fp>(
       "      partial_xx_4th_order_centered",
	util::partial_xx_4th_order_centered<T,fp>(1.0/dx,
						  fn5<T>(x0-2.0*dx),
						  fn5<T>(x0-    dx),
						  fn5<T>(x0       ),
						  fn5<T>(x0+    dx),
						  fn5<T>(x0+2.0*dx)),
	partial_xx_fn5<T,fp>(x0)
	      );

assert(util::partial_xx_4th_order_offset_p1_radius_minus() == 1);
assert(util::partial_xx_4th_order_offset_p1_radius_plus () == 4);
check_EQ<T,fp>(
       "      partial_xx_4th_order_offset_p1 (6-point)",
	util::partial_xx_4th_order_offset_p1<T,fp>(1.0/dx,
						   fn5<T>(x0-    dx),
						   fn5<T>(x0       ),
						   fn5<T>(x0+    dx),
						   fn5<T>(x0+2.0*dx),
						   fn5<T>(x0+3.0*dx),
						   fn5<T>(x0+4.0*dx)),
	partial_xx_fn5<T,fp>(x0)
	      );

assert(util::partial_xx_4th_order_offset_m1_radius_minus() == 4);
assert(util::partial_xx_4th_order_offset_m1_radius_plus () == 1);
check_EQ<T,fp>(
       "      partial_xx_4th_order_offset_m1 (6-point)",
	util::partial_xx_4th_order_offset_m1<T,fp>(1.0/dx,
						   fn5<T>(x0-4.0*dx),
						   fn5<T>(x0-3.0*dx),
						   fn5<T>(x0-2.0*dx),
						   fn5<T>(x0-    dx),
						   fn5<T>(x0       ),
						   fn5<T>(x0+    dx)),
	partial_xx_fn5<T,fp>(x0)
	      );

assert(util::partial_xx_4th_order_offset_p2_radius_minus() == 0);
assert(util::partial_xx_4th_order_offset_p2_radius_plus () == 5);
check_EQ<T,fp>(
       "      partial_xx_4th_order_offset_p2 (6-point)",
	util::partial_xx_4th_order_offset_p2<T,fp>(1.0/dx,
						   fn5<T>(x0       ),
						   fn5<T>(x0+    dx),
						   fn5<T>(x0+2.0*dx),
						   fn5<T>(x0+3.0*dx),
						   fn5<T>(x0+4.0*dx),
						   fn5<T>(x0+5.0*dx)),
	partial_xx_fn5<T,fp>(x0)
	      );

assert(util::partial_xx_4th_order_offset_m2_radius_minus() == 5);
assert(util::partial_xx_4th_order_offset_m2_radius_plus () == 0);
check_EQ<T,fp>(
       "      partial_xx_4th_order_offset_m2 (6-point)",
	util::partial_xx_4th_order_offset_m2<T,fp>(1.0/dx,
						   fn5<T>(x0-5.0*dx),
						   fn5<T>(x0-4.0*dx),
						   fn5<T>(x0-3.0*dx),
						   fn5<T>(x0-2.0*dx),
						   fn5<T>(x0-    dx),
						   fn5<T>(x0       )),
	partial_xx_fn5<T,fp>(x0)
	      );
}
	  }

//******************************************************************************

//
// This function "tests" the dissipation molecules.
// Actually, it just checks that they return 0 for low-degree polynomials.
//
namespace {
template <typename T, typename fp>
  void test_dissipation(const fp x0, const fp dx)
{
cout << "testing Kreiss_Oliger_dissipation_6th_order_centered()\n";
assert(util::Kreiss_Oliger_dissipation_6th_order_centered_radius() == 3);

  {
cout << "   fn2...\n";
const T D = util::Kreiss_Oliger_dissipation_6th_order_centered<T,fp>
			(1.0/dx, fn2<T,fp>(x0-3*dx),
				 fn2<T,fp>(x0-2*dx),
				 fn2<T,fp>(x0-1*dx),
				 fn2<T,fp>(x0     ),
				 fn2<T,fp>(x0+1*dx),
				 fn2<T,fp>(x0+2*dx),
				 fn2<T,fp>(x0+3*dx));
check_EQ<T,fp>("fn2 + dissipation ==? fn2",
	       fn2<T,fp>(x0)+D, fn2<T,fp>(x0));
  }

  {
cout << "   fn3...\n";
const T D = util::Kreiss_Oliger_dissipation_6th_order_centered<T,fp>
			(1.0/dx, fn3<T,fp>(x0-3*dx),
				 fn3<T,fp>(x0-2*dx),
				 fn3<T,fp>(x0-1*dx),
				 fn3<T,fp>(x0     ),
				 fn3<T,fp>(x0+1*dx),
				 fn3<T,fp>(x0+2*dx),
				 fn3<T,fp>(x0+3*dx));
check_EQ<T,fp>("fn3 + dissipation ==? fn3",
	       fn3<T,fp>(x0)+D, fn3<T,fp>(x0));
  }

  {
cout << "   fn4...\n";
const T D = util::Kreiss_Oliger_dissipation_6th_order_centered<T,fp>
			(1.0/dx, fn4<T,fp>(x0-3*dx),
				 fn4<T,fp>(x0-2*dx),
				 fn4<T,fp>(x0-1*dx),
				 fn4<T,fp>(x0     ),
				 fn4<T,fp>(x0+1*dx),
				 fn4<T,fp>(x0+2*dx),
				 fn4<T,fp>(x0+3*dx));
check_EQ<T,fp>("fn4 + dissipation ==? fn4",
	       fn4<T,fp>(x0)+D, fn4<T,fp>(x0));
  }

  {
cout << "   fn5...\n";
const T D = util::Kreiss_Oliger_dissipation_6th_order_centered<T,fp>
			(1.0/dx, fn5<T,fp>(x0-3*dx),
				 fn5<T,fp>(x0-2*dx),
				 fn5<T,fp>(x0-1*dx),
				 fn5<T,fp>(x0     ),
				 fn5<T,fp>(x0+1*dx),
				 fn5<T,fp>(x0+2*dx),
				 fn5<T,fp>(x0+3*dx));
check_EQ<T,fp>("fn5 + dissipation ==? fn5",
	       fn5<T,fp>(x0)+D, fn5<T,fp>(x0));
  }
}
	  }

//******************************************************************************

//
// This function is a test driver for the interpolation functions in
// "finite_diff.hh".
//
namespace {
template <typename T, typename fp>
  void test_interpolation(const fp x0, const fp dx)
{
cout << format(
"testing interpolation<%s>: x0=%g, dx=%g\n"
	      )
	% name_of_type<T>() % x0 % dx;

  {
const fp xrel = 0.123987;
cout << "   interpolate_order4_data_at_01234()\n";
check_EQ<T,fp>(
       "      interpolate_order4_data_at_01234",
	util::interpolate_order4_data_at_01234<T,fp>(xrel,
						     fn4<T>(x0       ),
						     fn4<T>(x0+    dx),
						     fn4<T>(x0+2.0*dx),
						     fn4<T>(x0+3.0*dx),
						     fn4<T>(x0+4.0*dx)),
	fn4<T,fp>(x0+xrel*dx)
	      );
  }

  {
const fp xrel = -0.226321;
cout << "   interpolate_order4_data_at_m43210()\n";
check_EQ<T,fp>(
       "      interpolate_order4_data_at_m43210",
	util::interpolate_order4_data_at_m43210<T,fp>(xrel,
						      fn4<T>(x0-4.0*dx),
						      fn4<T>(x0-3.0*dx),
						      fn4<T>(x0-2.0*dx),
						      fn4<T>(x0-    dx),
						      fn4<T>(x0       )),
	fn4<T,fp>(x0+xrel*dx)
	      );
  }
}
	  }

//******************************************************************************

//
// This function is a test driver for the extrapolation functions in
// "finite_diff.hh".
//
namespace {
template <typename T, typename fp>
  void test_extrapolation(const fp x0, const fp dx)
{
cout << format(
"testing extrapolation<%s>: x0=%g, dx=%g\n"
	      )
	% name_of_type<T>() % x0 % dx;

  {
cout << "   order 0\n";
check_EQ<T,fp>("extrap order0 0 to -1",
	       util::extrapolate_order0_0_to_m1<T>(fn0<T,fp>(x0)),
	       fn0<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order0 0 to -2",
	       util::extrapolate_order0_0_to_m2<T>(fn0<T,fp>(x0)),
	       fn0<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order0 0 to -3",
	       util::extrapolate_order0_0_to_m3<T>(fn0<T,fp>(x0)),
	       fn0<T,fp>(x0-3*dx));
  }

  {
cout << "   order 1\n";
check_EQ<T,fp>("extrap order1 0,1 to -1",
	       util::extrapolate_order1_01_to_m1<T>(fn1<T,fp>(x0     ),
						    fn1<T,fp>(x0+  dx)),
	       fn1<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order1 0,1 to -2",
	       util::extrapolate_order1_01_to_m2<T>(fn1<T,fp>(x0     ),
						    fn1<T,fp>(x0+  dx)),
	       fn1<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order1 0,1 to -3",
	       util::extrapolate_order1_01_to_m3<T>(fn1<T,fp>(x0     ),
						    fn1<T,fp>(x0+  dx)),
	       fn1<T,fp>(x0-3*dx));
  }

  {
cout << "   order 2\n";
check_EQ<T,fp>("extrap order2 0,1,2 to -1",
	       util::extrapolate_order2_012_to_m1<T>(fn2<T,fp>(x0     ),
						     fn2<T,fp>(x0+  dx),
						     fn2<T,fp>(x0+2*dx)),
	       fn2<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order2 0,1,2 to -2",
	       util::extrapolate_order2_012_to_m2<T>(fn2<T,fp>(x0     ),
						     fn2<T,fp>(x0+  dx),
						     fn2<T,fp>(x0+2*dx)),
	       fn2<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order2 0,1,2 to -3",
	       util::extrapolate_order2_012_to_m3<T>(fn2<T,fp>(x0     ),
						     fn2<T,fp>(x0+  dx),
						     fn2<T,fp>(x0+2*dx)),
	       fn2<T,fp>(x0-3*dx));
  }

  {
cout << "   order 3\n";
check_EQ<T,fp>("extrap order3 0,1,2,3 to -1",
	       util::extrapolate_order3_0123_to_m1<T>(fn3<T,fp>(x0     ),
						      fn3<T,fp>(x0+  dx),
						      fn3<T,fp>(x0+2*dx),
						      fn3<T,fp>(x0+3*dx)),
	       fn3<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order3 0,1,2,3 to -2",
	       util::extrapolate_order3_0123_to_m2<T>(fn3<T,fp>(x0     ),
						      fn3<T,fp>(x0+  dx),
						      fn3<T,fp>(x0+2*dx),
						      fn3<T,fp>(x0+3*dx)),
	       fn3<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order3 0,1,2,3 to -3",
	       util::extrapolate_order3_0123_to_m3<T>(fn3<T,fp>(x0     ),
						      fn3<T,fp>(x0+  dx),
						      fn3<T,fp>(x0+2*dx),
						      fn3<T,fp>(x0+3*dx)),
	       fn3<T,fp>(x0-3*dx));
  }

  {
cout << "   order 4\n";
check_EQ<T,fp>("extrap order4 0,1,2,3,4 to -1",
	       util::extrapolate_order4_01234_to_m1<T>(fn4<T,fp>(x0     ),
						       fn4<T,fp>(x0+  dx),
						       fn4<T,fp>(x0+2*dx),
						       fn4<T,fp>(x0+3*dx),
						       fn4<T,fp>(x0+4*dx)),
	       fn4<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order4 0,1,2,3,4 to -2",
	       util::extrapolate_order4_01234_to_m2<T>(fn4<T,fp>(x0     ),
						       fn4<T,fp>(x0+  dx),
						       fn4<T,fp>(x0+2*dx),
						       fn4<T,fp>(x0+3*dx),
						       fn4<T,fp>(x0+4*dx)),
	       fn4<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order4 0,1,2,3,4 to -3",
	       util::extrapolate_order4_01234_to_m3<T>(fn4<T,fp>(x0     ),
						       fn4<T,fp>(x0+  dx),
						       fn4<T,fp>(x0+2*dx),
						       fn4<T,fp>(x0+3*dx),
						       fn4<T,fp>(x0+4*dx)),
	       fn4<T,fp>(x0-3*dx));
  }

  {
cout << "   order 5\n";
check_EQ<T,fp>("extrap order5 0,1,2,3,4,5 to -1",
	       util::extrapolate_order5_012345_to_m1<T>(fn5<T,fp>(x0     ),
						        fn5<T,fp>(x0+  dx),
						        fn5<T,fp>(x0+2*dx),
						        fn5<T,fp>(x0+3*dx),
						        fn5<T,fp>(x0+4*dx),
						        fn5<T,fp>(x0+5*dx)),
	       fn5<T,fp>(x0-  dx));
check_EQ<T,fp>("extrap order5 0,1,2,3,4,5 to -2",
	       util::extrapolate_order5_012345_to_m2<T>(fn5<T,fp>(x0     ),
						        fn5<T,fp>(x0+  dx),
						        fn5<T,fp>(x0+2*dx),
						        fn5<T,fp>(x0+3*dx),
						        fn5<T,fp>(x0+4*dx),
						        fn5<T,fp>(x0+5*dx)),
	       fn5<T,fp>(x0-2*dx));
check_EQ<T,fp>("extrap order5 0,1,2,3,4,5 to -3",
	       util::extrapolate_order5_012345_to_m3<T>(fn5<T,fp>(x0     ),
						        fn5<T,fp>(x0+  dx),
						        fn5<T,fp>(x0+2*dx),
						        fn5<T,fp>(x0+3*dx),
						        fn5<T,fp>(x0+4*dx),
						        fn5<T,fp>(x0+5*dx)),
	       fn5<T,fp>(x0-3*dx));
  }
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function first prints a pair of supposedly-equal T values
// with a max-precision format, then prints their relative difference,
// then finally asserts that they are indeed fuzzily equal.
//
namespace {
template <typename T, typename fp>
  void check_EQ(const char* const description, T FD_value, T analytical_value)
{
const fp adiff = std::abs(FD_value - analytical_value);
const fp scale = std::max(std::abs(FD_value), std::abs(analytical_value));
const fp rdiff = (scale == 0.0) ? adiff : adiff/scale;
if (verbose >= 5)
	{
	cout << format("FD_value         = %+20.15g\n") % FD_value;
	cout << format("analytical_value = %+20.15g\n") % analytical_value;
	}
if (verbose >= 8)
	{
	cout << format("adiff            = %.3e\n") % adiff;
	cout << format("scale            = %.3e\n") % scale;
	}
cout << format("%s: rdiff = %.3e\n") % description % rdiff;

assert( util::fuzzy<fp>::EQ(FD_value, analytical_value) );
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// test functions and their derivatives
//
namespace {
// "random" coefficients
const double a0_re = 1.23456;	const double a0_im = 5.23774;
const double a1_re = 6.50422;	const double a1_im = 0.16990;
const double a2_re = 0.142857;	const double a2_im = 0.327023;
const double a3_re = 0.2938742;	const double a3_im = 4.87324;
const double a4_re = 0.672438;	const double a4_im = 4.33231;
const double a5_re = 3.602884;	const double a5_im = 2.600947;

#ifdef NOT_USED
// random coefficients (from 'dd if=/dev/arandom bs=1k count=1 | od -e')
// for 2-D test polynomial
const std::complex<double> a00(+2.12061608, -6.46300137);
const std::complex<double> a01(-6.68524002, -8.88785126);
const std::complex<double> a02(-3.50900003, +1.23930931);
const std::complex<double> a03(-3.25031599, -1.65781976);
const std::complex<double> a04(-3.10069819, +1.08506512);
const std::complex<double> a05(-1.86006785, +7.87242703);
const std::complex<double> a10(-4.05816480, +1.39136959);
const std::complex<double> a11(+1.50602509, -2.78789626);
const std::complex<double> a12(+4.06077268, -3.18073812);
const std::complex<double> a13(-6.08611839, -2.70262589);
const std::complex<double> a14(+1.15426443, +2.73085636);
const std::complex<double> a15(+2.03710629, -1.49959101);
const std::complex<double> a20(-4.26079106, +1.19612218);
const std::complex<double> a21(+2.10037468, -4.52225867);
const std::complex<double> a22(-5.81255698, +3.33452204);
const std::complex<double> a23(+5.25660610, -1.44374351);
const std::complex<double> a24(-2.03696820, -9.39998664);
const std::complex<double> a25(-4.87914347, +1.50432590);
const std::complex<double> a30(-8.26196225, -3.61007575);
const std::complex<double> a31(+9.41311081, -1.36826539);
const std::complex<double> a32(-2.58659025, +4.39663808);
const std::complex<double> a33(-3.75215525, -1.73908987);
const std::complex<double> a34(+3.09343273, +2.75667518);
const std::complex<double> a35(-8.53072206, +8.49043818);
const std::complex<double> a40(+2.85893691, -1.92994001);
const std::complex<double> a41(-1.24985144, -7.70121753);
const std::complex<double> a42(-3.30180130, +1.13618140);
const std::complex<double> a43(+1.20422180, -1.62113459);
const std::complex<double> a44(-7.61176430, +1.64491774);
const std::complex<double> a45(+2.06619573, +6.77858176);
const std::complex<double> a50(-2.15522444, -9.17410491);
const std::complex<double> a51(+1.91644863, +3.88333632);
const std::complex<double> a52(+7.66100311, +1.26427489);
const std::complex<double> a53(+2.96522952, -1.18549738);
const std::complex<double> a54(-3.74550003, -1.20289154);
const std::complex<double> a55(+1.26088422, +5.05755774);
#endif	// NOT_USED

using util::pow2;
using util::pow3;
using util::pow4;
using util::pow5;

//******************************************************************************

//
// real or complex coefficients:
//
//	coeff<T>(real_part, imag_part)
// returns the type-T coefficient, discarding the imag part if it's unwanted
//
template <>
  std::complex<double> coeff< std::complex<double> >
			    (const double real_part, const double imag_part)
{
return std::complex<double>(real_part, imag_part);
}

template <>
               double  coeff<              double  >
			    (const double real_part,
			     const double /* imag_part */)
{
return real_part;
}

//******************************************************************************

//
// test functions
//

template <typename T, typename fp>
  T fn0(const fp /* x */)
{
const T a0 = coeff<T>(a0_re, a0_im);
return a0;
}

template <typename T, typename fp>
  T fn1(const fp x)
{
const T a0 = coeff<T>(a0_re, a0_im);
const T a1 = coeff<T>(a1_re, a1_im);
return a0 + a1*x;
}

template <typename T, typename fp>
  T fn2(const fp x)
{
const T a0 = coeff<T>(a0_re, a0_im);
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
return a0 + a1*x + a2*pow2(x);
}

template <typename T, typename fp>
  T fn3(const fp x)
{
const T a0 = coeff<T>(a0_re, a0_im);
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
return a0 + a1*x + a2*pow2(x) + a3*pow3(x);
}

template <typename T, typename fp>
  T fn4(const fp x)
{
const T a0 = coeff<T>(a0_re, a0_im);
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
return a0 + a1*x + a2*pow2(x) + a3*pow3(x) + a4*pow4(x);
}

template <typename T, typename fp>
  T fn5(const fp x)
{
const T a0 = coeff<T>(a0_re, a0_im);
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
const T a5 = coeff<T>(a5_re, a5_im);
return a0 + a1*x + a2*pow2(x) + a3*pow3(x) + a4*pow4(x) + a5*pow5(x);
}

//**************************************

//
// 1st derivatives of test functions
//

template <typename T, typename fp>
  T partial_x_fn2(const fp x)
{
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
return a1 + 2.0*a2*x;
}

template <typename T, typename fp>
  T partial_x_fn3(const fp x)
{
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
return a1 + 2.0*a2*x + 3.0*a3*pow2(x);
}

template <typename T, typename fp>
  T partial_x_fn4(const fp x)
{
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
return a1 + 2.0*a2*x + 3.0*a3*pow2(x) + 4.0*a4*pow3(x);
}

template <typename T, typename fp>
  T partial_x_fn5(const fp x)
{
const T a1 = coeff<T>(a1_re, a1_im);
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
const T a5 = coeff<T>(a5_re, a5_im);
return a1 + 2.0*a2*x + 3.0*a3*pow2(x) + 4.0*a4*pow3(x) + 5.0*a5*pow4(x);
}

//**************************************

//
// 2nd derivatives of test functions
//

template <typename T, typename fp>
  T partial_xx_fn2(const fp /* x */)
{
const T a2 = coeff<T>(a2_re, a2_im);
return 2.0*a2;
}

template <typename T, typename fp>
  T partial_xx_fn3(const fp x)
{
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
return 2.0*a2 + 3.0*2.0*a3*x;
}

template <typename T, typename fp>
  T partial_xx_fn4(const fp x)
{
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
return 2.0*a2 + 3.0*2.0*a3*x + 4.0*3.0*a4*pow2(x);
}

template <typename T, typename fp>
  T partial_xx_fn5(const fp x)
{
const T a2 = coeff<T>(a2_re, a2_im);
const T a3 = coeff<T>(a3_re, a3_im);
const T a4 = coeff<T>(a4_re, a4_im);
const T a5 = coeff<T>(a5_re, a5_im);
return 2.0*a2 + 3.0*2.0*a3*x + 4.0*3.0*a4*pow2(x) + 5.0*4.0*a5*pow3(x);
}
	  }	// anonymous namespace


==> anc/smp-v8.10.23/src/util/test_fuzzy.cc <==
// test_fuzzy.cc -- test driver for fuzzy<fp> and fuzzy<double>
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_fuzzy.cc,v 1.4 2024/07/21 02:15:06 jonathan Exp $
//
/// main
///
/// real_tests
/// check_all
/// check_binary
/// check_unary
///
/// complex_tests
///
/// infinity_tests
//

#include <cassert>
#include <cstdlib>
#include <cstring>

#include <limits>
#include <complex>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_type;
using util::name_of_bool;
using util::fuzzy;

// prototypes for functions local to this file
namespace {
template <typename fp, typename itype>
  void real_tests();
template <typename fp, typename itype>
  void check_all(fp x, fp y,
		 char xy_relation,
		 bool unary_flag,
		 bool x_is_fuzzy_integer,
		 int fuzzy_floor_of_x,
		 int fuzzy_ceiling_of_x);
template <typename fp>
  void check_binary(fp x, fp y, char xy_relation);
template <typename fp, typename itype>
  void check_unary
	(fp x,		// remaining arguments are the correct results of...
	 bool x_is_fuzzy_integer,	// ... fuzzy<fp>::is_integer<itype>(x)
	 int fuzzy_floor_of_x,		// ... fuzzy<fp>::floor     <itype>(x)
	 int fuzzy_ceiling_of_x);	// ... fuzzy<fp>::ceiling   <itype>(x)

template <typename fp>
  void complex_tests();

template <typename fp>
  void infinity_tests();
	  }

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

int main(int argc, const char* const argv[])
{
real_tests   <double, int      >();
real_tests   <double, long long>();
complex_tests<double>();
infinity_tests<double>();

if ((argc == 2) && (std::strcmp(argv[1], "--error-operation") == 0))
	assert(util::fuzzy<double>::make_integer<int>(42.0+1.0e-10) == 42);

cout << "all ok!\n";
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
template <typename fp, typename itype>
  void real_tests()
{
cout << format("***** testing fuzzy<%s>: itype %s\n")
	% name_of_type<fp>() % name_of_type<itype>();

cout << "testing get/set tolerance\n";
const fp old_tolerance = fuzzy<fp>::tolerance();

fuzzy<fp>::set_tolerance(0.125);
assert(fuzzy<fp>::tolerance() == 0.125);

fuzzy<fp>::set_tolerance(old_tolerance);
const fp got_tolerance = fuzzy<fp>::tolerance();
assert(got_tolerance/old_tolerance > 1.0-1.0e-12);
assert(got_tolerance/old_tolerance < 1.0+1.0e-12);

	for (int ii = -10 ; ii <= +10 ; ++ii)
	{
	bool unary_flag = ((ii % 2) == 0);	// the "correct answers"
						// for the unary tests
						// assume f and d are integral

	const fp d = 0.5*fp(ii);
	int i = ii / 2;

	cout << format("testing %+-4g +/- various things...\n") % d;


	//                  x        y  relation  do unary  is_integer  floor  ceiling
	//                               (x,y)     tests?      (x)       (x)     (x)
	check_all<fp,itype>(d - 0.49 , d,   '<',   unary_flag,  false,     i-1,    i  );
	check_all<fp,itype>(d - 0.01 , d,   '<',   unary_flag,  false,     i-1,    i  );
	check_all<fp,itype>(d - 1e-6 , d,   '<',   unary_flag,  false,     i-1,    i  );
	check_all<fp,itype>(d - 1e-10, d,   '<',   unary_flag,  false,     i-1,    i  );
	// ... distinct floating point numbers, but within tolerance
	assert( d - 1e-14 != d );
	check_all<fp,itype>(d - 1e-14, d,   '=',   unary_flag,  true ,     i  ,    i  );
	check_all<fp,itype>(d        , d,   '=',   unary_flag,  true ,     i  ,    i  );
	// ... distinct floating point numbers, but within tolerance
	assert( d + 1e-14 != d );
	check_all<fp,itype>(d + 1e-14, d,   '=',   unary_flag,  true ,     i  ,    i  );
	check_all<fp,itype>(d + 1e-10, d,   '>',   unary_flag,  false,     i  ,    i+1);
	check_all<fp,itype>(d + 1e-6 , d,   '>',   unary_flag,  false,     i  ,    i+1);
	check_all<fp,itype>(d + 0.01 , d,   '>',   unary_flag,  false,     i  ,    i+1);
	check_all<fp,itype>(d + 0.49 , d,   '>',   unary_flag,  false,     i  ,    i+1);

	const fp dd(ii);

	cout << format("   testing make_integer<%s>(%.16f +/- various things\n")
		% name_of_type<itype>() % dd;
	assert((fuzzy<fp>::template
			   make_integer<itype>(dd          ) == ii));
	assert((fuzzy<fp>::template
			   make_integer<itype>(dd + 1.0e-14) == ii));
	assert((fuzzy<fp>::template
			   make_integer<itype>(dd - 1.0e-14) == ii));

	cout << format("testing fuzzy intervals [%.16f, %.16f]...\n")
		% dd % (dd+5.0);
	assert(!fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd-1.0e-6 ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd-1.0e-14));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd        ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd+1.0e-14));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd+1.0e-6 ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd+1.0    ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd+5.0    ));
	assert(!fuzzy<fp>::fp_interval_contains_point(dd, dd+5.0, dd+5.00001));

	cout << format("testing fuzzy intervals [%.16f, %.16f]...\n")
		% (dd-5.0) % dd;
	assert(!fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd-5.001  ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd-5.0    ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd-0.25   ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd        ));
	assert( fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd+1.0e-14));
	assert(!fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd+1.0e-6 ));
	assert(!fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd+1.0    ));
	assert(!fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd+5.0    ));
	assert(!fuzzy<fp>::fp_interval_contains_point(dd-5.0, dd, dd+5.00001));

	cout << "\n";
	}
}
	  }

//******************************************************************************

//
// This function template is a driver to do all the tests for a single
// argument or pair of arguments.  It calls  check_binary<fp>()  to do the
// binary-function tests, and optionally calls  check_unary<fp>()  to do the
// unary-function tests.
//
namespace {
template <typename fp, typename itype>
  void check_all(fp x, fp y,
		 char xy_relation,
		 bool unary_flag,
		 bool x_is_fuzzy_integer,
		 int fuzzy_floor_of_x,
		 int fuzzy_ceiling_of_x)
{
cout << format("   testing %s %s: x=%.15f y=%.15f\n")
	% name_of_type<fp>()
	% (unary_flag ? "op(x,y) + op(x)" : "op(x,y) only   ")
	% x % y;

check_binary<fp>
	    (x, y, xy_relation);

if (unary_flag)
	check_unary<fp, itype>
		   (x,
		    x_is_fuzzy_integer,
		    fuzzy_floor_of_x, fuzzy_ceiling_of_x);
}
	  }

//*****************************************************************************

//
// This function tests the binary relations
//	fuzzy<fp>::EQ()
//	fuzzy<fp>::NE()
//	fuzzy<fp>::LT()
//	fuzzy<fp>::GT()
//	fuzzy<fp>::LE()
//	fuzzy<fp>::GE()
// for a single argument.
//
// The  xy_relation  argument must be one of '<', '=', or '>', indicating
// the desired fuzzy relationship between the two arguments.  The function
// infers the correct values of the binary functions from this.
//
namespace {
template <typename fp>
  void check_binary(fp x, fp y, char xy_relation)
{
//
// basic properties which should always hold
//

// trichotomy
assert( fuzzy<fp>::LT(x,y) + fuzzy<fp>::EQ(x,y) + fuzzy<fp>::GT(x,y) == 1 );

// consistency of EQ() with NE()
assert( fuzzy<fp>::NE(x,y) == ! fuzzy<fp>::EQ(x,y) );

// consistency of LE() with LT() and EQ(), GE() with GT() and EQ()
assert( fuzzy<fp>::LE(x,y) == (fuzzy<fp>::LT(x,y) || fuzzy<fp>::EQ(x,y)) );
assert( fuzzy<fp>::GE(x,y) == (fuzzy<fp>::GT(x,y) || fuzzy<fp>::EQ(x,y)) );


//
// now check desired ordering relation
// ... by virtue of the previous tests, we need only check LT(), EQ(), and GT()
// ... in fact, by virtue of trichotomy (already tested), we really
//     only need to assert() the true one for each case, but the slight
//     redundancy of checking all of them seems nicer in this context
//
switch	(xy_relation)
	{
case '<':
	assert( fuzzy<fp>::LT(x,y) == true  );
	assert( fuzzy<fp>::EQ(x,y) == false );
	assert( fuzzy<fp>::GT(x,y) == false );
	break;
case '=':
	assert( fuzzy<fp>::LT(x,y) == false );
	assert( fuzzy<fp>::EQ(x,y) == true  );
	assert( fuzzy<fp>::GT(x,y) == false );
	break;
case '>':
	assert( fuzzy<fp>::LT(x,y) == false );
	assert( fuzzy<fp>::EQ(x,y) == false );
	assert( fuzzy<fp>::GT(x,y) == true  );
	break;
default:
	cerr << format(
"***** check_binary<fp>: bad xy_relation=(int)'%c'\n"
"                      (this should never happen!)\n"
		      )
		% int(xy_relation);
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}
	  }

//*****************************************************************************

//
// This function template tests the unary functions
//	fuzzy<fp>::is_integer       ()
//	fuzzy<fp>::floor     <itype>()
//	fuzzy<fp>::ceiling   <itype>()
// for a single argument.
//
namespace {
template <typename fp, typename itype>
  void check_unary
	(fp x,		// remaining arguments are the correct results of...
	 bool x_is_fuzzy_integer,	// ... fuzzy<fp>::is_integer<itype>(x)
	 int fuzzy_floor_of_x,		// ... fuzzy<fp>::floor     <itype>(x)
	 int fuzzy_ceiling_of_x)	// ... fuzzy<fp>::ceiling   <itype>(x)
{
assert( fuzzy<double>::is_integer       (x) == x_is_fuzzy_integer );

assert( fuzzy<fp>::template
		   floor     <itype>(x) == fuzzy_floor_of_x   );
assert( fuzzy<fp>::template
		   ceiling   <itype>(x) == fuzzy_ceiling_of_x );
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests EQ() and NE() for complex numbers, assuming that
// the real tests are all ok.
//
namespace {
template <typename fp>
  void complex_tests()
{
cout << format("checking equality/inequality predicates for std::complex<%s>\n")
	% name_of_type<fp>();

const std::complex<fp> x(42.0, 69.0);
const std::complex<fp> I(0.0, 1.0);
assert(  util::fuzzy<fp>::EQ(x, x));

assert(  util::fuzzy<fp>::EQ(x, x + 1.0e-12  ));
assert(  util::fuzzy<fp>::EQ(x, x - 1.0e-12  ));
assert(! util::fuzzy<fp>::EQ(x, x + 1.0e-8   ));
assert(! util::fuzzy<fp>::EQ(x, x - 1.0e-8   ));

assert(  util::fuzzy<fp>::EQ(x, x + 1.0e-12*I));
assert(  util::fuzzy<fp>::EQ(x, x - 1.0e-12*I));
assert(! util::fuzzy<fp>::EQ(x, x + 1.0e-8 *I));
assert(! util::fuzzy<fp>::EQ(x, x - 1.0e-8 *I));

cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests the fuzzy functions when one/both argument are
// util::numeric_constants<fp>::infinity().
namespace {
template <typename fp>
  void infinity_tests()
{
const fp infinity = util::numeric_constants<fp>::infinity();
cout << format("checking infinity (= %g)\n") % infinity;

assert(  fuzzy<fp>::EQ(infinity, infinity));
assert(! fuzzy<fp>::NE(infinity, infinity));
assert(! fuzzy<fp>::LT(infinity, infinity));
assert(  fuzzy<fp>::LE(infinity, infinity));
assert(  fuzzy<fp>::GE(infinity, infinity));
assert(! fuzzy<fp>::GT(infinity, infinity));

assert(  fuzzy<fp>::EQ(-infinity, -infinity));
assert(! fuzzy<fp>::NE(-infinity, -infinity));
assert(! fuzzy<fp>::LT(-infinity, -infinity));
assert(  fuzzy<fp>::LE(-infinity, -infinity));
assert(  fuzzy<fp>::GE(-infinity, -infinity));
assert(! fuzzy<fp>::GT(-infinity, -infinity));

assert(! fuzzy<fp>::EQ(infinity, -infinity));
assert(  fuzzy<fp>::NE(infinity, -infinity));
assert(! fuzzy<fp>::LT(infinity, -infinity));
assert(! fuzzy<fp>::LE(infinity, -infinity));
assert(  fuzzy<fp>::GE(infinity, -infinity));
assert(  fuzzy<fp>::GT(infinity, -infinity));

assert(! fuzzy<fp>::EQ(42.25, +infinity));
assert(  fuzzy<fp>::NE(42.25, +infinity));
assert(  fuzzy<fp>::LT(42.25, +infinity));
assert(  fuzzy<fp>::LE(42.25, +infinity));
assert(! fuzzy<fp>::GE(42.25, +infinity));
assert(! fuzzy<fp>::GT(42.25, +infinity));

assert(! fuzzy<fp>::EQ(-42.25, +infinity));
assert(  fuzzy<fp>::NE(-42.25, +infinity));
assert(  fuzzy<fp>::LT(-42.25, +infinity));
assert(  fuzzy<fp>::LE(-42.25, +infinity));
assert(! fuzzy<fp>::GE(-42.25, +infinity));
assert(! fuzzy<fp>::GT(-42.25, +infinity));

assert(! fuzzy<fp>::EQ(-infinity, -42.25));
assert(  fuzzy<fp>::NE(-infinity, -42.25));
assert(  fuzzy<fp>::LT(-infinity, -42.25));
assert(  fuzzy<fp>::LE(-infinity, -42.25));
assert(! fuzzy<fp>::GE(-infinity, -42.25));
assert(! fuzzy<fp>::GT(-infinity, -42.25));

cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/util/test_gridfn.cc <==
// test_gridfn -- test driver for  gridfn<T>  and  gridfn_fns::
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_gridfn.cc,v 1.21 2025/12/29 07:12:12 jonathan Exp $
//
// main
/// do_tests
/// test_basic
/// test_storage_layout
/// test_assigning_values
/// test_norms_real
/// test_norms_complex
/// test_extrapolate
/// test_gridfn_copy_and_arithmetic
//
/// change_i
/// fn(int)
//

#include <cassert>
#include <cstring>
#include <cmath>

#include <utility>
#include <algorithm>			// std::abs
#ifdef COMPLEX_GRIDFNS
  #include <complex>
#endif
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "two_intervals.hh"
#include "linear_map.hh"
#include "gridfn.hh"
#include "gridfn_fns.hh"
#include "random_polynomial.hh"

using std::hypot;
using std::sqrt;

using std::cout;
using boost::format;

using util::name_of_bool;
using util::name_of_type;
using util::gridfn;
using util::fuzzy;
using util::pow2;
using util::average;
using util::interval;
using util::empty_interval;
using util::two_intervals;

// prototypes
namespace {
template <typename T, typename U, typename fp>
  void do_tests();
template <typename T> void test_basic();
template <typename T> void test_storage_layout(const gridfn<T>& A);
template <typename T> void test_assigning_values(gridfn<T>& A);

template <typename fp> void test_norms_real();
template <typename fp> void test_norms_complex();

template <typename T, typename fp> void test_extrapolate();
template <typename T, typename U, typename fp> void test_gridfn_copy_and_arithmetic();

int change_i(int i);

template <typename T>          T fn                        (int i);
template <>              double  fn<              double  >(int i);
#ifdef COMPLEX_GRIDFNS
template <> std::complex<double> fn<std::complex<double>>(int i);
#endif
	  }

//*****************************************************************************
//*****************************************************************************
//*****************************************************************************

int main()
{
do_tests<             double ,              double , double>();

#ifdef COMPLEX_GRIDFNS
do_tests<std::complex<double>,              double , double>();
do_tests<std::complex<double>, std::complex<double>, double>();
#endif

cout << "all ok!\n";
}

//******************************************************************************

//
// this function is a test driver for  gridfn<T>
//
namespace {
template <typename T, typename U, typename fp>
  void do_tests()
{
cout << format("***** testing gridfn<T=%s> (scalar=%s, fp=%s)\n")
	% util::name_of_type<T>() % util::name_of_type<U>()
	% util::name_of_type<fp>();

test_basic<T>();

// now that we know the array bounds are ok,
// other test functions can safely use them...
  {
gridfn<T> gf(100, 115, "test_gf");
test_storage_layout  (gf);
test_assigning_values(gf);
  }

test_norms_real   <fp>();
#ifdef COMPLEX_GRIDFNS
test_norms_complex<fp>();
#endif

test_extrapolate      <T,    fp>();
test_gridfn_copy_and_arithmetic<T, U, fp>();

}
	  }

//******************************************************************************

//
// this function is a test driver for  gridfn<T>
//
namespace {
template <typename T>
  void test_basic()
{
cout << "checking basic metadata\n";

const int min1_i = 42;	const int max1_i = 69;
cout << format("constructing gridfn<%s>(interval i=[%d,%d])\n")
	% util::name_of_type<T>() % min1_i % max1_i;
interval I1(min1_i,max1_i);
gridfn<T> gf(I1, "test_gf");

cout << "checking array bounds\n";
assert(gf.min_i() == min1_i);
assert(gf.max_i() == max1_i);
assert(gf.N_i() == util::how_many_in_range(min1_i,max1_i));

cout << "checking array index region/intervals\n";
assert(gf.i_interval() == I1);

cout << "checking name\n";
cout << format("   gridfn name is \"%s\"\n") % gf.name();
assert(gf.name() == "test_gf");
}
	  }

//******************************************************************************

//
// This function checks that a gridfn has contiguous row-major
// storage layout.
//
namespace {
template <typename T>
  void test_storage_layout(const gridfn<T>& A)
{
cout << "checking contiguous row-major storage\n";

int sub = 0;
const T *const Amin_ptr = &A(A.min_i());

	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	cout << format("   checking that A(%d) is at subscript [%d]\n")
		% i % sub;
	assert( &A(i) == &Amin_ptr[sub] );
	++sub;
	}
}
	  }

//******************************************************************************

//
// This function tests assigning values to a gridfn, and verifies
// that when a given point is assigned, no other points change.
//
namespace {
template <typename T>
  void test_assigning_values(gridfn<T>& A)
{
cout << "assigning values\n";
	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	const T value = fn<T>(i);
	cout << format("   assigning A(%d) = %g\n") % i % value;
	A(i) = value;
	}

cout << "   checking which things change when we assign an gridfn element\n";
	for (int i = A.min_i() ; i <= A.max_i() ; ++i)
	{
	assert(A.is_valid_i(i));
	const T change_value = fn<T>(change_i(i));
	cout << format("      changing A(%d) to %g\n") % i % change_value;
	const T save_Ai = A(i);
	A(i) = change_value;

		for (int ii = A.min_i() ; ii <= A.max_i() ; ++ii)
		{
		if (ii == i)
			{
			cout << format("         checking that A(%d) changed to %g\n")
				% ii % change_value;
			assert(A(ii) == change_value);
			}
		   else {
			cout << format("         checking that A(%d) didn't change\n")
				% ii;
			assert(A(ii) == fn<T>(ii));
			}
		}
	A(i) = save_Ai;
	}
}
	  }

//******************************************************************************

//
// This function tests /gridfn_fns::{RMS,infinity}_norm()/ for real gridfns.
//
namespace {
template <typename fp>
  void test_norms_real()
{
cout << format("testing util::gridfn_fns::{RHS,infinity}_norm<%s>()\n")
	% util::name_of_type<fp>();

util::gridfn<fp> X(interval(0,10), "X");
util::gridfn<fp> Y(interval(0,10), "Y");

X(1) =  3.14;	Y(1) =  2.71;
X(2) = -1.59;	Y(2) = -8.28;
X(3) =  2.65;	Y(3) = -2.84;
X(4) = -2.27;	Y(4) = -1.11;

  {
cout << "   testing gridfn norms of 4-element gridfns on a single interval\n";
interval I(1,4);
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(I,X), 3.14));
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(I,Y), 8.28));

const fp Xrms1234
	= sqrt(
	    average(
		     pow2(std::abs(X(1))), pow2(std::abs(X(2))),
		     pow2(std::abs(X(3))), pow2(std::abs(X(4)))
		   )
	      );
assert(fuzzy<fp>::EQ(util::gridfn_fns::RMS_norm(I, X), Xrms1234));
  }

  {
cout << "   testing gridfn norms of real gridfns on a pair of intervals\n";
cout << "      (elements 1,3,4)\n";
const two_intervals II(interval(1,1), interval(3,4));
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(II, X), 3.14));
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(II, Y), 2.84));
const fp Xrms134
	= sqrt(
	    average(
		     pow2(std::abs(X(1))),
		     pow2(std::abs(X(3))), pow2(std::abs(X(4)))
		   )
	      );
assert(fuzzy<fp>::EQ(util::gridfn_fns::RMS_norm(II, X), Xrms134));
  }

cout << "all ok!\n";
}
	  }

//******************************************************************************

#ifdef COMPLEX_GRIDFNS
//
// This function tests /gridfn_fns::{RMS,infinity}_norm()/ for complex gridfns.
//
namespace {
template <typename fp>
  void test_norms_complex()
{
typedef std::complex<fp> field;

cout << format("testing util::gridfn_fns::{RHS,infinity}_norm<%s>()\n")
	% util::name_of_type<field>();

util::gridfn<field> X(interval(-1,8), "X");
util::gridfn<field> Y(interval(-1,8), "Y");

X(1) = field( 3.14, -2.718);		const fp X1_abs = hypot(3.14, 2.718);
X(2) = field(-2.64,  1.23);		const fp X2_abs = hypot(2.64, 1.23 );
X(3) = field(-1.64, -1.33);		const fp X3_abs = hypot(1.64, 1.33 );
X(4) = field( 2.54,  0.77);		const fp X4_abs = hypot(2.54, 0.77 );

Y(1) = field(-2.26,  3.82);		const fp Y1_abs = hypot(2.26, 3.82 );
Y(2) = field( 0.57, -1.69);		const fp Y2_abs = hypot(0.57, 1.69 );
Y(3) = field( 1.27,  5.14);		const fp Y3_abs = hypot(1.27, 5.14 );
Y(4) = field(-6.02,  3.77);		const fp Y4_abs = hypot(6.02, 3.77 );

  {
cout << "   testing norms of complex gridfns on a single interval\n";
interval I(2,4);
const fp X_infnorm = util::max(X2_abs, X3_abs, X4_abs);
const fp Y_infnorm = util::max(Y2_abs, Y3_abs, Y4_abs);
const fp X_RMSnorm
	= sqrt(
	    average(
				      pow2(std::abs(X(2))),
		pow2(std::abs(X(3))), pow2(std::abs(X(4)))
		   )
	      );
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(I,X), X_infnorm));
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(I,Y), Y_infnorm));
assert(fuzzy<fp>::EQ(util::gridfn_fns::RMS_norm(I,X), X_RMSnorm));
  }

  {
cout << "   testing gridfn norms of complex gridfns on a pair of intervals\n";
cout << "      (elements 1,2,4)\n";
const two_intervals II(interval(1,2), interval(4,4));
const fp Xinf124 = util::max(X1_abs, X2_abs, X4_abs);
const fp Yinf124 = util::max(Y1_abs, Y2_abs, Y4_abs);
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(II, X), Xinf124));
assert(fuzzy<fp>::EQ(util::gridfn_fns::infinity_norm(II, Y), Yinf124));
const fp Yrms124
	= sqrt(
	    average(
		     pow2(std::abs(Y(1))), pow2(std::abs(Y(2))),
					   pow2(std::abs(Y(4)))
		   )
	      );
assert(fuzzy<fp>::EQ(util::gridfn_fns::RMS_norm(II, Y), Yrms124));
  }

cout << "all ok!\n";
}
	  }
#endif	// COMPLEX_GRIDFNS

//******************************************************************************

//
// This function tests  gridfn_fns::extrapolate_gridfn() .
//
namespace {
template <typename T, typename fp>
  void test_extrapolate()
{
cout << format(
"-----------------------------------------------------------------------\n"
"testing util::gridfn_fns::extrapolate_gridfn<%s>() using fp=%s\n"
	      )
	% util::name_of_type<T>() % util::name_of_type<fp>();

const T sentinal = util::real_or_complex<T,fp>(-69.375, -42.25);
const int nominal_min_i = 20;
const int nominal_max_i = 50;
const int gz_width = 3;
const int ghosted_min_i = nominal_min_i - gz_width;
const int ghosted_max_i = nominal_max_i + gz_width;
interval nominal_interval(nominal_min_i, nominal_max_i);
interval ghosted_interval(ghosted_min_i, ghosted_max_i);
const fp x_scale = 4.0;
util::linear_map<fp> lm(ghosted_min_i,              ghosted_max_i,
			0.1*ghosted_min_i, 0.1, 0.1*ghosted_max_i);
util::gridfn<T> gf(ghosted_min_i, ghosted_max_i, "gf");

cout << format("nominal_interval=%s\n") % nominal_interval.describe_me();
cout << format("ghosted_interval=%s\n") % ghosted_interval.describe_me();
cout << format("test gridfn \"%s\" defined on %s\n")
	% gf.name() % gf.i_interval().describe_me();

	for (int order = 0 ; order <= 5 ; ++order)
	{
	    for (int width = 1 ; width <= gz_width ; ++width)
	    {
		for (int kk = 0 ; kk <= 1 ; ++kk)
		{
		const bool        end_is_max = (kk == 0);
		const char* const end_name = end_is_max ? "max" : "min";
		const int         end_sign = end_is_max ? +1 : -1;
		const int outermost_nominal_i = end_is_max ? nominal_max_i
							   : nominal_min_i;

		cout << format(
"testing order=%d width=%d end=%s: end_sign=%d outermost_nominal_i=%d\n"
			      )
			% order % width % end_name
			% end_sign % outermost_nominal_i;

		util::random_polynomial_1D<T,fp> rp(order, x_scale);

		cout << format("   setting gridfn on %s\n")
			% gf.i_interval().describe_me();
		// set gf := sentinal in %s ghost zone, fn elsewhere
			for (int i = gf.min_i() ; i <= gf.max_i() ; ++i)
			{
			const fp x = lm.fp_of_int(i);
			const bool in_end = end_is_max ? (i > nominal_max_i)
						       : (i < nominal_min_i);
			gf(i) = in_end ? sentinal
				       : rp(x);
			cout << format("      i=%d x=%g in_end=%s")
				% i % x % name_of_bool(in_end)
			     << ": set gf(i) = " << gf(i) << "\n";
			}

		cout << format("   extrapolating into \"%s\" ghost zone\n")
			% end_name;
		util::gridfn_fns
		    ::extrapolate_gridfn(order, width,
					 gf,
					 outermost_nominal_i, end_sign);

		// verify the results
		cout << "   verifying...\n";
			for (int i = gf.min_i() ; i <= gf.max_i() ; ++i)
			{
			const fp x = lm.fp_of_int(i);
			const bool in_end = end_is_max ? (i > nominal_max_i)
						       : (i < nominal_min_i);
			const T should_be
			  = ( in_end
			      && (std::abs(i-outermost_nominal_i) > width) )
			    ? sentinal
			    : rp(x);
			cout << format("      i=%d x=%g in_end=%s")
				% i % x % name_of_bool(in_end)
			     << ": want " << should_be
			     << ", got " << gf(i) << "\n";
			assert(fuzzy<fp>::EQ(gf(i), should_be));
			}
		}
	    }
	}

cout << "extrapolation is ok!\n";
}
	  }

//******************************************************************************

//
// This function tests the gridfn-arithmetic function
//	gridfn_fns::copy()
//	gridfn_fns::aX()
//	gridfn_fns::aX_plus_bY()
//	gridfn_fns::aX_plus_bY_plus_cZ()
//
// T = datatype of gridfns (might be real or complex)
// U = datatype of scalars (often T, or maybe fp)
// fp = floating-point type
//
namespace {
template <typename T, typename U, typename fp>
  void test_gridfn_copy_and_arithmetic()
{
cout << format(
"testing gridfn_fns::{copy, aX, aX_plus_bY, aX_plus_bY_plus_cZ}<%s, %s>()\n"
	      )
	% util::name_of_type<T>() % util::name_of_type<U>();

const int min_i =  8;	const int max_i = 15;

cout << format("   constructing gridfns:  i=[%d,%d]\n") % min_i % max_i;
gridfn<T> src1(min_i,max_i, "src1");
gridfn<T> src2(min_i,max_i, "src2");
gridfn<T> src3(min_i,max_i, "src3");
gridfn<T> dst1(min_i,max_i, "dst1");
gridfn<T> dst2(min_i,max_i, "dst2");
gridfn<T> dst3(min_i,max_i, "dst3");
gridfn<T> dst4(min_i,max_i, "dst3");

const interval I(min_i+2, max_i-3);
cout << format("   region for arithmetic: i=[%d,%d]\n") % I.min_i() % I.max_i();

cout << "   assigning values\n";
	for (int i = min_i ; i <= max_i ; ++i)
	{
	src1(i) = fn<T>(          i );
	src2(i) = fn<T>(change_i( i));
	src3(i) = fn<T>(change_i(-i));
	dst1(i) = fn<T>(          i );
	dst2(i) = fn<T>(          i );
	dst3(i) = fn<T>(          i );
	dst4(i) = fn<T>(          i );
	}

const U a1 = util::real_or_complex<U,fp>(3.125 , -2.25 );
const U a2 = util::real_or_complex<U,fp>(-2.75 , -1.875);
const U a3 = util::real_or_complex<U,fp>(-1.375,  4.25 );
cout << "   doing gridfn_fns::{aX, aX_plus_bY, aX_plus_bY_plus_cZ, copy}()\n";
util::gridfn_fns::aX(I, a1,src1, dst1);
util::gridfn_fns::aX_plus_bY(I, a1,src1, a2,src2, dst2);
util::gridfn_fns::aX_plus_bY_plus_cZ(I, a1,src1, a2,src2, a3,src3, dst3);
util::gridfn_fns::copy(I, dst3, dst4);

cout << "   checking dst[1234] gridfns\n";
	for (int i = dst2.min_i() ; i <= dst2.max_i() ; ++i)
	{
	const T dst1_should_be = I.contains_point(i)
				 ? a1*src1(i)
				 : fn<T>(i);
	const T dst2_should_be = I.contains_point(i)
				 ? a1*src1(i) + a2*src2(i)
				 : fn<T>(i);
	const T dst3_should_be = I.contains_point(i)
				 ? a1*src1(i) + a2*src2(i) + a3*src3(i)
				 : fn<T>(i);
	const T dst4_should_be = I.contains_point(i)
				 ? dst3_should_be
				 : fn<T>(i);
	assert(dst1(i) == dst1_should_be);
	assert(dst2(i) == dst2_should_be);
	assert(dst3(i) == dst3_should_be);
	assert(dst4(i) == dst4_should_be);
	}
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
int change_i(int i)
{
return 14 - 7*i;
}
	  }

//******************************************************************************

namespace {
template <>              double  fn<              double  >(int i)
{
return 69.25 + 0.125*i;
}

#ifdef COMPLEX_GRIDFNS
template <> std::complex<double> fn<std::complex<double>>(int i)
{
return std::complex<double>(42.125 + 0.0625*i, 29.875 - 0.375*i);
}
#endif
	  }


==> anc/smp-v8.10.23/src/util/test_integral_weights.cc <==
// test_integral_weights.cc -- test driver for /integral_weights/ class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_integral_weights.cc,v 1.7 2026/03/16 05:19:22 jonathan Exp $
//
// main
///
/// test_weights_sum
/// test_linear
/// test_cubic
///
/// test_convergence
/// do_integral
//

#include <cassert>

#include <iostream>
#include <cmath>
#include <limits>
#include "boost/format.hpp"

#include "util.hh"
#include "integral_weights.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;
using util::pow2;
using util::pow3;
using util::pow4;

typedef double fp;

// prototypes
namespace {
void test_weights_sum(const fp width);
void test_linear();
void test_cubic();
void test_convergence();
fp do_integral(const int N_subintervals);
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main()
{
test_weights_sum(1.0);
test_weights_sum(1.5);
test_weights_sum(2.73);

test_linear();
test_cubic();
test_convergence();

cout << "*** all tests ok!\n";
return 0;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests that the /integral_weights<T>/ sum to the length
// of the integration interval.
//
namespace {
void test_weights_sum(const fp width)
{
cout << format(
"testing sum of /integral_weights<%s>/ weights\n"
"        for [A,B] width=%g\n"
	      )
	% util::name_of_type<fp>() % width;

	for (int N_subintervals = 1 ; N_subintervals <= 20 ; ++N_subintervals)
	{
	cout << format("   testing for N_subintervals=%d\n") % N_subintervals;
	util::integral_weights<fp> W(width, N_subintervals);
	cout << format("   ... N_points()=%d dx=%.15g\n")
		% W.N_points() % W.dx();

	assert(W.N_subintervals() == N_subintervals);
	assert(W.N_points()       == N_subintervals+1);
	assert(fuzzy<fp>::EQ(W.N_subintervals()*W.dx(), width));

	fp sum = 0.0;
		for (int i = 0 ; i <= N_subintervals ; ++i)
		{
		const fp w_i = W.weight(i);
		sum += w_i;
		cout << format("      i=%d w_i=%.15f\n") % i % w_i;
		}
	cout << format("   ==> sum(w_i) = %.15f\n") % sum;
	assert(fuzzy<fp>::EQ(sum, width));
	}
cout << "test ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests that we can "exactly" integrate a linear function
// (up to floating-point roundoff errors).  This should be true for both
// the trapezoid and Simpson's rules.
//
namespace {
void test_linear()
{
// integration range
const fp A = 11.0;
const fp B = 16.0;
const fp width = B-A;

// linear function
const fp a0 = -4.0;
const fp a1 =  1.125;

cout << format(
"testing integral of %.15g + %.15g*x over x=[%.15g,%.15g]\n"
	      )
	% a0 % a1 % A % B;
const fp true_integral = a0*(B-A) + a1 * 0.5*(pow2(B)-pow2(A));
cout << format("true integral = %.15g\n") % true_integral;

	for (int N_subintervals = 1 ; N_subintervals <= 20 ; ++N_subintervals)
	{
	cout << format("   testing for N_subintervals=%d\n") % N_subintervals;
	util::integral_weights<fp> W(width, N_subintervals);
	fp num_integral = 0.0;
		for (int i = 0 ; i <= N_subintervals ; ++i)
		{
		const fp xi = A + i*W.dx();
		const fp fn = a0 + a1*xi;
		num_integral += W.weight(i) * fn;
		}
	cout << format("   ==> num_integral=%.15g\n") % num_integral;
	assert(fuzzy<fp>::EQ(num_integral, true_integral));
	}
cout << "test ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests that we can "exactly" integrate a cubic polynomial
// (up to floating-point roundoff errors).  This should be true for Simpson's
// rule.
//
namespace {
void test_cubic()
{
// integration range
const fp A = 1.61;
const fp B = 2.87;
const fp width = B-A;

// cubic polynomial
const fp a0 = -3.82;
const fp a1 =  1.125;
const fp a2 =  2.643;
const fp a3 = -1.23;

cout << format(
"testing integral of %.15g + %.15g*x + %.15g*x^2 + %.15g*x^3\n"
"        over x=[%.15g,%.15g]\n"
	      )
	% a0 % a1 % a2 % a3
	% A % B;
const fp true_integral =               a0 *(     B -     A )
			 + (1.0/2.0) * a1 *(pow2(B)-pow2(A))
			 + (1.0/3.0) * a2 *(pow3(B)-pow3(A))
			 + (1.0/4.0) * a3 *(pow4(B)-pow4(A));
cout << format("true integral = %.15g\n") % true_integral;

	for (int N_subintervals = 8 ; N_subintervals <= 20 ; ++N_subintervals)
	{
	cout << format("   testing for N_subintervals=%d\n") % N_subintervals;
	util::integral_weights<fp> W(width, N_subintervals);
	fp num_integral = 0.0;
		for (int i = 0 ; i <= N_subintervals ; ++i)
		{
		const fp xi = A + i*W.dx();
		const fp fn = a0 + a1*xi + a2*pow2(xi) + a3*pow3(xi);
		num_integral += W.weight(i) * fn;
		}
	cout << format("   ==> num_integral=%.15g\n") % num_integral;
	assert(fuzzy<fp>::EQ(num_integral, true_integral));
	}
cout << "test ok\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests the convergence of the numerical integration
// for a trancendental function.
//
namespace {
void test_convergence()
{
cout << "testing convergence of numerical integral with N_intervals\n";
const fp epsilon = std::numeric_limits<fp>::epsilon();

const int N_intervals_min = 25;		// starting number of intervals

//
// Note upper bound in this next loop can't too big, or we'll loose
// all precision in the subtractions to compute /diff_lo_med/ and/or
// /diff_med_hi/.  So, the code tests whether these differences are
// too small and exits the loop if so.
//
int N_tests = 0;
	for (int N = N_intervals_min ; N <= 1000 ; N *= 2)
	{
	const int N_lo  =   N;
	const int N_med = 2*N;
	const int N_hi  = 4*N;
	cout << format("   testing for N_lo=%d N_med=%d N_hi=%d\n")
		% N_lo % N_med % N_hi;
	const fp integral_lo  = do_integral(N_lo );
	const fp integral_med = do_integral(N_med);
	const fp integral_hi  = do_integral(N_hi );
	cout << format("      integral_lo  = %.15g\n") % integral_lo;
	cout << format("      integral_med = %.15g\n") % integral_med;
	cout << format("      integral_hi  = %.15g\n") % integral_hi;
	const fp diff_lo_med = integral_lo  - integral_med;
	const fp diff_med_hi = integral_med - integral_hi ;
	const fp diff_error_scale = epsilon * std::abs(integral_hi);
	cout << format("      ==> diff_lo_med = %.3e (relative diff %.3e*epsilon\n")
		% diff_lo_med % (diff_lo_med/diff_error_scale);
	cout << format("          diff_med_hi = %.3e (relative diff %.3e*epsilon\n")
		% diff_med_hi % (diff_med_hi/diff_error_scale);
	if (    (std::abs(diff_lo_med) < 16.0*30.0*diff_error_scale)
	     || (std::abs(diff_med_hi) <      30.0*diff_error_scale) )
		{
		cout << "      ==> differences too small to compare ==> exiting tests\n";
		break;					// *** loop control ***
		}
	const fp ratio = diff_lo_med / diff_med_hi;
	cout << format("          ratio (lo-med)/(med-hi) = %.15g\n") % ratio;

	if (N >= 100)
		{
		cout << "      ... checking that ratio is ~16\n";
		++N_tests;
		assert(ratio >= 12.0);
		assert(ratio <= 20.0);
		}
	}

assert(N_tests >= 2);

cout << format("test ok (checked ratio for %d lo/med/hi tuples)\n") % N_tests;
cout << "\n";
}
	  }

//******************************************************************************

//
// This function numerically integrates a (trancendental) test function
// using a specified number of subintervals.
//
namespace {
fp do_integral(const int N_subintervals)
{
const fp A = 2.34;
const fp B = 7.89;
const fp width = B-A;
util::integral_weights<fp> W(width, N_subintervals);

fp num_integral = 0.0;
	for (int i = 0 ; i <= N_subintervals ; ++i)
	{
	const fp xi = A + i*W.dx();
	const fp fn = std::exp(std::cos(xi));
	num_integral += W.weight(i) * fn;
	}
return num_integral;
}
	  }


==> anc/smp-v8.10.23/src/util/test_interval.cc <==
// test_interval.cc -- test driver for /interval/
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_interval.cc,v 1.20 2026/04/22 22:06:30 jonathan Exp $
//
// main
/// test_describe_me
/// test_membership
/// test_clamp
/// test_equality
/// test_assignment
/// test_widen_at_ends_int
/// test_widen_at_ends_fp
/// test_quantize_endpoints
/// test_is_contained_in
/// test_are_congiguous
/// test_intersection_union_difference
/// test_widen_by_contiguous_point
/// test_union_convex_hull3
//

#include <cassert>
#include <cstring>
#include <cmath>

#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "two_intervals.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;
using util::interval;
using util::empty_interval;
using util::linear_map;
using util::two_intervals;

// prototypes
namespace {
void test_describe_me                  (const bool /* verbose_flag */);
void test_membership                   (const bool    verbose_flag   );
void test_clamp                        (const bool /* verbose_flag */);
void test_widen_at_ends_int            (const bool /* verbose_flag */);
void test_widen_at_ends_fp             (const bool /* verbose_flag */);
void test_quantize_endpoints           (const bool /* verbose_flag */);
void test_equality                     (const bool    verbose_flag   );
void test_assignment                   (const bool /* verbose_flag */);
void test_is_contained_in              (const bool    verbose_flag   );
void test_are_contiguous               (const bool    verbose_flag   );
void test_intersection_union_difference(const bool    verbose_flag   );
void test_widen_by_contiguous_point    (const bool /* verbose_flag */);
void test_union_convex_hull3           (const bool    verbose_flag   );
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const usage_msg =
"usage:\n"
"  test_interval  [ --verbose ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

bool verbose_flag = false;
	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::strcmp(argv[ap], "--verbose") == 0)
		verbose_flag = true;
	else	{
		cerr << usage_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

cout << "testing empty_interval()\n";
assert(empty_interval().is_empty());

test_describe_me                  (verbose_flag);
test_membership                   (verbose_flag);
test_clamp                        (verbose_flag);
test_equality                     (verbose_flag);
test_assignment                   (verbose_flag);
test_widen_at_ends_int            (verbose_flag);
test_widen_at_ends_fp             (verbose_flag);
test_quantize_endpoints           (verbose_flag);
test_is_contained_in              (verbose_flag);
test_are_contiguous               (verbose_flag);
test_intersection_union_difference(verbose_flag);
test_widen_by_contiguous_point    (verbose_flag);
test_union_convex_hull3           (verbose_flag);

cout << "all ok!\n";
}

//******************************************************************************

//
// test /describe_me()/
//
namespace {
void test_describe_me(const bool /* verbose_flag */)
{
linear_map<double> lm(0, 10, 0.0, 0.1, 1.0);

cout << "testing empty_interval().describe_me()\n";
assert(empty_interval().describe_me() == "(empty)");
assert(empty_interval().describe_me(lm) == "(empty)");
assert(empty_interval().describe_me(lm, 1) == "(empty)");
assert(empty_interval().describe_me(lm, 4) == "(empty)");

cout << "testing nonempty interval.describe_me()\n";
assert(interval(-3,8).describe_me() == "[-3,8]");
assert(interval(-3,8).describe_me(lm) == "i=[-3,8] rstar=[-0.3(0.1)0.8]");

cout << "testing nonempty arithmetic-progression-in-interval.describe_me()\n";
assert(
  interval(-2,6).describe_me(lm, 2) == "i=[-2(2)6] rstar=[-0.2(0.2)0.6]"
      );
}
	  }

//******************************************************************************

//
// test basic membership & how-many-points predicates
//
namespace {
void test_membership(const bool verbose_flag)
{
const int min = 30;
const int max = 50;
const int extra = 5;

cout << "testing interval membership and empty/nonempty/N_points fns\n";

int count = 0;
int count_empty = 0;
int count_nonempty = 0;
	for (int i = min ; i <= max ; ++i)
	{
	for (int j = min ; j <= max ; ++j)
	{
	++count;
	if (verbose_flag)
		cout << format("testing interval [%d,%d]\n") % i % j;

	interval I(i,j);

	if (j >= i)
		{
		// interval should be non-empty
		++count_nonempty;
		assert(  I.is_nonempty());
		assert(! I.is_empty());

		assert(I.min_i() == i);
		assert(I.max_i() == j);
		assert(I.N_points() == util::how_many_in_range(i,j));
		assert(I.N_zones() == I.N_points() - 1);
		assert(I.length() == I.N_zones());

			for (int k = min-extra ; k <= min+extra ; ++k)
			{
			assert(
			  I.contains_point(k) == ((k >= i) && (k <= j))
			      );
			}

			for (int k1 = 0 ; k1 <= extra ; ++k1)
			{
			for (int k2 = 0 ; k2 <= extra ; ++k2)
			{
			const interval I2(I.widen_at_ends(k1,k2));
			assert(I2 == interval(i-k1, j+k2));
			}
			}
		}
	   else {
		// interval should be empty
		++count_empty;
		assert(I.is_empty());
		assert(! I.is_nonempty());

		assert(I.min_i() == i);
		assert(I.max_i() == i-1);
		assert(I.N_points() == 0);

			for (int k = min-extra ; k <= min+extra ; ++k)
			{
			assert(! I.contains_point(k));
			}
		}
	}
	}

cout << format("   tested %d intervals (%d empty, %d nonempty)\n")
	% count % count_empty % count_nonempty;
}
	  }

//******************************************************************************

//
// test interval::clamp
//
namespace {
void test_clamp(const bool /* verbose_flag */)
{
cout << "testing interval::clamp()\n";

const int min = 10;
const int max = 20;
const int max_delta = 5;

interval I(min, max);
assert(I.min_i() == min);
assert(I.max_i() == max);

	for (int i = I.min_i() ; i <= I.max_i() ; ++i)
	{
	assert(I.clamp(i) == i);
	assert(I.clamp(i-100) == min);
	assert(I.clamp(i+200) == max);
	}

	for (int delta = 1 ; delta <= max_delta ; ++delta)
	{
	assert(I.clamp(min - delta) == min);
	assert(I.clamp(max + delta) == max);
	const int big = 1 << delta;
	assert(big > 0);
	assert(I.clamp(min - big) == min);
	assert(I.clamp(max + big) == max);
	}
}
	  }

//******************************************************************************

//
// test interval equality
//
namespace {
void test_equality(const bool verbose_flag)
{
const int overall_min = 30;
const int overall_max = 40;
const int extra = 5;

cout << "testing interval::operator==() and operator!=()\n";

int count_pairs = 0;
int count_equal = 0;

    for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
    {
    for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
    {
    interval X(Xmin,Xmax);

	for (int Ymin = overall_min ; Ymin <= overall_max ; ++Ymin)
	{
	for (int Ymax = overall_min ; Ymax <= overall_max ; ++Ymax)
	{
	interval Y(Ymin,Ymax);
	const bool XeqY = (X == Y);
	assert((X != Y) == !XeqY);

	++count_pairs;
	if (XeqY)
		++count_equal;

	if (verbose_flag)
		cout << format("X=[%d,%d] Y=[%d,%d] XeqY=%s\n")
			% X.min_i() % X.max_i()
			% Y.min_i() % Y.max_i()
			% name_of_bool(XeqY);

	bool found_diff = false;
		for (int x = overall_min-extra ; x <= overall_max+extra ; ++x)
		{
		if (X.contains_point(x) != Y.contains_point(x))
			found_diff = true;
		}
	assert(found_diff == (X != Y));
	}
	}

    }
    }

cout << format("   tested %d pairs of intervals (%d equal)\n")
	% count_pairs % count_equal;
}
	  }

//******************************************************************************

//
// test  interval::operator=  (uses operator== )
//
namespace {
void test_assignment(const bool /* verbose_flag */)
{
cout << "testing interval::operator=()\n";
interval X(10, 50);
interval Y = X;
assert(X == interval(10, 50));
assert(Y == interval(10, 50));
assert(X == Y);

interval Z(20, 30);
Y = Z;
assert(Y == interval(20, 30));
assert(Z == interval(20, 30));
assert(Y == Z);

X = interval(100, 99);
assert(X.is_empty());
}
	  }

//******************************************************************************

//
// test interval::widen_at_ends(int,int)
//
namespace {
void test_widen_at_ends_int(const bool /* verbose_flag */)
{
cout << "testing interval::widen_at_ends(int,int)\n";

interval I(10, 20);
assert(I.widen_at_ends(0,0) == I);

assert(I.widen_at_ends( 0, 1) == interval(10,21));
assert(I.widen_at_ends( 0, 2) == interval(10,22));
assert(I.widen_at_ends( 0, 3) == interval(10,23));
assert(I.widen_at_ends( 0,-1) == interval(10,19));

assert(I.widen_at_ends( 1, 1) == interval( 9,21));
assert(I.widen_at_ends( 1, 2) == interval( 9,22));
assert(I.widen_at_ends( 1, 3) == interval( 9,23));
assert(I.widen_at_ends( 1,-1) == interval( 9,19));

assert(I.widen_at_ends( 2, 1) == interval( 8,21));
assert(I.widen_at_ends( 2, 2) == interval( 8,22));
assert(I.widen_at_ends( 2, 3) == interval( 8,23));
assert(I.widen_at_ends( 2,-1) == interval( 8,19));

assert(I.widen_at_ends(-2, 1) == interval(12,21));
assert(I.widen_at_ends(-2, 2) == interval(12,22));
assert(I.widen_at_ends(-2, 3) == interval(12,23));
assert(I.widen_at_ends(-2,-1) == interval(12,19));

cout << "/interval::widen_at_ends(int,int)/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test interval::widen_at_ends(linear_map, fp,fp)
//
namespace {
void test_widen_at_ends_fp(const bool /* verbose_flag */)
{
cout << "testing interval::widen_at_ends(linear_map, fp,fp)\n";

  {
linear_map lm(0, 100, 0.0, 0.1, 10.0);

interval I(30, 50);
assert(I.widen_at_ends(lm, 0.0, 0.0) == I);
  }

  {
linear_map lm(0, 20, 0.0, 0.1, 2.0);	// same mapping but now
						// interval endpoints are
						// out of range
interval I(30, 50);
assert(I.widen_at_ends(lm, 0.0, 0.3) == interval(30, 53));
assert(I.widen_at_ends(lm, 0.6, 0.3) == interval(24, 53));
assert(I.widen_at_ends(lm,-0.2, 0.0) == interval(32, 50));
assert(I.widen_at_ends(lm,-0.2,-0.1) == interval(32, 49));
  }

cout << "/interval::widen_at_ends(linear_map, fp,fp)/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test interval::quantize_endpoints()
//
namespace {
void test_quantize_endpoints(const bool verbose_flag)
{
cout << "testing interval::quantize_endpoints()\n";

linear_map lm(0, 100, 0.0, 0.1, 10.0);
linear_map lm2(100, 200, 10.0, 0.1, 20.0);    // same mapping,
						    // but now test intervals
						    // are out of range
const double quantum = 0.5;

  {
interval I(30, 50);
assert(
  I.quantize_endpoints(lm, quantum,
		       interval::quantize_by_rounding_to_nearest)
  ==
  I
      );
assert(
  I.quantize_endpoints(lm, quantum, interval::quantize_by_rounding_in)
  ==
  I
      );
assert(
  I.quantize_endpoints(lm, quantum, interval::quantize_by_rounding_out)
  ==
  I
      );
  }

  {
interval I(28, 48);
assert(
  I.quantize_endpoints(lm, quantum, interval::quantize_by_rounding_to_nearest)
  ==
  interval(30,50)
      );
assert(
  I.quantize_endpoints(lm, quantum, interval::quantize_by_rounding_in)
  ==
  interval(30,45)
      );
assert(
  I.quantize_endpoints(lm, quantum, interval::quantize_by_rounding_out)
  ==
  interval(25,50)
      );
  }

interval Istart(30, 50);
cout << format(
"   further tests of /interval::quantize_endpoints()/\n"
"      starting interval: %s\n"
"      quantizing endpoints to integer multiples of %g\n"
"      using /interval::quantize_by_rounding_to_nearest/\n"
	      )
	% Istart.describe_me()
	% quantum;
    for (int di_min = -2 ; di_min <= +2 ; ++di_min)
    {
	for (int di_max = -2 ; di_max <= +2 ; ++di_max)
	{
	interval I(30+di_min, 50+di_max);
	interval QI = I.quantize_endpoints(lm, quantum,
					   interval
					     ::quantize_by_rounding_to_nearest);
	if (verbose_flag)
		{
		cout << format("   testing:   %s\n") %  I.describe_me();
		cout << format("   quantized: %s\n") % QI.describe_me();
		}
	assert(QI == Istart);
	}
    }

cout << format(
"   further tests of /interval::quantize_endpoints()/\n"
"      starting interval: %s\n"
"      quantizing endpoints to integer multiples of %g\n"
"      using /interval::quantize_by_rounding_in/\n"
	      )
	% Istart.describe_me()
	% quantum;
    for (int di_min = -4 ; di_min <= 0 ; ++di_min)
    {
	for (int di_max = 0 ; di_max <= +4 ; ++di_max)
	{
	interval I(30+di_min, 50+di_max);
	interval QI
	   = I.quantize_endpoints(lm, quantum,
				  interval::quantize_by_rounding_in);
	if (verbose_flag)
		{
		cout << format("   testing:   %s\n") %  I.describe_me();
		cout << format("   quantized: %s\n") % QI.describe_me();
		}
	assert(QI == Istart);
	}
    }

cout << format(
"   further tests of /interval::quantize_endpoints()/\n"
"      starting interval: %s\n"
"      quantizing endpoints to integer multiples of %g\n"
"      using /interval::quantize_by_rounding_out/\n"
	      )
	% Istart.describe_me()
	% quantum;
    for (int di_min = 0 ; di_min <= +4 ; ++di_min)
    {
	for (int di_max = -4 ; di_max <= 0 ; ++di_max)
	{
	interval I(30+di_min, 50+di_max);
	interval QI
	   = I.quantize_endpoints(lm, quantum,
				  interval::quantize_by_rounding_out);
	if (verbose_flag)
		{
		cout << format("   testing:   %s\n") %  I.describe_me();
		cout << format("   quantized: %s\n") % QI.describe_me();
		}
	assert(QI == Istart);
	}
	}

cout << "/interval::quantize_endpoints()/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test interval::is_contained_in and operator==
//
namespace {
void test_is_contained_in(const bool verbose_flag)
{
const int overall_min = 30;
const int overall_max = 40;
cout << "testing interval::is_contained_in() and interval::operator==()\n";

int count_pairs                = 0;
int count_X_contained_in_Y     = 0;
int count_X_not_contained_in_Y = 0;

    for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
    {
    for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
    {
    const interval X(Xmin,Xmax);

	for (int Ymin = overall_min ; Ymin <= overall_max ; ++Ymin)
	{
	for (int Ymax = overall_min ; Ymax <= overall_max ; ++Ymax)
	{
	const interval Y(Ymin,Ymax);
	const bool X_is_contained_in_Y = interval::is_contained_in(X, Y);

	++count_pairs;
	if (X_is_contained_in_Y) ++count_X_contained_in_Y;

	if (verbose_flag)
		cout << format("X=[%d,%d] Y=[%d,%d] X_is_contained_in_Y=%s\n")
			% X.min_i() % X.max_i()
			% Y.min_i() % Y.max_i()
			% name_of_bool(X_is_contained_in_Y);

	if (X_is_contained_in_Y)
		{
		++count_X_contained_in_Y;
		// check that each X point is also contained in Y
			for (int x = X.min_i() ; x <= X.max_i() ; ++x)
			{
			assert(Y.contains_point(x));
			}
		}
	   else {
		++count_X_not_contained_in_Y;
		// check that there's at least one X point NOT contained in Y
		bool found_X_not_Y = false;
			for (int x = X.min_i() ; x <= X.max_i() ; ++x)
			{
			if (! Y.contains_point(x))
				found_X_not_Y = true;
			}
		assert(found_X_not_Y);
		}

	// if each X point is also contained in Y,
	// then check that X_is_contained_in_Y
	bool all_contained = true;	// no counterexamples found so far
		for (int x = X.min_i() ; x <= X.max_i() ; ++x)
		{
		if (! Y.contains_point(x))
			all_contained = false;
		}
	if (all_contained)
		assert(X_is_contained_in_Y);

	//
	// alternative test:
	// X is contained in Y <==> (X intersect Y) == X
	//
	assert(
	   X_is_contained_in_Y == (interval::intersection(X, Y) == X)
	      );
	}
	}

    }
    }

cout << format(
"   tested %d pairs of intervals\n"
"          (%d with X contained in Y, %d with X not contained in Y)\n"
	      )
	% count_pairs
	% count_X_contained_in_Y % count_X_not_contained_in_Y;
cout << "/interval::is_contained_in()/ and /operator==()/ are ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /interval::are_contiguous()/
//
namespace {
void test_are_contiguous(const bool verbose_flag)
{
cout << "testing /interval::are_contiguous()/\n";

assert(interval::are_contiguous(empty_interval(), empty_interval()));

assert( interval::are_contiguous(interval(0,0), empty_interval()) );
assert( interval::are_contiguous(interval(3,3), empty_interval()) );
assert( interval::are_contiguous(interval(3,4), empty_interval()) );
assert( interval::are_contiguous(interval(3,5), empty_interval()) );

assert( interval::are_contiguous(empty_interval(), interval(-1,-1)) );
assert( interval::are_contiguous(empty_interval(), interval(-4,-4)) );
assert( interval::are_contiguous(empty_interval(), interval(-4,-3)) );
assert( interval::are_contiguous(empty_interval(), interval(-4,-2)) );

assert(! interval::are_contiguous(interval(2,2), interval(-2, 0)) );
assert(  interval::are_contiguous(interval(2,2), interval(-2, 1)) );
assert(  interval::are_contiguous(interval(2,2), interval(-2, 2)) );
assert(  interval::are_contiguous(interval(2,2), interval(-2, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval(-2, 4)) );
assert(! interval::are_contiguous(interval(2,2), interval(-1, 0)) );
assert(  interval::are_contiguous(interval(2,2), interval(-1, 1)) );
assert(  interval::are_contiguous(interval(2,2), interval(-1, 2)) );
assert(  interval::are_contiguous(interval(2,2), interval(-1, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval(-1, 4)) );
assert(! interval::are_contiguous(interval(2,2), interval( 0, 0)) );
assert(  interval::are_contiguous(interval(2,2), interval( 0, 1)) );
assert(  interval::are_contiguous(interval(2,2), interval( 0, 2)) );
assert(  interval::are_contiguous(interval(2,2), interval( 0, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval( 0, 4)) );
assert(  interval::are_contiguous(interval(2,2), interval( 1, 1)) );
assert(  interval::are_contiguous(interval(2,2), interval( 1, 2)) );
assert(  interval::are_contiguous(interval(2,2), interval( 1, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval( 1, 4)) );
assert(  interval::are_contiguous(interval(2,2), interval( 2, 2)) );
assert(  interval::are_contiguous(interval(2,2), interval( 2, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval( 2, 4)) );
assert(  interval::are_contiguous(interval(2,2), interval( 2, 8)) );
assert(  interval::are_contiguous(interval(2,2), interval( 3, 3)) );
assert(  interval::are_contiguous(interval(2,2), interval( 3, 4)) );
assert(  interval::are_contiguous(interval(2,2), interval( 3, 5)) );
assert(! interval::are_contiguous(interval(2,2), interval( 4, 4)) );
assert(! interval::are_contiguous(interval(2,2), interval( 4, 5)) );
assert(! interval::are_contiguous(interval(2,2), interval( 4, 6)) );

//
// contiguous = union is an interval
//            = union_convex_hull has no "holes"
//            = (union_convex_hull == union)
//
const int overall_min = -25;
const int overall_max = -10;
const int extra = 5;
int count = 0;
int count_contig = 0;
int count_uch_ne_union = 0;
    for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
    {
    for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
    {
    const interval X(Xmin,Xmax);

	for (int Ymin = overall_min ; Ymin <= overall_max ; ++Ymin)
	{
	for (int Ymax = overall_min ; Ymax <= overall_max ; ++Ymax)
	{
	const interval Y(Ymin,Ymax);
	const interval XuchY = interval::union_convex_hull(X,Y);
	const bool XcontigY = interval::are_contiguous(X,Y);

	++count;
	if (XcontigY)
		++count_contig;

	if (verbose_flag)
		cout << format("   testing X=%s Y=%s: XuchY=%s XcontigY=%s\n")
			% X.describe_me() % Y.describe_me()
			% XuchY.describe_me() % name_of_bool(XcontigY);

	bool uch_ne_union = false;
		for (int i = overall_min-extra ; i <= overall_max+extra ; ++i)
		{
		if (verbose_flag)
			cout << format("      check membership: i=%d\n") % i;
		const bool   uch_contains_point_i = XuchY.contains_point(i);
		const bool union_contains_point_i =    X.contains_point(i)
						    || Y.contains_point(i);
		if (uch_contains_point_i != union_contains_point_i)
			uch_ne_union = true;
		}
	if (uch_ne_union)
		++count_uch_ne_union;
	if (verbose_flag)
		cout << format("   uch_ne_union=%s\n")
			% name_of_bool(uch_ne_union);

	assert(XcontigY == !uch_ne_union);
	}
	}
    }
    }

cout << format(
"   tested %d pairs of intervals (%d contiguous, %d uch != union)\n")
	% count % count_contig % count_uch_ne_union;

cout << "/interval::are_contiguous()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test
//   interval::intersection
//   interval::contiguous_union()
//   interval::union_convex_hull()
//   interval::set_difference()
//
namespace {
void test_intersection_union_difference(const bool verbose_flag)
{
const int overall_min = 30;
const int overall_max = 50;
const int extra = 5;

cout <<
"testing interval::intersection(),\n"
"        interval::contiguous_union(),\n"
"        interval::union_convex_hull(),\n"
"        interval::set_difference()\n";

cout << "   test both operands empty...\n";
assert(
  interval::intersection(empty_interval(), empty_interval())
  ==
  empty_interval()
      );
assert(
  interval::contiguous_union(empty_interval(), empty_interval())
  ==
  empty_interval()
      );
assert(
  interval::union_convex_hull(empty_interval(), empty_interval())
  ==
  empty_interval()
      );
assert(
  interval::set_difference(empty_interval(), empty_interval())
  ==
  two_intervals(empty_interval(), empty_interval())
      );

cout << "   test one operand empty...\n";
const interval I(110, 120);
assert(
  interval::intersection(I, empty_interval())
  ==
  empty_interval());
assert(
  interval::intersection(empty_interval(), I)
  ==
  empty_interval()
      );
assert(interval::contiguous_union(I, empty_interval()) == I);
assert(interval::contiguous_union(empty_interval(), I) == I);
assert(interval::union_convex_hull(I, empty_interval()) == I);
assert(interval::union_convex_hull(empty_interval(), I) == I);
assert(
  interval::set_difference(I, empty_interval())
  ==
  two_intervals(I, empty_interval())
      );
assert(
  interval::set_difference(empty_interval(), I)
  ==
  two_intervals(empty_interval(), empty_interval())
      );

cout << "   main tests...\n";
int count_pairs = 0;
int count_intersection_nonempty   = 0;
int count_cunion_nonempty         = 0;
int count_union_nonempty          = 0;
int count_set_difference_nonempty = 0;

    for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
    {
    for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
    {
    interval X(Xmin,Xmax);

	for (int Ymin = overall_min ; Ymin <= overall_max ; ++Ymin)
	{
	for (int Ymax = overall_min ; Ymax <= overall_max ; ++Ymax)
	{
	interval Y(Ymin,Ymax);
	++count_pairs;

	if (verbose_flag)
		{
		cout << format("X=[%d,%d] Y=[%d,%d]\n")
			% X.min_i() % X.max_i()
			% Y.min_i() % Y.max_i();
		}

	interval XintY = interval::intersection     (X, Y);
	interval XuchY = interval::union_convex_hull(X, Y);
	two_intervals XminusY = interval::set_difference(X, Y);
	if (verbose_flag)
		{
		cout << format("   XintY: %s\n") % XintY.describe_me();
		cout << format("   XuchY: %s\n") % XuchY.describe_me();
		cout << format("   XminusY: %s\n") % XminusY.describe_me();
		}

	//
	// test /interval::contiguous_union()/
	//
	const bool XY_contiguous = ((Ymin == Xmax+1) || (Xmin == Ymax+1));
	interval XcunionY = XY_contiguous ? interval::contiguous_union(X, Y)
					  : empty_interval();

	if (verbose_flag)
		{
		cout << format("   XintY=[%d,%d] XuchY=[%d,%d]\n")
			% XintY.min_i() % XintY.max_i()
			% XuchY.min_i() % XuchY.max_i();
		if (XY_contiguous)
			cout << format(" XcunionY=[%d,%d]")
				% XcunionY.min_i() % XcunionY.max_i();
		cout << "\n";
		}

	//
	// test /interval::is_contained_in()/
	//
	assert(interval::is_contained_in(XintY, X));
	assert(interval::is_contained_in(XintY, Y));
	if (XY_contiguous)
		{
		assert(interval::is_contained_in(X, XcunionY));
		assert(interval::is_contained_in(Y, XcunionY));
		}

	//
	// test /interval::intersection()/ and /interval::union_convex_hull()/
	//
	bool intersection_nonempty = false;
		for (int x = overall_min-extra ; x <= overall_max+extra ; ++x)
		{
		const bool XintY_contains
		  = X.contains_point(x) && Y.contains_point(x);
		assert(XintY_contains == XintY.contains_point(x));
		if (XintY_contains)
			intersection_nonempty = true;

		if (X.contains_point(x) || Y.contains_point(x))
			assert(XuchY.contains_point(x));
		}
	assert(intersection_nonempty == XintY.is_nonempty());
	if (intersection_nonempty)
		++count_intersection_nonempty;

	// this pair of asserts should be equivalent to the pointwise test above
	assert(interval::is_contained_in(X, XuchY));
	assert(interval::is_contained_in(Y, XuchY));

	// check that XcunionY is the SMALLEST interval containing X union Y
	if (XY_contiguous && XcunionY.is_nonempty())
		{
		++count_cunion_nonempty;

		// check that shrinking XcunionY at the low end
		// yields something that does NOT contain-both-X-and-Y
		const interval
			XcunionY_slo(XcunionY.min_i()+1, XcunionY.max_i());
		assert(
		  ! (    interval::is_contained_in(X, XcunionY_slo)
		      && interval::is_contained_in(Y, XcunionY_slo) )
		      );

		// ditto for shrinking at the high end
		const interval
			XcunionY_shi(XcunionY.min_i(), XcunionY.max_i()-1);
		assert(
		  ! (    interval::is_contained_in(X, XcunionY_shi)
		      && interval::is_contained_in(Y, XcunionY_shi) )
		     );
		}

	// check that XuchY is the SMALLEST interval containing X union Y
	if (XuchY.is_nonempty())
		{
		++count_union_nonempty;

		// check that shrinking XuchY at the low end
		// yields something that does NOT contain-both-X-and-Y
		const interval XuchY_slo(XuchY.min_i()+1, XuchY.max_i());
		assert(! (    interval::is_contained_in(X, XuchY_slo)
			   && interval::is_contained_in(Y, XuchY_slo) ) );

		// ditto for shrinking at the high end
		const interval XuchY_shi(XuchY.min_i(), XuchY.max_i()-1);
		assert(! (    interval::is_contained_in(X, XuchY_shi)
			   && interval::is_contained_in(Y, XuchY_shi) ) );
		}

	//
	// test /interval::set_difference()/
	//
	bool set_difference_nonempty = false;
		for (int i = overall_min-extra ; i <= overall_max+extra ; ++i)
		{
		const bool XminusY_contains
		  = X.contains_point(i) && !Y.contains_point(i);
		if (XminusY_contains)
			set_difference_nonempty = true;

		const bool XminusY_part1_contains_i
			= XminusY.part_1().contains_point(i);
		const bool XminusY_part2_contains_i
			= XminusY.part_2().contains_point(i);
		assert(
		  XminusY.contains_point(i)
		  ==
		  XminusY_contains
		      );

		// verify that .first and .second are non-overlapping
		assert(
		  ! (XminusY_part1_contains_i && XminusY_part2_contains_i)
		      );
		}
	if (set_difference_nonempty)
		++count_set_difference_nonempty;

	// end Ymin & Ymax loops
	}
	}

    // end Xmin & Xmax loops
    }
    }

cout << format("   all ok: tested %d pairs of intervals\n") % count_pairs;
cout << format("                  %d with nonempty intersection\n")
	% count_intersection_nonempty;
cout << format("                  %d with nonempty contiguous-union\n")
	% count_cunion_nonempty;
cout << format("                  %d with nonempty union-convex-hull\n")
	% count_union_nonempty;
cout << format("                  %d with nonempty set-difference\n")
	% count_set_difference_nonempty;
cout << "\n";
}
	  }

//******************************************************************************

//
// test
//   interval::widen_by_contiguous_point()
//
namespace {
void test_widen_by_contiguous_point(const bool /* verbose_flag */)
{
cout << "testing /interval::widen_by_contiguous_point()/\n";

interval I(empty_interval());
I = interval::widen_by_contiguous_point(I, 13);
assert(I == interval(13,13));

I = interval::widen_by_contiguous_point(I, 14);
assert(I == interval(13,14));

I = interval::widen_by_contiguous_point(I, 12);
assert(I == interval(12,14));

I = interval::widen_by_contiguous_point(I, 15);
assert(I == interval(12,15));

cout << "/interval::widen_by_contiguous_point()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test interval::union_convex_hull(3 arguments)
//
namespace {
void test_union_convex_hull3(const bool verbose_flag)
{
const interval E(empty_interval());
const int overall_min = 20;
const int overall_max = 32;
const int extra = 4;

cout << "testing interval::union_convex_hull(3 arguments)\n";

cout << "   special tests for empty & same intervals...\n";
const interval I(110, 120);
assert(interval::union_convex_hull(E, E, E) == E);
assert(interval::union_convex_hull(E, E, I) == I);
assert(interval::union_convex_hull(E, I, E) == I);
assert(interval::union_convex_hull(E, I, I) == I);
assert(interval::union_convex_hull(I, E, E) == I);
assert(interval::union_convex_hull(I, E, I) == I);
assert(interval::union_convex_hull(I, I, E) == I);
assert(interval::union_convex_hull(I, I, I) == I);

cout << "   main tests...\n";
long long count_triples = 0;
long long count_union_nonempty = 0;

    for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
    {
    for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
    {
    interval X(Xmin,Xmax);

	for (int Ymin = overall_min ; Ymin <= overall_max ; ++Ymin)
	{
	for (int Ymax = overall_min ; Ymax <= overall_max ; ++Ymax)
	{
	interval Y(Ymin,Ymax);

	    for (int Zmin = overall_min ; Zmin <= overall_max ; ++Zmin)
	    {
	    for (int Zmax = overall_min ; Zmax <= overall_max ; ++Zmax)
	    {
	    interval Z(Zmin,Zmax);
	    ++count_triples;

	    interval uchXYZ = interval::union_convex_hull(X, Y, Z);

	    if (verbose_flag)
		{
	    	cout << format(
			"X=[%d,%d] Y=[%d,%d] Z=[%d,%d] uchXYZ=[%d,%d]\n"
				  )
			% X.min_i() % X.max_i()
			% Y.min_i() % Y.max_i()
			% Z.min_i() % Z.max_i()
			% uchXYZ.min_i() % uchXYZ.max_i();
		}

		for (int x = overall_min-extra ; x <= overall_max+extra ; ++x)
		{
		if (    X.contains_point(x)
		     || Y.contains_point(x)
		     || Z.contains_point(x) )
			assert(uchXYZ.contains_point(x));
		}

	    // these asserts should be equivalent to the pointwise test above
	    assert(interval::is_contained_in(X, uchXYZ));
	    assert(interval::is_contained_in(Y, uchXYZ));
	    assert(interval::is_contained_in(Z, uchXYZ));

	    // check that uchXYZ is the SMALLEST interval containing
	    // X, Y, and Z
	    if (uchXYZ.is_nonempty())
	    	{
		    ++count_union_nonempty;

		    // check that shrinking uchXYZ at the low end
		    // yields something that does NOT contain-X-and-Y-and-Z
		    const interval uchXYZ_slo(uchXYZ.min_i()+1,
						    uchXYZ.max_i()  );
		    assert(
		      ! (    interval::is_contained_in(X, uchXYZ_slo)
			  && interval::is_contained_in(Y, uchXYZ_slo)
			  && interval::is_contained_in(Z, uchXYZ_slo) )
			  );

		    // ditto for shrinking at the high end
		    const interval uchXYZ_shi(uchXYZ.min_i()  ,
						    uchXYZ.max_i()-1);
		    assert(
		      ! (    interval::is_contained_in(X, uchXYZ_shi)
			  && interval::is_contained_in(Y, uchXYZ_shi)
			  && interval::is_contained_in(Z, uchXYZ_shi) )
			  );
		    }

	    // end Zmin & Zmax loops
	    }
	    }

	// end Ymin & Ymax loops
	}
	}

    // end Xmin & Xmax loops
    }
    }

cout << format("   all ok: tested %d triples of intervals\n") % count_triples;
cout << format("                  %d with nonempty union-convex-hull\n")
	% count_union_nonempty;
}
	  }


==> anc/smp-v8.10.23/src/util/test_io.cc <==
// test_util.cc -- test driver for misc util:: routines
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_io.cc,v 1.8 2025/12/19 07:26:30 jonathan Exp $
//
// main
//
/// test_ensure_directory_exists
/// test_output_and_input_number
///

#include <cassert>
#include <cstdio>			// to verify that directory exists
#include <cstdlib>			// for system()
#include <cmath>

#include <optional>
#include <string>
#include <iostream>
#include <fstream>
#include <complex>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "io.hh"

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;
using param::set_parameter;

// prototypes
namespace {
void test_ensure_directory_exists();
void test_output_and_input_number(const bool two_level_flag);
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main()
{
test_ensure_directory_exists();
test_output_and_input_number(false);
test_output_and_input_number(true );

cout << "***** all ok! *****\n";
}

//******************************************************************************

namespace {
void test_ensure_directory_exists()
{
cout << "*** testing util::ensure_directory_exists()\n"
     << "            (both /std::string/ and /char*/ variants)\n";

assert(util::ensure_directory_exists(            "." ) == false);
assert(util::ensure_directory_exists(std::string(".")) == false);

assert(util::ensure_directory_exists(            "/usr/bin" ) == false);
assert(util::ensure_directory_exists(std::string("/usr/bin")) == false);

  {
const char* const    test_dir  =        "/tmp/sample_dir_string";
const char* const    test_file =        "/tmp/sample_dir_string/foo";
const char* const rm_test_dir  = "rm -rf /tmp/sample_dir_string";
std::system(rm_test_dir);
assert(util::ensure_directory_exists(std::string(test_dir)) == true); // string

// verify that directory exists by trying to open a test file for writing
FILE* const fileptr = std::fopen(test_file, "w");
assert(fileptr != nullptr);
std::fclose(fileptr);

std::system(rm_test_dir);
  }

  {
const char* const    test_dir  =        "/tmp/sample_dir_string";
const char* const    test_file =        "/tmp/sample_dir_string/foo";
const char* const rm_test_dir  = "rm -rf /tmp/sample_dir_string";
std::system(rm_test_dir);
assert(util::ensure_directory_exists(test_dir) == true);	// cstring

// verify that directory exists by trying to open a test file for writing
FILE* const fileptr = std::fopen(test_file, "w");
assert(fileptr != nullptr);
std::fclose(fileptr);

std::system(rm_test_dir);
  }
}
	  }

//******************************************************************************

//
// This function tests util::output_number() and util::input_number()
// on real and complex values.  This function also implicitly tests
// util::open_IO_file() (both /std::string/ and /const char*/ variants).
//
// FIXME: as a side effect, this function sets the Boolean parameter
//        "output_number::use_max_precision_format" to true.
//
namespace {
void test_output_and_input_number(const bool two_level_flag)
{
const char* const output_directory = "/usr/tmp";
const char* const output_directory2 = "t=123.456";
const char* const output_filename  = "output.number";

cout << "*** testing util::output_number() and util::input_number()\n";
cout << "using "
     << (two_level_flag ? "using two-level directory\n"
			: "using one-level directory\n");

set_parameter<bool>("output_number::use_max_precision_format", true);

const double d = 42.375;
const std::complex<double> z(69.625, 105.125);

//
// write the output file
//
  {
cout << format("   writing test output to \"%s/%s\"...\n")
	% output_directory % output_filename;
std::fstream os;
if (two_level_flag)
	{
	// stream will be closed automagically when /os/ goes out of scope
	// at end of enclosing block
	cout << "   opening two-level output directory\n";
	util::open_IO_file(output_directory, output_directory2,
			   output_filename,	
			   std::ios_base::out, os);
	}
   else {
	// stream will be closed automagically when /os/ goes out of scope
	// at end of enclosing block
	cout << "   opening single-level output directory\n";
	util::open_IO_file(output_directory, output_filename,	
			   std::ios_base::out, os);
	}

util::output_number(os, d, "\n");		// suffix included in call
util::output_number(os, z);			os << "\n";
  }

//
// read the output file back in and check that we get back the
// same numbers we wrote out
//
  {
const std::string output_directory_string(output_directory);
const std::string output_directory2_string(output_directory2);
const std::string output_filename_string (output_filename );
cout << format("   reading test back in from \"%s/%s\"...\n")
	% output_directory_string % output_filename_string;
std::fstream is;
if (two_level_flag)
	{
	// stream will be closed automagically when /is/ goes out of scope
	// at end of encosing block
	util::open_IO_file(output_directory_string, output_directory2_string,
			   output_filename_string,
			   std::ios_base::in, is);
	}
   else {
	// stream will be closed automagically when /is/ goes out of scope
	// at end of encosing block
	util::open_IO_file(output_directory_string,
			   output_filename_string,
			   std::ios_base::in, is);
	}
const std::optional<double> opt_d_in = util::input_number<double>(is);
const std::optional<std::complex<double>> opt_z_in
  	= util::input_number<std::complex<double>>(is);

cout << "   verifying that we got read-in values with no I/O errors or eof...\n";
assert(opt_d_in.has_value());
assert(opt_z_in.has_value());

cout << "   verifying that read-in values == what we originally wrote out...\n";
assert(opt_d_in.value() == d);
assert(opt_z_in.value() == z);
  }

//
// test reading numbers from a stringstream
//
  {
const std::string d_str("2.75");
const std::string z_str("-1.25 3.875");
cout << "testing reading numbers from stringstreams\n";
std::stringstream d_ss(d_str);
std::stringstream z_ss(z_str);
cout << "   reading back values\n";
const std::optional<double> opt_d = util::input_number<double>(d_ss);
const std::optional<std::complex<double>> opt_z
	= util::input_number<std::complex<double>>(z_ss);
cout << "   verifying that we got good read-back with no I/O errors or eof\n";
assert(opt_d.has_value());
assert(opt_z.has_value());
cout << "   verifying that we got *correct* read-back numbers\n";
assert(opt_d.value() == 2.75);
assert(opt_z.value() == std::complex<double>(-1.25,3.875));
  }

//
// test reading things that might not be valid
//
  {
const std::string str("42.25...");
cout << "trying to read from number-followed-by-junk string \"" << str << "\"\n";
std::stringstream ss(str);
cout << "   trying to read a /double/\n";
const std::optional<double> opt_d1 = util::input_number<double>(ss);
cout << "   verifying that we got a valid number and that it's correct\n";
assert(opt_d1.has_value());
assert(opt_d1.value() == 42.25);
cout << "   trying to read another /double/\n";
const std::optional<double> opt_d2 = util::input_number<double>(ss);
cout << "   verifying that we didn't get a valid number this time\n";
assert(! opt_d2.has_value());
  }

  {
const std::string str("-1.875");
cout << "trying to read a complex from single-number string \"" << str << "\"\n";
std::stringstream ss(str);
cout << "   trying to read a /complex/\n";
const std::optional<std::complex<double>> opt_z = util::input_number<std::complex<double>>(ss);
cout << "   verifying that we didn't get a valid complex number\n";
assert(! opt_z.has_value());
  }

cout << "all ok!\n";
}
	  }


==> anc/smp-v8.10.23/src/util/test_linear_map.cc <==
// test_linear_map.cc -- test driver for linear_map class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_linear_map.cc,v 1.10 2024/02/01 09:06:40 jonathan Exp $
//
// main
/// test_main
/// test_main2
/// test_int_and_fraction_consistency
/// test_move
/// test_change
/// test_special
/// test_out_of_range
//

#include <cstdlib>
#include <cstring>
#include <cassert>

#include <utility>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;
using util::linear_map;

// options for might-cause-an-error operation
enum error_test { none, plus, minus, non_integer };

// prototypes
namespace {
template <typename fp>
  void test_main (const enum error_test what_error_test);
template <typename fp>
  void test_main2(const int min_int, const int max_int,
		  const fp min_fp, const fp Delta_fp, const fp max_fp,
		  const util::linear_map<fp>& lm,
		  const int middle_int, const fp middle_fp);
template <typename fp>
  void test_int_and_fraction_consistency(const util::linear_map<fp>& lm);
template <typename fp>
  void test_move();
template <typename fp>
  void test_change();
template <typename fp>
  void test_special();
template <typename fp>
  void test_out_of_range();
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
enum error_test what_error_test = none;

switch	(argc)
	{
case 1:
	// no-op here
	break;						// *** FLOW CONTROL ***

case 2:
	if	(std::strcmp(argv[1], "--error-test-plus") == 0)
		{
		what_error_test = plus;
		break;					// *** FLOW CONTROL ***
		}
	else if (std::strcmp(argv[1], "--error-test-minus") == 0)
		{
		what_error_test = minus;
		break;					// *** FLOW CONTROL ***
		}
	else if (std::strcmp(argv[1], "--error-test-non-integer") == 0)
		{
		what_error_test = non_integer;
		break;					// *** FLOW CONTROL ***
		}
	// fall through:

default:
	cerr << 
"usage:\n"
"  test_linear_map  [   --error-test-plus\n"
"                     | --error-test-minus\n"
"                     | --error-test-non-integer ]\n"
		;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}

test_main              <double>(what_error_test);
test_move              <double>();
test_change            <double>();
test_special           <double>();
test_out_of_range      <double>();

cout << "\n";
cout << "all ok!\n";
}

//******************************************************************************

//
//		--- main ---		--- wide ---
// int		 -4 ... 14		 -9 ... 24
// fp		8.2(0.1)10.0		7.7 ... 10.9
//
namespace {
template <typename fp>
  void test_main(const enum error_test what_error_test)
{
// note difference between min_int and max_int must be even
const int min_int = -4;
const int max_int = 14;

const fp   min_fp = 8.2;
const fp Delta_fp = 0.1;
const fp   max_fp = 10.0;

const std::string description("int=[-4,14] fp<double>=8.2(0.1)10");
const std::string description_fp("8.2(0.1)10");

// note max_int-min_int is known to be even (see comment above)
// so dividing this by 2 is exact
const int middle_int = min_int + (max_int-min_int)/2;

const fp middle_fp = util::average(min_fp, max_fp);

const int min_widen =  5;
const int max_widen = 10;
const int wide_min_int = min_int - min_widen;
const int wide_max_int = max_int + max_widen;
const fp  wide_min_fp = min_fp - Delta_fp*min_widen;
const fp  wide_max_fp = max_fp + Delta_fp*max_widen;

cout << format("constructing wide linear_map<%s>...\n")
	% util::name_of_type<fp>();
cout << std::flush;
const linear_map<fp> wide_lm(util::interval(wide_min_int, wide_max_int),
			     wide_min_fp, Delta_fp, wide_max_fp);
cout << std::flush;

cout << "testing wide bounds and range info...\n";
assert(wide_lm.min_int() == wide_min_int);
assert(wide_lm.max_int() == wide_max_int);
assert(fuzzy<fp>::EQ(wide_lm.min_fp(), wide_min_fp));
assert(fuzzy<fp>::EQ(wide_lm.max_fp(), wide_max_fp));

assert(fuzzy<fp>::EQ(wide_lm.Delta_fp(), Delta_fp));
assert(fuzzy<fp>::EQ(wide_lm.delta_fp(), Delta_fp));
assert(fuzzy<fp>::EQ(wide_lm.inverse_Delta_fp(), 1.0/Delta_fp));
assert(fuzzy<fp>::EQ(wide_lm.inverse_delta_fp(), 1.0/Delta_fp));

  {
cout << "testing description...\n";
util::linear_map<fp> lm(min_int, max_int,
			min_fp, Delta_fp, max_fp);
cout << format("   describe_me() = :%s:\n") % lm.describe_me();
cout << format("   describe_me_fp() = :%s:\n") % lm.describe_me_fp();
assert(lm.describe_me() == description);
assert(lm.describe_me_fp() == description_fp);
  }
  {
cout << "testing description with /max_int/ inferred from other pars...\n";
util::linear_map<fp> lm(min_int,
			min_fp, Delta_fp, max_fp);
cout << format("   describe_me() = :%s:\n") % lm.describe_me();
cout << format("   describe_me_fp() = :%s:\n") % lm.describe_me_fp();
assert(lm.describe_me() == description);
assert(lm.describe_me_fp() == description_fp);
  }

cout << "\n";
cout << format(
"*** constructing main (narrow) linear_map<%s>: int,int subrange [%d,%d] ***\n"
	      )
	% util::name_of_type<fp>() % min_int % max_int;
const linear_map<fp> lm(wide_lm, min_int, max_int);

cout << std::flush;
test_main2(min_int, max_int,
	   min_fp, Delta_fp, max_fp,
	   lm,
	   middle_int, middle_fp);
test_int_and_fraction_consistency(lm);

  {
cout << "\n";
cout << format(
"*** constructing main (narrow) linear_map<%s>: interval subrange [%d,%d] ***\n"
	      )
	% util::name_of_type<fp>() % min_int % max_int;
const linear_map<fp> lm1(wide_lm, util::interval(min_int, max_int));
cout << std::flush;
test_main2(min_int, max_int,
	   min_fp, Delta_fp, max_fp,
	   lm1,
	   middle_int, middle_fp);
test_int_and_fraction_consistency(lm1);
  }

  {
cout << "\n";
cout << format(
"*** constructing main (narrow) linear_map<%s>: fp,fp subrange [%g,%g] ***\n"
	      )
	% util::name_of_type<fp>() % min_fp % max_fp;
const linear_map<fp> lm2(wide_lm, min_fp, max_fp);
cout << std::flush;
test_main2(min_int, max_int,
	  min_fp, Delta_fp, max_fp,
	  lm2,
	  middle_int, middle_fp);
test_int_and_fraction_consistency(lm2);
  }

switch	(what_error_test)
	{
case none:
	// no-op here
	break;

case plus:
	  {
	cerr << "***** this should produce a fatal error message *****\n";
	const int i_hi
	  = lm.int_of_fp(max_fp + 0.01*Delta_fp,
			 util::linear_map<fp>::nia_error,
			 "out-of-range max_fp + 0.01*Delta_fp");
	cerr << format("***** we should never get to here (i_hi=%d)!\n") % i_hi;
	std::abort();						/*NOTREACHED*/
	  }

case minus:
	  {
	cerr << "***** this should produce a fatal error message *****\n";
	const int i_lo
	  = lm.int_of_fp(min_fp - 0.01*Delta_fp,
			 util::linear_map<fp>::nia_error,
			 "out-of-range min_fp - 0.01*Delta_fp");
	cerr << format("***** we should never get to here (i_lo=%d)!\n") % i_lo;
	std::abort();						/*NOTREACHED*/
	  }

case non_integer:
	  {
	cerr << "***** this should produce a fatal error message *****\n";
	const int ii
	  = lm.int_of_fp(min_fp + 0.01*Delta_fp,
			 util::linear_map<fp>::nia_error,
			 "non-integer min_fp + 0.01*Delta_fp");
	cerr << format("***** we should never get to here (ii=%d)!\n") % ii;
	std::abort();						/*NOTREACHED*/
	  }
	}

cout << "\n";
cout << "end of main tests\n";
}
	  }

//******************************************************************************

//
//		--- main ---		--- wide ---
// int		  4 ... 14		 -9 ... 24
// fp		9.0(0.1)10.0		7.7 ... 10.9
//
namespace {
template <typename fp>
  void test_main2(const int min_int, const int max_int,
		  const fp min_fp, const fp Delta_fp, const fp max_fp,
		  const linear_map<fp>& lm,
		  const int middle_int, const fp middle_fp)
{
cout << "testing bounds and range info...\n";
assert(lm.min_int() == min_int);
assert(lm.max_int() == max_int);
assert(lm.N_points() == util::how_many_in_range(min_int,max_int));

assert(lm.int_interval() == util::interval(min_int, max_int));

assert( ! lm.in_range(min_int-1) );
assert(   lm.in_range(min_int)   );
assert(   lm.in_range(middle_int));
assert(   lm.in_range(max_int)   );
assert( ! lm.in_range(max_int+1) );

assert( fuzzy<fp>::EQ(lm.fp_of_int_unchecked(min_int   ), min_fp   ) );
assert( fuzzy<fp>::EQ(lm.fp_of_int          (min_int   ), min_fp   ) );
assert( fuzzy<fp>::EQ(lm.fp_of_int_unchecked(middle_int), middle_fp) );
assert( fuzzy<fp>::EQ(lm.fp_of_int          (middle_int), middle_fp) );
assert( fuzzy<fp>::EQ(lm.fp_of_int_unchecked(max_int   ), max_fp   ) );
assert( fuzzy<fp>::EQ(lm.fp_of_int          (max_int   ), max_fp   ) );

assert( fuzzy<fp>::EQ(lm.min_fp(), min_fp) );
assert( fuzzy<fp>::EQ(lm.max_fp(), max_fp) );
assert( fuzzy<fp>::EQ(lm.Delta_fp(), Delta_fp) );
assert( fuzzy<fp>::EQ(lm.delta_fp(), Delta_fp) );
assert( fuzzy<fp>::EQ(lm.inverse_Delta_fp(), 1.0/Delta_fp) );
assert( fuzzy<fp>::EQ(lm.inverse_delta_fp(), 1.0/Delta_fp) );

assert( ! lm.in_range(min_fp-1.0e-10));
assert(   lm.in_range(min_fp        ));
assert(   lm.in_range(middle_fp     ));
assert(   lm.in_range(max_fp        ));
assert( ! lm.in_range(max_fp+1.0e-10));

cout << "testing is_grid_point_unchecked() and is_grid_point()\n";
assert(   lm.is_grid_point_unchecked(min_fp - 42.0*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(min_fp -  2.5*Delta_fp) );
assert(   lm.is_grid_point_unchecked(min_fp -  2.0*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(min_fp -  1.5*Delta_fp) );
assert(   lm.is_grid_point_unchecked(min_fp -      Delta_fp) );
assert( ! lm.is_grid_point_unchecked(min_fp -  0.1*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(min_fp -  1.0e-10     ) );

assert(   lm.is_grid_point_unchecked(min_fp                ) );
assert(   lm.is_grid_point          (min_fp                ) );
assert( ! lm.is_grid_point_unchecked(min_fp +  1.0e-10     ) );
assert( ! lm.is_grid_point          (min_fp +  1.0e-10     ) );
assert( ! lm.is_grid_point_unchecked(min_fp +  0.3*Delta_fp) );
assert( ! lm.is_grid_point          (min_fp +  0.3*Delta_fp) );
assert(   lm.is_grid_point_unchecked(min_fp +      Delta_fp) );
assert(   lm.is_grid_point          (min_fp +      Delta_fp) );
assert(   lm.is_grid_point_unchecked(min_fp +  2.0*Delta_fp) );
assert(   lm.is_grid_point          (min_fp +  2.0*Delta_fp) );
assert(   lm.is_grid_point_unchecked(middle_fp             ) );
assert(   lm.is_grid_point          (middle_fp             ) );
assert(   lm.is_grid_point_unchecked(max_fp -  3.0*Delta_fp) );
assert(   lm.is_grid_point          (max_fp -  3.0*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(max_fp -  2.2*Delta_fp) );
assert( ! lm.is_grid_point          (max_fp -  2.2*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp -  2.0*Delta_fp) );
assert(   lm.is_grid_point          (max_fp -  2.0*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(max_fp -  1.8*Delta_fp) );
assert( ! lm.is_grid_point          (max_fp -  1.8*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp -      Delta_fp) );
assert(   lm.is_grid_point          (max_fp -      Delta_fp) );
assert( ! lm.is_grid_point_unchecked(max_fp -  0.1*Delta_fp) );
assert( ! lm.is_grid_point          (max_fp -  0.1*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(max_fp -  1.0e-10     ) );
assert( ! lm.is_grid_point          (max_fp -  1.0e-10     ) );
assert(   lm.is_grid_point_unchecked(max_fp                ) );
assert(   lm.is_grid_point          (max_fp                ) );

assert( ! lm.is_grid_point_unchecked(max_fp +  1.0e-10     ) );
assert( ! lm.is_grid_point_unchecked(max_fp +  0.1*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp +      Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp +  2.0*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp +  3.0*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp +  5.0*Delta_fp) );
assert( ! lm.is_grid_point_unchecked(max_fp +  5.6*Delta_fp) );
assert(   lm.is_grid_point_unchecked(max_fp + 69.0*Delta_fp) );

  {
cout << "testing mappings & things nearby for all in-range integers...\n";
fp x = min_fp;
	for (int i = min_int ; i <= max_int ; ++i, x += Delta_fp)
	{
	cout << format("   checking i = %d of [%d,%d] x=%g...\n")
		% i % min_int % max_int % x;

	assert(lm.in_range(i));
	assert(lm.in_range(x));
	if (fuzzy<fp>::GE(x-0.69, min_fp))
	   assert(lm.in_range(x-0.69));
	if (fuzzy<fp>::LE(x+0.32, max_fp))
	   assert(lm.in_range(x+0.32));

	// test normal int <--> fp conversions
	assert( fuzzy<fp>::EQ( lm.fp_of_int(i), x) );
	assert( lm.int_of_fp(x) == i );

	// test non-membership
	assert( ! lm.is_grid_point_unchecked(x-1.0e-10*Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x+1.0e-10*Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x-  0.001*Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x+  0.001*Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x-  0.42 *Delta_fp) );
	if (i >= min_int+1)
		assert( ! lm.is_grid_point  (x-  0.42 *Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x+  0.69 *Delta_fp) );
	if (i <= max_int-1)
		assert( ! lm.is_grid_point  (x+  0.69 *Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x- 42.2  *Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x+ 42.2  *Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x- 69.5  *Delta_fp) );
	assert( ! lm.is_grid_point_unchecked(x+ 69.5  *Delta_fp) );

	// test membership
	assert(   lm.is_grid_point_unchecked(x-105.0  *Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x-  2.0  *Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x-        Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x                 ) );
	assert(   lm.is_grid_point          (x                 ) );
	assert(   lm.is_grid_point_unchecked(x+        Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x+ 3.0   *Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x+ 42.0  *Delta_fp) );
	assert(   lm.is_grid_point_unchecked(x+ 69.0  *Delta_fp) );

	// test fp --> int returning result as fp
	assert(
	  fuzzy<fp>::EQ(
	    lm.fp_int_of_fp_unchecked(x - 7.37*Delta_fp), fp(i)-7.37
		       )
	      );
	assert(
	  fuzzy<fp>::EQ(
	    lm.fp_int_of_fp_unchecked(x + 3.41*Delta_fp), fp(i)+3.41
		       )
	      );
	if (fuzzy<fp>::GE(x - 1.29*Delta_fp, min_fp))
		assert(
		  fuzzy<fp>::EQ(
		    lm.fp_int_of_fp(x - 1.29*Delta_fp), fp(i)-1.29
			       )
		      );
	if (fuzzy<fp>::LE(x + 2.84*Delta_fp, max_fp))
		assert(
		  fuzzy<fp>::EQ(
		    lm.fp_int_of_fp(x + 2.84*Delta_fp), fp(i)+2.84
			       )
		      );

	// test fp --> (nearest int,posn relative to that int)
	  {
	const fp xx = x - 3.36*Delta_fp;
	const std::pair<int,fp> nearest_int_and_fraction
	   = lm.nearest_int_and_fraction_of_fp_unchecked(xx);
	assert(nearest_int_and_fraction.first == i-3);
	assert(lm.int_of_fp_unchecked(xx, lm.nia_round) == i-3);
	assert(fuzzy<fp>::EQ(nearest_int_and_fraction.second, -0.36));
      #ifdef NOT_USED
	assert(fuzzy<fp>::EQ(lm.fraction_of_fp_unchecked(xx), -0.36));
      #endif
	if (fuzzy<fp>::GE(xx, min_fp))
		{
		assert(
		  lm.nearest_int_and_fraction_of_fp(xx).first
		  ==
		  lm.nearest_int_and_fraction_of_fp_unchecked(xx).first
		      );
		assert(
		  fuzzy<fp>::EQ(
		    lm.nearest_int_and_fraction_of_fp(xx).second,
		    lm.nearest_int_and_fraction_of_fp_unchecked(xx).second
			       )
		      );
	      #ifdef NOT_USED
		assert(
		  fuzzy<fp>::EQ(
		    lm.fraction_of_fp(x), lm.fraction_of_fp_unchecked(x)
			       )
		      );
	      #endif
		}
	  }
	  {
	const fp xx = x + 2.42*Delta_fp;
	const std::pair<int,fp> nearest_int_and_fraction
	   = lm.nearest_int_and_fraction_of_fp_unchecked(xx);
	assert(nearest_int_and_fraction.first == i+2);
	assert(lm.int_of_fp_unchecked(xx, lm.nia_round) == i+2);
	assert(fuzzy<fp>::EQ(nearest_int_and_fraction.second, +0.42));
      #ifdef NOT_USED
	assert(fuzzy<fp>::EQ(lm.fraction_of_fp_unchecked(xx), +0.42));
      #endif
	if (fuzzy<fp>::LE(xx, max_fp))
		{
		assert(
		  lm.nearest_int_and_fraction_of_fp(xx).first
		  ==
		  lm.nearest_int_and_fraction_of_fp_unchecked(xx).first
		      );
		assert(
		  fuzzy<fp>::EQ(
		    lm.nearest_int_and_fraction_of_fp(xx).second,
		    lm.nearest_int_and_fraction_of_fp_unchecked(xx).second
			       )
		      );
	      #ifdef NOT_USED
		assert(
		  fuzzy<fp>::EQ(
		    lm.fraction_of_fp(x), lm.fraction_of_fp_unchecked(x)
			       )
		      );
	      #endif
		}
	  }
	  {
	const fp xx = x - 42.0*Delta_fp;
	const std::pair<int,fp> nearest_int_and_fraction
	   = lm.nearest_int_and_fraction_of_fp_unchecked(xx);
	assert(nearest_int_and_fraction.first == i-42);
	assert(lm.int_of_fp_unchecked(xx, lm.nia_round) == i-42);
	assert(fuzzy<fp>::EQ(nearest_int_and_fraction.second, 0.0));
      #ifdef NOT_USED
	assert(fuzzy<fp>::EQ(lm.fraction_of_fp_unchecked(xx), 0.0));
      #endif
	  }
	  {
	const std::pair<int,fp> nearest_int_and_fraction
		= lm.nearest_int_and_fraction_of_fp(x);
	assert(nearest_int_and_fraction.first == i);
	assert(lm.int_of_fp(x, lm.nia_round)  == i);
	assert(fuzzy<fp>::EQ(nearest_int_and_fraction.second, 0.0));
      #ifdef NOT_USED
	assert(fuzzy<fp>::EQ(lm.fraction_of_fp(x),            0.0));
      #endif
	assert(
	  lm.nearest_int_and_fraction_of_fp(x).first
	  ==
	  lm.nearest_int_and_fraction_of_fp_unchecked(x).first
	      );
	assert(
	  fuzzy<fp>::EQ(
	    lm.nearest_int_and_fraction_of_fp(x).second,
	    lm.nearest_int_and_fraction_of_fp_unchecked(x).second
		       )
	      );
      #ifdef NOT_USED
	assert(
	  fuzzy<fp>::EQ(
	    lm.fraction_of_fp(x), lm.fraction_of_fp_unchecked(x)
		       )
	      );
      #endif
	  }

	// test fp --> (floor int,posn relative to that int)
	if (i < max_int)
		{
		  {
		const std::pair<int,fp> floor_int_and_fraction
			= lm.floor_int_and_fraction_of_fp(x + 0.86*Delta_fp);
		assert(floor_int_and_fraction.first == i);
		assert(fuzzy<fp>::EQ(floor_int_and_fraction.second, +0.86));
		  }
		  {
		const std::pair<int,fp> floor_int_and_fraction
			= lm.floor_int_and_fraction_of_fp(x + 0.07*Delta_fp);
		assert(floor_int_and_fraction.first == i);
		assert(fuzzy<fp>::EQ(floor_int_and_fraction.second, +0.07));
		  }
		}
	const std::pair<int,fp> floor_int_and_fraction
		= lm.floor_int_and_fraction_of_fp(x);
	if	(floor_int_and_fraction.first == i)
		assert(fuzzy<fp>::EQ(floor_int_and_fraction.second, 0.0));
	else if (floor_int_and_fraction.first == i-1)
		assert(fuzzy<fp>::EQ(floor_int_and_fraction.second, 1.0));
	else	assert(false);

	// test silent rounding
	if (i > min_int)
		assert( lm.int_of_fp(x - 0.49*Delta_fp, lm.nia_round) == i );
	if (i < max_int)
		assert( lm.int_of_fp(x + 0.49*Delta_fp, lm.nia_round) == i );

	// test floor/ceiling
	if (i > min_int)
		assert(lm.int_of_fp(x - 0.01*Delta_fp, lm.nia_floor) == i-1);
	if (i < max_int)
		assert(lm.int_of_fp(x + 0.01*Delta_fp, lm.nia_ceiling) == i+1);

	// test quantizing to grid with default nia_action --> round
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.49*Delta_fp), x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.01*Delta_fp), x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.01*Delta_fp), x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.49*Delta_fp), x)
	      );
	if (i > min_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.49*Delta_fp), x)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.01*Delta_fp), x)
		      );
		}
	if (i < max_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.01*Delta_fp), x)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.49*Delta_fp), x)
		      );
		}

	// test quantizing to grid with nia_action == floor
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.49*Delta_fp,
						      lm.nia_floor),
			x - Delta_fp)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.01*Delta_fp,
						      lm.nia_floor),
			x - Delta_fp)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.01*Delta_fp,
						      lm.nia_floor),
			x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.49*Delta_fp,
						      lm.nia_floor),
			x)
	      );
	if (i > min_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.49*Delta_fp,
						    lm.nia_floor),
				x - Delta_fp)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.01*Delta_fp,
						    lm.nia_floor),
				x - Delta_fp)
		      );
		}
	if (i < max_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.01*Delta_fp,
						    lm.nia_floor),
				x)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.49*Delta_fp,
						    lm.nia_floor),
				x)
		      );
		}

	// test quantizing to grid with nia_action == ceiling
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.49*Delta_fp,
						      lm.nia_ceiling),
			x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x - 0.01*Delta_fp,
						      lm.nia_ceiling),
			x)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.01*Delta_fp,
						      lm.nia_ceiling),
			x + Delta_fp)
	      );
	assert(
	  fuzzy<fp>::EQ(lm.quantize_to_grid_unchecked(x + 0.49*Delta_fp,
						      lm.nia_ceiling),
			x + Delta_fp)
	      );
	if (i > min_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.49*Delta_fp,
						    lm.nia_ceiling),
				x)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x - 0.01*Delta_fp,
						    lm.nia_ceiling),
				x)
		      );
		}
	if (i < max_int)
		{
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.01*Delta_fp,
						    lm.nia_ceiling),
				x + Delta_fp)
		      );
		assert(
		  fuzzy<fp>::EQ(lm.quantize_to_grid(x + 0.49*Delta_fp,
						    lm.nia_ceiling),
				x + Delta_fp)
		      );
		}

	}
  }

cout << "testing integer clamping...\n";
	for (int i = min_int-10 ; i <= max_int+10 ; ++i)
	{
	if	(i <= min_int)
		assert(lm.clamp(i) == min_int);
	else if (i >= max_int)
		assert(lm.clamp(i) == max_int);
	else	assert(lm.clamp(i) == i);
	}

cout << "testing fp clamping...\n";
assert(fuzzy<fp>::EQ(lm.clamp(min_fp - 8.8*Delta_fp), min_fp));
assert(fuzzy<fp>::EQ(lm.clamp(min_fp - 0.1*Delta_fp), min_fp));
assert(fuzzy<fp>::EQ(lm.clamp(max_fp + 0.2*Delta_fp), max_fp));
assert(fuzzy<fp>::EQ(lm.clamp(max_fp + 3.7*Delta_fp), max_fp));
	for (int i = min_int ; i <= max_int ; ++i)
	{
	const fp x = lm.fp_of_int(i);
	assert(fuzzy<fp>::EQ(lm.clamp(x), x));
	if (i >= min_int+1)
		assert(fuzzy<fp>::EQ(lm.clamp(x-0.638*Delta_fp),
					      x-0.638*Delta_fp ));
	if (i <= max_int-1)
		assert(fuzzy<fp>::EQ(lm.clamp(x+0.239*Delta_fp),
					      x+0.239*Delta_fp ));
	}

cerr << "this should produce a pair of warning messages...\n";
assert( lm.int_of_fp(min_fp + 0.01*Delta_fp,
		     linear_map<fp>::nia_warning) == min_int );
assert( lm.int_of_fp(max_fp - 0.01*Delta_fp,
		     linear_map<fp>::nia_warning) == max_int );
}
	  }

//******************************************************************************

//
// This function tests the mutual consistency of
//	nearest_int_and_fraction_of_fp()
//	int_of_fp(..., nia_round)
#ifdef NOT_USED
//	fraction_of_fp()
#endif
//
namespace {
template <typename fp>
  void test_int_and_fraction_consistency(const util::linear_map<fp>& lm)
{
typedef util::linear_map<fp> lm_t;

const int N_test = 1000*1000;

// scale values to go slightly outside range, than clamp to range
// ==> should get plenty of tests exactly at the endpoints
const fp extra = 1.01;
const fp mean   = util::average(lm.min_fp(), lm.max_fp());
const fp radius = 0.5 * (lm.max_fp() - lm.min_fp());
const fp lo = mean - extra*radius;
const fp hi = mean + extra*radius;

cout << format("testing int-and-fraction consistency (%d values):\n") % N_test;
cout << format("   linear map    range: [%g,%g]\n") % lm.min_fp() % lm.max_fp();
cout << format("   random number range: [%g,%g]\n") % lo % hi;

	for (int i = 0 ; i < N_test ; ++i)
	{
	const fp x = lm.clamp(lo + (hi-lo)*util::random_uniform());
	std::pair<int,fp> niaf = lm.nearest_int_and_fraction_of_fp(x);
	assert(niaf.first == lm.int_of_fp(x, lm_t::nia_round));
      #ifdef NOT_USED
	assert(fuzzy<fp>::EQ(niaf.second, lm.fraction_of_fp(x)));
      #endif
	}

cout << "all ok\n";
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_move()
{
cout << "\n";
cout << "test_move(): test moving a linear map while keeping the same mapping\n";

// x(i) = 3.5 + 0.1*i
// before       i=10  ...    20
//              x=4.5 (0.1) 5.5
//
// after        i=25  ...    40
//              x=6.0 (0.1) 7.5
const fp i1 = 37;
const fp i2 = -18;
const fp i3 = -42;

linear_map<fp> lm(10,        20,
		  4.5, 0.1, 5.5);
assert(lm.min_int() == 10);
assert(lm.max_int() == 20);
assert(fuzzy<fp>::EQ(lm.  min_fp(), 4.5));
assert(fuzzy<fp>::EQ(lm.Delta_fp(), 0.1));
assert(fuzzy<fp>::EQ(lm.  max_fp(), 5.5));

assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i1), 3.5 + 0.1*i1));
assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i2), 3.5 + 0.1*i2));
assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i3), 3.5 + 0.1*i3));

lm.move_me(25, 40);

assert(lm.min_int() == 25);
assert(lm.max_int() == 40);
assert(fuzzy<fp>::EQ(lm.  min_fp(), 6.0));
assert(fuzzy<fp>::EQ(lm.Delta_fp(), 0.1));
assert(fuzzy<fp>::EQ(lm.  max_fp(), 7.5));

assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i1), 3.5 + 0.1*i1));
assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i2), 3.5 + 0.1*i2));
assert(fuzzy<fp>::EQ(lm.fp_of_int_unchecked(i3), 3.5 + 0.1*i3));
cout << "==> ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_change()
{
cout << "\n";

  {
cout << "test_move(): test changing a linear mapping:\n";
cout << "             new fp end, same int end\n";

//   i = 20 ... 30
// x(i) = 2.0 (0.1) 3.0		# before
// x(i) = 6.0 (0.2) 8.0		# after

linear_map<fp> lm(20, 30,
		  2.0, 0.1, 3.0);
lm.change_me(6.0, 0.2, 8.0);

assert(lm.min_int() == 20);
assert(lm.max_int() == 30);
assert(fuzzy<fp>::EQ(lm.  min_fp(), 6.0));
assert(fuzzy<fp>::EQ(lm.Delta_fp(), 0.2));
assert(fuzzy<fp>::EQ(lm.  max_fp(), 8.0));
assert(fuzzy<fp>::EQ(lm.inverse_Delta_fp(), 5.0));
  }

  {
cout << "test_move(): test changing a linear mapping:\n";
cout << "             new int end, same fp end\n";

//   i = 20 ... 30		# before
//   i = 80 ... 90		# before
// x(i) = 2.0 (0.1) 3.0

linear_map<fp> lm(20, 30,
		  2.0, 0.1, 3.0);
lm.change_me(util::interval(80, 90));

assert(lm.min_int() == 80);
assert(lm.max_int() == 90);
assert(fuzzy<fp>::EQ(lm.  min_fp(), 2.0));
assert(fuzzy<fp>::EQ(lm.Delta_fp(), 0.1));
assert(fuzzy<fp>::EQ(lm.  max_fp(), 3.0));
assert(fuzzy<fp>::EQ(lm.inverse_Delta_fp(), 10.0));
  }

cout << "==> ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_special()
{
cout << "\n";
cout << "test_special(): try special linear_map to try to tickle a bug\n";

linear_map<fp> lm(-2,           13,
		  -0.25, 0.125, 1.625);

cout << format("in_range(+1.0) = %s\n")
	% util::name_of_bool( lm.in_range(+1.0) );
assert(  lm.in_range(+1.0));
cout << format("in_range(-1.0) = %s\n")
	% util::name_of_bool( lm.in_range(-1.0) );
assert(! lm.in_range(-1.0));

cout << format("is_grid_point_unchecked(+1.0) = %s\n")
	% util::name_of_bool( lm.is_grid_point_unchecked(+1.0) );
assert(  lm.is_grid_point_unchecked(+1.0));
cout << format("is_grid_point_unchecked(-1.0) = %s\n")
	% util::name_of_bool( lm.is_grid_point_unchecked(-1.0) );
assert(  lm.is_grid_point_unchecked(-1.0));
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_out_of_range()
{
cout << "\n";
cout << "test_out_of_range(): try out-of-range operations\n";

linear_map<fp> lm(-2,           13,
		  -0.25, 0.125, 1.625);

const fp x = 1.75;
const fp i = lm.int_of_fp_unchecked(x);
cout << format("int_of_fp(x=%g) = %d (should be 14)\n") % x % i;
assert(i == 14);
}
	  }


==> anc/smp-v8.10.23/src/util/test_molecule_inputs.cc <==
// test_molecule_inputs.cc -- test driver for /util::molecule_inputs::/ fns
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_molecule_inputs.cc,v 1.7 2021/10/17 04:22:06 jonathan Exp $
//
// main
/// test_molecule_input_region
/// test_molecule_has_input_in_region
/// test_molecule_input_is_contained_in_region
/// test_molecule_has_input_outside_region
/// test_molecule_input_crosses_region_bndry
//
/// test_molecule_eval_region_for_input_point
/// test_molecule_input_region_for_eval_region
/// test_molecule_in_region_has_input_point
/// test_molecule_outside_region_has_input_point
/// test_molecule_eval_across_region_bndry_has_input_point
//

#include <cassert>
#include <cstring>
#include <cmath>

#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "molecule_inputs.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::name_of_bool;

// prototypes
namespace {
void test_molecule_input_region                  (const bool verbose_flag);
void test_molecule_has_input_in_region           (const bool verbose_flag);
void test_molecule_input_is_contained_in_region  (const bool verbose_flag);
void test_molecule_has_input_outside_region      (const bool verbose_flag);
void test_molecule_input_crosses_region_bndry (const bool verbose_flag);

void test_molecule_eval_region_for_input_point   (const bool verbose_flag);
void test_molecule_input_region_for_eval_region  (const bool verbose_flag);
void test_molecule_in_region_has_input_point     (const bool verbose_flag);
void test_molecule_outside_region_has_input_point(const bool verbose_flag);
void test_molecule_eval_across_region_bndry_has_input_point
						 (const bool verbose_flag);
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const usage_msg =
"usage:\n"
"  test_interval  [ --verbose ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

bool verbose_flag = false;
	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::strcmp(argv[ap], "--verbose") == 0)
		verbose_flag = true;
	else	{
		cerr << usage_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

test_molecule_input_region                               (verbose_flag);
test_molecule_has_input_in_region                        (verbose_flag);
test_molecule_input_is_contained_in_region               (verbose_flag);
test_molecule_has_input_outside_region                   (verbose_flag);
test_molecule_input_crosses_region_bndry              (verbose_flag);

test_molecule_eval_region_for_input_point                (verbose_flag);
test_molecule_input_region_for_eval_region               (verbose_flag);
test_molecule_in_region_has_input_point                  (verbose_flag);
test_molecule_outside_region_has_input_point             (verbose_flag);
test_molecule_eval_across_region_bndry_has_input_point(verbose_flag);

cout << "all ok!\n";
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// test /molecule_input_region()/
//
namespace {
void test_molecule_input_region(const bool /* verbose_flag */)
{
cout << "testing /molecule_input_region()/\n";
assert(
	util::molecule_input_fns
	    ::molecule_input_region(3, 2, 10)
	==
	util::interval(7,12)
      );
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_has_input_in_region()/
//
namespace {
void test_molecule_has_input_in_region(const bool verbose_flag)
{
cout << "testing /molecule_has_input_in_region()/\n";
const util::interval I(10, 20);
const int r_minus = 2;
const int r_plus  = 3;

	for (int eval_i = 0 ; eval_i <= 30 ; ++eval_i)
	{
	const util::interval input_region
		= util::molecule_input_fns
		      ::molecule_input_region(r_minus, r_plus,
					      eval_i);
	if (verbose_flag)
		cout << format("   eval_i=%d input_region=%s\n")
			% eval_i % input_region.describe_me();

	const bool should_have_input_from_I
		= util::interval::intersection(input_region, I).is_nonempty();
	const bool has_input_from_I
		= util::molecule_input_fns
		      ::molecule_has_input_in_region(I,
						     r_minus, r_plus,
						     eval_i);
	if (verbose_flag)
		cout << format("      should_have_input_from_I=%s has_input_from_I=%s\n")
			% name_of_bool(should_have_input_from_I)
			% name_of_bool(has_input_from_I);

	assert(has_input_from_I == should_have_input_from_I);
	}
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_input_is_contained_in_region()/
//
namespace {
void test_molecule_input_is_contained_in_region(const bool verbose_flag)
{
cout << "testing /molecule_input_is_contained_in_region()/\n";
const util::interval I(10, 20);
const int r_minus = 2;
const int r_plus  = 3;

	for (int eval_i = 0 ; eval_i <= 30 ; ++eval_i)
	{
	const util::interval input_region
		= util::molecule_input_fns
		      ::molecule_input_region(r_minus, r_plus,
					      eval_i);
	if (verbose_flag)
		cout << format("   eval_i=%d input_region=%s\n")
			% eval_i % input_region.describe_me();

	const bool should_have_input_contained_in_I
		= util::interval::is_contained_in(input_region, I);
	const bool has_input_contained_in_I
		= util::molecule_input_fns
		      ::molecule_input_is_contained_in_region(I,
							      r_minus, r_plus,
							      eval_i);
	if (verbose_flag)
		cout << format("      should_have_input_contained_in_I=%s has_input_contained_in_I=%s\n")
			% name_of_bool(should_have_input_contained_in_I)
			% name_of_bool(has_input_contained_in_I);

	assert(has_input_contained_in_I == should_have_input_contained_in_I);
	}
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_has_input_outside_region()/
//
namespace {
void test_molecule_has_input_outside_region(const bool verbose_flag)
{
cout << "testing /molecule_has_input_outside_region()/\n";
const util::interval I(10, 20);
const int r_minus = 2;
const int r_plus  = 3;

	for (int eval_i = 0 ; eval_i <= 30 ; ++eval_i)
	{
	const util::interval input_region
		= util::molecule_input_fns
		      ::molecule_input_region(r_minus, r_plus,
					      eval_i);
	if (verbose_flag)
		cout << format("   eval_i=%d input_region=%s\n")
			% eval_i % input_region.describe_me();

	const bool should_have_input_outside_I
		= ! util::interval::is_contained_in(input_region, I);
	const bool has_input_outside_I
		= util::molecule_input_fns
		      ::molecule_has_input_outside_region(I,
							  r_minus, r_plus,
							  eval_i);
	if (verbose_flag)
		cout << format("      should_have_input_outside_I=%s has_input_outside_I=%s\n")
			% name_of_bool(should_have_input_outside_I)
			% name_of_bool(has_input_outside_I);

	assert(has_input_outside_I == should_have_input_outside_I);

	const bool has_input_outside_I2
		=    (input_region.min_i() < I.min_i())
		  || (input_region.max_i() > I.max_i());
	assert(has_input_outside_I == has_input_outside_I2);
	}
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_input_crosses_region_bndry()/
//
namespace {
void test_molecule_input_crosses_region_bndry(const bool verbose_flag)
{
cout << "testing /molecule_input_crosses_region_bndry()/\n";
const util::interval I(10, 20);
const int r_minus = 2;
const int r_plus  = 3;

	for (int eval_i = 0 ; eval_i <= 30 ; ++eval_i)
	{
	const util::interval input_region
		= util::molecule_input_fns
		      ::molecule_input_region(r_minus, r_plus,
					      eval_i);
	if (verbose_flag)
		cout << format("   eval_i=%d input_region=%s\n")
			% eval_i % input_region.describe_me();

	const bool has_input_in_I
		= util::interval::intersection(input_region, I).is_nonempty();
	const bool has_input_outside_I
		=    (input_region.min_i() < I.min_i())
		  || (input_region.max_i() > I.max_i());
	const bool should_have_input_crossing_I_bndry
		= has_input_in_I && has_input_outside_I;
	const bool has_input_crossing_I_bndry
		= util::molecule_input_fns
		      ::molecule_input_crosses_region_bndry(I,
							    r_minus, r_plus,
							    eval_i);
	if (verbose_flag)
		cout << format("      should_have_input_crossing_I_bndry=%s has_input_crossing_I_bndry=%s\n")
			% name_of_bool(should_have_input_crossing_I_bndry)
			% name_of_bool(has_input_crossing_I_bndry);

	assert(
	  should_have_input_crossing_I_bndry == has_input_crossing_I_bndry
	      );
	}
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// test /molecule_eval_region_for_input_point()/
//
namespace {
void test_molecule_eval_region_for_input_point(const bool verbose_flag)
{
cout << "testing /molecule_eval_region_for_input_point()/\n";

const int r_minus = 3;
const int r_plus  = 2;
const int input_i = 20;
cout << format("   input_i=%d r_[minus,plus]=[%d,%d]\n")
	% input_i % r_minus % r_plus;
const util::interval eval_region(
	  util::molecule_input_fns
	      ::molecule_eval_region_for_input_point(r_minus, r_plus, input_i)
				);
cout << format("   ==> eval_region=%s\n") % eval_region.describe_me();

	for (int trial_eval_i = 10 ; trial_eval_i <= 30 ; ++trial_eval_i)
	{
	const bool in_eval_region = eval_region.contains_point(trial_eval_i);
	const util::interval trial_input_region(
				util::molecule_input_fns
				    ::molecule_input_region(r_minus, r_plus,
							    trial_eval_i)
					       );
	if (verbose_flag)
		cout << format("   trial_eval_i=%d in_eval_region=%s trial_input_region=%s\n")
			% trial_eval_i % name_of_bool(in_eval_region)
			% trial_input_region.describe_me();
	if (in_eval_region)
		{
		if (verbose_flag)
			cout << "   ... checking that trial_input_region contains input_i\n";
		assert(trial_input_region.contains_point(input_i));
		}
	   else {
		if (verbose_flag)
			cout << "   ... checking that trial_input_region does NOT contain input_i\n";
		assert(! trial_input_region.contains_point(input_i));
		}
	}

cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_input_region_for_eval_region()/
//
namespace {
void test_molecule_input_region_for_eval_region(const bool /* verbose_flag */)
{
cout << "testing /molecule_input_region_for_eval_region()/\n";
assert(
	util::molecule_input_fns
	    ::molecule_input_region_for_eval_region(util::interval(10,20),
						    3, 2)
	==
	util::interval(7,22)
      );
cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_in_region_has_input_point()/
//
namespace {
void test_molecule_in_region_has_input_point(const bool verbose_flag)
{
cout << "testing /molecule_in_region_has_input_point()/\n";

const int r_minus = 2;
const int r_plus  = 3;
cout << format("   testing with r_[minus,plus]=[%d,%d]\n") % r_minus % r_plus;

cout << "   testing empty region\n";
	for (int input_i = -10 ; input_i <= 10 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	assert(
	  ! util::molecule_input_fns
		::molecule_in_region_has_input_point(util::empty_interval(),
						     r_minus, r_plus,
						     input_i)
	      );
	}

  {
cout << "   testing single-point region [20,20]\n";
const util::interval I(20,20);
const util::interval input_region(
	util::molecule_input_fns
	    ::molecule_input_region(r_minus, r_plus, 20)
				 );
cout << format("      input_region=%s\n") % input_region.describe_me();
	for (int input_i = 10 ; input_i <= 30 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	const bool has_input_point
		= util::molecule_input_fns
		      ::molecule_in_region_has_input_point(I,
							   r_minus, r_plus,
							   input_i);
	if (verbose_flag)
		cout << format("         has_input_point=%d\n")
			% name_of_bool(has_input_point);
	assert(has_input_point == input_region.contains_point(input_i));
	}
  }

  {
cout << "   testing non-trivial region [20,30]\n";
const util::interval I(20,30);
	for (int input_i = 10 ; input_i <= 40 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	const bool has_input_point
		= util::molecule_input_fns
		      ::molecule_in_region_has_input_point(I,
							   r_minus, r_plus,
							   input_i);
	if (verbose_flag)
		cout << format("         has_input_point=%d\n")
			% name_of_bool(has_input_point);

	bool found_input_i = false;
		for (int trial_eval_i  = I.min_i() ;
			 trial_eval_i <= I.max_i() ;
		       ++trial_eval_i)
		{
		if (verbose_flag)
			cout << format("            checking trial_eval_i=%d\n")
				% trial_eval_i;
		const util::interval trial_input_region(
			util::molecule_input_fns
			    ::molecule_input_region(r_minus, r_plus,
						    trial_eval_i)
						       );
		const bool trial_contains_input_i
			= trial_input_region.contains_point(input_i);
		if (verbose_flag)
			cout << format("               trial_input_region=%s trial_contains_input_region=%s\n")
				% trial_input_region.describe_me()
				% name_of_bool(trial_contains_input_i);
		found_input_i |= trial_contains_input_i;
		}
	if (verbose_flag)
		cout << format("         ==> found_input_i=%s\n")
			% name_of_bool(found_input_i);
	assert(has_input_point == found_input_i);
	}
  }

cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test /molecule_outside_region_has_input_point()/
//
namespace {
void test_molecule_outside_region_has_input_point(const bool verbose_flag)
{
cout << "testing /molecule_outside_region_has_input_point()/\n";

const int r_minus = 2;
const int r_plus  = 3;
cout << format("   testing with r_[minus,plus]=[%d,%d]\n") % r_minus % r_plus;

cout << "   testing empty region\n";
	for (int input_i = -10 ; input_i <= 10 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	assert(
	  util::molecule_input_fns
	      ::molecule_outside_region_has_input_point(util::empty_interval(),
							r_minus, r_plus,
							input_i)
	      );
	}

  {
cout << "   testing nonemptyregion [20,30]\n";
const util::interval I(20,30);
	for (int input_i = 10 ; input_i <= 40 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	const bool has_input_point
		= util::molecule_input_fns
		      ::molecule_outside_region_has_input_point(I,
								r_minus, r_plus,
								input_i);
	if (verbose_flag)
		cout << format("         has_input_point=%d\n")
			% name_of_bool(has_input_point);

	bool some_eval_has_input = false;
		for (int trial_eval_i = 0 ; trial_eval_i <= 50 ; ++trial_eval_i)
		{
		// we only want to check molecules outside* /I/
		if (I.contains_point(trial_eval_i))
			continue;			// *** loop control ***

		const util::interval trial_input_region(
				util::molecule_input_fns
				    ::molecule_input_region(r_minus, r_plus,
							    trial_eval_i)
						       );
		const bool trial_has_input = trial_input_region
					     .contains_point(input_i);
		if (verbose_flag)
			{
			cout << format("         checking trial_eval_i=%d ==> trial_input_region=%s\n")
				% trial_eval_i
				% trial_input_region.describe_me();
			cout << format("                                      trial_has_input=%s\n")
				% name_of_bool(trial_has_input);
			}
		some_eval_has_input |= trial_has_input;
		}
	assert(has_input_point == some_eval_has_input);
	}
  }

cout << "==> ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /molecule_eval_across_region_bndry_has_input_point()/
//
namespace {
void test_molecule_eval_across_region_bndry_has_input_point
						 (const bool verbose_flag)
{
cout << "testing /molecule_eval_across_region_bndry_has_input_point()/\n";

const int r_minus = 3;
const int r_plus  = 2;
cout << format("   testing with r_[minus,plus]=[%d,%d]\n") % r_minus % r_plus;

cout << "   testing empty region\n";
	for (int input_i = -10 ; input_i <= 10 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	assert(
	  ! util::molecule_input_fns
		::molecule_eval_across_region_bndry_has_input_point
							(util::empty_interval(),
							 r_minus, r_plus,
							 input_i)
	      );
	}
  {
cout << "   testing nonemptyregion [20,30]\n";
const util::interval I(20,30);
	for (int input_i = 10 ; input_i <= 40 ; ++input_i)
	{
	if (verbose_flag)
		cout << format("      testing input_i=%d\n") % input_i;
	const bool has_input_point
		= util::molecule_input_fns
		      ::molecule_eval_across_region_bndry_has_input_point
							(I,
							 r_minus, r_plus,
							 input_i);
	if (verbose_flag)
		cout << format("         has_input_point=%d\n")
			% name_of_bool(has_input_point);
	if (I.contains_point(input_i))
		{
		if (verbose_flag)
			cout << "input_i is in I\n";
		assert(
			has_input_point
			==
			util::molecule_input_fns
			    ::molecule_outside_region_has_input_point
							(I,
							 r_minus, r_plus,
							 input_i)
		      );
		}
	   else {
		if (verbose_flag)
			cout << "input_i is NOT in I\n";
		assert(
			has_input_point
			==
			util::molecule_input_fns
			    ::molecule_in_region_has_input_point(I,
								 r_minus,r_plus,
								 input_i)
		      );
		}
	}
  }

cout << "==> ok\n";
cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/util/test_moving_average.cc <==
// test_moving_average.cc -- test driver for moving_average class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_moving_average.cc,v 1.6 2025/08/21 22:38:34 jonathan Exp $
//
// main
// test_small
// test_small2
// test_complex_sinusoid
//

#include <cassert>

#include <iostream>
#include <cmath>
#include <complex>
#include "boost/format.hpp"

#include "util.hh"
#include "moving_average.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::fuzzy;

// prototypes
namespace {
void test_small();
void test_small2();
void test_complex_sinusoid();
	  }

//******************************************************************************

int main()
{
test_small();
test_small2();
test_complex_sinusoid();

cout << "*** all tests ok!\n";
return 0;
}

//******************************************************************************

//
// This function tests /moving_average<T>/ on a small test case.
//
namespace {
void test_small()
{
cout << "testing util::moving_average<double>(size 4)\n";
util::moving_average<double> M(4);

assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 0);
assert(M.get_moving_average_zcs() == 0.0);

M.set_data(10.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 1);
assert(M.get_moving_average    () == 10.0);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(11.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 2);
assert(M.get_moving_average    () == 10.5);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(12.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 3);
assert(M.get_moving_average    () == 11.0);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(13.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 4);
assert(M.get_moving_average    () == 11.5);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(14.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 4);
assert(M.get_moving_average    () == 12.5);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(15.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 4);
assert(M.get_moving_average    () == 13.5);
assert(M.get_moving_average_zcs() == M.get_moving_average());

M.set_data(16.0);
assert(M.get_max_window_count() == 4);
assert(M.get_window_count    () == 4);
assert(M.get_moving_average    () == 14.5);
assert(M.get_moving_average_zcs() == M.get_moving_average());

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /moving_average<T>/ on another small test case.
//
namespace {
void test_small2()
{
typedef double fp;
using util::fuzzy;

cout << "testing util::moving_average<std::complex>(size 5)\n";

std::complex<fp> z1( 3.14, -2.71);
std::complex<fp> z2( 1.59,  8.28);
std::complex<fp> z3(-2.56,  1.82);
std::complex<fp> z4(-5.35, -8.45);
std::complex<fp> z5( 8.79,  9.05);
std::complex<fp> z6(-2.27, -1.16);
std::complex<fp> z7(-3.11,  1.41);
std::complex<fp> z8( 1.17,  0.97);
std::complex<fp> z9(-4.06,  2.23);

util::moving_average<std::complex<double>> M(5);

assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 0);
assert(M.get_moving_average_zcs() == 0.0);

M.push_back(z1);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 1);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), z1));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), z1));

M.push_back(z2);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 2);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z1+z2)/2.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z1+z2)/2.0));

M.push_back(z3);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 3);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z1+z2+z3)/3.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z1+z2+z3)/3.0));

M.push_back(z4);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 4);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z1+z2+z3+z4)/4.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z1+z2+z3+z4)/4.0));

M.push_back(z5);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 5);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z1+z2+z3+z4+z5)/5.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z1+z2+z3+z4+z5)/5.0));

M.push_back(z6);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 5);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z2+z3+z4+z5+z6)/5.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z2+z3+z4+z5+z6)/5.0));

M.push_back(z7);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 5);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z3+z4+z5+z6+z7)/5.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z3+z4+z5+z6+z7)/5.0));

M.push_back(z8);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 5);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z4+z5+z6+z7+z8)/5.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z4+z5+z6+z7+z8)/5.0));

M.push_back(z9);
assert(M.get_max_window_count() == 5);
assert(M.get_window_count    () == 5);
assert(fuzzy<fp>::EQ(M.get_moving_average_zcs(), (z5+z6+z7+z8+z9)/5.0));
assert(fuzzy<fp>::EQ(M.get_moving_average    (), (z5+z6+z7+z8+z9)/5.0));

cout << "all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /moving_average<T>/ on a complex-number test case,
// to verify that taking the moving average of a complex sinusoid over
// the sinusoid period, vanishes.
//
namespace {
void test_complex_sinusoid()
{
typedef double fp;

const int N_window = 11;
const int N_test   = 30;
const fp pi = util::numeric_constants<fp>::pi();

cout << format(
"testing util::moving_average<std::complex<fp>>(size %d) with %d values\n")
	% N_window % N_test;

util::moving_average<std::complex<fp>> MA(N_window);
assert(MA.get_moving_average_zcs() == 0.0);

const std::complex<fp> zbar(0.625, -0.875);
	for (int i = 1 ; i <= N_test ; ++i)
	{
	const fp theta = 2.0*pi * fp(i)/ fp(N_window);
	const std::complex<fp> zunit(cos(theta), sin(theta));
	const std::complex<fp> z = zbar + zunit;
	MA.set_data(z);
	cout << format("i=%d:") % i
	     << "\t"
	     << "data=" << format("%+.5f") % z;

	cout << "\t";
	const int window_count = MA.get_window_count();
	if (window_count < N_window)
		{
		cout << format("skip test: window_count=%d < N_window=%d\n")
			% window_count % N_window;
		}
	   else {
		const std::complex<fp> moving_average = MA.get_moving_average();
		cout << "moving average="
		     << format("%+.5f") % moving_average
		     << "\n";
		assert(fuzzy<fp>::EQ(MA.get_moving_average(), zbar));
		}
	assert(MA.get_moving_average_zcs() == MA.get_moving_average());
	}
cout << "all ok\n";
cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/util/test_moving_integral_average.cc <==
// test_moving_integral_averages.cc -- test /moving_integral_average/ class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_moving_integral_average.cc,v 1.2 2026/03/16 05:19:22 jonathan Exp $
//
// main
/// test_exact
/// test_convergence
/// do_moving_average_integral
//

#include <cassert>

#include <limits>
#include <algorithm>
#include <iostream>
#include <cmath>
#include <complex>
#include <limits>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "moving_integral_average.hh"

using std::cout;
using std::cerr;
using std::sin;
using std::cos;
using std::exp;
using boost::format;
using param::set_parameter;
using util::fuzzy;
using util::pow2;
using util::pow3;
using util::pow4;

typedef double fp;
typedef std::complex<fp> C;

// prototypes
namespace {
void test_exact(bool cubic_flag);
void test_convergence();
C do_moving_average_integral(const fp dx);
	  }

//******************************************************************************

int main()
{
//set_parameter<int>("verbose", 10);

test_exact(false);
test_exact(true);
test_convergence();

cout << "*** all tests ok!\n";
return 0;
}

//******************************************************************************

//
// This function tests /moving_integral_average()/ on a
//   cubic_flag ? cubic : linear
// test function.
//
namespace {
void test_exact(const bool cubic_flag)
{
const char* const fn_dscr = cubic_flag ? "cubic" : "linear";

cout << format("testing /util::moving_integral_average<%s, %s>/\n")
	% util::name_of_type<C>() % util::name_of_type<fp>();
cout << format("   test function will be %s\n") % fn_dscr;

// polynomial coefficients
// ... only a0,a1 used for linear test fn
const C a0(-3.456, -4.227);
const C a1( 1.123,  0.876);
const C a2(-0.697,  1.141);
const C a3( 0.348, -0.413);

// skip testing cubic fn when the number of points/intervals is small
// enough that the integration uses trapezoid rule (the integration
// automatically switches to Simpson's rule for >= around 8 points)
const int min_N_subintervals_for_test = cubic_flag ? 10 : 1;

const int max_N_subintervals = 30;
const fp S  = 0.8;		// starting time
const fp dt = 0.1;		// time step
const fp W  = 2.1;		// window size

cout << "   constructing /moving_integral_average/ object\n";
cout << format("      with start_time=%g dt=%g window_size=%g\n") % S % dt % W;
util::moving_integral_average<C> AVG(W, dt);

cout << "   testing constant properties...\n";
assert(fuzzy<fp>::EQ(AVG.max_window_size(), W));
assert(fuzzy<fp>::EQ(AVG.Delta_t(), dt));
assert(AVG.max_window_N_intervals() == W/dt);
assert(AVG.max_window_count() == AVG.max_window_N_intervals()+1);

cout << "   testing initial dynamic properties...\n";
assert(AVG.current_window_count() == 0);
assert(AVG.current_window_N_intervals() == 0);
assert(AVG.get_moving_integral_average_zcs() == C(0.0,0.0));

const C fn_of_S = cubic_flag ? a0 + a1*S + a2*pow2(S) + a3*pow3(S)
			     : a0 + a1*S;
cout << format("   setting 0th %s data point at t=%g:") % fn_dscr % S
     << " fn_of_S: " << fn_of_S << "\n";
AVG.set_data(fn_of_S);

cout << "   testing dynamic properties after 0th data point...\n";
assert(AVG.current_window_count() == 1);
assert(AVG.current_window_N_intervals() == 0);
assert(AVG.get_moving_integral_average_zcs() == C(0.0,0.0));

	for (int N_subintervals  = 1 ;
		 N_subintervals <= max_N_subintervals ;
	       ++N_subintervals)
	{
	const fp t = S + N_subintervals*dt;
	cout << format("   N_subintervals=%d ==> setting data at t=%g\n")
		% N_subintervals % t;

	const C fn_of_t = cubic_flag ? a0 + a1*t + a2*pow2(t) + a3*pow3(t)
				     : a0 + a1*t;
	cout << format("      setting %s data point at t=%g:") % fn_dscr % t
	     << " fn_of_t:" << fn_of_t << "\n";
	AVG.set_data(fn_of_t);

	cout << "      testing dynamic properties...\n";
	assert(
	  AVG.current_window_N_intervals()
	  ==
	  std::min(N_subintervals, AVG.max_window_N_intervals())
	      );
	assert(fuzzy<fp>::EQ(AVG.current_window_size(), std::min(t-S, W)));
	assert(
	  fuzzy<fp>::EQ(
	    AVG.current_window_size(),
	    dt * AVG.current_window_N_intervals()
		       )
	      );

	if (N_subintervals >= min_N_subintervals_for_test)
		{
		const fp B = t;
		const fp A = (t < S+W) ? S : B-W;
		assert(fuzzy<fp>::EQ(B-A, AVG.current_window_size()));

		const C true_integral
			= cubic_flag ?   a0 *             (     B  -      A )
				       + a1 * (1.0/2.0) * (pow2(B) - pow2(A))
				       + a2 * (1.0/3.0) * (pow3(B) - pow3(A))
				       + a3 * (1.0/4.0) * (pow4(B) - pow4(A))
				     :   a0 *             (     B  -      A )
				       + a1 * (1.0/2.0) * (pow2(B) - pow2(A));
		const C true_average = true_integral/(B-A);
		const C cmpt_average = AVG.get_moving_integral_average();
		cout << "      true average: " << true_average << "\n";
		cout << "      cmpt average: " << cmpt_average << "\n";

		assert(fuzzy<fp>::EQ(cmpt_average, true_average));
		}
	}
cout << format("%s test ok\n") % fn_dscr;
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests the convergence of the moving-average integral
// of a trancendental test function (which should be 4th order in /dx/).
//
namespace {
void test_convergence()
{
cout << "testing convergence of numerical integral with dx\n";
const fp epsilon = std::numeric_limits<fp>::epsilon();

int N_tests = 0;

	for (fp dx_lo = 0.1 ; dx_lo >= 0.001 ; dx_lo *= 0.5)
	{
	const fp dx_med = 0.5 *dx_lo;
	const fp dx_hi  = 0.25*dx_lo;
	cout << format("   testing for dx_lo=%g dx_med=%g dx_hi=%g\n")
		% dx_lo % dx_med % dx_hi;
	const C average_lo  = do_moving_average_integral(dx_lo );
	const C average_med = do_moving_average_integral(dx_med);
	const C average_hi  = do_moving_average_integral(dx_hi );
	cout << format("      average_lo  = %.15g\n") % average_lo;
	cout << format("      average_med = %.15g\n") % average_med;
	cout << format("      average_hi  = %.15g\n") % average_hi;

	const fp diff_error_scale = epsilon * std::abs(average_hi);
	const fp diff_lo_med = std::abs(average_lo  - average_med);
	const fp diff_med_hi = std::abs(average_med - average_hi );
	cout << format(
"      ==> diff_lo_med = %.3e (relative diff %.3e*epsilon)\n"
		      )
		% diff_lo_med % (diff_lo_med/diff_error_scale);
	cout << format(
"          diff_med_hi = %.3e (relative diff %.3e*epsilon)\n"
		      )
		% diff_med_hi % (diff_med_hi/diff_error_scale);
	if (    (diff_lo_med < 16.0*30.0*diff_error_scale)
	     || (diff_med_hi <      30.0*diff_error_scale) )
		{
		cout << "      ==> differences too small to compare ==> exiting tests\n";
		break;					// *** loop control ***
		}
	const fp ratio = diff_lo_med / diff_med_hi;
	cout << format("          ratio (lo-med)/(med-hi) = %.15g\n") % ratio;

	if (dx_lo <= 0.03)
		{
		cout << "      ... checking that ratio is ~16\n";
		++N_tests;
		assert(ratio >= 12.0);
		assert(ratio <= 20.0);
		}
	}

assert(N_tests >= 2);

cout << format("test ok (checked ratio for %d lo/med/hi tuples)\n") % N_tests;
cout << "\n";
}
	  }

//******************************************************************************

//
// This function computes the moving-average integral of a trancendental
// test function for /test_convergence()/.
//
namespace {
C do_moving_average_integral(const fp dx)
{
const fp A = 1.2;
const fp B = 5.9;
const fp length = B - A;
const fp window_width = 0.4;
const int N_total = util::fuzzy<fp>
			::template
			  make_integer<int>(
			    length/dx,
			    "do_moving_average_integral(): compute N_total"
					   );

util::moving_integral_average<C> AVG(window_width, dx);
	for (int i = 0 ; i <= N_total ; ++i)
	{
	const fp x = A + i*AVG.Delta_t();
	const fp fn_real = exp(cos(x));
	const fp fn_imag = exp(sin(x));
	const C fn(fn_real, fn_imag);
	AVG.set_data(fn);
	}

return AVG.get_moving_integral_average();
}
	  }


==> anc/smp-v8.10.23/src/util/test_norm.cc <==
// test_norm.cc -- test driver for /norm/ class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_norm.cc,v 1.3 2024/01/28 22:23:38 jonathan Exp $
//
// main
/// do_tests
//

#include <cassert>
#include <cstring>

#include <iostream>
#include <complex>
#include "boost/format.hpp"

#include "util.hh"
#include "norm.hh"

using std::cout;
using std::cerr;
using boost::format;

using util::average;
using util::fuzzy;

// prototypes
namespace {
template <typename fp>
  void do_tests();
	  }

//******************************************************************************

int main()
{
do_tests<double>();

cout << "all ok!\n";
}

//******************************************************************************

namespace {
template <typename fp>
  void do_tests()
{
  {
cout << "testing norms of empty sequence\n";
util::norm<fp> nn;
assert(nn.infinity_norm() == 0.0);
assert(nn.     RMS_norm() == 0.0);

cout << "... testing copying this norm object\n";
const util::norm<fp> n2(nn);
assert(n2.infinity_norm() == nn.infinity_norm());
assert(fuzzy<fp>::EQ(n2.RMS_norm(), nn.RMS_norm()));
  }

  {
cout << "testing norms of count=1 real sequence\n";
util::norm<fp> nn;
nn.record_point(-3.25);
assert(nn.infinity_norm() == 3.25);
assert(nn.     RMS_norm() == 3.25);
  }

  {
cout << "testing norms of count=1 complex sequence\n";
util::norm<fp> nn;
nn.record_point(std::complex<fp>(-3.0,-4.0));
assert(nn.infinity_norm() == 5.0);
assert(nn.     RMS_norm() == 5.0);
  }

  {
cout << "testing norms of count=10 all-equal real sequence\n";
util::norm<fp> nn;
	for (int i = 0 ; i < 10 ; ++i)
	{
	nn.record_point(-6.25);
	}
assert(nn.infinity_norm() == 6.25);
assert(nn.     RMS_norm() == 6.25);
  }

  {
cout << "testing norms of count=10 all-equal complex sequence\n";
util::norm<fp> nn;
	for (int i = 0 ; i < 10 ; ++i)
	{
	nn.record_point(std::complex<fp>(5.0,12.0));
	}
assert(nn.infinity_norm() == 13.0);
assert(nn.     RMS_norm() == 13.0);
  }

  {
cout << "testing norms of count=3 \"generic\" sequence\n";
util::norm<fp> nn;
const fp x1 =  10.0;
const fp x2 = -12.0;
const fp x3 =   8.0;
nn.record_point(x1);
nn.record_point(x2);
nn.record_point(x3);
assert(nn.infinity_norm() == 12.0);
const fp mean_square = average(x1*x1, x2*x2, x3*x3);
assert(fuzzy<fp>::EQ(nn.RMS_norm(), sqrt(mean_square)));

cout << "... testing copying this norm object\n";
const util::norm<fp> n2(nn);
assert(n2.infinity_norm() == nn.infinity_norm());
assert(fuzzy<fp>::EQ(n2.RMS_norm(), nn.RMS_norm()));
  }
}
	  }


==> anc/smp-v8.10.23/src/util/test_param.cc <==
// test_param.cc -- test driver for parameter-file system
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_param.cc,v 1.26 2021/02/23 23:22:10 jonathan Exp $
//
// main
///
/// test_sub_name
///
/// test_convert_string_to_type
/// test_set_get_used_flag
///
/// test_set_get_generic_parameter_etal
/// test_set_get_parameter_etal
//
/// test_increment_parameter
/// test_parse_variable_reference
/// test_expand_variables
///
/// test_parse_optional_space_comment
/// test_parse_LHS_or_RHS
/// test_parse_quoted_string
/// test_parse_include
/// test_parse_assignment
///
/// test_read_parameter_file
//

#include <cassert>
#include <cstring>

#include <optional>
#include <utility>			// std::pair
#include <tuple>
#include <string>
#include <vector>
#include <iostream>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

using std::cout;
using boost::format;
using util::name_of_bool;

using namespace param;
using namespace param_impl;

// prototypes for functions local to this file
namespace {
void test_sub_name();
void test_convert_string_to_type();
void test_set_get_used_flag();

void test_set_get_generic_parameter_etal();
void test_set_get_parameter_etal();

void test_increment_parameter();
void test_parse_variable_reference();
void test_expand_variables();

void test_parse_optional_space_comment();
void test_parse_LHS_or_RHS();
void test_parse_quoted_string();
void test_parse_include_statement();
void test_parse_assignment_statement();

void test_read_parameter_file();
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main()
{
test_sub_name();

test_convert_string_to_type();
test_set_get_used_flag();

test_set_get_generic_parameter_etal();
test_set_get_parameter_etal();

test_increment_parameter();
test_parse_variable_reference();
test_expand_variables();

test_parse_optional_space_comment();
test_parse_LHS_or_RHS();
test_parse_quoted_string();
test_parse_include_statement();
test_parse_assignment_statement();

test_read_parameter_file();
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a test driver for
//   param::sub_name()
//
namespace {
void test_sub_name()
{
cout << "*** testing /param::sub_name()/\n";

cout << "testing [n] form\n";
assert(sub_name("foo", 0) == "foo[0]");
assert(sub_name("foo", 1) == "foo[1]");
assert(sub_name("foo", -1) == "foo[-1]");
assert(sub_name("foo", 42) == "foo[42]");

cout << "testing [n1][n2] form\n";
assert(sub_name("foo", 0,0) == "foo[0][0]");
assert(sub_name("foo", 0,1) == "foo[0][1]");
assert(sub_name("foo", 1,0) == "foo[1][0]");
assert(sub_name("foo", 2,-6) == "foo[2][-6]");
assert(sub_name("foo", 42,69) == "foo[42][69]");

cout << "/sub_name()/ is ok\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a test driver for
//   param::param_impl::convert_string_to_type()
//
namespace {
void test_convert_string_to_type()
{
cout << "*** testing /param::param_impl::convert_string_to_type()/\n";

cout << "testing /bool/ conversions\n";
assert(! convert_string_to_type<bool>(""));
assert(! convert_string_to_type<bool>("x"));
assert(! convert_string_to_type<bool>("foo"));
  {
const auto x = convert_string_to_type<bool>("false");
assert(x.has_value());
assert(x.value() == false);
  }
  {
const auto x = convert_string_to_type<bool>("true");
assert(x.has_value());
assert(x.value() == true);
  }
  {
const auto x = convert_string_to_type<bool>("0");
assert(x.has_value());
assert(x.value() == false);
  }
  {
const auto x = convert_string_to_type<bool>("1");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "testing /int/ conversions\n";
assert(! convert_string_to_type<int>(""));
assert(! convert_string_to_type<int>(" "));
assert(! convert_string_to_type<int>("\t "));
assert(! convert_string_to_type<int>("x"));
assert(! convert_string_to_type<int>("foo"));
  {
const auto x = convert_string_to_type<int>("0");
assert(x.has_value());
assert(x.value() == 0);
  }
  {
const auto x = convert_string_to_type<int>("1");
assert(x.has_value());
assert(x.value() == 1);
  }
  {
const auto x = convert_string_to_type<int>("2");
assert(x.has_value());
assert(x.value() == 2);
  }
  {
const auto x = convert_string_to_type<int>("-1");
assert(x.has_value());
assert(x.value() == -1);
  }
  {
const auto x = convert_string_to_type<int>("-42");
assert(x.has_value());
assert(x.value() == -42);
  }
  {
const auto x = convert_string_to_type<int>("123456");
assert(x.has_value());
assert(x.value() == 123456);
  }

cout << "testing /double/ conversions\n";
assert(! convert_string_to_type<double>(""));
assert(! convert_string_to_type<double>(" "));
assert(! convert_string_to_type<double>("\t "));
assert(! convert_string_to_type<double>("x"));
assert(! convert_string_to_type<double>("foo"));
  {
const auto x = convert_string_to_type<double>("0");
assert(x.has_value());
assert(x.value() == 0.0);
  }
  {
const auto x = convert_string_to_type<double>("0.");
assert(x.has_value());
assert(x.value() == 0.0);
  }
  {
const auto x = convert_string_to_type<double>(".0");
assert(x.has_value());
assert(x.value() == 0.0);
  }
  {
const auto x = convert_string_to_type<double>("0.0");
assert(x.has_value());
assert(x.value() == 0.0);
  }
  {
const auto x = convert_string_to_type<double>("1");
assert(x.has_value());
assert(x.value() == 1.0);
  }
  {
const auto x = convert_string_to_type<double>("1.");
assert(x.has_value());
assert(x.value() == 1.0);
  }
  {
const auto x = convert_string_to_type<double>("1.0");
assert(x.has_value());
assert(x.value() == 1.0);
  }
  {
const auto x = convert_string_to_type<double>("2");
assert(x.has_value());
assert(x.value() == 2.0);
  }
  {
const auto x = convert_string_to_type<double>("2.");
assert(x.has_value());
assert(x.value() == 2.0);
  }
  {
const auto x = convert_string_to_type<double>("2.000");
assert(x.has_value());
assert(x.value() == 2.0);
  }
  {
const auto x = convert_string_to_type<double>("-1");
assert(x.has_value());
assert(x.value() == -1.0);
  }
  {
const auto x = convert_string_to_type<double>("-1.");
assert(x.has_value());
assert(x.value() == -1.0);
  }
  {
const auto x = convert_string_to_type<double>("-1.00");
assert(x.has_value());
assert(x.value() == -1.0);
  }
  {
const auto x = convert_string_to_type<double>("-42.25");
assert(x.has_value());
assert(x.value() == -42.25);
  }
  {
const auto x = convert_string_to_type<double>("123456.875");
assert(x.has_value());
assert(x.value() == 123456.875);
  }

cout << "testing /std::string/ conversions\n";
  {
const auto x = convert_string_to_type<std::string>("");
assert(x.has_value());
assert(x.value() == "");
  }
  {
const auto x = convert_string_to_type<std::string>(" ");
assert(x.has_value());
assert(x.value() == " ");
  }
  {
const auto x = convert_string_to_type<std::string>("\t");
assert(x.has_value());
assert(x.value() == "\t");
  }
  {
const auto x = convert_string_to_type<std::string>("0");
assert(x.has_value());
assert(x.value() == "0");
  }
  {
const auto x = convert_string_to_type<std::string>("x");
assert(x.has_value());
assert(x.value() == "x");
  }
  {
const auto x = convert_string_to_type<std::string>("foo");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = convert_string_to_type<std::string>("hello world");
assert(x.has_value());
assert(x.value() == "hello world");
  }

cout << "/convert_string_to_type()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::set_used_flag()
//   param::param_impl::get_used_flag()
//
namespace {
void test_set_get_used_flag()
{
cout << "*** testing /param::param_impl::{set,get}_used_flag()/\n";

assert(! get_used_flag("flag_foo"));
assert(! get_used_flag("flag_bar"));
assert(! get_used_flag("flag_foo"));
assert(! get_used_flag("flag_bar"));

set_used_flag("flag_foo", false);
  {
const auto x = get_used_flag("flag_foo");
assert(x.has_value());
assert(x.value() == false);
  }

set_used_flag("flag_foo", true);
  {
const auto x = get_used_flag("flag_foo");
assert(x.has_value());
assert(x.value() == true);
  }

set_used_flag("flag_bar", false);
  {
const auto x1 = get_used_flag("flag_foo");
assert(x1.has_value());
assert(x1.value() == true);
const auto x2 = get_used_flag("flag_bar");
assert(x2.has_value());
assert(x2.value() == false);
  }

set_used_flag("flag_bar", true);
  {
const auto x1 = get_used_flag("flag_foo");
assert(x1.has_value());
assert(x1.value() == true);
const auto x2 = get_used_flag("flag_bar");
assert(x2.has_value());
assert(x2.value() == true);
  }

assert(! get_used_flag("flag_quux"));

cout << "/{set,get}_used_flag()/ are ok!\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a test driver for
//   param::param_impl::set_generic_parameter()
//   param::param_impl::get_generic_parameter()
//   param::unset_parameter()
//   param::parameter_is_defined()
//
namespace {
void test_set_get_generic_parameter_etal()
{
cout << "*** testing param::param_impl::{set,get}_generic_parameter()\n";
cout << "*** and param::unset_parameter() and param::parameter_is_defined()\n";

assert(! parameter_is_defined("gparam_foo"));
assert(! get_used_flag("gparam_foo").has_value());
unset_parameter("gparam_foo");
assert(! parameter_is_defined("gparam_foo"));
assert(! get_used_flag("gparam_foo").has_value());

set_generic_parameter("gparam_foo", "foo_value");
set_generic_parameter("gparam_bar", "bar_value");
assert(parameter_is_defined("gparam_foo"));
assert(parameter_is_defined("gparam_bar"));
assert(get_used_flag("gparam_foo").has_value());
assert(get_used_flag("gparam_foo").value() == false);
assert(get_used_flag("gparam_bar").has_value());
assert(get_used_flag("gparam_bar").value() == false);

unset_parameter("gparam_foo");
assert(! parameter_is_defined("gparam_foo"));
assert(! get_used_flag("gparam_foo").has_value());
assert(  parameter_is_defined("gparam_bar"));
assert(! get_generic_parameter("gparam_foo"));
  {
const auto x = get_generic_parameter("gparam_bar");
assert(x.has_value());
assert(x.value() == "bar_value");
const auto used = get_used_flag("gparam_bar");
assert(used.has_value());
assert(used.value() == true);
  }

unset_parameter("gparam_bar");
assert(! parameter_is_defined("gparam_foo"));
assert(! get_used_flag("gparam_foo").has_value());
assert(! parameter_is_defined("gparam_bar"));
assert(! get_used_flag("gparam_bar").has_value());

cout << "param::param_impl::{set,get}_generic_parameter() are ok!\n";
cout << "and param::unset_parameter() and param::parameter_is_defined() are ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::set_parameter()
//   param::param_impl::get_parameter()
//   param::unset_parameter()
//   param::parameter_is_defined()
//
namespace {
void test_set_get_parameter_etal()
{
cout << "*** testing param::param_impl::{set,get}_parameter()\n";
cout << "*** and param::unset_parameter() and param::parameter_is_defined()\n";

cout << "testing get_parameter() with unset parameters & default values\n";
assert(get_parameter<bool       >("pbool", false) == false);
assert(get_parameter<bool       >("pbool", true) == true);
assert(! parameter_is_defined("pbool"));
  {
const auto x = get_used_flag("pbool");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<int        >("pint", 0) == 0);
assert(get_parameter<int        >("pint", 1) == 1);
assert(get_parameter<int        >("pint", -1) == -1);
assert(get_parameter<int        >("pint", 26) == 26);
assert(! parameter_is_defined("pint"));
  {
const auto x = get_used_flag("pint");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<double     >("pdouble", 0.0) == 0.0);
assert(get_parameter<double     >("pdouble", 1.0) == 1.0);
assert(get_parameter<double     >("pdouble", -1.0) == -1.0);
assert(get_parameter<double     >("pdouble", 6.25) == 6.25);
assert(! parameter_is_defined("pdouble"));
  {
const auto x = get_used_flag("pdouble");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<std::string>("pstring", "") == "");
assert(get_parameter<std::string>("pstring", " ") == " ");
assert(get_parameter<std::string>("pstring", "\t") == "\t");
assert(get_parameter<std::string>("pstring", "abc") == "abc");
assert(get_parameter<std::string>("pstring", "hello world") == "hello world");
assert(! parameter_is_defined("pstring"));
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "testing set_parameter<bool>() and then get_parameter<bool>()\n";
set_parameter<bool>("pbool", true);
assert(parameter_is_defined("pbool"));
  {
const auto x = get_used_flag("pbool");
assert(x.has_value());
assert(x.value() == false);
  }
assert(get_parameter<bool>("pbool") == true);
  {
const auto x = get_used_flag("pbool");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<bool>("pbool", false) == true);
assert(get_parameter<bool>("pbool", true ) == true);
  {
const auto x = get_used_flag("pbool");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "testing set_parameter<int>() and then get_parameter<int>()\n";
set_parameter<int>("pint", -42);
  {
const auto x = get_used_flag("pint");
assert(x.has_value());
assert(x.value() == false);
  }
assert(parameter_is_defined("pint"));
assert(get_parameter<int>("pint") == -42);
  {
const auto x = get_used_flag("pint");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<int>("pint", 26) == -42);
  {
const auto x = get_used_flag("pint");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "testing set_parameter<double>() and then get_parameter<double>()\n";
set_parameter<double>("pdouble", 3.625);
  {
const auto x = get_used_flag("pdouble");
assert(x.has_value());
assert(x.value() == false);
  }
assert(parameter_is_defined("pdouble"));
assert(get_parameter<double>("pdouble") == 3.625);
  {
const auto x = get_used_flag("pdouble");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<double>("pdouble", 26.5) == 3.625);
  {
const auto x = get_used_flag("pdouble");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "testing set_parameter<std::string>() and then get_parameter<std::string>()\n";
set_parameter<std::string>("pstring", "");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == false);
  }
assert(parameter_is_defined("pstring"));
assert(get_parameter<std::string>("pstring") == "");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<std::string>("pstring", "foo") == "");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == true);
  }
//******************
set_parameter<std::string>("pstring", "hello world");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == false);
  }
assert(parameter_is_defined("pstring"));
assert(get_parameter<std::string>("pstring") == "hello world");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == true);
  }
assert(get_parameter<std::string>("pstring", "foo") == "hello world");
  {
const auto x = get_used_flag("pstring");
assert(x.has_value());
assert(x.value() == true);
  }

cout << "param::param_impl::{set,get}_parameter() are ok\n";
cout << "and param::unset_parameter() and param::parameter_is_defined() are ok!\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests /param::param_impl::increment_parameter()/
//
namespace {
void test_increment_parameter()
{
cout << "*** testing /param::param_impl::increment_parameter()/\n";

set_parameter<int>("iparam", 42);
increment_parameter("iparam");
assert(get_parameter<int>("iparam") == 43);
increment_parameter("iparam");
assert(get_parameter<int>("iparam") == 44);

set_parameter<int>("iparam", 0);
increment_parameter("iparam");
assert(get_parameter<int>("iparam") == 1);
increment_parameter("iparam");
assert(get_parameter<int>("iparam") == 2);

cout << "/increment_parameter()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /param::param_impl::parse_variable_reference()/
//
namespace {
void test_parse_variable_reference()
{
cout << "*** testing /param::param_impl::parse_variable_reference()/\n";

cout << "testing non-variable-reference strings\n";
assert(! parse_variable_reference("", 0));
assert(! parse_variable_reference("x", 0));
assert(! parse_variable_reference("xxx", 0));
assert(! parse_variable_reference("hello, world", 2));

cout << "testing valid variable references\n";
set_parameter<int>("vref", 42);
  {
//                                       0123456789.01
const auto x = parse_variable_reference("xxx%{vref}yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "42");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == 10);
assert(get_parameter<int>("vref") == 42);
  }
  {
//                                       0123456789.01
const auto x = parse_variable_reference("xxx%{vref}", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "42");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == 10);
assert(get_parameter<int>("vref") == 42);
  }
  {
//                                       0123456789.123
const auto x = parse_variable_reference("xxx++%{vref}yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "43");
assert(std::get<1>(x.value()) == true);
assert(std::get<2>(x.value()) == 12);
assert(get_parameter<int>("vref") == 43);
  }
  {
//                                       0123456789.123
const auto x = parse_variable_reference("xxx%{vref}++yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "43");
assert(std::get<1>(x.value()) == true);
assert(std::get<2>(x.value()) == 12);
assert(get_parameter<int>("vref") == 44);
  }

assert(! parameter_is_defined("vref2"));
  {
//                                       0123456789.123
const auto x = parse_variable_reference("xxx%{vref2}yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "0");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == 11);
assert(get_parameter<int>("vref2") == 0);
  }

assert(! parameter_is_defined("vref3"));
  {
//                                       0123456789.12345
const auto x = parse_variable_reference("xxx%{vref3}++yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "0");
assert(std::get<1>(x.value()) == true);
assert(std::get<2>(x.value()) == 13);
assert(get_parameter<int>("vref3") == 1);
  }

assert(! parameter_is_defined("vref4"));
  {
//                                       0123456789.12345
const auto x = parse_variable_reference("xxx++%{vref4}yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "1");
assert(std::get<1>(x.value()) == true);
assert(std::get<2>(x.value()) == 13);
assert(get_parameter<int>("vref4") == 1);
  }
  {
//                                       0123456789.12345
const auto x = parse_variable_reference("xxx++%{vref4}yyy", 3);
assert(x.has_value());
assert(std::get<0>(x.value()) == "2");
assert(std::get<1>(x.value()) == true);
assert(std::get<2>(x.value()) == 13);
assert(get_parameter<int>("vref4") == 2);
  }

cout << "testing syntax errors\n";
  {
const auto x = parse_variable_reference("%{", 0);	// }
assert(x.has_value());
assert(std::get<0>(x.value()) == "");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == std::string::npos);
  }
  {
const auto x = parse_variable_reference("++%{", 0);	// }
assert(x.has_value());
assert(std::get<0>(x.value()) == "");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == std::string::npos);
  }
  {
const auto x = parse_variable_reference("%{uvar", 0);	// }
assert(x.has_value());
assert(std::get<0>(x.value()) == "");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == std::string::npos);
  }
  {
const auto x = parse_variable_reference("++%{uvar", 0);	// }
assert(x.has_value());
assert(std::get<0>(x.value()) == "");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == std::string::npos);
  }
  {
const auto x = parse_variable_reference("++%{uvar}++", 0);
assert(x.has_value());
assert(std::get<0>(x.value()) == "");
assert(std::get<1>(x.value()) == false);
assert(std::get<2>(x.value()) == std::string::npos);
  }

cout << "/parse_variable_reference()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This function tests /param::param_impl::expand_variables()/
//
namespace {
void test_expand_variables()
{
cout << "*** testing /param::param_impl::expand_variables()/\n";

cout << "testing empty & all-whitespace strings\n";
  {
const auto x = expand_variables("");
assert(x.has_value());
assert(x.value().first  == "");
assert(x.value().second == false);
  }
  {
const auto x = expand_variables(" ");
assert(x.has_value());
assert(x.value().first  == " ");
assert(x.value().second == false);
  }

cout << "testing other non-variable-reference strings\n";
  {
const auto x = expand_variables("abc.def");
assert(x.has_value());
assert(x.value().first  == "abc.def");
assert(x.value().second == false);
  }

cout << "testing variable references\n";

assert(! parameter_is_defined("def"));
  {
const auto x = expand_variables("abc[%{def}]");
assert(x.has_value());
assert(x.value().first  == "abc[0]");
assert(x.value().second == false);
assert(parameter_is_defined("def"));
assert(get_parameter<int>("def") == 0);
  }

assert(! parameter_is_defined("d2ef"));
  {
const auto x = expand_variables("abc[%{d2ef}++]");
assert(x.has_value());
assert(x.value().first  == "abc[0]");
assert(x.value().second == true);
assert(parameter_is_defined("d2ef"));
assert(get_parameter<int>("d2ef") == 1);
  }
  {
const auto x = expand_variables("abc[%{d2ef}++]");
assert(x.has_value());
assert(x.value().first  == "abc[1]");
assert(x.value().second == true);
assert(get_parameter<int>("d2ef") == 2);
  }

assert(! parameter_is_defined("d3ef"));
  {
const auto x = expand_variables("abc[++%{d3ef}]");
assert(x.has_value());
assert(x.value().first  == "abc[1]");
assert(x.value().second == true);
assert(parameter_is_defined("d3ef"));
assert(get_parameter<int>("d3ef") == 1);
  }
  {
const auto x = expand_variables("abc[++%{d3ef}]");
assert(x.has_value());
assert(x.value().first  == "abc[2]");
assert(x.value().second == true);
assert(get_parameter<int>("d3ef") == 2);
  }

assert(! parameter_is_defined("vcount"));
  {
const auto x = expand_variables("++%{vcount}");
assert(x.has_value());
assert(x.value().first  == "1");
assert(x.value().second == true);
assert(parameter_is_defined("vcount"));
assert(get_parameter<int>("vcount") == 1);
  }
  {
const auto x = expand_variables("++%{vcount}");
assert(x.has_value());
assert(x.value().first  == "2");
assert(x.value().second == true);
assert(get_parameter<int>("vcount") == 2);
  }

cout << "testing syntax errors\n";
assert(! expand_variables("abc%{"));
assert(! expand_variables("abc++%{"));
assert(! expand_variables("abc%{x"));
assert(! expand_variables("abc++%{x"));
assert(! expand_variables("abc++%{xy}++"));

cout << "/expand_variables()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a test driver for
//   param::param_impl::parse_optional_space_comment()
//
namespace {
void test_parse_optional_space_comment()
{
cout << "*** testing /param::param_impl::parse_optional_space_comment()/\n";

cout << "testing: whitespace\n";
assert(parse_optional_space_comment("", 0));
assert(parse_optional_space_comment("", 1));
assert(parse_optional_space_comment("", 26));
assert(parse_optional_space_comment(" ", 0));
assert(parse_optional_space_comment(" ", 1));
assert(parse_optional_space_comment(" ", 2));
assert(parse_optional_space_comment(" ", 3));
assert(parse_optional_space_comment("  ", 0));
assert(parse_optional_space_comment("  ", 1));
assert(parse_optional_space_comment("  ", 2));
assert(parse_optional_space_comment("  ", 3));
assert(parse_optional_space_comment(" \t", 0));
assert(parse_optional_space_comment(" \t", 1));
assert(parse_optional_space_comment(" \t", 2));
assert(parse_optional_space_comment(" \t", 3));
assert(parse_optional_space_comment(" \t", 4));
assert(parse_optional_space_comment("\t\t\t", 0));
assert(parse_optional_space_comment("\t\t\t", 1));
assert(parse_optional_space_comment("\t\t\t", 2));
assert(parse_optional_space_comment("\t\t\t", 3));
assert(parse_optional_space_comment("\t\t\t", 4));

cout << "testing: non-whitespace with & without comments\n";
assert(! parse_optional_space_comment("x", 0));
assert(  parse_optional_space_comment("x", 1));
assert(  parse_optional_space_comment("x", 2));
assert(  parse_optional_space_comment("#", 0));
assert(  parse_optional_space_comment("#", 1));
assert(  parse_optional_space_comment("#", 2));
assert(  parse_optional_space_comment("\t#", 0));
assert(  parse_optional_space_comment("\t#", 1));
assert(  parse_optional_space_comment("\t#", 2));
assert(! parse_optional_space_comment("x#", 0));
assert(  parse_optional_space_comment("x#", 1));
assert(  parse_optional_space_comment("x#", 2));
assert(  parse_optional_space_comment("x#", 3));

//                                     012345
assert(! parse_optional_space_comment("xxx #x", 0));
assert(! parse_optional_space_comment("xxx #x", 1));
assert(! parse_optional_space_comment("xxx #x", 2));
assert(  parse_optional_space_comment("xxx #x", 3));
assert(  parse_optional_space_comment("xxx #x", 4));
assert(! parse_optional_space_comment("xxx #x", 5));
assert(  parse_optional_space_comment("xxx #x", 6));
assert(  parse_optional_space_comment("xxx #x", 7));

//                                     012 345
assert(! parse_optional_space_comment("xxx\t#x", 0));
assert(! parse_optional_space_comment("xxx\t#x", 1));
assert(! parse_optional_space_comment("xxx\t#x", 2));
assert(  parse_optional_space_comment("xxx\t#x", 3));
assert(  parse_optional_space_comment("xxx\t#x", 4));
assert(! parse_optional_space_comment("xxx\t#x", 5));
assert(  parse_optional_space_comment("xxx\t#x", 6));
assert(  parse_optional_space_comment("xxx\t#x", 7));

cout << "/parse_optional_space_comment()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::parse_LHS_or_RHS()
//
namespace {
void test_parse_LHS_or_RHS()
{
cout << "*** testing /param::param_impl::parse_LHS_or_RHS()/\n";

cout << "testing empty, all-whitespace, or all-invalid-chars strings\n";
assert(! parse_LHS_or_RHS("", 0));
assert(! parse_LHS_or_RHS(" ", 0));
assert(! parse_LHS_or_RHS(" ", 1));
assert(! parse_LHS_or_RHS("\t", 0));
assert(! parse_LHS_or_RHS("#", 0));
assert(! parse_LHS_or_RHS(" #", 0));
assert(! parse_LHS_or_RHS("\t#", 0));
assert(! parse_LHS_or_RHS("@", 0));
assert(! parse_LHS_or_RHS("@#", 0));

cout << "testing valid LHS/RHS strings\n";
  {
//                               012345678
const auto x = parse_LHS_or_RHS("foo[123]", 0);
assert(x.has_value());
assert(x.value().first == "foo[123]");
assert(x.value().second == 8);
  }
  {
//                               0123456789.1
const auto x = parse_LHS_or_RHS("foo[%{sxx}] ", 0);
assert(x.has_value());
assert(x.value().first == "foo[%{sxx}]");
assert(x.value().second == 11);
assert(! parameter_is_defined("sxx"));
  }
  {
//                               0123456789.1
const auto x = parse_LHS_or_RHS("foo[%{sxx}]#", 0);
assert(x.has_value());
assert(x.value().first == "foo[%{sxx}]");
assert(x.value().second == 11);
assert(! parameter_is_defined("sxx"));
  }
  {
//                               0123456789.1
const auto x = parse_LHS_or_RHS("foo[%{sxx}]=", 0);
assert(x.has_value());
assert(x.value().first == "foo[%{sxx}]");
assert(x.value().second == 11);
assert(! parameter_is_defined("sxx"));
  }

cout << "/parse_LHS_or_RHS()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::parse_quoted_string()
//
namespace {
void test_parse_quoted_string()
{
cout << "*** testing /param::param_impl::parse_quoted_string()/\n";

cout << "testing: ! all-whitespace strings\n";
assert(! parse_quoted_string("", 0));
assert(! parse_quoted_string("", 1));
assert(! parse_quoted_string("", 2));
assert(! parse_quoted_string("\t", 0));
assert(! parse_quoted_string("\t", 1));
assert(! parse_quoted_string("\t", 2));
assert(! parse_quoted_string("\t", 3));
assert(! parse_quoted_string("\t ", 0));
assert(! parse_quoted_string("\t ", 1));
assert(! parse_quoted_string("\t ", 2));
assert(! parse_quoted_string("\t ", 3));
assert(! parse_quoted_string("\t ", 4));

cout << "testing: strings not starting with /\"/\n";
assert(! parse_quoted_string("x", 0));
assert(! parse_quoted_string("xx", 0));
assert(! parse_quoted_string("xxx", 0));
assert(! parse_quoted_string("xxx", 1));
assert(! parse_quoted_string("xxx", 2));

cout << "testing: opening /\"/ but no closing /\"/\n";
assert(! parse_quoted_string("\"", 0));
assert(! parse_quoted_string("\"x", 0));
assert(! parse_quoted_string("\"xx", 0));
assert(! parse_quoted_string("\"\tx", 0));
assert(! parse_quoted_string("\"\t ", 0));
//                            01 234
assert(! parse_quoted_string("  \"xx", 2));

cout << "testing: valid strings\n";
  {
//                                   0 1
const auto x = parse_quoted_string("\"\"", 0);
assert(x.has_value());
assert(x.value().first  == "");
assert(x.value().second == 2 );
  }
  {
//                                   0 1
const auto x = parse_quoted_string("\"\"xxx", 0);
assert(x.has_value());
assert(x.value().first  == "");
assert(x.value().second == 2 );
  }
  {
//                                  012 3 4567
const auto x = parse_quoted_string("xxx\"\"yyy", 3);
assert(x.has_value());
assert(x.value().first  == "");
assert(x.value().second == 5 );
  }
  {
//                                  012 34 5678
const auto x = parse_quoted_string("xxx\"y\"zzz", 3);
assert(x.has_value());
assert(x.value().first  == "y");
assert(x.value().second == 6 );
  }
  {
//                                  012 3456 789.
const auto x = parse_quoted_string("xxx\"abc\"zzz", 3);
assert(x.has_value());
assert(x.value().first  == "abc");
assert(x.value().second == 8 );
  }

cout << "/parse_quoted_string()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::parse_include_statement()
//
namespace {
void test_parse_include_statement()
{
cout << "*** testing /param::param_impl::parse_include_statement()/\n";

cout << "testing: ! doesn't start with @include\n";
assert(! parse_include_statement(""));
assert(! parse_include_statement("\t"));
assert(! parse_include_statement("\t "));
assert(! parse_include_statement(" @"));
assert(! parse_include_statement(" @foo"));
assert(! parse_include_statement("\t@include"));
assert(! parse_include_statement("@"));
assert(! parse_include_statement("@foo"));
assert(! parse_include_statement("@includ"));

cout << "testing: ! missing or malformed include-filename string\n";
assert(! parse_include_statement("@include"));
assert(! parse_include_statement("@include "));
assert(! parse_include_statement("@include#"));
assert(! parse_include_statement("@include #"));
assert(! parse_include_statement("@include  "));
assert(! parse_include_statement("@include \""));
assert(! parse_include_statement("@include \"foo"));
assert(! parse_include_statement("@include \"foo#"));
assert(! parse_include_statement("@include \"foo'"));

cout << "testing: valid @include statements\n";
  {
const auto x = parse_include_statement("@include \"foo\"");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include \t \"foo\"\t");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include \"foo\"\t  ");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include \"foo\"#");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include \"foo\" # comment");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include\t\"foo\" # comment");
assert(x.has_value());
assert(x.value() == "foo");
  }
  {
const auto x = parse_include_statement("@include\t\t\"foo\"\t\t# comment");
assert(x.has_value());
assert(x.value() == "foo");
  }

cout << "testing: ! whitespace before valid @include\n";
assert(! parse_include_statement(" @include \"foo\""));
assert(! parse_include_statement("\t@include \"foo\""));

cout << "testing: ! valid @include followed by junk\n";
assert(! parse_include_statement("@include \"foo\"xxx"));
assert(! parse_include_statement("@include \"foo\" xxx"));

cout << "/parse_include_statement()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// This is a test driver for
//   param::param_impl::parse_assignment_statement()
//
namespace {
void test_parse_assignment_statement()
{
cout << "*** testing /param::param_impl::parse_assignment_statement()/\n";

cout << "testing: ! less than LHS space = RHS\n";
assert(! parse_assignment_statement(""));
assert(! parse_assignment_statement("foo[3]"));
assert(! parse_assignment_statement("foo[3] ="));
assert(! parse_assignment_statement("foo[3] =  "));
assert(! parse_assignment_statement("foo[3]= #"));
assert(! parse_assignment_statement("foo[3] =#"));
assert(! parse_assignment_statement("foo[3] = #"));
assert(! parse_assignment_statement("foo[3] = # comment"));

cout << "testing: LHS space = space RHS with RHS a number\n";
  {
const auto x = parse_assignment_statement("foo[2]=42");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("foo[2] =42");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("foo[2]= 42 ");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("foo[2] = 42#");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("foo[2] = 42 #");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "42");
  }

cout << "testing: LHS = RHS with RHS /true/ or /false/\n";
  {
const auto x = parse_assignment_statement("foo[2] = false #");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "false");
  }
  {
const auto x = parse_assignment_statement("foo[2] = true");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "true");
  }

cout << "testing: LHS = RHS with RHS a double-quoted string\n";
  {
const auto x = parse_assignment_statement("foo[2] = \"\"");
assert(x.has_value());
assert(x.value().first  == "foo[2]");
assert(x.value().second == "");
  }
  {
const auto x = parse_assignment_statement("bar = \" \"");
assert(x.has_value());
assert(x.value().first  == "bar");
assert(x.value().second == " ");
  }
  {
const auto x = parse_assignment_statement("bar = \"#\"");
assert(x.has_value());
assert(x.value().first  == "bar");
assert(x.value().second == "#");
  }
  {
const auto x = parse_assignment_statement("bar = \"hello world\"");
assert(x.has_value());
assert(x.value().first  == "bar");
assert(x.value().second == "hello world");
  }

cout << "testing all possible characters on LHS\n";
  {
const auto x = parse_assignment_statement("abcdefghijklmnopqrstuvwxyz = 42");
assert(x.has_value());
assert(x.value().first  == "abcdefghijklmnopqrstuvwxyz");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("ABCDEFGHIJKLMNOPQRSTUVWXYZ = 42");
assert(x.has_value());
assert(x.value().first  == "ABCDEFGHIJKLMNOPQRSTUVWXYZ");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("0123456789 = 42");
assert(x.has_value());
assert(x.value().first  == "0123456789");
assert(x.value().second == "42");
  }
  {
const auto x = parse_assignment_statement("_:.()[]<>/|&!* = 42");
assert(x.has_value());
assert(x.value().first  == "_:.()[]<>/|&!*");
assert(x.value().second == "42");
  }

cout << "/parse_assignment_statement()/ is ok!\n";
cout << "\n";
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This is a test driver for
//   param::read_parameter_file()
//
namespace {
void test_read_parameter_file()
{
cout << "*** testing /param::read_parameter_file(\"sample_par_file.par\")/\n";

read_parameter_file("test_param.par");

assert( parameter_is_defined("sfoo"));
assert(get_parameter<int   >("sfoo") == 42);

assert( parameter_is_defined("sfrac"));
assert(get_parameter<double>("sfrac") == 0.125);

assert( parameter_is_defined("sepsilon"));
assert(get_parameter<double>("sepsilon") == 1.0/64.0);

assert( parameter_is_defined("smultilevel.name"));
assert(get_parameter<int   >("smultilevel.name") == 2);

assert( parameter_is_defined("stflag"));
assert(get_parameter<bool  >("stflag") == true);

assert( parameter_is_defined("salpha"));
assert(get_parameter<double>("salpha") == 101.75);

assert( parameter_is_defined("sbeta"));
assert(get_parameter<int   >("sbeta") == 202);

assert(      parameter_is_defined("sstring"));
assert(get_parameter<std::string>("sstring") == "hello world");

assert( parameter_is_defined("sfflag"));
assert(get_parameter<bool  >("sfflag") == false);

assert( parameter_is_defined("scount"));
assert(get_parameter<int   >("scount") == 4);
assert( parameter_is_defined("save_scount"));
assert(get_parameter<int   >("save_scount") == 3);
assert( parameter_is_defined("save_scount_quoted"));
assert(get_parameter<int   >("save_scount_quoted") == 3);
assert( parameter_is_defined("scount_postinc"));
assert(get_parameter<int   >("scount_postinc") == 1);
assert(      parameter_is_defined("Xscount"));
assert(get_parameter<std::string>("Xscount") == "hbar.X3");
assert(      parameter_is_defined("sarray[0]"));
assert(get_parameter<std::string>("sarray[0]") == "zero");
assert(      parameter_is_defined("sarray[1]"));
assert(get_parameter<std::string>("sarray[1]") == "one");
assert(      parameter_is_defined("sarray[2]"));
assert(get_parameter<std::string>("sarray[2]") == "two");

cout << "/read_parameter_file()/ is ok!\n";
cout << "\n";
}
	  }


==> anc/smp-v8.10.23/src/util/test_param.par <==
# this is a sample parameter file
# for use with the test driver "test_parameters.cc"

sfoo = 42
sfrac = 0.125
sepsilon=1.5625e-2	# 1/64
smultilevel.name = 2	# this is a comment
stflag = true
@include "test_param.par2"
sfflag = false

sarray[%{scount}++] = "zero"
sarray[%{scount}++] = "one"
sarray[%{scount}++] = "two"
save_scount = %{scount}
save_scount_quoted = "%{scount}"
Xscount = "hbar.X%{scount}"	# variable expansion in RHS double-quoted string
++%{scount}
%{scount_postinc}++


==> anc/smp-v8.10.23/src/util/test_param.par2 <==
# this is a sample parameter file to be @included
# as part of the test driver "test_parameters.cc"
salpha	= 101.75
sbeta	= 202
sstring	= "hello world"


==> anc/smp-v8.10.23/src/util/test_random_polynomial.cc <==
// test_random_polynomial.cc -- test driver for random_polynomial class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_random_polynomial.cc,v 1.6 2021/10/17 04:22:06 jonathan Exp $
//
// main
/// driver
///
/// test_simple_1D
/// test_generic_1D
/// eval_fn_1D
/// eval_dx_fn_1D
/// eval_dxx_fn_1D
/// eval_dxxx_fn_1D
///
/// test_simple_2D
/// test_generic_2D
/// test_eval_all_2D
///
/// test_derivs_2D
/// dx_poly
/// dy_poly
/// dxx_poly
/// dyy_poly
/// dxy_poly
/// dxxy_poly
/// dxyy_poly
///

#include <cassert>
#include <cstring>
#include <cmath>
#include <limits>

#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "finite_diff.hh"
#include "random_polynomial.hh"

using std::cout;
using std::cerr;
using std::pow;
using boost::format;
using util::fuzzy;
using util::name_of_bool;
using util::name_of_type;
using util::pow2;
using util::pow3;
using util::pow4;

// prototypes for functions local to this file
namespace {
template <typename T, typename fp>
  void driver(int verbose);

template <typename T, typename fp>
  void test_simple_1D(int verbose);
template <typename T, typename fp>
  void test_generic_1D(int verbose);
template <typename T, typename fp>
  T eval_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x);
template <typename T, typename fp>
  T eval_dx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x);
template <typename T, typename fp>
  T eval_dxx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x);
template <typename T, typename fp>
  T eval_dxxx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x);

template <typename T, typename fp>
  void test_simple_2D(int verbose);
template <typename T, typename fp>
  void test_generic_2D(int verbose);
template <typename T, typename fp>
  void eval_all_2D(const util::random_polynomial_2D<T,fp>& rp,
		   const fp x, const fp y,
		   T& fn, T& dx_fn, T& dy_fn, T& dxx_fn, T& dyy_fn);

template <typename T, typename fp>
  void test_derivs_2D(const std::string& which_deriv, int verbose);
template <typename T, typename fp>
  T dx_poly(const util::random_polynomial_2D<T,fp>& P,
	    const fp x, const fp y);
template <typename T, typename fp>
  T dy_poly(const util::random_polynomial_2D<T,fp>& P,
	    const fp x, const fp y);
template <typename T, typename fp>
  T dxx_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y);
template <typename T, typename fp>
  T dyy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y);
template <typename T, typename fp>
  T dxy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y);
template <typename T, typename fp>
  T dxxy_poly(const util::random_polynomial_2D<T,fp>& P,
	      const fp x, const fp y);
template <typename T, typename fp>
  T dxyy_poly(const util::random_polynomial_2D<T,fp>& P,
	      const fp x, const fp y);
	  }

typedef double fp;

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const help_msg =
"usage:\n"
"  test_random_polynomial  [ verbose=%d ]\n"
;


//
// ***** command-line argument handling *****
//

int verbose = 0;
switch	(argc)
	{
case 1:
	// no-op here
	break;

case 2:
	if (std::strcmp(argv[1], "--help") == 0)
		{
		cout << help_msg;
		std::exit(util::exit_ok);		// *** --help EXIT ***
		}
	if (std::sscanf(argv[1], "verbose=%d", &verbose) == 1)
		break;

	// fall through

default:
	cerr << help_msg;
	std::exit(util::exit_error);			// *** ERROR EXIT ***
	}


//
// ***** main execution starts here *****
//
driver<             double , double>(verbose);
driver<std::complex<double>, double>(verbose);

cout << "all ok!\n";
}

//******************************************************************************

namespace {
template <typename T, typename fp>
  void driver(int verbose)
{
// loosen our fuzzy-comparison tolerances a bit so that
// floating-point roundoff errors don't cause spurious test failures
fuzzy<fp>::set_tolerance(1.0e5 * std::numeric_limits<fp>::epsilon());

test_simple_1D <T,fp>(verbose);
test_generic_1D<T,fp>(verbose);

test_simple_2D <T,fp>(verbose);
test_generic_2D<T,fp>(verbose);

test_derivs_2D <T,fp>("x",   verbose);
test_derivs_2D <T,fp>("y",   verbose);
test_derivs_2D <T,fp>("xx",  verbose);
test_derivs_2D <T,fp>("yy",  verbose);
test_derivs_2D <T,fp>("xy",  verbose);
test_derivs_2D <T,fp>("xxy", verbose);
test_derivs_2D <T,fp>("xyy", verbose);
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
template <typename T, typename fp>
  void test_simple_1D(int verbose)
{
const fp scale = 1.65;
cout << format(
"simple test: random_polynomial_1D<%s, %s>\n"
"   with degree 4 (hardwired), scale=%g\n"
	      )
	% name_of_type<T>() % name_of_type<fp>()
	% scale;
util::random_polynomial_1D<T,fp> rp(4, scale, false, verbose);
assert(rp.degree() == 4);
assert(fuzzy<fp>::EQ(rp.x_scale(), scale));
assert(! rp.is_even());

// scaled coeffs
const T c0 = rp.coeff(0);
const T c1 = rp.coeff(1);
const T c2 = rp.coeff(2);
const T c3 = rp.coeff(3);
const T c4 = rp.coeff(4);
const fp x = scale * -1.384223;
const fp z = x/scale;
assert(
  fuzzy<fp>::EQ( rp.fn(x),
		 c0 + c1*(z) + c2*pow2(z) + c3*pow3(z) + c4*pow4(z) )
      );
assert(fuzzy<fp>::EQ(rp(x), rp.fn(x)));

// UNSCALED coeffs
const T u0 = c0;
const T u1 = c1 /      scale ;
const T u2 = c2 / pow2(scale);
const T u3 = c3 / pow3(scale);
const T u4 = c4 / pow4(scale);
assert(
  fuzzy<fp>::EQ(rp.fn(x), u0 + u1*x + u2*pow2(x) + u3*pow3(x) + u4*pow4(x))
      );
assert(
  fuzzy<fp>::EQ(rp.dx_fn(x), u1 + 2.0*u2*x + 3.0*u3*pow2(x) + 4.0*u4*pow3(x))
      );
assert(
  fuzzy<fp>::EQ(rp.dxx_fn(x), 2.0*u2 + 3.0*2.0*u3*x + 4.0*3.0*u4*pow2(x))
      );
assert(
  fuzzy<fp>::EQ(rp.dxxx_fn(x), 3.0*2.0*u3 + 4.0*3.0*2.0*u4*x)
      );

cout << "   simple test is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  void test_generic_1D(int verbose)
{
cout << format("generic test of random_polynomial_1D<%s, %s>\n")
	% name_of_type<T>() % name_of_type<fp>();

	for (int degree = 0 ; degree <= 6 ; ++degree)
	{
	const fp all_scales[] = { 0.1632, 1.0, 8.966 };
	const int N_scales = sizeof(all_scales) / sizeof(all_scales[0]);

	    for (int s = 0 ; s < N_scales ; ++s)
	    {
	    const fp x_scale = all_scales[s];

		for (int is_even_int = 0 ; is_even_int <= 1 ; ++is_even_int)
		{
		const bool is_even = static_cast<bool>(is_even_int);

		cout << format(
"testing random_polynomial_1D<%s>: degree=%d, x_scale=%g, is_even=%s)\n"
			      )
			% name_of_type<T>() % degree % x_scale
			% name_of_bool(is_even);
		util::random_polynomial_1D<T,fp> rp(degree, x_scale, is_even,
						    verbose);

		assert(rp.degree() == degree);
		assert(fuzzy<fp>::EQ(rp.x_scale(), x_scale));
		assert(rp.is_even() == is_even);

			for (fp x = -1.327 ; x <= 1.228 ; x += 0.104)
			{
			  {
			const T rp_fn = rp.fn(x);
			const T ok_fn = eval_fn_1D<T,fp>(rp, x);
			if (verbose >= 8)
				cout << format("   x=%g:\trp_fn=%g\n")
					% x % rp_fn;
			assert(fuzzy<fp>::EQ(rp_fn, ok_fn));
			assert(fuzzy<fp>::EQ(rp(x), rp.fn(x)));
			  }
			  {
			const T rp_dx_fn = rp.dx_fn(x);
			const T ok_dx_fn = eval_dx_fn_1D<T,fp>(rp, x);
			if (verbose >= 8)
				cout << format("\t\trp_dx_fn=%g\n") % rp_dx_fn;
			assert(fuzzy<fp>::EQ(rp_dx_fn, ok_dx_fn));
			  }
			  {
			const T rp_dxx_fn = rp.dxx_fn(x);
			const T ok_dxx_fn = eval_dxx_fn_1D<T,fp>(rp, x);
			if (verbose >= 8)
				cout << format("\t\trp_dxx_fn=%g\n")
					% rp_dxx_fn;
			assert(fuzzy<fp>::EQ(rp_dxx_fn, ok_dxx_fn));
			  }
			  {
			const T rp_dxxx_fn = rp.dxxx_fn(x);
			const T ok_dxxx_fn = eval_dxxx_fn_1D<T,fp>(rp, x);
			if (verbose >= 8)
				cout << format("\t\trp_dxxx_fn=%g\n")
					% rp_dxxx_fn;
			assert(fuzzy<fp>::EQ(rp_dxxx_fn, ok_dxxx_fn));
			  }

			if (is_even)
				{
				assert(fuzzy<fp>::EQ(rp(x), rp(-x)));
				assert(fuzzy<fp>::EQ(rp.fn(x), rp.fn(-x)));
				assert(
				   fuzzy<fp>::EQ(rp.dx_fn(x), -rp.dx_fn(-x))
				      );
				assert(
				   fuzzy<fp>::EQ(rp.dxx_fn(x), rp.dxx_fn(-x))
				      );
				}
			}
		}
	    }
	}

cout << "generic test is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  T eval_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x)
{
const fp z = x / rp.x_scale();
T sum = 0.0;

	for (int i = 0 ; i <= rp.degree() ; ++i)
	{
	sum += rp.coeff(i) * pow(z,i);
	}

return sum;
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  T eval_dx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x)
{
const fp s = rp.x_scale();
T sum = 0.0;

	for (int i = 1 ; i <= rp.degree() ; ++i)
	{
	// unscaled coefficient
	const T u = rp.coeff(i) / pow(s,i);
	sum += fp(i) * u * pow(x,i-1);
	}

return sum;
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  T eval_dxx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x)
{
const fp s = rp.x_scale();
T sum = 0.0;

	for (int i = 2 ; i <= rp.degree() ; ++i)
	{
	// unscaled coefficient
	const T u = rp.coeff(i) / pow(s,i);
	sum += fp(i) * fp(i-1) * u * pow(x,i-2);
	}

return sum;
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  T eval_dxxx_fn_1D(const util::random_polynomial_1D<T,fp>& rp, const fp x)
{
const fp s = rp.x_scale();
T sum = 0.0;

	for (int i = 3 ; i <= rp.degree() ; ++i)
	{
	// unscaled coefficient
	const T u = rp.coeff(i) / pow(s,i);
	sum += fp(i) * fp(i-1) * fp(i-2) * u * pow(x,i-3);
	}

return sum;
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
template <typename T, typename fp>
  void test_simple_2D(int verbose)
{
using std::pow;

const int degree = 3;
const bool x_is_even = false;
const bool y_is_even = true;
const fp x_scale =  6.0;
const fp y_scale =  0.25;

cout << format(
"simple test: random_polynomial_2D<%s, %s>\n"
"   with degree=%g, scale=%g,%g, is_even=%s,%s\n"
	      )
	% name_of_type<T>() % name_of_type<fp>()
	% degree % x_scale % y_scale % name_of_bool(x_is_even) % name_of_bool(y_is_even);

util::random_polynomial_2D<T,fp> P(degree, x_scale,y_scale, x_is_even,y_is_even,
				   verbose);

assert(P.degree()    == degree   );
assert(fuzzy<fp>::EQ(P.x_scale(), x_scale));
assert(fuzzy<fp>::EQ(P.y_scale(), y_scale));
assert(P.x_is_even() == x_is_even);
assert(P.y_is_even() == y_is_even);

const fp x = x_scale * -1.23456;
const fp y = y_scale *  0.876543;
T sum_fn = 0.0;
T sum_dx_fn = 0.0;
T sum_dy_fn = 0.0;
T sum_dxx_fn = 0.0;
T sum_dyy_fn = 0.0;
	for (int i = 0 ; i <= degree ; ++i)
	{
	for (int j = 0 ; j <= degree ; ++j)
	{
	// unscaled coefficient
	const T u = P.coeff(i,j) / (pow(x_scale,i) * pow(y_scale,j));
	sum_fn += u * pow(x,i) * pow(y,j);
	if (i >= 1)
		sum_dx_fn += u * fp(i)*pow(x,i-1) * pow(y,j);
	if (j >= 1)
		sum_dy_fn += u * pow(x,i) * fp(j)*pow(y,j-1);
	if (i >= 2)
		sum_dxx_fn += u * fp(i)*fp(i-1)*pow(x,i-2) * pow(y,j);
	if (j >= 2)
		sum_dyy_fn += u * pow(x,i) * fp(j)*fp(j-1)*pow(y,j-2);
	}
	}

assert(fuzzy<fp>::EQ(P.    fn(x,y),     sum_fn));
assert(fuzzy<fp>::EQ(P. dx_fn(x,y),  sum_dx_fn));
assert(fuzzy<fp>::EQ(P. dy_fn(x,y),  sum_dy_fn));
assert(fuzzy<fp>::EQ(P.dxx_fn(x,y), sum_dxx_fn));
assert(fuzzy<fp>::EQ(P.dyy_fn(x,y), sum_dyy_fn));

assert(fuzzy<fp>::EQ(P(x,y), P.fn(x,y)));

cout << "   simple test is ok\n";
cout << "\n";
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  void test_generic_2D(int verbose)
{
const int max_degree = 6;
const int N_points = 50;

	for (int degree = 0 ; degree <= max_degree ; ++degree)
	{
	cout << format(
"generic test of random_polynomial_2D<%s, %s>\n"
"   with degree=%d, various scales, %d points for each polynomial\n"
		      )
		% name_of_type<T>() % name_of_type<fp>()
		% degree % N_points;
	const fp all_x_scales[] = {1.0, 0.486328, 3.2079};
	const fp all_y_scales[] = {1.0, 0.684432, 2.864337};
	const int N_x_scales = sizeof(all_x_scales) / sizeof(all_x_scales[0]);
	const int N_y_scales = sizeof(all_y_scales) / sizeof(all_y_scales[0]);

	    for (int si = 0 ; si < N_x_scales ; ++si)
	    {
	    for (int sj = 0 ; sj < N_y_scales ; ++sj)
	    {
	    const fp x_scale = all_x_scales[si];
	    const fp y_scale = all_y_scales[sj];

		for (int x_is_even_int  = 0 ;
			 x_is_even_int <= 1 ;
		       ++x_is_even_int)
		{
		for (int y_is_even_int  = 0 ;
			 y_is_even_int <= 1 ;
		       ++y_is_even_int)
		{
		const bool x_is_even = static_cast<bool>(x_is_even_int);
		const bool y_is_even = static_cast<bool>(y_is_even_int);

		if (verbose > 0)
			cout << format(
"test_generic_2D(): testing (%d points) random_polynomial_2D<%s>\n"
"   (degree=%d, scale_[xy]=%g,%g, [xy]_is_even=%s,%s)\n"
				      )
				% N_points % name_of_type<T>()
				% degree
				% x_scale % y_scale
				% name_of_bool(x_is_even)
				% name_of_bool(y_is_even);

		util::random_polynomial_2D<T,fp> P(degree,
						   x_scale, y_scale,
						   x_is_even, y_is_even,
						   verbose);

		assert(P.degree()    == degree   );
		assert(fuzzy<fp>::EQ(P.x_scale(), x_scale));
		assert(fuzzy<fp>::EQ(P.y_scale(), y_scale));
		assert(P.x_is_even() == x_is_even);
		assert(P.y_is_even() == y_is_even);

			for (int i = 0 ; i < N_points ; ++i)
			{
			const fp x = x_scale * util::random_Gaussian();
			const fp y = y_scale * util::random_Gaussian();
			T ok_fn, ok_dx_fn, ok_dy_fn, ok_dxx_fn, ok_dyy_fn;
			eval_all_2D(P, x,y,
				    ok_fn,
				    ok_dx_fn, ok_dy_fn,
				    ok_dxx_fn, ok_dyy_fn);

			const T P_fn     = P.    fn(x,y);
			const T P_dx_fn  = P. dx_fn(x,y);
			const T P_dy_fn  = P. dy_fn(x,y);
			const T P_dxx_fn = P.dxx_fn(x,y);
			const T P_dyy_fn = P.dyy_fn(x,y);

			if (verbose >= 8)
				cout << format(
"      testing P(x=%g,y=%g):\n"
"         ok_fn=%g   P_fn=%g\n"
"         ok_dx_fn=%g   P_dx_fn=%g\n"
"         ok_dy_fn=%g   P_dy_fn=%g\n"
"         ok_dxx_fn=%g   P_dxx_fn=%g\n"
"         ok_dyy_fn=%g   P_dyy_fn=%g\n"
					      )
					% x % y
					% ok_fn % P_fn
					% ok_dx_fn % P_dx_fn
					% ok_dy_fn % P_dy_fn
					% ok_dxx_fn % P_dxx_fn
					% ok_dyy_fn % P_dyy_fn;

			assert(fuzzy<fp>::EQ(P(x,y), P.fn(x,y)));
			assert(fuzzy<fp>::EQ(P_fn, ok_fn));
			assert(fuzzy<fp>::EQ(P_dx_fn, ok_dx_fn));
			assert(fuzzy<fp>::EQ(P_dy_fn, ok_dy_fn));
			assert(fuzzy<fp>::EQ(P_dxx_fn, ok_dxx_fn));
			assert(fuzzy<fp>::EQ(P_dyy_fn, ok_dyy_fn));

			if (x_is_even)
				{
			assert(fuzzy<fp>::EQ(P.fn(x,y), P.fn(-x,y)));
			assert(fuzzy<fp>::EQ(P.dx_fn(x,y), -P.dx_fn(-x,y)));
			assert(fuzzy<fp>::EQ(P.dy_fn(x,y), P.dy_fn(-x,y)));
			assert(fuzzy<fp>::EQ(P.dxx_fn(x,y), P.dxx_fn(-x,y)));
			assert(fuzzy<fp>::EQ(P.dyy_fn(x,y), P.dyy_fn(-x,y)));
				}

			if (y_is_even)
				{
			assert(fuzzy<fp>::EQ(P.fn(x,y), P.fn(x,-y)));
			assert(fuzzy<fp>::EQ(P.dx_fn(x,y), P.dx_fn(x,-y)));
			assert(fuzzy<fp>::EQ(P.dy_fn(x,y), -P.dy_fn(x,-y)));
			assert(fuzzy<fp>::EQ(P.dxx_fn(x,y), P.dxx_fn(x,-y)));
			assert(fuzzy<fp>::EQ(P.dyy_fn(x,y), P.dyy_fn(x,-y)));
				}
			}
		}
		}
	    }
	    }
	}

cout << "   generic test is all ok\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// Evaluate 2-D test fn & all its derivatives
//
namespace {
template <typename T, typename fp>
  void eval_all_2D(const util::random_polynomial_2D<T,fp>& P,
		   const fp x, const fp y,
		   T& fn, T& dx_fn, T& dy_fn, T& dxx_fn, T& dyy_fn)
{
    fn = 0.0;
 dx_fn = 0.0;
 dy_fn = 0.0;
dxx_fn = 0.0;
dyy_fn = 0.0;

	for (int i = 0 ; i <= P.degree() ; ++i)
	{
	for (int j = 0 ; j <= P.degree() ; ++j)
	{
	// unscaled coefficient
	const T u = P.coeff(i,j) / (pow(P.x_scale(),i)*pow(P.y_scale(),j));
	fn += u * pow(x,i) * pow(y,j);
	if (i >= 1)
		dx_fn += u * fp(i)*pow(x,i-1) * pow(y,j);
	if (j >= 1)
		dy_fn += u * pow(x,i) * fp(j)*pow(y,j-1);
	if (i >= 2)
		dxx_fn += u * fp(i)*fp(i-1)*pow(x,i-2) * pow(y,j);
	if (j >= 2)
		dyy_fn += u * pow(x,i) * fp(j)*fp(j-1)*pow(y,j-2);
	}
	}
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function tests a specified derivative of a /random_polynomial_2D/
// against finite differencing (which should be exact for this degree
// of polynomial).
//
namespace {
template <typename T, typename fp>
  void test_derivs_2D(const std::string& which_deriv, int verbose)
{
const int degree = 4;
const fp x_scale = 3.14159;
const fp y_scale = 2.71828;
const bool x_is_even = false;
const bool y_is_even = false;
util::random_polynomial_2D<T,fp> P(degree,
				   x_scale, y_scale,
				   x_is_even, y_is_even,
				   verbose);

cout << format(
"testing d%s of /random_polynomial_2D/ against finite differencing\n"
	      )
	% which_deriv;

fuzzy<fp>::set_tolerance(1.0e6 * std::numeric_limits<fp>::epsilon());

	for (fp x = -4.0 ; x <= +4.0 ; x += 0.25)
	{
	for (fp y = -4.0 ; y <= +4.0 ; y += 0.25)
	{
	if (verbose >= 6)
		cout << format("   testing at x=%g y-%g\n") % x % y;
	const T true_deriv =   (which_deriv == "x"  ) ?   dx_poly(P,x,y)
			     : (which_deriv == "y"  ) ?   dy_poly(P,x,y)
			     : (which_deriv == "xx" ) ?  dxx_poly(P,x,y)
			     : (which_deriv == "yy" ) ?  dyy_poly(P,x,y)
			     : (which_deriv == "xy" ) ?  dxy_poly(P,x,y)
			     : (which_deriv == "xxy") ? dxxy_poly(P,x,y)
			     : (which_deriv == "xyy") ? dxyy_poly(P,x,y)
			     :                          T(0.0);
	const T  got_deriv =   (which_deriv == "x"  ) ? P.  dx_fn(x,y)
			     : (which_deriv == "y"  ) ? P.  dy_fn(x,y)
			     : (which_deriv == "xx" ) ? P. dxx_fn(x,y)
			     : (which_deriv == "yy" ) ? P. dyy_fn(x,y)
			     : (which_deriv == "xy" ) ? P. dxy_fn(x,y)
			     : (which_deriv == "xxy") ? P.dxxy_fn(x,y)
			     : (which_deriv == "xyy") ? P.dxyy_fn(x,y)
			     :                          T(0.0);
	if (verbose >= 8)
		{
		cout << "      true_deriv=" << true_deriv << "\n";
		cout << "       got_deriv=" <<  got_deriv << "\n";
		}
	assert(fuzzy<fp>::EQ(true_deriv, got_deriv));
	}
	}
}
	  }

//**************************************

//
// These functions compute d/dx and d/dy of a /random_polynomial_2D/
// using 4th order centered finite differencing.
//

namespace {
template <typename T, typename fp>
  T dx_poly(const util::random_polynomial_2D<T,fp>& P,
	    const fp x, const fp y)
{
const fp dx = 0.1;
return util:: partial_x_4th_order_centered(1.0/dx,
					   P(x-2*dx,y),
					   P(x  -dx,y),
					   P(x     ,y),
					   P(x+  dx,y),
					   P(x+2*dx,y));
}
	  }

namespace {
template <typename T, typename fp>
  T dy_poly(const util::random_polynomial_2D<T,fp>& P,
	    const fp x, const fp y)
{
const fp dy = 0.1;
return util:: partial_x_4th_order_centered(1.0/dy,
					   P(x,y-2*dy),
					   P(x,y-  dy),
					   P(x,y     ),
					   P(x,y+  dy),
					   P(x,y+2*dy));
}
	  }

//**************************************

//
// These functions compute d^2/dx^2 and d^/dy^2 of a /random_polynomial_2D/
// using 4th order centered finite differencing.
//

namespace {
template <typename T, typename fp>
  T dxx_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y)
{
const fp dx = 0.1;
return util:: partial_xx_4th_order_centered(1.0/dx,
					    P(x-2*dx,y),
					    P(x  -dx,y),
					    P(x     ,y),
					    P(x+  dx,y),
					    P(x+2*dx,y));
}
	  }

namespace {
template <typename T, typename fp>
  T dyy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y)
{
const fp dy = 0.1;
return util:: partial_xx_4th_order_centered(1.0/dy,
					    P(x,y-2*dy),
					    P(x,y-  dy),
					    P(x,y     ),
					    P(x,y+  dy),
					    P(x,y+2*dy));
}
	  }

//**************************************

//
// This function computes d^2/dxdy of a /random_polynomial_2D/
// using 4th order centered finite differencing.
//
namespace {
template <typename T, typename fp>
  T dxy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y)
{
const fp dx = 0.1;
return util::partial_x_4th_order_centered(1.0/dx,
					  dy_poly(P, x-2*dx, y),
					  dy_poly(P, x-  dx, y),
					  dy_poly(P, x     , y),
					  dy_poly(P, x+  dx, y),
					  dy_poly(P, x+2*dx, y));
}
	  }

//**************************************

//
// This function computes d^3/dx^2dy of a /random_polynomial_2D/
// using 4th order centered finite differencing.
//
namespace {
template <typename T, typename fp>
  T dxxy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y)
{
const fp dx = 0.1;
return util::partial_xx_4th_order_centered(1.0/dx,
					   dy_poly(P, x-2*dx, y),
					   dy_poly(P, x-  dx, y),
					   dy_poly(P, x     , y),
					   dy_poly(P, x+  dx, y),
					   dy_poly(P, x+2*dx, y));
}
	  }

//**************************************

//
// This function computes d^3/dxdy^2 of a /random_polynomial_2D/
// using 4th order centered finite differencing.
//
namespace {
template <typename T, typename fp>
  T dxyy_poly(const util::random_polynomial_2D<T,fp>& P,
	     const fp x, const fp y)
{
const fp dx = 0.1;
return util::partial_x_4th_order_centered(1.0/dx,
					  dyy_poly(P, x-2*dx, y),
					  dyy_poly(P, x-  dx, y),
					  dyy_poly(P, x     , y),
					  dyy_poly(P, x+  dx, y),
					  dyy_poly(P, x+2*dx, y));
}
	  }


==> anc/smp-v8.10.23/src/util/test_round.cc <==
// test_round.cc -- test driver for round<fp> and round<fp,itype>
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_round.cc,v 1.4 2024/06/21 07:25:54 jonathan Exp $
//
// main
// do_tests
// test_round_to_multiple_of
//

#include <cassert>

#include <limits>
#include <algorithm>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"

using std::cout;
using boost::format;
using util::name_of_bool;

// prototypes
namespace {
template <typename fp, typename itype>
  void do_tests();
template <typename fp, typename itype>
  void test_round_to_multiple_of();
	  }

//******************************************************************************

int main()
{
do_tests<double, int      >();
do_tests<double, long long>();
test_round_to_multiple_of<double, int      >();
test_round_to_multiple_of<double, long long>();

cout << "all ok!\n";
}

//******************************************************************************

namespace {
template <typename fp, typename itype>
  void do_tests()
{
cout << format("***** testing round<%s, %s>\n")
	% util::name_of_type<fp>() % util::name_of_type<itype>();

itype p_pow10 = 1;
#ifdef NOT_WORKING_I_DONT_KNOW_WHY
const int max_p = std::numeric_limits<itype>::digits10-1;
#else
const int max_p = 8;
#endif
    for (int p = 0 ; p <= max_p ; ++p, p_pow10 *= 10)
    {
    const itype delta =      p_pow10;
    const itype limit = 10 * p_pow10;

    cout << "p=" << p << ": testing "
	 << "fp = " << -limit << "(" << delta << ")" << limit
	 << " +/- various things...\n";

	for (itype i = -limit ; i <= limit ; i += delta)
	{
	const fp x = static_cast<fp>(i);
	cout << "   testing " << x << " +/- various things...\n";

	//
	// Note extra parentheses in assert() arguments so comma in
	// "util::round<fp,itype>" doesn't confuse parsing -- IMHO
	// this shouldn't be necessary, but the compiler disagrees. :)
	//

	//
	// round<fp,itype>::to_integer()
	//

	assert(
	     (util::round<fp,itype>::to_integer(x - 0.5 ) == i-1)
	  || (util::round<fp,itype>::to_integer(x - 0.5 ) == i  )
	      );

	assert((util::round<fp,itype>::to_integer(x - 0.49) == i));
	assert((util::round<fp,itype>::to_integer(x - 0.01) == i));
	assert((util::round<fp,itype>::to_integer(x       ) == i));
	assert((util::round<fp,itype>::to_integer(x + 0.01) == i));
	assert((util::round<fp,itype>::to_integer(x + 0.49) == i));
	assert(
	     (util::round<fp,itype>::to_integer(x + 0.5) == i  )
	  || (util::round<fp,itype>::to_integer(x + 0.5) == i+1)
	      );


	//
	// round<fp,itype>::floor()
	//

	assert((util::round<fp,itype>::floor(x - 0.9 ) == i-1));
	assert((util::round<fp,itype>::floor(x - 0.5 ) == i-1));
	assert((util::round<fp,itype>::floor(x - 0.49) == i-1));
	assert((util::round<fp,itype>::floor(x - 0.01) == i-1));
	assert((util::round<fp,itype>::floor(x       ) == i  ));
	assert((util::round<fp,itype>::floor(x + 0.01) == i  ));
	assert((util::round<fp,itype>::floor(x + 0.49) == i  ));
	assert((util::round<fp,itype>::floor(x + 0.5 ) == i  ));
	assert((util::round<fp,itype>::floor(x + 0.9 ) == i  ));


	//
	// round<fp,itype>::ceiling()
	//

	assert((util::round<fp,itype>::ceiling(x - 0.9 ) == i  ));
	assert((util::round<fp,itype>::ceiling(x - 0.5 ) == i  ));
	assert((util::round<fp,itype>::ceiling(x - 0.49) == i  ));
	assert((util::round<fp,itype>::ceiling(x - 0.01) == i  ));
	assert((util::round<fp,itype>::ceiling(x       ) == i  ));
	assert((util::round<fp,itype>::ceiling(x + 0.01) == i+1));
	assert((util::round<fp,itype>::ceiling(x + 0.49) == i+1));
	assert((util::round<fp,itype>::ceiling(x + 0.5 ) == i+1));
	assert((util::round<fp,itype>::ceiling(x + 0.9 ) == i+1));


	//
	// round<fp,itype>::towards_zero()
	//

	const int s = util::isignum(x);
	assert((util::round<fp,itype>::towards_zero(x - s*0.9 ) == i - s));
	assert((util::round<fp,itype>::towards_zero(x - s*0.5 ) == i - s));
	assert((util::round<fp,itype>::towards_zero(x - s*0.49) == i - s));
	assert((util::round<fp,itype>::towards_zero(x - s*0.01) == i - s));
	assert((util::round<fp,itype>::towards_zero(x         ) == i    ));
	assert((util::round<fp,itype>::towards_zero(x + s*0.01) == i    ));
	assert((util::round<fp,itype>::towards_zero(x + s*0.49) == i    ));
	assert((util::round<fp,itype>::towards_zero(x + s*0.5 ) == i    ));
	assert((util::round<fp,itype>::towards_zero(x + s*0.9 ) == i    ));
	}
    }
}
	  }

//******************************************************************************

namespace {
template <typename fp, typename itype>
  void test_round_to_multiple_of()
{
cout << format("testing round<%s,%s>::\n"
	       "        rounding to/with-respect-to integer multiples of ...\n")
	% util::name_of_type<fp>() % util::name_of_type<itype>();

assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::to_integer_multiple_of(0.1,3.14),
		      3.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::to_integer_multiple_of(0.1,3.16),
		      3.2)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::to_integer_multiple_of(0.1,-3.14),
		      -3.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::to_integer_multiple_of(0.1,-3.16),
		      -3.2)
      );

assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::floor_multiple_of(0.1,3.19), 3.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::floor_multiple_of(0.1,-3.12), -3.2)
      );

assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::ceiling_multiple_of(0.1,3.12),
		      3.2)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::ceiling_multiple_of(0.1,-3.18),
		      -3.1)
      );

assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::towards_zero_multiple_of(0.1,3.19),
		      3.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>
			  ::towards_zero_multiple_of(0.1,-3.19), -3.1)
      );

assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, 3.19), 3.2)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, 3.2), 3.3)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, 0.0), 0.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, -0.1), 0.0)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, -0.13), -0.1)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, -0.07), 0.0)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, -2.6), -2.5)
      );
assert(
  util::fuzzy<fp>::EQ(util::round<fp,itype>::next_multiple_of(0.1, -2.62), -2.6)
      );
}
	  }


==> anc/smp-v8.10.23/src/util/test_two_intervals.cc <==
// test_two_intervals.cc -- test driver for /two_intervals/ class
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_two_intervals.cc,v 1.9 2025/12/24 06:38:17 jonathan Exp $
//
// main
/// test_describe_me
/// test_membership_and_empty_nonempty
/// test_equality
/// test_intersection_and_is_contained_in
/// test_union_convex_hull
/// test_assignment
//

#include <cassert>
#include <cstring>

#include <string>
#include <iostream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "two_intervals.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::interval;
using util::empty_interval;
using util::linear_map;
using util::two_intervals;

// prototypes
namespace {
void test_describe_me                     (const bool /* verbose_flag */);
void test_membership_and_empty_nonempty   (const bool    verbose_flag   );
void test_equality                        (const bool    verbose_flag   );
void test_intersection_and_is_contained_in(const bool    verbose_flag   );
void test_union_convex_hull               (const bool    verbose_flag   );
void test_assignment                      (const bool /* verbose_flag */);
	  }

//******************************************************************************

int main(int argc, const char* const argv[])
{
const char* const usage_msg =
"usage:\n"
"  test_two_intervals  [ --verbose ]\n"
;

if ((argc == 2) && (std::strcmp(argv[1], "--help") == 0))
	{
	cout << usage_msg;
	std::exit(util::exit_ok);				/*NOTREACHED*/
	}

bool verbose_flag = false;
	for (int ap = 1 ; ap < argc ; ++ap)
	{
	if	(std::strcmp(argv[ap], "--verbose") == 0)
		verbose_flag = true;
	else	{
		cerr << usage_msg;
		std::exit(util::exit_error);			/*NOTREACHED*/
		}
	}

test_describe_me                     (verbose_flag);
test_membership_and_empty_nonempty   (verbose_flag);
test_equality                        (verbose_flag);
test_intersection_and_is_contained_in(verbose_flag);
test_union_convex_hull               (verbose_flag);
test_assignment                      (verbose_flag);

cout << "all ok!\n";
}

//******************************************************************************

//
// test /describe_me()/
//
namespace {
void test_describe_me(const bool /* verbose_flag */)
{
linear_map<double> lm(0, 10, 0.0, 0.1, 1.0);

cout << "testing empty /two_intervals/.describe_me()\n";
assert(empty_interval().describe_me() == "(empty)");
assert(empty_interval().describe_me(lm) == "(empty)");
assert(empty_interval().describe_me(lm, 1) == "(empty)");
assert(empty_interval().describe_me(lm, 4) == "(empty)");

cout << "testing single-interval /two_intervals/.describe_me()\n";
assert(
  two_intervals(interval(-3,8), empty_interval()).describe_me()
  ==
  interval(-3,8).describe_me()
      );

cout << "testing two-intervals /two_intervals/.describe_me()\n";
assert(
  two_intervals(interval(-3,8), interval(10,20)).describe_me()
  ==
  "[-3,8] union [10,20]"
      );
cout << "testing two-intervals /two_intervals/.describe_me(linear map)\n";
assert(
  two_intervals(empty_interval(), interval(-3,8)).describe_me(lm)
  ==
  interval(-3,8).describe_me(lm)
      );
assert(
  two_intervals(interval(-3,8), interval(10,20)).describe_me(lm)
  ==
  "i=[-3,8] rstar=[-0.3(0.1)0.8] union i=[10,20] rstar=[1(0.1)2]"
      );

cout << "testing nonempty arithmetic-progression-in-interval.describe_me()\n";
assert(
  two_intervals(empty_interval(), interval(10,20)).describe_me(lm, 2)
  ==
  "i=[10(2)20] rstar=[1(0.2)2]"
      );
assert(
  two_intervals(interval(-2,6), interval(10,20)).describe_me(lm, 2)
  ==
  "i=[-2(2)6] rstar=[-0.2(0.2)0.6] union i=[10(2)20] rstar=[1(0.2)2]"
      );
}
	  }

//******************************************************************************

//
// test basic membership predicates
//
namespace {
void test_membership_and_empty_nonempty(const bool verbose_flag)
{
const int min = 30;
const int max = 50;
const int extra = 5;

cout << "testing /two_intervals/ membership and empty/nonempty fns\n";

int count              = 0;
int count_empty        = 0;
int count_nonempty     = 0;
    for (int min1 = min ; min1 <= max ; ++min1)
    {
    for (int max1 = min ; max1 <= max ; ++max1)
    {
    interval I1(min1,max1);
	for (int min2 = min ; min2 <= max ; ++min2)
	{
	for (int max2 = min ; max2 <= max ; ++max2)
	{
	interval I2(min2,max2);

	const two_intervals II(I1,I2);
	if (verbose_flag)
		cout << format("testing /two_intervals/ %s\n")
			% II.describe_me();

	++count;

		for (int k = min-extra ; k <= min+extra ; ++k)
		{
		assert(
		  II.contains_point(k)
		  ==
		  (I1.contains_point(k) || I2.contains_point(k))
		      );
		}

	if (I1.is_empty() && I2.is_empty())
		{
		// /two_intervals/ should be empty
		++count_empty;
		assert(II.is_empty());
		assert(! II.is_nonempty());
		}
	   else {
		// /two_intervals/ should be non-empty
		++count_nonempty;
		assert(! II.is_empty());
		assert(  II.is_nonempty());
		}

	}
	}
    }
    }

cout << format("   tested %d /two_intervals/ (%d empty, %d nonempty)\n")
	% count % count_empty % count_nonempty;
}
	  }

//******************************************************************************

//
// test /two_intervals/ equality
//
namespace {
void test_equality(const bool verbose_flag)
{
const int overall_min = 30;
const int overall_max = 36;
const int extra = 3;

cout << "testing /two_intervals/ /operator==()/ and /operator!=()/\n";

int count_pairs = 0;
int count_equal = 0;

    for (int Amin1 = overall_min ; Amin1 <= overall_max ; ++Amin1)
    {
    for (int Amax1 = overall_min ; Amax1 <= overall_max ; ++Amax1)
    {
    for (int Amin2 = overall_min ; Amin2 <= overall_max ; ++Amin2)
    {
    for (int Amax2 = overall_min ; Amax2 <= overall_max ; ++Amax2)
    {
    two_intervals IIA(interval(Amin1,Amax1), interval(Amin2,Amax2));

	for (int Bmin1 = overall_min ; Bmin1 <= overall_max ; ++Bmin1)
	{
	for (int Bmax1 = overall_min ; Bmax1 <= overall_max ; ++Bmax1)
	{
	for (int Bmin2 = overall_min ; Bmin2 <= overall_max ; ++Bmin2)
	{
	for (int Bmax2 = overall_min ; Bmax2 <= overall_max ; ++Bmax2)
	{
	const two_intervals IIB(interval(Bmin1,Bmax1), interval(Bmin2,Bmax2));
	++count_pairs;

	const bool AeqB = (IIA == IIB);
	assert((IIA != IIB) == !AeqB);

	if (AeqB)
		++count_equal;

	if (verbose_flag)
		cout << format("IIA=%s IIB=%s AeqB=%s\n")
			% IIA.describe_me()
			% IIB.describe_me()
			% util::name_of_bool(AeqB);

	bool found_diff = false;
		for (int x = overall_min-extra ; x <= overall_max+extra ; ++x)
		{
		if (IIA.contains_point(x) != IIB.contains_point(x))
			found_diff = true;
		}
	assert(found_diff == (IIA != IIB));
	}
	}
	}
	}

    }
    }
    }
    }

cout << format("   tested %d pairs of intervals (%d equal)\n")
	% count_pairs % count_equal;
}
	  }

//******************************************************************************

//
// test /two_intervals::intersection/ and /two_intervals::is_contained_in()/
//
namespace {
void test_intersection_and_is_contained_in(const bool verbose_flag)
{
const int overall_min = 30;
const int overall_max = 40;
const int extra = 4;

cout << "testing /two_intervals::intersection()/ and /two_intervals::is_contained_in()/\n";

int count_II_I_pairs            = 0;
int count_intersection_nonempty = 0;
int count_II_contained_in_I     = 0;
int count_II_not_contained_in_I = 0;

    for (int II_min1 = overall_min ; II_min1 <= overall_max ; ++II_min1)
    {
    for (int II_max1 = overall_min ; II_max1 <= overall_max ; ++II_max1)
    {
    for (int II_min2 = overall_min ; II_min2 <= overall_max ; ++II_min2)
    {
    for (int II_max2 = overall_min ; II_max2 <= overall_max ; ++II_max2)
    {
    two_intervals II(interval(II_min1,II_max1), interval(II_min2,II_max2));

	for (int Xmin = overall_min ; Xmin <= overall_max ; ++Xmin)
	{
	for (int Xmax = overall_min ; Xmax <= overall_max ; ++Xmax)
	{
	util::interval X(Xmin,Xmax);

	++count_II_I_pairs;

	if (verbose_flag)
		cout << format("II=%s X=%s\n")
			% II.describe_me() % X.describe_me();

	//
	// test /two_intervals::intersection()
	//
	const two_intervals II_int_X = two_intervals::intersection(II, X);
	const two_intervals X_int_II = two_intervals::intersection(X, II);
	if (II_int_X.is_nonempty() || X_int_II.is_nonempty())
		++count_intersection_nonempty;

	assert(II_int_X == X_int_II);

		for (int x = overall_min-extra ; x <= overall_max+extra ; ++x)
		{
		bool x_should_be_in_int =   II.contains_point(x)
					  && X.contains_point(x);
		
		assert(II_int_X.contains_point(x) == x_should_be_in_int);
		assert(X_int_II.contains_point(x) == x_should_be_in_int);
		}

	//
	// test /two_intervals::is_contained_in()
	//
	const bool II_contained_in_X = two_intervals::is_contained_in(II, X);
	if (II_contained_in_X)
		{
		++count_II_contained_in_I;
		// check that each II point is also contained in X
			for (int x = overall_min ; x <= overall_max ; ++x)
			{
			if (II.contains_point(x))
				assert(X.contains_point(x));
			}
		}
	   else {
		++count_II_not_contained_in_I;
		// check that there's at least one II point not contained in X
		bool found_II_not_I = false;
			for (int x = overall_min ; x <= overall_max ; ++x)
			{
			if (II.contains_point(x) && !X.contains_point(x))
				found_II_not_I = true;
			}
		assert(found_II_not_I);
		}
	}
	}

    }
    }
    }
    }

cout << format(
"   tested %d two_intervals-interval pairs\n"
"          %d pairs with intersection nonempty\n"
"          %d pairs with /two_intervals/ contained in /interval/\n"
"          %d pairs with /two_intervals/ not contained in /interval/\n"
	      )
	% count_II_I_pairs
	% count_intersection_nonempty
	% count_II_contained_in_I
	% count_II_not_contained_in_I;

cout << "/two_intervals::intersection()/ and /two_intervals::is_contained_in()/ are ok!\n";
cout << "\n";
}
	  }

//******************************************************************************

//
// test  two_intervals::union_convex_hull()
//
namespace {
void test_union_convex_hull(const bool verbose_flag)
{
const int min = 30;
const int max = 50;

cout << "testing /two_intervals::union_convex_hull()/\n";

int count              = 0;
int count_empty        = 0;
int count_nonempty     = 0;
    for (int min1 = min ; min1 <= max ; ++min1)
    {
    for (int max1 = min ; max1 <= max ; ++max1)
    {
    interval I1(min1,max1);
	for (int min2 = min ; min2 <= max ; ++min2)
	{
	for (int max2 = min ; max2 <= max ; ++max2)
	{
	interval I2(min2,max2);

	const two_intervals II(I1,I2);
	if (verbose_flag)
		cout << format("testing /two_intervals/ %s\n")
			% II.describe_me();

	++count;
	const interval II_uch = two_intervals::union_convex_hull(II);
	const interval II_uch2 = II.union_convex_hull(II);
	assert(II_uch2 == II_uch);
	if (II_uch.is_empty())
		{
		++count_empty;
		assert(II.is_empty());
		}
	   else {
		++count_nonempty;
		assert(two_intervals::is_contained_in(II, II_uch));

		// check that no smaller interval still contains /II/
		assert(
		  ! two_intervals
		    ::is_contained_in(II, II_uch.widen_at_ends(-1,0))
		      );
		assert(
		  ! two_intervals
		    ::is_contained_in(II, II_uch.widen_at_ends(0,-1))
		      );
		}
	}
	}
    }
    }

cout << format(
"   tested %d /two_intervals/\n"
"          %d had union_convex_hull() empty\n"
"          %d had union_convex_hull() non-empty\n"
	      )
	% count
	% count_empty
	% count_nonempty;
}
	  }

//******************************************************************************

//
// test /two_intervals/ assignment
//
namespace {
void test_assignment(const bool /* verbose_flag */)
{
cout << "testing /two_intervals/ assignment\n";
interval I1(10, 50);
interval I2(-20,-15);
two_intervals X(I1,I2);
two_intervals Y = X;
assert(X.part_1() == I1);
assert(X.part_2() == I2);
assert(X == Y);

two_intervals Z(interval(20,30), interval(100,200));
Y = Z;
assert(Y.part_1() == interval(20,30));
assert(Y.part_2() == interval(100,200));
assert(Y == Z);
}
	  }


==> anc/smp-v8.10.23/src/util/test_util.cc <==
// test_util.cc -- test driver for misc util:: routines
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/test_util.cc,v 1.22 2026/01/01 22:32:13 jonathan Exp $
//
// main
//
/// test_names<double>
/// test_is_infinite_or_NaN
/// test_make_real
/// test_real_or_complex
/// test_how_many_in_range
/// test_is_even_odd
/// test_cstring_is_prefix
/// test_average
/// test_reflect
/// test_clamp
/// test_pi
/// test_minmax
/// test_powN
/// test_hypot
/// test_gradual_turnon
/// test_gradual_turnon_derivatives
/// test_doit_at_time
/// test_nearest_divisor
/// test_largest_divisor_le
/// test_nearest_divisor_that_is_multiple
/// test_misc_fp
///
/// test_clock_and_cpu_time
///

#include <cassert>
#include <cstdio>			// to verify that directory exists
#include <cstdlib>			// for system()
#include <cstring>
#include <cmath>

#include <iostream>
#include <complex>
#include <vector>
#include <algorithm>
#include <limits>

#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"
#include "finite_diff.hh"

using std::cout;
using std::cerr;
using std::sqrt;
using boost::format;
using param::get_parameter;
using param::set_parameter;

// prototypes
namespace {
template <typename T    > void test_names(const char* const T_name);
			  void test_is_infinite_or_NaN();
			  void test_make_real();
			  void test_real_or_complex();
			  void test_how_many_in_range();
template <typename itype> void test_is_even_odd();
			  void test_cstring_is_prefix();
template <typename fp   > void test_average();
template <typename fp   > void test_reflect();
template <typename fp   > void test_clamp();
template <typename fp   > void test_pi();
template <typename T    > void test_minmax();
template <typename T    > void test_powN();
template <typename T, typename fp> void test_hypot();
template <typename fp   > void test_gradual_turnon();
template <typename fp   > void test_gradual_turnon_derivatives();
template <typename fp   > void test_doit_at_time();
template <typename fp   > void test_nearest_divisor();
template <typename fp   > void test_largest_divisor_le();
template <typename fp   > void test_nearest_divisor_that_is_multiple();
template <typename fp   > void test_misc_fp();
			  void test_clock_and_cpu_time();
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

int main()
{
cout << format("running on host \"%s\"\n") % util::host_name();

// after this test, everyone else can rely on
// util::name_of_bool() and util::name_of_type()
test_names<double>("double");

test_is_infinite_or_NaN                         ();
test_make_real                                  ();
test_real_or_complex                            ();
test_how_many_in_range                          ();
test_is_even_odd                     <int>      ();
test_is_even_odd                     <long>     ();
test_is_even_odd                     <long long>();
test_cstring_is_prefix                          ();
test_average                         <double   >();
test_reflect                         <double   >();
test_clamp                           <double   >();
test_pi                              <double   >();
test_minmax                          <int      >();
test_minmax                          <long long>();
test_minmax                          <double   >();
test_powN                            <double   >();
test_hypot     <             double , double   >();
test_hypot     <std::complex<double>, double   >();
test_gradual_turnon                  <double   >();
test_gradual_turnon_derivatives      <double   >();
test_doit_at_time                    <double   >();
test_nearest_divisor                 <double   >();
test_largest_divisor_le              <double   >();
test_nearest_divisor_that_is_multiple<double   >();
test_misc_fp                         <double   >();

test_clock_and_cpu_time     ();

cout << "***** all ok! *****\n";
}

//******************************************************************************

//
// This function tests util::name_of_bool<fp>()
// and util::name_of_type<fp and other types>().
//
namespace {
template <typename T>
  void test_names(const char* const T_name)
{
using util::name_of_bool;
using util::describe_pointer;
using util::name_of_type;
cout << format("*** testing name_of_bool() and name_of_type<%s>()\n") % T_name;

cout << "   name_of_bool(false) = \"" << name_of_bool(false) << "\"\n";
cout << "   name_of_bool(true ) = \"" << name_of_bool(true ) << "\"\n";
assert(std::strcmp(name_of_bool(false), "false") == 0);
assert(std::strcmp(name_of_bool(true ), "true" ) == 0);

const T x = 42;
cout << "   describe_pointer(static_cast<T*>(nullptr)) = \""
     << describe_pointer(static_cast<T*>(nullptr)) << "\"\n";
cout << "   describe_pointer(static_cast<const T*>(nullptr)) = \""
     << describe_pointer(static_cast<const T*>(nullptr)) << "\"\n";
cout << "   describe_pointer(&x) = \"" << describe_pointer(&x) << "\"\n";
assert(std::strcmp(describe_pointer(static_cast<T*>(nullptr)), "null") == 0);
assert(
  std::strcmp(describe_pointer(static_cast<const T*>(nullptr)), "null") == 0
      );
assert(std::strcmp(describe_pointer(&x), "non-null") == 0);

cout << format("   name_of_type<int>() = \"%s\"\n") % name_of_type<int>();
cout << format("   name_of_type<long>() = \"%s\"\n") % name_of_type<long>();
cout << format("   name_of_type<long long>() = \"%s\"\n")
	% name_of_type<long long>();
cout << format("   name_of_type<double>() = \"%s\"\n") % name_of_type<double>();
cout << format("   name_of_type<std::complex<double>>() = \"%s\"\n")
	% name_of_type<std::complex<double>>();
assert(std::strcmp(name_of_type<int>(), "int") == 0);
assert(std::strcmp(name_of_type<long>(), "long") == 0);
assert(std::strcmp(name_of_type<long long>(), "long long") == 0);
assert(std::strcmp(name_of_type<double>(), "double") == 0);
assert(std::strcmp(name_of_type<std::complex<double>>(),
		   "std::complex<double>") == 0);

cout << format("   name_of_type<T>() [with T = %s] = \"%s\"\n")
	% T_name % name_of_type<T>();
assert(std::strcmp(name_of_type<T>(), T_name) == 0);
}
	  }

//******************************************************************************

namespace {
void test_is_infinite_or_NaN()
{
cout << "*** testing util::is_infinite_or_NaN()\n";

assert(! util::is_infinite_or_NaN(0.0));
assert(! util::is_infinite_or_NaN(42.0));
assert(! util::is_infinite_or_NaN(-26.0));
assert(! util::is_infinite_or_NaN(6.02e23));
assert(  util::is_infinite_or_NaN(1.0/0.0));
assert(  util::is_infinite_or_NaN(-1.0/0.0));
assert(  util::is_infinite_or_NaN(0.0/0.0));
assert(  util::is_infinite_or_NaN(-0.0/0.0));

assert(! util::is_infinite_or_NaN(std::complex<double>(0.0, 0.0)));
assert(! util::is_infinite_or_NaN(std::complex<double>(0.0, -0.0)));
assert(! util::is_infinite_or_NaN(std::complex<double>(42.0, -6.02e23)));
assert(  util::is_infinite_or_NaN(std::complex<double>(0.0/0.0, -6.02e23)));
assert(  util::is_infinite_or_NaN(std::complex<double>(0.0, 1.0/0.0)));
assert(  util::is_infinite_or_NaN(std::complex<double>(-12.0, 0.0/0.0)));
}
	  }

//******************************************************************************

namespace {
void test_make_real()
{
cout << "*** testing util::make_real()\n";

const double old_tolerance = util::fuzzy<double>::tolerance();
util::fuzzy<double>::set_tolerance(1.0e-6);

assert(
  util::make_real(std::complex<double>(-6.25, 1.0e-8), "test_make_real()")
  == -6.25
      );
assert(
  util::make_real(std::complex<double>(-4.0e8, 100.0), "test_make_real()")
  == -4.0e8
      );

#ifdef THIS_TEST_WILL_FAIL
assert(
  util::make_real(std::complex<double>(1.0e6, 10.0), "test_make_real()")
  == -4.0e8
      );
#endif

util::fuzzy<double>::set_tolerance(old_tolerance);
}
	  }

//******************************************************************************

namespace {
void test_real_or_complex()
{
cout << "*** testing util::real_or_complex()\n";

assert(util::real_or_complex<double>(3.625, 4.75) == 3.625);
assert(
  util::real_or_complex<std::complex<double>>(-3.625, 4.75)
  == std::complex<double>(-3.625, 4.75)
      );
}
	  }

//******************************************************************************

namespace {
void test_how_many_in_range()
{
cout << "*** testing util::how_many_in_range()\n";

//  1 2 3 4 5 6 7 8 9
//      x x x x
assert(util::how_many_in_range(3,6) == 4);

// -8 -7 -6 -5 -4 -3 -2 -1
//     x  x  x
assert(util::how_many_in_range(-7,-5) == 3);
}
	  }

//******************************************************************************

// test is_even() and i_odd()
namespace {
template <typename itype>
  void test_is_even_odd()
{
cout << format("*** testing util::is_even<%s>() and util::is_odd<%s>()\n")
	% util::name_of_type<itype>() % util::name_of_type<itype>();

assert(  util::is_even(itype(-8)) );	assert( !util::is_odd(itype(-8)) );
assert( !util::is_even(itype(-5)) );	assert(  util::is_odd(itype(-5)) );
assert(  util::is_even(itype(-2)) );	assert( !util::is_odd(itype(-2)) );
assert( !util::is_even(itype(-1)) );	assert(  util::is_odd(itype(-1)) );
assert(  util::is_even(itype( 0)) );	assert( !util::is_odd(itype( 0)) );
assert( !util::is_even(itype( 1)) );	assert(  util::is_odd(itype( 1)) );
assert(  util::is_even(itype( 2)) );	assert( !util::is_odd(itype( 2)) );
assert( !util::is_even(itype( 5)) );	assert(  util::is_odd(itype( 5)) );
assert(  util::is_even(itype( 8)) );	assert( !util::is_odd(itype( 8)) );

	for (int i = -1000*1000 ; i <= 1000*1000 ; i += 2)
	{
	assert(   util::is_even(itype(i)) );
	assert( ! util::is_odd (itype(i)) );
	}

	for (int i = -999999 ; i <= 999999 ; i += 2)
	{
	assert(   util::is_odd (itype(i)) );
	assert( ! util::is_even(itype(i)) );
	}
}
	  }

//******************************************************************************

// test cstring_is_prefix()
namespace {
void test_cstring_is_prefix()
{
cout << "*** testing util::cstring_is_prefix()\n";
assert(  util::cstring_is_prefix("hel", "hello"));
assert(  util::cstring_is_prefix("hel", "help"));
assert(! util::cstring_is_prefix("hel", "health"));

assert(  util::cstring_is_prefix("foo" , "foo=bar"));
assert(  util::cstring_is_prefix("fo"  , "foo=bar"));
assert(  util::cstring_is_prefix("f"   , "foo=bar"));
assert(! util::cstring_is_prefix("g"   , "foo=bar"));
assert(! util::cstring_is_prefix("go"  , "foo=bar"));
assert(! util::cstring_is_prefix("foox", "foo=bar"));
}
	  }

//******************************************************************************

// test util::average()
namespace {
template <typename fp>
  void test_average()
{
cout << format("*** testing util::average<%s>() and util::average<int>()\n")
	% util::name_of_type<fp>();

assert(util::average(1.0, 9.0) == 5.0);
assert(util::average(1.0, 6.0) == 3.5);
assert(util::average(-3.0, 7.0) == 2.0);
assert(util::average(-3.0, -7.0) == -5.0);

assert(util::average(30, 50) == 40);
assert(util::average(-30, 40) == 5);
assert(util::average(11, 13) == 12);
assert(util::average(11, 14) == 12);		// rounds down to integer
assert(util::average(-1, 1) == 0);
assert(util::average(-1, 2) == 0);		// rounds down to integer

assert(util::average(5.0, 6.0, 7.0) == 6.0);
assert(util::average(-5.0, -6.0, -7.0) == -6.0);

assert(util::average(2.0, 9.0, 4.0, 5.5) == 0.25*(2.0+9.0+4.0+5.5));
}
	  }

//******************************************************************************

// test reflect<int> and reflect<fp>
namespace {
template <typename fp>
  void test_reflect()
{
cout << format("*** testing util::reflect<int>() and util::reflect<%s>()\n")
	% util::name_of_type<fp>();

cout << "   <int>\n";
const int boundary_ij = 10;
	for (int delta = -5 ; delta <= 5 ; ++delta)
	{
	const int ij = boundary_ij + delta;
	assert(util::reflect(boundary_ij,ij) == boundary_ij - delta);
	}

cout << format("   <%s>\n") % util::name_of_type<fp>();
	for (int ibndry = -10 ; ibndry <= 10 ; ++ibndry)
	{
	const fp bndry = fp(ibndry);

		for (fp delta = -5.0 ; delta <= 5.0 ; delta += 0.25)
		{
		assert(util::reflect(0.0, delta) == -delta);

		const fp posn = bndry + delta;
		assert(util::reflect(bndry,posn) == bndry - delta);
		}
	}
}
	  }

//******************************************************************************

// test clamp<fp>
namespace {
template <typename fp>
  void test_clamp()
{
cout << format("*** testing util::clamp<int> and util::clamp<%s>()\n")
	% util::name_of_type<fp>();

	for (int i = -10 ; i <= +12 ; ++i)
	{
	assert(util::clamp(-10, +12, i     ) ==   i);
	assert(util::clamp(-10, +12, i-1000) == -10);
	assert(util::clamp(-10, +12, i+666 ) == +12);
	}
assert(util::clamp(-10,+12, -13) == -10);
assert(util::clamp(-10,+12, -12) == -10);
assert(util::clamp(-10,+12, -11) == -10);
assert(util::clamp(-10,+12, +13) == +12);
assert(util::clamp(-10,+12, +14) == +12);
assert(util::clamp(-10,+12, +15) == +12);

assert(util::clamp(-26.25, +42.125, -308.5  ) == -26.25 );
assert(util::clamp(-26.25, +42.125,  -27.125) == -26.25 );
assert(util::clamp(-26.25, +42.125,  -26.25 ) == -26.25 );
assert(util::clamp(-26.25, +42.125,  -16.25 ) == -16.25 );
assert(util::clamp(-26.25, +42.125,    0.0  ) ==   0.0  );
assert(util::clamp(-26.25, +42.125,  +14.375) == +14.375);
assert(util::clamp(-26.25, +42.125,  +24.375) == +24.375);
assert(util::clamp(-26.25, +42.125,  +41.375) == +41.375);
assert(util::clamp(-26.25, +42.125,  +42.0  ) == +42.0  );
assert(util::clamp(-26.25, +42.125,  +42.125) == +42.125);
assert(util::clamp(-26.25, +42.125,  +42.375) == +42.125);
assert(util::clamp(-26.25, +42.125, +555.5  ) == +42.125);
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_pi()
{
cout << format("*** testing pi<%s>()\n") % util::name_of_type<fp>();

assert(util::fuzzy<fp>::EQ(util::times_pi(42.0), 3.14159265358979323846*42.0));
assert(util::fuzzy<fp>::EQ(util::divided_by_pi(  3.14159265358979323846*105.0),
									105.0));
const fp util_pi = util::numeric_constants<double>::pi();
const fp trig_pi = 4.0 * std::atan(1.0);
const fp error = std::abs(util_pi - trig_pi);
const fp epsilon = std::numeric_limits<double>::epsilon();
cout << "util_pi = :"
     << format(util::numeric_formats<fp>::max_precision_format()) % util_pi
     << ":   # max_precision_format()\n";
cout << "util_pi = :"
     << format(util::numeric_formats<fp>::max_precision_g_format()) % util_pi
     << ":   # max_precision_g_format()\n";
cout << "util_pi = :"
     << format(util::numeric_formats<fp>::max_precision_g_format_nowhitespace())
	% util_pi
     << ":   # max_precision_g_format_nowhitespace()\n";
cout << format("erorr = %g = %g*epsilon\n") % error % (error/epsilon);
assert(error < 30.0*epsilon);
}
	  }

//******************************************************************************

namespace {
template <typename T>
  void test_minmax()
{
cout << format("*** testing {min,max}<%s>(2-4 arguments)\n")
	% util::name_of_type<T>();

cout << "   2 arguments\n";
assert(util::min(T(20),T(10)) == T(10));
assert(util::max(T(20),T(10)) == T(20));

assert(util::min(T(10),T(20)) == T(10));
assert(util::max(T(10),T(20)) == T(20));

cout << "   3 arguments\n";
assert(util::min(T(20), T(5),T(10)) == T( 5));
assert(util::max(T(20), T(5),T(10)) == T(20));

assert(util::min(T(20),T(10), T(5)) == T( 5));
assert(util::max(T(20),T(10), T(5)) == T(20));

assert(util::min( T(5),T(20),T(10)) == T( 5));
assert(util::max( T(5),T(20),T(10)) == T(20));

assert(util::min(T(10),T(20), T(5)) == T( 5));
assert(util::max(T(10),T(20), T(5)) == T(20));

assert(util::min( T(5),T(10),T(20)) == T( 5));
assert(util::max( T(5),T(10),T(20)) == T(20));

assert(util::min(T(10), T(5),T(20)) == T( 5));
assert(util::max(T(10), T(5),T(20)) == T(20));

cout << "   4 arguments\n";
	for (T a = -T(10) ; a <= T(10) ; a += 2)
	{
	for (T b = -T(10) ; b <= T(10) ; b += 2)
	{
	for (T c = -T(10) ; c <= T(10) ; c += 2)
	{
	for (T d = -T(10) ; d <= T(10) ; d += 2)
	{
	assert(util::min(a,b,c,d) == std::min(std::min(a,b), std::min(c,d)));
	assert(util::max(a,b,c,d) == std::max(std::max(a,b), std::max(c,d)));
	}
	}
	}
	}

#ifdef NOT_USED
cout << "   5 arguments\n";
	for (T a = -T(15) ; a <= T(15) ; a += T(5))
	{
	for (T b = -T(15) ; b <= T(15) ; b += T(5))
	{
	for (T c = -T(15) ; c <= T(15) ; c += T(5))
	{
	for (T d = -T(15) ; d <= T(15) ; d += T(5))
	{
	for (T e = -T(15) ; e <= T(15) ; e += T(5))
	{
	assert(util::min(a,b,c,d,e) == util::min(std::min(a,b),
						 std::min(c,d),
						 e));
	assert(util::max(a,b,c,d,e) == util::max(std::max(a,b),
						 std::max(c,d),
						 e));
	}
	}
	}
	}
	}
#endif

#ifdef NOT_USED
cout << "   6 arguments\n";
	for (T a = -T(15) ; a <= T(15) ; a += T(5))
	{
	for (T b = -T(15) ; b <= T(15) ; b += T(5))
	{
	for (T c = -T(15) ; c <= T(15) ; c += T(5))
	{
	for (T d = -T(15) ; d <= T(15) ; d += T(5))
	{
	for (T e = -T(15) ; e <= T(15) ; e += T(5))
	{
	for (T f = -T(15) ; f <= T(15) ; f += T(5))
	{
	assert(util::min(a,b,c,d,e,f) == util::min(std::min(a,b),
						   std::min(c,d),
						   std::min(e,f)));
	assert(util::max(a,b,c,d,e,f) == util::max(std::max(a,b),
						   std::max(c,d),
						   std::max(e,f)));
	}
	}
	}
	}
	}
	}
#endif

#ifdef NOT_USED
cout << "   7 arguments\n";
	for (T a = -T(15) ; a <= T(15) ; a += T(5))
	{
	for (T b = -T(15) ; b <= T(15) ; b += T(5))
	{
	for (T c = -T(15) ; c <= T(15) ; c += T(5))
	{
	for (T d = -T(15) ; d <= T(15) ; d += T(5))
	{
	for (T e = -T(15) ; e <= T(15) ; e += T(5))
	{
	for (T f = -T(15) ; f <= T(15) ; f += T(5))
	{
	for (T g = -T(15) ; g <= T(15) ; g += T(5))
	{
	assert(util::min(a,b,c,d,e,f,g) == util::min(std::min(a,b),
						     std::min(c,d),
						     std::min(e,f),
						     g));
	assert(util::max(a,b,c,d,e,f,g) == util::max(std::max(a,b),
						     std::max(c,d),
						     std::max(e,f),
						     g));
	}
	}
	}
	}
	}
	}
	}
#endif

#ifdef NOT_USED
cout << "   8 arguments\n";
	for (T a = -T(15) ; a <= T(15) ; a += T(5))
	{
	for (T b = -T(15) ; b <= T(15) ; b += T(5))
	{
	for (T c = -T(15) ; c <= T(15) ; c += T(5))
	{
	for (T d = -T(15) ; d <= T(15) ; d += T(5))
	{
	for (T e = -T(15) ; e <= T(15) ; e += T(5))
	{
	for (T f = -T(15) ; f <= T(15) ; f += T(5))
	{
	for (T g = -T(15) ; g <= T(15) ; g += T(5))
	{
	for (T h = -T(15) ; h <= T(15) ; h += T(5))
	{
	assert(util::min(a,b,c,d,e,f,g,h) == util::min(std::min(a,b),
						       std::min(c,d),
						       std::min(e,f),
						       std::min(g,h)));
	assert(util::max(a,b,c,d,e,f,g,h) == util::max(std::max(a,b),
						       std::max(c,d),
						       std::max(e,f),
						       std::max(g,h)));
	}
	}
	}
	}
	}
	}
	}
	}
#endif

}
	  }

//******************************************************************************

namespace {
template <typename T>
  void test_powN()
{
cout << format("*** testing pow*<%s>() and powm*<%s>()\n")
	% util::name_of_type<T>() % util::name_of_type<T>();

const T two = T(2.0);
assert(util:: pow2(two) == T(   4.0));
assert(util:: pow3(two) == T(   8.0));
assert(util:: pow4(two) == T(  16.0));
assert(util:: pow5(two) == T(  32.0));
assert(util:: pow6(two) == T(  64.0));
assert(util:: pow7(two) == T( 128.0));
assert(util:: pow8(two) == T( 256.0));
assert(util:: pow9(two) == T( 512.0));
assert(util::pow10(two) == T(1024.0));
assert(util::pow11(two) == T(2048.0));
assert(util::pow12(two) == T(4096.0));
assert(util::powm2(two) == T(1.0/ 4.0));
assert(util::powm3(two) == T(1.0/ 8.0));
assert(util::powm4(two) == T(1.0/16.0));
assert(util::powm5(two) == T(1.0/32.0));
assert(util::fuzzy<T>::EQ(util::pow1x5(two), 2.0*sqrt(2.0)));
assert(util::fuzzy<T>::EQ(util::pow2x5(two), 4.0*sqrt(2.0)));
assert(util::fuzzy<T>::EQ(util::pow3x5(two), 8.0*sqrt(2.0)));

const T ten = T(10.0);
assert(util::pow2(ten) == T(1.0e2));
assert(util::pow3(ten) == T(1.0e3));
assert(util::pow4(ten) == T(1.0e4));
assert(util::pow5(ten) == T(1.0e5));
assert(util::pow6(ten) == T(1.0e6));
assert(util::fuzzy<T>::EQ(util::powm2(ten), T(1.0e-2)));
assert(util::fuzzy<T>::EQ(util::powm3(ten), T(1.0e-3)));
assert(util::fuzzy<T>::EQ(util::powm4(ten), T(1.0e-4)));
assert(util::fuzzy<T>::EQ(util::powm5(ten), T(1.0e-5)));
assert(util::fuzzy<T>::EQ(util::pow1x5(ten),   10.0*sqrt(10.0)));
assert(util::fuzzy<T>::EQ(util::pow2x5(ten),  100.0*sqrt(10.0)));
assert(util::fuzzy<T>::EQ(util::pow3x5(ten), 1000.0*sqrt(10.0)));

const T x = 42.125;
assert(util::pow2(x) == x*x);
assert(util::pow3(x) == x*x*x);
assert(util::pow4(x) == x*x*x*x);
assert(util::pow5(x) == x*x*x*x*x);
assert(util::pow6(x) == x*x*x*x*x*x);
using util::pow2;
using util::pow3;
assert(util::fuzzy<T>::EQ(util::powm2(x), 1.0/pow2(x)));
assert(util::fuzzy<T>::EQ(util::pow1x5(x),      x *sqrt(x)));
assert(util::fuzzy<T>::EQ(util::pow2x5(x), pow2(x)*sqrt(x)));
assert(util::fuzzy<T>::EQ(util::pow3x5(x), pow3(x)*sqrt(x)));
}
	  }

//******************************************************************************

namespace {
template <typename T, typename fp>
  void test_hypot()
{
using std::abs;
using util::pow2;

cout << format(
"*** testing hypot<%s>() (2,3,4,6,10 args) using %s arithmetic\n"
	      )
	% util::name_of_type<T>() % util::name_of_type<fp>();

const T x1  = util::real_or_complex<T, fp>(+5.137, +3.132);
const T x2  = util::real_or_complex<T, fp>(+2.229, -4.887);
const T x3  = util::real_or_complex<T, fp>(-6.503, +8.244);
const T x4  = util::real_or_complex<T, fp>(-7.882, -9.397);
const T x5  = util::real_or_complex<T, fp>(+2.661, -4.112);
const T x6  = util::real_or_complex<T, fp>(-3.412, +2.251);
const T x7  = util::real_or_complex<T, fp>(-2.228, -1.448);
const T x8  = util::real_or_complex<T, fp>(-5.708, +3.562);
const T x9  = util::real_or_complex<T, fp>(-1.114, +3.607);
const T x10 = util::real_or_complex<T, fp>(+2.144, +3.115);

//******************

cout << "   testing 2-argument hypot()\n";

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x2),   sqrt( pow2(abs(x1)) + pow2(abs(x2)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x3),   sqrt( pow2(abs(x1)) + pow2(abs(x3)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x4),   sqrt( pow2(abs(x1)) + pow2(abs(x4)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x2, x3),   sqrt( pow2(abs(x2)) + pow2(abs(x3)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x2, x4),   sqrt( pow2(abs(x2)) + pow2(abs(x4)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x3, x4),   sqrt( pow2(abs(x3)) + pow2(abs(x4)) )
		     )
      );

//******************

cout << "   testing 3-argument hypot()\n";

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x2, x3),
    sqrt( pow2(abs(x1)) + pow2(abs(x2)) + pow2(abs(x3)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
  util::hypot(x1, x2, x4),
  sqrt( pow2(abs(x1)) + pow2(abs(x2)) + pow2(abs(x4)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
  util::hypot(x1, x3, x4),
  sqrt( pow2(abs(x1)) + pow2(abs(x3)) + pow2(abs(x4)) )
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x2, x3, x4),
    sqrt( pow2(abs(x2)) + pow2(abs(x3)) + pow2(abs(x4)) )
		     )
      );

//******************

cout << "   testing 4-argument hypot()\n";

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x2, x3, x4),
    sqrt( pow2(abs(x1)) + pow2(abs(x2)) + pow2(abs(x3)) + pow2(abs(x4)) )
		     )
      );

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x5, x6, x7, x8),
    sqrt( pow2(abs(x5)) + pow2(abs(x6)) + pow2(abs(x7)) + pow2(abs(x8)) )
		     )
      );

//******************

cout << "   testing 6-argument hypot()\n";

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x2, x3, x4, x5, x6),
    sqrt(
	pow2(abs(x1)) + pow2(abs(x2)) + pow2(abs(x3))
      + pow2(abs(x4)) + pow2(abs(x5)) + pow2(abs(x6))
	)
		     )
      );
assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x7, x8, x9, x10, x1, x2),
    sqrt(
	pow2(abs( x7)) + pow2(abs(x8)) + pow2(abs(x9))
      + pow2(abs(x10)) + pow2(abs(x1)) + pow2(abs(x2))
	)
		     )
      );
  {
const std::complex<fp> z1(-4.123, +1.208);
const std::complex<fp> z2(-3.908, -2.116);
const std::complex<fp> z3(+2.087, +3.338);
const std::complex<fp> z4(+1.855, -1.974);
const std::complex<fp> z5(-3.774, +2.341);
const std::complex<fp> z6(-3.045, -2.227);
const fp hypot_z16 = util::hypot(z1, z2, z3, z4, z5, z6);
assert(hypot_z16 > 0.0);
assert(
  util::fuzzy<fp>::EQ(
    util::pow2(hypot_z16),
        pow2(z1.real()) + pow2(z1.imag())
      + pow2(z2.real()) + pow2(z2.imag())
      + pow2(z3.real()) + pow2(z3.imag())
      + pow2(z4.real()) + pow2(z4.imag())
      + pow2(z5.real()) + pow2(z5.imag())
      + pow2(z6.real()) + pow2(z6.imag())
		     )
      );
  }

//******************

cout << "   testing 10-argument hypot()\n";

assert(
  util::fuzzy<fp>::EQ(
    util::hypot(x1, x2, x3, x4, x5, x6, x7, x8, x9, x10),
    sqrt(
	pow2(abs(x1)) + pow2(abs(x2))
      + pow2(abs(x3)) + pow2(abs(x4))
      + pow2(abs(x5)) + pow2(abs(x6))
      + pow2(abs(x7)) + pow2(abs(x8))
      + pow2(abs(x9)) + pow2(abs(x10))
	)
		     )
      );
  {
const std::complex<fp> z1 (-4.123, +1.208);
const std::complex<fp> z2 (-3.908, -2.116);
const std::complex<fp> z3 (+2.087, +3.338);
const std::complex<fp> z4 (+1.855, -1.974);
const std::complex<fp> z5 (-3.774, +2.341);
const std::complex<fp> z6 (-3.045, -2.227);
const std::complex<fp> z7 ( 3.293, -4.016);
const std::complex<fp> z8 (-3.864, -4.661);
const std::complex<fp> z9 (-4.123,  4.031);
const std::complex<fp> z10( 2.227, -1.046);
const fp hypot_z_110 = util::hypot(z1, z2, z3, z4, z5, z6, z7, z8, z9, z10);
assert(hypot_z_110 > 0.0);
assert(
  util::fuzzy<fp>::EQ(
    util::pow2(hypot_z_110),
        pow2(z1 .real()) + pow2(z1 .imag())
      + pow2(z2 .real()) + pow2(z2 .imag())
      + pow2(z3 .real()) + pow2(z3 .imag())
      + pow2(z4 .real()) + pow2(z4 .imag())
      + pow2(z5 .real()) + pow2(z5 .imag())
      + pow2(z6 .real()) + pow2(z6 .imag())
      + pow2(z7 .real()) + pow2(z7 .imag())
      + pow2(z8 .real()) + pow2(z8 .imag())
      + pow2(z9 .real()) + pow2(z9 .imag())
      + pow2(z10.real()) + pow2(z10.imag())
		     )
      );
  }
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_gradual_turnon()
{
using util::fuzzy;
using util::gradual_turnon;
using util::gradual_turnon_z_where_fn_is_0x99;
using util::gradual_turnon_z_where_fn_is_0x999999;
using util::gradual_turnon_t_where_fn_is_0x5;
using util::gradual_turnon_t_where_fn_is_0x99;
using util::gradual_turnon_t_where_fn_is_0x999999;

cout << format("*** testing gradual_turnon<%s>() fns\n")
	% util::name_of_type<fp>();

// comparison values from gnuplot
assert(fuzzy<fp>::EQ(gradual_turnon(-10.0), 0.0));
assert(fuzzy<fp>::EQ(gradual_turnon( -5.0), 7.68729897214017e-13));
assert(fuzzy<fp>::EQ(gradual_turnon( -2.0), 0.00233886749052364));
assert(fuzzy<fp>::EQ(gradual_turnon( -1.0), 0.0786496035251426));
assert(fuzzy<fp>::EQ(gradual_turnon(  0.0), 0.5));
assert(fuzzy<fp>::EQ(gradual_turnon(  1.0), 0.921350396474858));
assert(fuzzy<fp>::EQ(gradual_turnon(  2.0), 0.997661132509476));
assert(fuzzy<fp>::EQ(gradual_turnon(  5.0), 0.999999999999231));
assert(fuzzy<fp>::EQ(gradual_turnon( 10.0), 1.0));
assert(fuzzy<fp>::EQ(gradual_turnon(100.0), 1.0));
assert(fuzzy<fp>::EQ(gradual_turnon(1.0e6), 1.0));

  {
const fp z99     = gradual_turnon_z_where_fn_is_0x99    <fp>();
const fp z999999 = gradual_turnon_z_where_fn_is_0x999999<fp>();
assert(fuzzy<fp>::EQ(gradual_turnon(z99    ), 0.99    ));
assert(fuzzy<fp>::EQ(gradual_turnon(z999999), 0.999999));
  }

// test for antisymmetry about (0.0, 0.5)
	for (fp z = -10.0 ; fuzzy<fp>::LE(z,10.0) ; z += 0.1)
	{
	assert(fuzzy<fp>::EQ(gradual_turnon(z) + gradual_turnon(-z), 1.0));
	}

assert(
  fuzzy<fp>::EQ( gradual_turnon(-5.0, 20.0, 15.0, 15.0), gradual_turnon(-5.0) )
      );
assert(
  fuzzy<fp>::EQ(
    gradual_turnon(-5.0, 20.0, 15.0, 25.0), gradual_turnon(-5.0+0.5)
	       )
      );
assert(
  fuzzy<fp>::EQ(
    gradual_turnon(-5.0, 20.0, 15.0, 45.0), gradual_turnon(-5.0+1.5)
	       )
      );

  {
const fp x5  = gradual_turnon_t_where_fn_is_0x5 (-5.0, 10.0, 12.0);
const fp x99 = gradual_turnon_t_where_fn_is_0x99(-5.0, 10.0, 12.0);
const fp x999999 = gradual_turnon_t_where_fn_is_0x999999(-5.0, 10.0, 12.0);
assert(fuzzy<fp>::EQ(gradual_turnon(-5.0, 10.0, 12.0, x5 ), 0.5 ));
assert(fuzzy<fp>::EQ(gradual_turnon(-5.0, 10.0, 12.0, x99), 0.99));
assert(
  fuzzy<fp>::EQ(gradual_turnon(-5.0, 10.0, 12.0, x999999), 0.999999)
      );
  }
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_gradual_turnon_derivatives()
{
using util::fuzzy;
using util::gradual_turnon;
using util::dz_gradual_turnon;		using util::dt_gradual_turnon;
using util::dzz_gradual_turnon;		using util::dtt_gradual_turnon;

cout << format("*** testing util::{dz,dzz}_gradual_turnon<%s>() fns\n")
	% util::name_of_type<fp>();

const fp dz = 1.0e-4;
const fp old_fuzz = fuzzy<fp>::tolerance();
fuzzy<fp>::set_tolerance(1.0e-6);

  {
	for (fp z = -10.0 ; fuzzy<fp>::LE(z,10.0) ; z += 0.1)
	{
	const fp FD_dz_gradual_turnon
		= util::partial_x_4th_order_centered(1.0/dz,
						     gradual_turnon(z-2.0*dz),
						     gradual_turnon(z-    dz),
						     gradual_turnon(z       ),
						     gradual_turnon(z+    dz),
						     gradual_turnon(z+2.0*dz));
	const fp FD_dzz_gradual_turnon
		= util::partial_xx_4th_order_centered(1.0/dz,
						      gradual_turnon(z-2.0*dz),
						      gradual_turnon(z-    dz),
						      gradual_turnon(z       ),
						      gradual_turnon(z+    dz),
						      gradual_turnon(z+2.0*dz));

	const fp got_dz_gradual_turnon = dz_gradual_turnon(z);
	const fp got_dzz_gradual_turnon = dzz_gradual_turnon(z);

	cout << format("z=%.1f\t  FD_dz_gradual_turnon=%.15g\n")
		% z % FD_dz_gradual_turnon;
	cout << format("\t got_dz_gradual_turnon=%.15g\n")
		% got_dz_gradual_turnon;
	cout << format("\t FD_dzz_gradual_turnon=%.15g\n")
		% FD_dzz_gradual_turnon;
	cout << format("\tgot_dzz_gradual_turnon=%.15g\n")
		% got_dzz_gradual_turnon;

	assert(fuzzy<fp>::EQ( got_dz_gradual_turnon,  FD_dz_gradual_turnon));
	assert(fuzzy<fp>::EQ(got_dzz_gradual_turnon, FD_dzz_gradual_turnon));
	}
  }

  {
const fp dt = 0.001;
const fp min_t = 3.0;
const fp z_at_min_t = -5.0;
const fp turnon_time_scale = 20.0;
	for (fp t = 10.0 ; fuzzy<fp>::LE(t,100.0) ; t += 5.0)
	{
	const fp FD_dt_gradual_turnon
	   = util::partial_x_4th_order_centered(
	       1.0/dt,
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t-2.0*dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t-    dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t       ),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t+    dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t+2.0*dt)
					       );
	const fp FD_dtt_gradual_turnon
	   = util::partial_xx_4th_order_centered(
	       1.0/dt,
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t-2.0*dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t-    dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t       ),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t+    dt),
	       gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t+2.0*dt)
					       );
	const fp got_dt_gradual_turnon
	   = dt_gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t);
	const fp got_dtt_gradual_turnon
	   = dtt_gradual_turnon(z_at_min_t, turnon_time_scale, min_t, t);

	cout << format("t=%.1f\t  FD_dt_gradual_turnon=%.15g\n")
		% t % FD_dt_gradual_turnon;
	cout << format("\t got_dt_gradual_turnon=%.15g\n")
		% got_dt_gradual_turnon;
	cout << format("\t FD_dtt_gradual_turnon=%.15g\n")
		% FD_dtt_gradual_turnon;
	cout << format("\tgot_dtt_gradual_turnon=%.15g\n")
		% got_dtt_gradual_turnon;

	assert(fuzzy<fp>::EQ( got_dt_gradual_turnon,  FD_dt_gradual_turnon));
	assert(fuzzy<fp>::EQ(got_dtt_gradual_turnon, FD_dtt_gradual_turnon));
	}
  }

fuzzy<fp>::set_tolerance(old_fuzz);
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_doit_at_time()
{
cout << format("*** testing util::doit_at_time<%s>()\n")
	% util::name_of_type<fp>();

assert(  util::doit_at_time<fp>( 0.0, 0.0) );
assert(  util::doit_at_time<fp>( 1.0, 0.0) );
assert(  util::doit_at_time<fp>(42.0, 0.0) );
assert(  util::doit_at_time<fp>(-3.0, 0.0) );
assert(  util::doit_at_time<fp>(-3.4, 0.0) );
assert(  util::doit_at_time<fp>( 2.5, 0.0) );
assert(  util::doit_at_time<fp>( 2.65, 0.0) );
assert(  util::doit_at_time<fp>( 3.14, 0.0) );
assert(  util::doit_at_time<fp>( 0.14, 0.0) );

assert(  util::doit_at_time<fp>( 0.0, 1.0) );
assert(! util::doit_at_time<fp>( 0.5, 1.0) );
assert(! util::doit_at_time<fp>(-8.5, 1.0) );
assert(  util::doit_at_time<fp>(-9.0, 1.0) );
assert(  util::doit_at_time<fp>( 5.0, 1.0) );
assert(  util::doit_at_time<fp>(69.0, 1.0) );

assert(  util::doit_at_time<fp>( 0.0, 1.0, 0.0, 10.0) );
assert(! util::doit_at_time<fp>( 0.5, 1.0, 0.0, 10.0) );
assert(! util::doit_at_time<fp>(-8.5, 1.0, 0.0, 10.0) );
assert(! util::doit_at_time<fp>(-9.0, 1.0, 0.0, 10.0) );
assert(  util::doit_at_time<fp>(-9.0, 1.0,-9.0, -9.0) );
assert(  util::doit_at_time<fp>( 5.0, 1.0, 0.0, 10.0) );
assert(! util::doit_at_time<fp>( 5.0, 1.0, 7.0, 10.0) );
assert(! util::doit_at_time<fp>(69.0, 1.0, 0.0, 50.0) );
assert(  util::doit_at_time<fp>(69.0, 1.0, 0.0, 100.0) );

assert(  util::doit_at_time<fp>( 0.00, 0.10) );
assert(  util::doit_at_time<fp>( 0.50, 0.10) );
assert(! util::doit_at_time<fp>( 0.55, 0.10) );
assert(  util::doit_at_time<fp>(-8.50, 0.10) );
assert(! util::doit_at_time<fp>(-8.55, 0.10) );
assert(  util::doit_at_time<fp>(42.00, 0.10) );
assert(  util::doit_at_time<fp>(-3.00, 0.10) );

assert(! util::doit_at_time<fp>( 0.0, -1.0) );
assert(! util::doit_at_time<fp>( 1.0, -1.0) );
assert(! util::doit_at_time<fp>( 2.8, -1.0) );
assert(! util::doit_at_time<fp>(42.0, -1.0) );
assert(! util::doit_at_time<fp>(-3.0, -1.0) );
assert(! util::doit_at_time<fp>(-3.4, -1.0) );
assert(! util::doit_at_time<fp>(-0.14, -1.0) );
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_nearest_divisor()
{
using util::fuzzy;

cout << "*** testing util::nearest_divisor()\n";
cout << "   testing things that divide 3.6\n";
assert(fuzzy<fp>::EQ(util::nearest_divisor(3.758, 3.6), 3.6));
assert(fuzzy<fp>::EQ(util::nearest_divisor(3.6  , 3.6), 3.6));
const fp d = 1.0e-6;

const fp x12 = util::average(3.6/1, 3.6/2);
assert(fuzzy<fp>::EQ(util::nearest_divisor(x12+d, 3.6), 3.6));
assert(fuzzy<fp>::EQ(util::nearest_divisor(x12-d, 3.6), 3.6/2));

assert(fuzzy<fp>::EQ(util::nearest_divisor(3.6/2, 3.6), 3.6/2));

const fp x23 = util::average(3.6/2, 3.6/3);
assert(fuzzy<fp>::EQ(util::nearest_divisor(x23+d, 3.6), 3.6/2));
assert(fuzzy<fp>::EQ(util::nearest_divisor(x23-d, 3.6), 3.6/3));

assert(fuzzy<fp>::EQ(util::nearest_divisor(3.6/3, 3.6), 3.6/3));

const fp x34 = util::average(3.6/3, 3.6/4);
assert(fuzzy<fp>::EQ(util::nearest_divisor(x34+d, 3.6), 3.6/3));
assert(fuzzy<fp>::EQ(util::nearest_divisor(x34-d, 3.6), 3.6/4));

assert(fuzzy<fp>::EQ(util::nearest_divisor(3.6/4, 3.6), 3.6/4));

//******************

cout << "   testing things that divide 12.0\n";
assert(fuzzy<fp>::EQ(util::nearest_divisor(82.7, 12.0), 12.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor(13.5, 12.0), 12.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor(12.0, 12.0), 12.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor(10.1, 12.0), 12.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 9.1, 12.0), 12.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 8.9, 12.0),  6.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 6.0, 12.0),  6.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 5.1, 12.0),  6.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 4.9, 12.0),  4.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 4.0, 12.0),  4.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 3.6, 12.0),  4.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 3.4, 12.0),  3.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 3.0, 12.0),  3.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.8, 12.0),  3.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.6, 12.0),  2.4));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.4, 12.0),  2.4));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.3, 12.0),  2.4));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.1, 12.0),  2.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 2.0, 12.0),  2.0));
assert(fuzzy<fp>::EQ(util::nearest_divisor( 1.9, 12.0),  2.0));
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_nearest_divisor_that_is_multiple()
{
using util::fuzzy;
using util::nearest_divisor_that_is_multiple;

cout << "*** testing util::nearest_divisor_that_is_multiple()\n";
cout << "   testing things that divide 30.0 that are a multiple of 1.0\n";
assert(nearest_divisor_that_is_multiple( 1.0, 30.0, 1.0) ==  1.0);
assert(nearest_divisor_that_is_multiple( 1.4, 30.0, 1.0) ==  1.0);
assert(nearest_divisor_that_is_multiple( 1.6, 30.0, 1.0) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.0, 30.0, 1.0) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.4, 30.0, 1.0) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.6, 30.0, 1.0) ==  3.0);
assert(nearest_divisor_that_is_multiple( 3.0, 30.0, 1.0) ==  3.0);
assert(nearest_divisor_that_is_multiple( 3.9, 30.0, 1.0) ==  3.0);
assert(nearest_divisor_that_is_multiple( 4.1, 30.0, 1.0) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.0, 30.0, 1.0) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.4, 30.0, 1.0) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.6, 30.0, 1.0) ==  6.0);
assert(nearest_divisor_that_is_multiple( 6.0, 30.0, 1.0) ==  6.0);
assert(nearest_divisor_that_is_multiple( 7.9, 30.0, 1.0) ==  6.0);
assert(nearest_divisor_that_is_multiple( 8.1, 30.0, 1.0) == 10.0);
assert(nearest_divisor_that_is_multiple(10.0, 30.0, 1.0) == 10.0);
assert(nearest_divisor_that_is_multiple(12.4, 30.0, 1.0) == 10.0);
assert(nearest_divisor_that_is_multiple(12.6, 30.0, 1.0) == 15.0);
assert(nearest_divisor_that_is_multiple(15.0, 30.0, 1.0) == 15.0);
assert(nearest_divisor_that_is_multiple(22.4, 30.0, 1.0) == 15.0);
assert(nearest_divisor_that_is_multiple(22.6, 30.0, 1.0) == 30.0);
assert(nearest_divisor_that_is_multiple(30.0, 30.0, 1.0) == 30.0);

cout << "   testing things that divide 30.0 that are a multiple of 0.5\n";
assert(nearest_divisor_that_is_multiple( 0.5, 30.0, 0.5) ==  0.5);
assert(nearest_divisor_that_is_multiple( 0.7, 30.0, 0.5) ==  0.5);
assert(nearest_divisor_that_is_multiple( 0.8, 30.0, 0.5) ==  1.0);
assert(nearest_divisor_that_is_multiple( 1.0, 30.0, 0.5) ==  1.0);
assert(nearest_divisor_that_is_multiple( 1.2, 30.0, 0.5) ==  1.0);
assert(nearest_divisor_that_is_multiple( 1.3, 30.0, 0.5) ==  1.5);
assert(nearest_divisor_that_is_multiple( 1.5, 30.0, 0.5) ==  1.5);
assert(nearest_divisor_that_is_multiple( 1.7, 30.0, 0.5) ==  1.5);
assert(nearest_divisor_that_is_multiple( 1.8, 30.0, 0.5) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.0, 30.0, 0.5) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.2, 30.0, 0.5) ==  2.0);
assert(nearest_divisor_that_is_multiple( 2.3, 30.0, 0.5) ==  2.5);
assert(nearest_divisor_that_is_multiple( 2.5, 30.0, 0.5) ==  2.5);
assert(nearest_divisor_that_is_multiple( 2.7, 30.0, 0.5) ==  2.5);
assert(nearest_divisor_that_is_multiple( 2.8, 30.0, 0.5) ==  3.0);
assert(nearest_divisor_that_is_multiple( 3.0, 30.0, 0.5) ==  3.0);
assert(nearest_divisor_that_is_multiple( 3.9, 30.0, 0.5) ==  3.0);
assert(nearest_divisor_that_is_multiple( 4.1, 30.0, 0.5) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.0, 30.0, 0.5) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.4, 30.0, 0.5) ==  5.0);
assert(nearest_divisor_that_is_multiple( 5.6, 30.0, 0.5) ==  6.0);
assert(nearest_divisor_that_is_multiple( 6.0, 30.0, 0.5) ==  6.0);
assert(nearest_divisor_that_is_multiple( 6.7, 30.0, 0.5) ==  6.0);
assert(nearest_divisor_that_is_multiple( 6.8, 30.0, 0.5) ==  7.5);
assert(nearest_divisor_that_is_multiple( 7.5, 30.0, 0.5) ==  7.5);
assert(nearest_divisor_that_is_multiple( 8.7, 30.0, 0.5) ==  7.5);
assert(nearest_divisor_that_is_multiple( 8.8, 30.0, 0.5) == 10.0);
assert(nearest_divisor_that_is_multiple(10.0, 30.0, 0.5) == 10.0);
assert(nearest_divisor_that_is_multiple(12.4, 30.0, 0.5) == 10.0);
assert(nearest_divisor_that_is_multiple(12.6, 30.0, 0.5) == 15.0);
assert(nearest_divisor_that_is_multiple(15.0, 30.0, 0.5) == 15.0);
assert(nearest_divisor_that_is_multiple(22.4, 30.0, 0.5) == 15.0);
assert(nearest_divisor_that_is_multiple(22.6, 30.0, 0.5) == 30.0);
assert(nearest_divisor_that_is_multiple(30.0, 30.0, 0.5) == 30.0);

cout << "   testing things that divide 2.4 that are a multiple of 0.1\n";
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.1 , 2.4, 0.1), 0.1));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.14, 2.4, 0.1), 0.1));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.16, 2.4, 0.1), 0.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.2 , 2.4, 0.1), 0.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.24, 2.4, 0.1), 0.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.26, 2.4, 0.1), 0.3));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.3 , 2.4, 0.1), 0.3));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.34, 2.4, 0.1), 0.3));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.36, 2.4, 0.1), 0.4));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.4 , 2.4, 0.1), 0.4));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.49, 2.4, 0.1), 0.4));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.51, 2.4, 0.1), 0.6));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.6 , 2.4, 0.1), 0.6));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.69, 2.4, 0.1), 0.6));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.71, 2.4, 0.1), 0.8));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.8 , 2.4, 0.1), 0.8));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(0.99, 2.4, 0.1), 0.8));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(1.09, 2.4, 0.1), 1.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(1.2 , 2.4, 0.1), 1.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(1.79, 2.4, 0.1), 1.2));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(1.81, 2.4, 0.1), 2.4));
assert(fuzzy<fp>::EQ(nearest_divisor_that_is_multiple(2.4 , 2.4, 0.1), 2.4));
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_largest_divisor_le()
{
using util::fuzzy;

cout << "*** testing util::largest_divisor_le()\n";
cout << "   testing things that divide 1.0\n";
assert(fuzzy<fp>::EQ(util::largest_divisor_le(1.118, 1.0), 1.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(1.000, 1.0), 1.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.999, 1.0), 0.5));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.501, 1.0), 0.5));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.500, 1.0), 0.5));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.499, 1.0), 1.0/3.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.334, 1.0), 1.0/3.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.333, 1.0), 0.25));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.125, 1.0), 0.125));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.124, 1.0), 1.0/9.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.112, 1.0), 1.0/9.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.111, 1.0), 0.1));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.104, 1.0), 0.1));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.101, 1.0), 0.1));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.100, 1.0), 0.1));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.099, 1.0), 1.0/11.0));

cout << "   testing things that divide 0.1\n";
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.318, 0.1), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.101, 0.1), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.100, 0.1), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.099, 0.1), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.051, 0.1), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.050, 0.1), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.049, 0.1), 0.1/3));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.034, 0.1), 0.1/3));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.033, 0.1), 0.025));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.025, 0.1), 0.025));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.024, 0.1), 0.020));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.023, 0.1), 0.020));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.021, 0.1), 0.020));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.020, 0.1), 0.020));

cout << "   testing things that divide 3.0\n";
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.374, 3.0), 1.0/3.0));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.375, 3.0), 0.375));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.376, 3.0), 0.375));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.400, 3.0), 0.375));

cout << "   testing things that divide 0.2\n";
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.318, 0.2), 0.200));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.201, 0.2), 0.200));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.200, 0.2), 0.200));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.199, 0.2), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.101, 0.2), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.100, 0.2), 0.100));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.099, 0.2), 0.2/3));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.068, 0.2), 0.2/3));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.067, 0.2), 0.2/3));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.066, 0.2), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.051, 0.2), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.050, 0.2), 0.050));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.049, 0.2), 0.040));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.041, 0.2), 0.040));
assert(fuzzy<fp>::EQ(util::largest_divisor_le(0.040, 0.2), 0.040));
}
	  }

//******************************************************************************

namespace {
template <typename fp>
  void test_misc_fp()
{
  {
cout << format(
"*** testing std::abs(std::complex<%s>) and std::norm(std::complex<%s>)\n"
	      )
	% util::name_of_type<fp>() % util::name_of_type<fp>();

const std::complex<fp> z(3.0, 4.0);
assert(util::fuzzy<fp>::EQ(std:: abs(z),  5.0));
assert(util::fuzzy<fp>::EQ(std::norm(z), 25.0));
  }

  {
cout << format("*** testing util::signum<%s>() and isignum<%s>()\n")
	% util::name_of_type<fp>() % util::name_of_type<fp>();

assert(util::signum<fp>(  6.0e123) == +1.0);
assert(util::signum<fp>( 42.0    ) == +1.0);
assert(util::signum<fp>(  2.0    ) == +1.0);
assert(util::signum<fp>(  1.0e-53) == +1.0);
assert(util::signum<fp>(  0.0    ) ==  0.0);
assert(util::signum<fp>( -1.0e-72) == -1.0);
assert(util::signum<fp>( -1.0    ) == -1.0);
assert(util::signum<fp>(-69.0    ) == -1.0);
assert(util::signum<fp>( -8.0e144) == -1.0);

assert(util::isignum<fp>(  6.0e123) == +1);
assert(util::isignum<fp>( 42.0    ) == +1);
assert(util::isignum<fp>(  2.0    ) == +1);
assert(util::isignum<fp>(  1.0e-53) == +1);
assert(util::isignum<fp>(  0.0    ) ==  0);
assert(util::isignum<fp>( -1.0e-72) == -1);
assert(util::isignum<fp>( -1.0    ) == -1);
assert(util::isignum<fp>(-69.0    ) == -1);
assert(util::isignum<fp>( -8.0e144) == -1);
  }
}
	  }

//******************************************************************************
//******************************************************************************
//******************************************************************************

namespace {
void test_clock_and_cpu_time()
{
cout << "*** testing util::clock_time() and util::cpu_time()\n";

const double start_clock_time = util::clock_time();
const double start_cpu_time   = util::cpu_time();
cout << format("   starting time %g/%g cpu/clock seconds\n")
	% start_cpu_time % start_clock_time;

double denom = 1.0;
double sum   = 0.0;
long int count = 0;
	for (int i = 0 ; i < 100 ; ++i)
	{
	const double used_clock_time = util::clock_time() - start_clock_time;
	if (used_clock_time >= 0.1)
		{ break; }

		for (int j = 0 ; j < 1000*1000 ; ++j)
		{
		sum += 1.0/denom;
		denom += 1.0;
		++count;
		}
	}
cout << format("   sum of 1/i from i = 1 to %d = %g\n") % count % sum;

const double used_cpu_time   = util::cpu_time()   - start_cpu_time;
const double used_clock_time = util::clock_time() - start_clock_time;
cout << format("   test took %g/%g cpu/clock seconds\n")
	% used_cpu_time % used_clock_time;
}
	  }


==> anc/smp-v8.10.23/src/util/two_intervals.cc <==
// two_intervals -- the union of two (non-overlapping) /interval/s
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/two_intervals.cc,v 1.3 2025/12/23 20:39:53 jonathan Exp $

//
// two_intervals::two_intervals
// two_intervals::describe_me
// two_intervals::describe_me(linear map)
// two_intervals::describe_me(linear map, Delta_int)
// *** template instantiations ***
//

#include <string>
#include <iostream>			// for debugging
#include <sstream>
#include "boost/format.hpp"

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"
#include "two_intervals.hh"

using std::cout;
using std::cerr;
using boost::format;
using util::interval;
using util::empty_interval;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// This function constructs a /two_intervals/ object.
//
two_intervals::two_intervals(const util::interval& part_1_in,
			     const util::interval& part_2_in)
	: part_1_(part_1_in),
	  part_2_(part_2_in)
{
if	(part_1().is_empty() && part_2().is_nonempty())
	{
	// swap the parts
	part_1_ = part_2_;
	part_2_ = empty_interval();
	}
else if (interval::are_contiguous(part_1(), part_2()))
	{
	// replace the parts by a single interval
	part_1_ = interval::union_convex_hull(part_1(), part_2());
	part_2_ = empty_interval();
	}
else	{
	// all ok ==> no-op here
	}
}

//******************************************************************************

//
// This function returns a string describing an /interval/ object.
// ... the result is either "(empty)" or a string "[%d,%d]" giving the bounds
// ... the result does NOT end in '\n'
std::string
  two_intervals::describe_me()
	const
{
if (is_empty())
	return std::string("(empty)");

if (part_1().is_empty())
	return part_2().describe_me();
if (part_2().is_empty())
	return part_1().describe_me();

std::ostringstream buffer;
buffer << format("%s union %s")
	  % part_1().describe_me() % part_2().describe_me();
return buffer.str();
}

//******************************************************************************

//
// This function returns a 1-line string describing the interval.
// The description includes both the integer coordinates
// and the floating-point coordinates derived from the /linear_map/.
// ... interval does NOT need to be contained in linear map's domain
// ... result is either "(empty)" or a string "%s=[%d,%d] %s=[%g(%g)%g]"
//     giving the integer and floating-point interval endpoints
// ... result does NOT end in '\n'
//
template <typename fp>
  std::string
    two_intervals::describe_me(const util::linear_map<fp>& lm,
			       const char* const int_name /* = "i" */,
			       const char* const fp_name /* = "rstar" */)
	const
{
if (is_empty())
	return std::string("(empty)");

if (part_1().is_empty())
	return part_2().describe_me(lm, int_name, fp_name);
if (part_2().is_empty())
	return part_1().describe_me(lm, int_name, fp_name);

std::ostringstream buffer;
buffer << format("%s union %s")
	  % part_1().describe_me(lm, int_name, fp_name)
	  % part_2().describe_me(lm, int_name, fp_name);
return buffer.str();
}

//******************************************************************************

//
// This function returns a 1-line string describing
// an integer arithmetic progression within both intervals.
// The description includes both the integer coordinates
// and the floating-point coordinates derived from the /linear_map/ .
// ... interval does NOT need to be contained in linear map's domain
// ... result does NOT end in '\n'
//
template <typename fp>
  std::string
    two_intervals::describe_me(const util::linear_map<fp>& lm,
			       const int Delta_int,
			       const char* const int_name /* = "i" */,
			       const char* const fp_name /* = "rstar" */)
	const
{
if (is_empty())
	return std::string("(empty)");

if (part_1().is_empty())
	return part_2().describe_me(lm, Delta_int, int_name, fp_name);
if (part_2().is_empty())
	return part_1().describe_me(lm, Delta_int, int_name, fp_name);

std::ostringstream buffer;
buffer << format("%s union %s")
	  % part_1().describe_me(lm, Delta_int, int_name, fp_name)
	  % part_2().describe_me(lm, Delta_int, int_name, fp_name);
return buffer.str();
}

//******************************************************************************

template
  std::string two_intervals::describe_me(const util::linear_map<double>& lm,
					 const char* int_name /* = "i" */,
					 const char* fp_name /* = "rstar" */)
	const;
template
  std::string two_intervals::describe_me(const util::linear_map<double>& lm,
					 int Delta_int,
					 const char* int_name /* = "i" */,
					 const char* fp_name /* = "rstar" */)
	const;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/two_intervals.hh <==
// two_intervals -- the union of two (non-overlapping) /interval/s
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/two_intervals.hh,v 1.6 2025/12/24 06:34:22 jonathan Exp $

//
// two_intervals::
//
// empty_two_intervals
// operator==
// operator!=
//

#ifndef UTIL__TWO_INTERVALS_HH
#define UTIL__TWO_INTERVALS_HH

#include <cassert>
#include <string>

#include "util.hh"
#include "interval.hh"
#include "linear_map.hh"

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// A /two_intervals/ object represents the union of two /interval/ "parts".
// Either or both of the parts might be empty.
//
// For implementation convenience, we always "normalize" the two parts,
// so that a /two_intervals/ is always in one of the following states:
// * both parts are empty intervals
// * part_1() is non-empty and part_2() is empty()
// * both parts are non-empty, disjoint, and non-contiguous
//
// A /two_intervals/ is a lightweight object with value semantics.
//
// /two_interval/ has only /const/ and /static/ member functions,
// so a /two_interval/ object is always effectively /const/.
//
class	two_intervals
	{
public:
	//
	// the two parts
	//
	const util::interval& part_1() const { return part_1_; }
	const util::interval& part_2() const { return part_2_; }

	//
	// human-readable descriptions (for printing log/debug messages)
	//
public:
	// return a 1-line string describing the interval
	// ... result is either "(empty)"
	//     or a string "[%d,%d]"
	//     or a string "[%d,%d] union [%d,%d]"
	// ... result does NOT end in '\n'
	std::string describe_me() const;

	// return a 1-line string describing the interval;
	// description includes both the integer coordinates
	// and the floating-point coordinates derived from the /linear_map/
	// ... interval does NOT need to be contained in linear map's domain
	// ... result does NOT end in '\n'
	template <typename fp>
	  std::string describe_me(const util::linear_map<fp>& lm,
				  const char* int_name = "i",
				  const char* fp_name  = "rstar")
		const;

	// return a 1-line string describing
	// an integer arithmetic progression within both intervals;
	// description includes both the integer coordinates
	// and the floating-point coordinates derived from the /linear_map/
	// ... interval does NOT need to be contained in linear map's domain
	// ... result does NOT end in '\n'
	template <typename fp>
	  std::string describe_me(const util::linear_map<fp>& lm,
				  const int Delta_int,
				  const char* int_name = "i",
				  const char* fp_name  = "rstar")
		const;


	//
	// membership tests
	//
public:
	// are the parts empty?  non-empty?
	bool is_empty() const
		{ return part_1().is_empty() && part_2().is_empty(); }
	bool is_nonempty() const
		{ return part_1().is_nonempty() || part_2().is_nonempty(); }

	// does either part contain a specified point?
	bool contains_point(int i) const
		{
		return    part_1().contains_point(i)
		       || part_2().contains_point(i);
		}


	//
	// set operations
	//
public:
	// return the smallest /util::interval/ containing both parts
	// ... this is a non-member for consistency with other set operations
	static
	  util::interval union_convex_hull(const two_intervals& II)
		{
		return interval::union_convex_hull(II.part_1(), II.part_2());
		}
	// ... same thing, but now as a member fn
	util::interval union_convex_hull() const
		{ return union_convex_hull(*this); }

	// is a /two_intervals/ contained in an /interval/?
	static
	  bool is_contained_in(const two_intervals& II, const util::interval& X)
		{
		return    interval::is_contained_in(II.part_1(), X)
		       && interval::is_contained_in(II.part_2(), X);
		}

	// return the intersection of a /two_intervals/ and an /interval/
	static
	  two_intervals intersection(const two_intervals& II,
				     const util::interval& X)
		{
		return two_intervals(
			 interval::intersection(II.part_1(), X),
			 interval::intersection(II.part_2(), X)
				    );
		}
	static
	  two_intervals intersection(const util::interval& X,
				     const two_intervals& II)
		{
		return intersection(II, X);
		}


	//
	// ***** constructor, destructor *****
	//
public:
	// construct a /two_intervals/ containing the specified intervals
	two_intervals(const util::interval& part_1_in,
		      const util::interval& part_2_in);

	// default compiler-generated destructor, copy constructor,
	// and assignment operator are all ok

	//
	// ***** data *****
	//
private:
	util::interval part_1_;
	util::interval part_2_;
	};

//******************************************************************************
//******************************************************************************
//******************************************************************************

// convenience function to return an empty /two_intervals/
inline
  two_intervals empty_two_intervals()
	{ return two_intervals(empty_interval(), empty_interval()); }

//******************************************************************************

inline
  bool operator==(const two_intervals& X, const two_intervals& Y)
        {
	// the two parts could be in opposite orders in X and Y
        return    ((X.part_1() == Y.part_1()) && (X.part_2() == Y.part_2()))
               || ((X.part_1() == Y.part_2()) && (X.part_2() == Y.part_1()));
        }

inline
  bool operator!=(const two_intervals& X, const two_intervals& Y)
        {
	return !(X == Y);
        }

//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__TWO_INTERVALS_HH


==> anc/smp-v8.10.23/src/util/util.cc <==
// util.cc -- misc low-level utilities for this code
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/util.cc,v 1.20 2026/01/01 22:32:13 jonathan Exp $
//
// *** numeric constants ***
// *** numeric formats ***
// cstring_is_prefix
// output_N_blanks
// clamp
// *** template instantiations for  clamp ***
// hypot{2,3,4,6,10}
// *** template instantiations for  hypot{2,3,4,6,10} ***
// gradual_turnon(z), {dz,dzz}_gradual_turnon(z)
// gradual_turnon_z_where_fn_is_{0x99,0x999999}
// gradual_turnon(t with linear transformation)
// gradual_turnon_t_where_fn_is_{0x99,0x999999}(t_with_linear transformation)
// set_random_random
// random_uniform
// random_Gaussian
// random_coefficient
// doit_at_time(time, how_often)
// doit_at_time(time, how_often, min_time, max_time)
// *** template instantiations for  doit_at_time ***
// make_real
// *** template instantiations for  make_real ***
// nearest_divisor
// *** template instantiations for  nearest_divisor ***
// largest_divisor_le
// *** template instantiations for  largest_divisor_le ***
// nearest_divisor_that_is_multiple
// *** template instantiations for  nearest_divisor_that_is_multiple ***
//
// host_name
// clock_time
// cpu_time
//
// *** static initialization for fuzzy<fp>::tolerance_ ***
// fuzzy::set_tolerance
// fuzzy::EQ
// fuzzy::is_integer
// fuzzy::make_integer
// fuzzy::floor
// fuzzy::ceiling
// *** template instantiations for  fuzzy:: ***
//
// round::to_integer
// round::to_long_long
// round::floor
// round::ceiling
// *** template instantiations for round:: ***
//

#include <unistd.h>			// gethostname(3) prototype
#include <sys/param.h>			// MAXHOSTNAMELEN
#include <sys/types.h>			// types for...
#include <sys/stat.h>			// mkdir(2) prototype
#include <sys/time.h>			// gettimeofday(2) prototype
#include <sys/resource.h>		// stuff for getrusage(2)
#include <cerrno>

#include <cstdio>
#include <cassert>
#include <cstring>			// for std::strerror
#include <cstdlib>			// for std::exit and random(3)
#include <cmath>

#include <iostream>
#include <limits>
#include <algorithm>
#include <complex>
#include <vector>
#include <string>
#include "boost/format.hpp"

#include "util.hh"
#include "param.hh"

extern int errno;

using std::cout;
using std::cerr;
using boost::format;
using param::get_parameter;

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** numeric constants ***
//

//**************************************

template <>
//static
  double numeric_constants<double>::pi()
{
//       123456789 123456789
return 3.14159265358979323846;
}

//******************

template <>
//static
  long double numeric_constants<long double>::pi()
{
//       123456789 123456789 123456
return 3.14159265358979323846264338L;
}

//**************************************

template <>
//static
  int numeric_constants<int>::sentinal_value()
{
return -42424242;
}

//******************

template <>
//static
  long long numeric_constants<long long>::sentinal_value()
{
return -42424242LL;
}

//******************

template <>
//static
  double numeric_constants<double>::sentinal_value()
{
return -42424242.25;
}

//******************

template <>
//static
  long double numeric_constants<long double>::sentinal_value()
{
return -42424242.25L;
}

//******************

template <>
//static
  std::complex<double>
    numeric_constants<std::complex<double>>::sentinal_value()
{
return std::complex<double>(-42424242.25, +42424242.25);
}

//******************

template <>
//static
  std::complex<long double>
    numeric_constants<std::complex<long double>>::sentinal_value()
{
return std::complex<long double>(-42424242.25L, +42424242.25L);
}

//******************************************************************************

//
// *** numeric formats ***
//

template <>
//static
  const char* numeric_formats<double>::max_precision_format()
{
return "%-22.16e";
}

//******************

template <>
//static
  const char* numeric_formats<long double>::max_precision_format()
{
return "%-25.19e";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<double>>
	      ::max_precision_format()
{
return "%-47.16e";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<long double>>
	      ::max_precision_format()
{
return "%-53.19g";
}

//**************************************

template <>
//static
  const char* numeric_formats<double>::max_precision_g_format()
{
return "%-22.16g";
}

//******************

template <>
//static
  const char* numeric_formats<long double>::max_precision_g_format()
{
return "%-25.19g";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<double>>
	      ::max_precision_g_format()
{
return "%-47.16g";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<long double>>
	      ::max_precision_g_format()
{
return "%-53.19g";
}

//**************************************

template <>
//static
  const char* numeric_formats<double>::max_precision_g_format_nowhitespace()
{
return "%.16g";
}

//******************

template <>
//static
  const char* numeric_formats<long double>::
	      max_precision_g_format_nowhitespace()
{
return "%.19g";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<double>>
	      ::max_precision_g_format_nowhitespace()
{
return "%.16g";
}

//******************

template <>
//static
  const char* numeric_formats<std::complex<long double>>
	      ::max_precision_g_format_nowhitespace()
{
return "%.19g";
}

//******************************************************************************

// 
// This function tests if the C-style string  src  is a prefix of the
// C-style string  dst .  For example,
//    cstring_is_prefix("hel", "hello")  == true
//    cstring_is_prefix("hel", "help")   == true
//    cstring_is_prefix("hel", "health") == false
// 
bool cstring_is_prefix(const char* src, const char* dst)
{
assert(src != nullptr);
assert(dst != nullptr);
const int N_cmp = std::strlen(src);
return std::strncmp(src, dst, N_cmp) == 0;
}

//******************************************************************************

//
// This function outputs /N/ blanks to the specified (already-open)
// output stream.
//
void output_N_blanks(const int N, std::ostream& os /* = std::cout */)
{
	for (int i = 0 ; i < N ; ++i)
	{
	os << ' ';
	}
}

//******************************************************************************

//
// This function clamps a value to be within an interval.
//
template <typename T>
  T clamp(T min_x, T max_x, T x)
{
return   (x < min_x) ? min_x
       : (x > max_x) ? max_x
       :                   x;
}

//**************************************

// *** template instantiations for  clamp ***
template
   int clamp(int min_x, int max_x, int x); 
template
   double clamp(double min_x, double max_x, double x); 

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// Euclidean norms of {2,3,4,6,10} real or complex values
// (taking complex absolute value if /T/ is complex)
//
template <typename T>
  double hypot(T x1, T x2)
	{ return std::hypot(std::abs(x1), std::abs(x2)); }
template <typename T>
  double hypot(T x1, T x2, T x3)
	{ return std::hypot(std::abs(x1), std::abs(x2), std::abs(x3)); }
template <typename T>
  double hypot(T x1, T x2, T x3, T x4)
	{
	return std::hypot(
		 std::hypot(std::abs(x1), std::abs(x2)),
		 std::hypot(std::abs(x3), std::abs(x4))
			 );
	}
template <typename T>
  double hypot(T x1, T x2, T x3, T x4, T x5, T x6)
	{
	return std::hypot(
		  util::hypot(x1, x2, x3),
		  util::hypot(x4, x5, x6)
			 );
	}
template <typename T>
  double hypot(T x1, T x2, T x3, T x4, T x5,
		      T x6, T x7, T x8, T x9, T x10)
	{
	return std::hypot(
		  util::hypot(x1, x2, x3, x4),
		  util::hypot(x5, x6, x7, x8, x9, x10)
			 );
	}

//**************************************

// *** template instantiations for  hypot{2,3,4,6,10} ***
template
   double hypot(double x1, double x2);
template
   double hypot(std::complex<double> x1, std::complex<double> x2);

template
   double hypot(double x1, double x2, double x3);
template
   double hypot(std::complex<double> x1, std::complex<double> x2,
		std::complex<double> x3);

template
   double hypot(double x1, double x2, double x3, double x4);
template
   double hypot(std::complex<double> x1, std::complex<double> x2,
		std::complex<double> x3, std::complex<double> x4);

template
   double hypot(double x1, double x2, double x3,
		double x4, double x5, double x6);
template
   double hypot(std::complex<double> x1, std::complex<double> x2,
		std::complex<double> x3, std::complex<double> x4,
		std::complex<double> x5, std::complex<double> x6);

template
   double hypot(double x1, double x2, double x3, double x4, double x5,
		double x6, double x7, double x8, double x9, double x10);
template
   double hypot(std::complex<double> x1, std::complex<double> x2,
		std::complex<double> x3, std::complex<double> x4,
		std::complex<double> x5, std::complex<double> x6,
		std::complex<double> x7, std::complex<double> x8,
		std::complex<double> x9, std::complex<double> x10);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// We define a smooth "gradual turnon" function satisfying
//   f(z) = very small for z << 0
//   f(z) = 1/2        for z == 0
//   f(z) = almost 1   for z >> 0
//
// See the .hh file for details.
//
template <typename fp>
  fp gradual_turnon(const fp z)
{
return (z >= 0.0) ? 1.0 - 0.5 * std::erfc( z)
		  :       0.5 * std::erfc(-z);
}

// d/dz(gradual_turnon(z))
template <typename fp>
  fp dz_gradual_turnon(const fp z)
{
const fp pi = util::numeric_constants<fp>::pi();
return (1.0/sqrt(pi)) * exp(-pow2(z));
}

// d^2/dz^2(gradual_turnon(z))
template <typename fp>
  fp dzz_gradual_turnon(const fp z)
{
const fp pi = util::numeric_constants<fp>::pi();
return - (2.0*z/sqrt(pi)) * exp(-pow2(z));
}

//**************************************

// z where gradual turnon(z) is 0.99 or 0.999999
// ... these values were computed using
//     the auxiliary program  ./invert_gradual_turnon.cc
template <>
//static
  double gradual_turnon_z_where_fn_is_0x99()
{
return 1.644976357133174;
}

template <>
//static
  double gradual_turnon_z_where_fn_is_0x999999()
{
return 3.361178562627174;
}

//****************************************************************************

// *** template instantiations for gradual-turnon functions
template
  double gradual_turnon(double z);
template
  double dz_gradual_turnon(double z);
template
  double dzz_gradual_turnon(double z);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** global state for random-number functions
//

namespace {
// do we want deterministic results?
static bool random_should_be_deterministic = true;
	  }

//******************************************************************************

//
// This function may be called to disable our usual forcing of deterministic
// results for the random-number functions.
//
void set_random_random()
{
#ifdef __OpenBSD__
random_should_be_deterministic = false;
#endif
}

//******************************************************************************

//
// This function computes a random number drawn from a uniform
// distribution on [0,1) using the  random(3)  random number generator.
// This is a much higher-quality random number generator than either the
//  rand(3)  or the  drand48(3)  linear congruential one (both of whose
// low-order bits are strictly periodic).
//
// If  set_random_random()  has previously been called, then we allow
//  random(3)  to use the underlying OpenBSD random-number system; this
// provides high-quality non-deterministic results.
//
#ifdef __OpenBSD__
// If  set_random_random()  has NOT previously been called, then we set
//  random(3)  to deterministic mode.
#endif
//
// Implementation notes:
// - As I read the OpenBSD random(3) man page this code should be
//   valid independent of word length (>= 32 bits).
//
double random_uniform(void)
{
static bool first_call = true;
if (first_call)
	{
	first_call = false;
	if (random_should_be_deterministic)
		{
	      #ifdef __OpenBSD__
		srandom_deterministic(4242424242u);
	      #else
		srandom(4242424242u);
	      #endif
		}
	}

// some powers of 2, as floating-point numbers
const double two_15 = 32768.0;
const double two_16 = 65536.0;
const double two_31 = two_15 * two_16;
const double two_62 = two_31 * two_31;

// random integers in [0, two_31)
long l1 = /* std:: */ random();
long l2 = /* std:: */ random();

// random integral values [0, two_31), as floating-point numbers
double d1 = (double) l1;
double d2 = (double) l2;

return d1/two_31 + d2/two_62;
}

/*****************************************************************************/

//
// This function computes a random number drawn from a Gaussian
// distribution with zero mean and unit standard deviation.
//
// The algorithm used is the Box-Muller transformation, as described
// by Knuth v.2, section 3.4.1, algorithm P.
//
double random_Gaussian()
{
double V1, V2;
double X1, X2;
double temp, S;

static double saved_X;
static bool saved_X_valid = false;

if (saved_X_valid)
	{
	saved_X_valid = false;
	return saved_X;
	}
   else {
		do
		{
		V1 = 2.0 * random_uniform() - 1.0;	// uniform[-1,+1)
		V2 = 2.0 * random_uniform() - 1.0;	// uniform[-1,+1)

		S = V1*V1  +  V2*V2;
		}
		while (S >= 1.0);

	temp = std::sqrt(-2.0 * std::log(S) / S);
	X1 = V1 * temp;
	X2 = V2 * temp;

	saved_X_valid = true;
	saved_X = X1;
	return(X2);
	}
}

//******************************************************************************

//
// This function computes a random O(1) real coefficient from a distribution
// that's uniform on [-4/3, -2/3] and on [+2/3, +4/3], and zero elsewhere
//
// *** IMPORTANT***
// This function typically returns deterministic sequences; these are
// fine for constructing "random" tests but they are NOT repeat NOT
// cryptographically strong random numbers
//
double random_coefficient() 
{
const double r    = random_uniform();			// in range [0,1)
const double sign = (r >= 0.5) ? +1.0 : -1.0;
const double x    = (r >= 0.5) ? r-0.5 : r;		// in range [0,1/2)
const double z    = (2.0/3.0) + (2.0/3.0)*(2.0*x);	// in range [2/3,4/3)
return sign*z;
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function determines whether or not we should "do something" at
// a specified time.  The parameter  how_often  has the semantics
//   how_often == 0.0 ==> always do it (this function always returns true)
//   how_often <  0.0 ==> never do it (this function always returns false)
//   how_often >  0.0 ==> do it if time/how_often is a fuzzy integer
//
template <typename fp>
  bool doit_at_time(const fp time, const fp how_often)
{
return   (how_often == 0.0) ? true
       : (how_often <  0.0) ? false
       :                      fuzzy<fp>::is_integer(time/how_often);
}

//**************************************

//
// This function is a variant of the above  doit_at_time()
// which adds the further restriction that we only "do something" if
// (in addition to the  how_often  restriction) time is contained in
// the fuzzy interval [min_time, max_time].
//
template <typename fp>
  bool doit_at_time(const fp time, const fp how_often,
		    const fp min_time, const fp max_time)
{
return   (how_often == 0.0) ? true
       : (how_often <  0.0) ? false
       :                      (    fuzzy<fp>::GE(time,min_time)
				&& fuzzy<fp>::LE(time,max_time)
				&& fuzzy<fp>::is_integer(time/how_often) );
}

//**************************************

// *** template instantiations for  doit_at_time ***
template
  bool doit_at_time(const double time, const double how_often);
template
  bool doit_at_time(const double time, const double how_often,
		    const double min_time, const double max_time);

//******************************************************************************

//
// This function checks that at a std::complex<fp> is "numerically real"
// (i.e., that its imaginary part is negligably small), and if so, returns
// the real part.  If the check fails, this function prints an error msg
// (including /context/ if supplied) & exits.
//
// ... in practice,  context  should describe what's being computed
//
template <typename fp>
  fp make_real(std::complex<fp> z, const char* const context /* = nullptr */)
{
const fp scale = 1.0 + std::abs(z.real());
if (std::abs(z.imag()) <= fuzzy<fp>::tolerance()*scale)
	return z.real();				// *** normal return ***
   else {
	cerr << format("***** util::make_real<%s>():\n") % name_of_type<fp>();
	cerr << "        z = ";
	cerr << format(util::numeric_formats<fp>::max_precision_g_format()) % z;
	cerr << " is not fuzzily real!\n";
	if (context != nullptr)
		cerr << format("        context: %s\n") % context;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
}

//**************************************

// *** template instantiations for  make_real ***
template
  double make_real(std::complex<double> z, const char* const context = nullptr);

//******************************************************************************

//
// This function finds the /x > 0/ closest to /goal_x/
// which fuzzily (integrally) divides /x_must_divide/.
//
template <typename fp>
  fp nearest_divisor(fp goal_x, fp x_must_divide)
{
assert(goal_x > 0.0);
assert(x_must_divide > 0.0);

if (goal_x > x_must_divide)
	return x_must_divide;

const fp fp_N_for_goal_x = x_must_divide / goal_x;
const long long N_for_x_lo = fuzzy<fp>::template
					ceiling<long long>(fp_N_for_goal_x);
const long long N_for_x_hi = fuzzy<fp>::template
					floor  <long long>(fp_N_for_goal_x);
const fp x_lo = x_must_divide / N_for_x_lo;
const fp x_hi = x_must_divide / N_for_x_hi;

return (std::abs(x_lo-goal_x) < std::abs(x_hi-goal_x)) ? x_lo : x_hi;
}

//**************************************

// *** template instantiations for  nearest_divisor ***
template
  double nearest_divisor(double goal_x, double x_must_divide);

//******************************************************************************

//
// This function finds the largest /x > 0/ which is fuzzily /<= max_x/
// and which fuzzily (integrally) divides /x_must_divide/.
//
//
template <typename fp>
  fp largest_divisor_le(fp max_x, fp x_must_divide)
{
assert(max_x > 0.0);
assert(x_must_divide > 0.0);

if (x_must_divide < max_x)
	return x_must_divide;

const fp fp_N_for_max_x = x_must_divide / max_x;
const long long N = fuzzy<fp>::template
			       ceiling<long long>(fp_N_for_max_x);

return x_must_divide / fp(N);
}

//**************************************

// *** template instantiations for  largest_divisor_le ***
template
  double largest_divisor_le(double max_x, double x_must_divide);

//******************************************************************************

//
// This function finds the /x > 0/ closest to /goal_x/
// which (a) is an (integral) multiple of /dx/,
// and   (b) fuzzily (integrally) divides /x_must_divide/
// ... /dx/, /goal_x/ and /x_must_divide/ must all be > 0
// ... /goal_x/ must be fuzzily <= /x_must_divide/
// ... /dx/ must fuzzily (integrally) divide /x_must_divide/
//
template <typename fp>
  fp nearest_divisor_that_is_multiple(fp goal_x, fp x_must_divide, fp dx)
{
assert(goal_x        > 0.0);
assert(x_must_divide > 0.0);
assert(dx            > 0.0);
assert(fuzzy<fp>::LE(goal_x, x_must_divide));

const fp fp_N = x_must_divide / dx;
assert(fuzzy<fp>::is_integer(fp_N));
const fp N = static_cast<fp>(round<fp, int>::to_integer(fp_N));

// try each possible multiple /m/ of the time step [automatically
// satisfies (a) above] to find the /m/ which satisfies (b) above
// and is closest to /goal_x/
// ... since /N/ and /m/ are smallish integers,
//     we can do exact floating-point arithmetic on them
fp min_distance = x_must_divide;
fp x_for_min_distance = 0.0;	// dummy value
	for (fp m = 1.0 ; m <= N ; ++m)
	{
	const fp x = m*dx;
	if (fuzzy<fp>::is_integer(x_must_divide / x))	// condition (b) above
		{
		const fp distance = std::abs(m*dx - goal_x);
		if (distance < min_distance)
			{
			      min_distance = distance;
			x_for_min_distance = x;
			}
		}
	}

return x_for_min_distance;
}

//**************************************

// *** template instantiations for  nearest_divisor_that_is_multiple ***
template
  double nearest_divisor_that_is_multiple(double max_x,
					  double x_must_divide,
					  double dx);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function returns a pointer to the hostname, e.g.,
// "nitrogen.astro.indiana.edu".
//
// Note that the returned result points into an internal static buffer.
//
const char* host_name()
{
const int hostname_buffer_size = MAXHOSTNAMELEN;
static char hostname_buffer[hostname_buffer_size];

const int status = /*std::*/gethostname(hostname_buffer, hostname_buffer_size);
if (status != 0)
	{
	cerr << format(
"***** host_name():\n"
"        got errno=%d (%s)\n"
"        trying to get host name via gethostname(3)!\n"
		      )
	% errno % std::strerror(errno);
	std::exit(exit_error);					/*NOTREACHED*/
	}

return hostname_buffer;
}

//******************************************************************************

//
// This function returns the wall-clock time (in seconds) since some
// system-dependent fixed "origin" (typically either 1.Jan.1970 or
// the system boot time)
//
// The current implementation assumes that we have gettimeofday(2).
//
double clock_time()
{
struct timeval tv;
const int status = gettimeofday(&tv, nullptr);
if (status != 0)
	{
	cerr << format(
"***** clock_time(): gettimeofday() returned error %d (errno=%d):\n"
"        %s\n"
		      )
		% status % errno
		% std::strerror(errno);
	std::exit(exit_error);					/*NOTREACHED*/
	}

return tv.tv_sec + 1.0e-6*tv.tv_usec;
}

//******************************************************************************

//
// This function returns the total CPU time (in seconds, both user-mode
// and system) used by this process.
//
// The current implementation assumes that we have getrusage(2).
//
double cpu_time()
{
struct rusage ru;
const int status = getrusage(RUSAGE_SELF, &ru);
if (status != 0)
	{
	cerr << format(
"***** cpu_time(): getrusage() returned error %d (errno=%d):\n"
"        %s\n"
		      )
		% status % errno
		% std::strerror(errno);
	std::exit(exit_error);					/*NOTREACHED*/
	}

return           ru.ru_utime.tv_sec  + ru.ru_stime.tv_sec
       + 1.0e-6*(ru.ru_utime.tv_usec + ru.ru_stime.tv_usec);
}

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// *** static initialization for fuzzy<fp>::tolerance_ ***
//

template <>
  double fuzzy<double>::tolerance_
	= 1.0e4 * std::numeric_limits<double>::epsilon();

//******************************************************************************

//
// This function gets the current tolerance.
//
template <typename fp>
//static
  fp fuzzy<fp>::tolerance()
{
return tolerance_;
}

//******************************************************************************

//
// This function sets the tolerance.  The new tolerance must be > 0.
//
template <typename fp>
//static
  void fuzzy<fp>::set_tolerance(fp new_tolerance)
{
assert(new_tolerance > 0.0);
tolerance_ = new_tolerance;
}

//******************************************************************************

//
// This function tests whether a pair of fp numbers are fuzzily equal.
//
template <typename fp>
//static
  bool fuzzy<fp>::EQ(fp x, fp y)
{
fp max_abs = std::max(std::fabs(x), std::fabs(y));
fp epsilon = std::max(tolerance_, tolerance_*max_abs);

return std::fabs(x-y) <= epsilon;
}

//*****************************************************************************

//
// This function tests whether an fp number is a fuzzy integer.
//
template <typename fp>
//static
  bool fuzzy<fp>::is_integer(fp x)
{
long long i = round<fp,long long>::to_integer(x);
return EQ(x, fp(i));
}

//*****************************************************************************

//
// This function first verifies than an fp number is a fuzzy integer,
// then returns that integer.
//
// If the number isn't a fuzzy integer, or if it's out-of-range for the
// integer type, then this function prints an error message (including
//  context  if supplied) and exits.
//
// In practice,  context  should describe what's being computed.
//
template <typename fp>
  template <typename itype>
  //static
  itype fuzzy<fp>::make_integer(fp x, const char* context /* = nullptr */)
{
itype i = round<fp,itype>::to_integer(x);
if (NE(x, fp(i)))
	{
	cerr << format("***** fuzzy<%s>::make_integer():\n")
		% name_of_type<fp>();
	cerr << "        x = ";
	cerr << format(util::numeric_formats<fp>::max_precision_g_format()) % x;
	cerr << " is not a fuzzy integer!\n";
	if (context != nullptr)
		cerr << format("        context: %s\n") % context;
	std::exit(util::exit_error);				/*NOTREACHED*/
	}
	
return i;
}

//*****************************************************************************

//
// This function computes the fuzzy floor of an fp number.
//
template <typename fp>
  template <typename itype>
  //static
  itype fuzzy<fp>::floor(fp x)
{
return fuzzy<fp>::is_integer(x)
       ? round<fp,itype>::to_integer(x)
       : round<fp,itype>::floor(x);
}

//*****************************************************************************

//
// This function computes the fuzzy ceiling of an fp number.
//
template <typename fp>
  template <typename itype>
  //static
  itype fuzzy<fp>::ceiling(fp x)
{
return fuzzy<fp>::is_integer(x)
       ? round<fp,itype>::to_integer(x)
       : round<fp,itype>::ceiling(x);
}

//******************************************************************************

//
// *** template instantiations for  fuzzy:: ***
//

//
// instantiations for <double>
//

template class fuzzy<double>;

template
  //static
  int fuzzy<double>::floor<int>(double x);
template
  //static
  int fuzzy<double>::ceiling<int>(double x);
template
  //static
  int fuzzy<double>::make_integer<int>(double x, const char* label = nullptr);

template
  //static
  long long fuzzy<double>::floor<long long>(double x);
template
  //static
  long long fuzzy<double>::ceiling<long long>(double x);
template
  //static
  long long fuzzy<double>::make_integer<long long>(double x,
						   const char* label = nullptr);

//******************************************************************************
//******************************************************************************
//******************************************************************************

//
// This function rounds an fp number to the nearest integer.
// If the fp number is out-of-range for itype, we print an error msg & exit.
//
// FIXME: If x is the largest fp number < 0.5, this function rounds x to 1.0.
//        This is clearly wrong, but probably won't matter in practice.
//
template <typename fp, typename itype /* = int */>
  itype round<fp,itype>::to_integer(fp x)
{
if (std::abs(x) >= static_cast<fp>(std::numeric_limits<itype>::max()))
	{
	const char* const max_precision_format
	   = util::numeric_formats<fp>::max_precision_g_format();

	cerr << format("***** round<%s, %s>::to_integer():\n")
		% util::name_of_type<fp>() % util::name_of_type<itype>();
	cerr << "        integer overflow!\n";
	cerr << "        x = " << format(max_precision_format) % x << "\n";

	std::exit(util::exit_error);				/*NOTREACHED*/
	}

return (x >= 0.0)
       ?   static_cast<itype>(   x  + 0.5 )
       : - static_cast<itype>( (-x) + 0.5 );
}

//*****************************************************************************

//
// This function computes the (integer) floor of an fp number.
// If the fp number is out-of-range for itype, we print an error msg & exit.
//
template <typename fp, typename itype /* = int */>
  itype round<fp,itype>::floor(fp x)
{
if (std::abs(x) >= static_cast<fp>(std::numeric_limits<itype>::max()))
	{
	const char* const max_precision_format
	   = util::numeric_formats<fp>::max_precision_g_format();

	cerr << format("***** round<%s, %s>::floor():\n")
		% util::name_of_type<fp>() % util::name_of_type<itype>();
	cerr << "        integer overflow!\n";
	cerr << "        x = " << format(max_precision_format) % x << "\n";

	std::exit(util::exit_error);				/*NOTREACHED*/
	}

return (x >= 0.0)
       ? static_cast<itype>(x)
       : - ceiling(-x);
}

//*****************************************************************************

//
// This function computes the (integer) ceiling of an fp number.
//
template <typename fp, typename itype /* = int */>
  itype round<fp,itype>::ceiling(fp x)
{
if (std::abs(x) >= static_cast<fp>(std::numeric_limits<itype>::max()))
	{
	const char* const max_precision_format
	   = util::numeric_formats<fp>::max_precision_g_format();

	cerr << format("***** round<%s, %s>::ceiling():\n")
		% util::name_of_type<fp>() % util::name_of_type<itype>();
	cerr << "        integer overflow!\n";
	cerr << "        x = " << format(max_precision_format) % x << "\n";

	std::exit(util::exit_error);				/*NOTREACHED*/
	}

if (x >= 0.0)
	{
	const itype ix = static_cast<itype>(x);
	return ix + ((x == static_cast<fp>(ix)) ? 0 : 1);
	}
   else return - round<fp>::floor(-x);
}

//*****************************************************************************

//
// *** template instantiations for round:: ***
//

template
  class round<double, int>;
template
  class round<double, long long>;

//******************************************************************************

	  }	// namespace util


==> anc/smp-v8.10.23/src/util/util.hh <==
// util -- misc low-level utilities for this code
// $Header: /home/jonathan/CVSROOT/sf/smp2/src/util/util.hh,v 1.42 2026/05/19 01:50:54 jonathan Exp $

#ifndef UTIL__UTIL_HH
#define UTIL__UTIL_HH

#include <cassert>
#include <cmath>
#include <cstddef>

#include <limits>
#include <iostream>
#include <fstream>
#include <complex>
#include <vector>
#include <string>

// everything in this file is inside this namespace
namespace util
	  {

//******************************************************************************

//
// ***** nonconstructable *****
//
// This class is used as a (mixin) base class to mark a (derived) class
// as forbidding the existence of any objects.  The design is by analogy
// to boost::noncopyable.
//
class	nonconstructable
	{
private:
	nonconstructable();
	};

//******************************************************************************

//
// ***** numeric constants *****
//
// (design copied as closely as I can from std::numeric_limits)
//
template <typename T>
class	numeric_constants
	{
public:
	static T pi();			// only defined for floating-point types

	// a generic sentinal value
	// ... often used for initialising variables to an "invalid" value
	// ... defined for int, long long, double, long double,
	//     std::complex<double>, and std::complex<long double>
	// ... guaranteed to be exactly representable, so it's safe
	//     to compare with /==/ (fuzzy comparison is NOT required)
	static T sentinal_value();

	// Alas, IEEE support is often broken (either by the system,
	// or by me as part of a gcc -ffast-math compile), notably
	// std::isfinite(infinity) = 0 on some systems.  So, we use
	// this "ersatz infinity" instead: it's a finite number larger
	// than any likely to be encountered in our computations, in
	// particular larger than any t or r coordinate.
	static T infinity() { return std::numeric_limits<T>::max(); }
	};

//******************************************************************************

template <typename T>
  inline T times_pi(T x) { return x * numeric_constants<T>::pi(); }
template <typename T>
  inline T divided_by_pi(T x) { return x / numeric_constants<T>::pi(); }

//
// return either real-part or complex number, depending on T
//
template <typename T, typename fp>		// generic template, ...
  inline T real_or_complex(fp re, fp im);	// ... never defined
template <>
  inline std::complex<double> real_or_complex<std::complex<double>, double>
					     (double re, double im)
	{ return std::complex<double>(re, im); }
template <>
  inline              double  real_or_complex<             double , double>
					     (double re, double /* im */)
	{ return re; }

//
// test if a real or complex number is infinity-or-NaN;
// if so, return /true/, otherwise return /false/
// 
inline
  bool is_infinite_or_NaN(const double x)
	{ return std::isinf(x) || std::isnan(x); }
inline
  bool is_infinite_or_NaN(const std::complex<double> z)
	{ return is_infinite_or_NaN(z.real()) || is_infinite_or_NaN(z.imag()); }

//
// check that at a std::complex<fp> is "numerically real" (i.e.,
// that its imaginary part is negligably small), and if so, return its
// real part; if the check fails, print error msg (including /context/
// if supplied) & exit
//
// ... in practice,  context  should describe what's being computed
//
template <typename fp>
  fp make_real(std::complex<fp> z, const char* const context = nullptr);

//******************************************************************************

//
// ***** numeric formatting *****
//
template <typename T>
class	numeric_formats
	{
public:
	// returns printf() or boost::format format string
	// for printing a real/complex number to its full precision
	// e.g. for double this might be "%22.16e"
	//      for std::complex<double> this might be "%47.16e"
	//          [width must accomodate "(" real part "," imag part ")"]
	static const char* max_precision_format();

	// ditto, but using a %g style format for human-readability,
	// e.g. for double this might be "%-22.16g"
	static const char* max_precision_g_format();

	// ditto, but using a %g style format with for human-readability,
	// and with no extra leading/trailing whitespace
	// e.g. for double this might be "%.16g"
	static const char* max_precision_g_format_nowhitespace();
	};

//******************************************************************************

//
// ***** misc utility functions *****
//

// identity function taking its argument by *value*
// (so we can print in-class static constants using boost::format
//  without taking references to them)
template <typename T>
  inline T I(T x) { return x; }

// number of integers in the closed range [x,y]
inline constexpr
  int how_many_in_range(const int x, const int y) noexcept { return y - x + 1; }

// is an integer even/odd
// ... implementation assumes 2's complement binary arithmetic
template <typename itype>
  inline constexpr
    bool is_even(itype n) noexcept { return (n & 01) == 0; }
template <typename itype>
  inline constexpr
    bool is_odd (itype n) noexcept { return !is_even(n); }

// test if src is a string prefix of dst
// e.g.  cstring_is_prefix("hel", "hello")  == true
//       cstring_is_prefix("hel", "help")   == true
//       cstring_is_prefix("hel", "health") == false
bool cstring_is_prefix(const char* src, const char* dst);

// output /N/ blank spaces to specified already-open stream
void output_N_blanks(int N, std::ostream& os = std::cout);

// reflect a coordinate across a boundary
// ... T may be either integer or floating-point
template <typename T>
  inline T reflect(T boundary_posn, T posn)
	{ return boundary_posn + (boundary_posn - posn); }

// clamp a value to be within an interval
template <typename T>
  T clamp(T min_x, T max_x, T x);

// convert bool to human-readable character string for printing
// ... returned result is always a non-nullptr pointer
inline const char* name_of_bool(bool b) { return b ? "true" : "false"; }

// make a possibly-null cstring safe to print
inline const char* format_cstring(const char* p)
	{ return (p == nullptr) ? "(null)" : p; }

// describe whether a pointer is null or non-null
template <typename T>
  inline const char* describe_pointer(const T* p)
	{ return (p == nullptr) ? "null" : "non-null"; }

// human-readable name of datatype
// ... returned result is always a non-nullptr pointer
template <typename T>
  inline const char* name_of_type();
template <> inline const char* name_of_type<bool     >() { return "bool"; }
template <> inline const char* name_of_type<int      >() { return "int"; }
template <> inline const char* name_of_type<unsigned int>()
	{ return "unsigned int"; }
template <> inline const char* name_of_type<unsigned long>()
	{ return "unsigned long"; }
template <> inline const char* name_of_type<long     >() { return "long"; }
template <> inline const char* name_of_type<long long>() { return "long long"; }
template <> inline const char* name_of_type<double   >() { return "double"; }
template <> inline const char* name_of_type<void *   >() { return "void *"; }
template <> inline const char* name_of_type<int *    >() { return "int *"; }
template <> inline const char* name_of_type<std::string>()
	{ return "std::string"; } 
template <> inline const char* name_of_type<std::complex<double>>()
	{ return "std::complex<double>"; }

template <typename T>
  inline int isignum(T x)
	{
	return   (x > 0.0) ? +1
	       : (x < 0.0) ? -1
	       :              0;
	}
template <typename T>
  inline T signum(T x)
	{
	return   (x > 0.0) ? +1.0
	       : (x < 0.0) ? -1.0
	       :              0.0;
	}

// average of two real/complex numbers
// ... this implementation is is (no pun intended!) a bit less prone
//     to floating-point roundoff errors than the common  0.5*(x+y)
// ... for positive integers with y >= x, this rounds down to an integer result;
//     the rounding direction is unspecified for other integer cases
template <typename T>
  inline T average(T x, T y) { return x + 0.5*(y-x); }

// average of {3,4} real/complex numbers
// ... implementation is naive
template <typename T>
  inline T average(T x, T y, T z) { return (x + y + z) * (1.0/3.0); }
template <typename T>
  inline T average(T x, T y, T z, T w) { return (x + y + z + w) * (1.0/4.0); }

//
// minimum/maximum of various numbers of values
//

template <typename T>
  inline constexpr T min(const T a, const T b) { return b < a ? b : a; }
template <typename T>
  inline constexpr T max(const T a, const T b) { return b > a ? b : a; }

template <typename T>
  inline constexpr T min(const T a, const T b, const T c)
	{ const T min_ab = util::min(a,b); return util::min(min_ab, c); }
template <typename T>
  inline constexpr T max(const T a, const T b, const T c)
	{ const T max_ab = max(a,b); return max(max_ab, c); }

template <typename T>
  inline constexpr T min(const T a, const T b, const T c, const T d)
	{
	const T min_ab = min(a,b);
	const T min_cd = min(c,d);
	return min(min_ab, min_cd);
	}
template <typename T>
  inline constexpr T max(const T a, const T b, const T c, const T d)
	{
	const T max_ab = max(a,b);
	const T max_cd = max(c,d);
	return max(max_ab, max_cd);
	}

#ifdef NOT_USED
template <typename T> inline T min(T a, T b, T c, T d, T e)
	{ const T min_abcd = min(a,b,c,d); return min(min_abcd, e); }
template <typename T> inline T max(T a, T b, T c, T d, T e)
	{ const T max_abcd = max(a,b,c,d); return max(max_abcd, e); }
#endif

#ifdef NOT_USED
template <typename T> inline T min(T a, T b, T c, T d, T e, T f)
	{ const T min_abcde = min(a,b,c,d,e); return min(min_abcde, f); }
template <typename T> inline T max(T a, T b, T c, T d, T e, T f)
	{ const T max_abcde = max(a,b,c,d,e); return max(max_abcde, f); }
#endif

#ifdef NOT_USED
template <typename T> inline T min(T a, T b, T c, T d, T e, T f, T g)
	{ const T min_abcdef = min(a,b,c,d,e,f); return min(min_abcdef, g); }
template <typename T> inline T max(T a, T b, T c, T d, T e, T f, T g)
	{ const T max_abcdef = max(a,b,c,d,e,f); return max(max_abcdef, g); }
#endif

#ifdef NOT_USED
template <typename T> inline T min(T a, T b, T c, T d, T e, T f, T g, T h)
	{ const T min_abcdefg = min(a,b,c,d,e,f,g); return min(min_abcdefg, h);}
template <typename T> inline T max(T a, T b, T c, T d, T e, T f, T g, T h)
	{ const T max_abcdefg = max(a,b,c,d,e,f,g); return max(max_abcdefg, h);}
#endif

// raise real/complex numbers to various integer and half-integer powers.
template <typename T> inline T pow1x5(T x) { return x*std::sqrt(x); }
template <typename T> inline T pow2  (T x) { return x*x; }
template <typename T> inline T pow2x5(T x) { return pow2(x)*std::sqrt(x); }
template <typename T> inline T pow3  (T x) { return x*x*x; }
template <typename T> inline T pow3x5(T x) { return pow3(x)*std::sqrt(x); }
template <typename T> inline T pow4  (T x) { return pow2(pow2(x)); }
template <typename T> inline T pow5  (T x) { return x * pow4(x); }
template <typename T> inline T pow6  (T x) { return pow3(pow2(x)); }
template <typename T> inline T pow7  (T x) { return x * pow6(x); }
template <typename T> inline T pow8  (T x) { return pow2(pow2(pow2(x))); }
template <typename T> inline T pow9  (T x) { return x * pow8(x); }
template <typename T> inline T pow10 (T x) { return pow5(pow2(x)); }
template <typename T> inline T pow11 (T x) { return x * pow10(x); }
template <typename T> inline T pow12 (T x) { return pow3(pow4(x)); }
template <typename T> inline T powm2 (T x) { return pow2(1.0/x); }
template <typename T> inline T powm3 (T x) { return pow3(1.0/x); }
template <typename T> inline T powm4 (T x) { return pow4(1.0/x); }
template <typename T> inline T powm5 (T x) { return pow5(1.0/x); }

//
// Euclidean norms of {2,3,4,6,10} real or complex values
// (taking complex absolute value if /T/ is complex)
// FIXME: the present implementation is rather inefficient,
//        and will fail (floating-point overflow) for values
//        whose magnitude is close to or larger than the square root
//        of the maximum finite floating-point number
//
template <typename T>
  double hypot(T x1, T x2);
template <typename T>
  double hypot(T x1, T x2, T x3);
template <typename T>
  double hypot(T x1, T x2, T x3, T x4);
template <typename T>
  double hypot(T x1, T x2, T x3, T x4, T x5, T x6);
template <typename T>
  double hypot(T x1, T x2, T x3, T x4, T x5, T x6, T x7, T x8, T x9, T x10);

//**************************************

//
// We define a smooth "gradual turnon" function satisfying
//   f(z) = very small for z << 0
//   f(z) = 1/2        for z == 0
//   f(z) = almost 1   for z >> 0
//
// The actual function is
//   $f(z) = \half(1 + \erf(z))$
// which is antisymmetric about (0,0.5).
//
// As per page 123 of my Kerr self-force notes and p.154 of my smp notes,
// we implement this using /erfc/ to reduce roundoff.  A gnuplot version
// is:
//   fn(z) = (z >= 0.0) ? 1.0 - 0.5*erfc(z) : 0.5*erfc(-z)
//
// Values of the underlying f(z) function:
//	z		f(z)
//	-5		7.7e-13
//	-4		7.7e-9
//	-3.36117856	1.0e-6
//	-3		1.1e-5
//	-1.64497636	0.01
//	 0		0.5
//	+1.64497636	0.99	  # z = gradual_turnon_z_where_fn_is_0x99()
//	+3		1 - 1.1e-5
//	+3.36117856	0.999999  # z = gradual_turnon_z_where_fn_is_0x999999()
//	+4		1 - 7.7e-9
//	+5		1 - 7.7e-13
//
template <typename fp>
  fp gradual_turnon(fp z);
template <typename fp>
  fp dz_gradual_turnon(fp z);		// d/dz(gradual_turnon(z))
template <typename fp>
  fp dzz_gradual_turnon(fp z);		// d^2/dz^2(gradual_turnon(z))

// z where gradual turnon(z) is 0.99 or 0.999999
// ... these values were computed using
//     the auxiliary program  ./invert_gradual_turnon.cc
template <typename fp>
  fp gradual_turnon_z_where_fn_is_0x99    () { return 1.644976357133174; }
template <typename fp>
  fp gradual_turnon_z_where_fn_is_0x999999() { return 3.361178562627174; }

//
// gradual-turnon function with linearly-transformed time:
//	z := z_at_min_t + (t-min_t)/turnon_time_scale
//	t := min_t + turnon_time_scale*(z-z_at_min_t)
//
// typical parameters for a "time" turnon are
//	min_t             = initial time
//	z_at_min_t        = -5.0	// dimensionless
//	turnon_time_scale = 20.0	// 20 M
//
template <typename fp>
  fp gradual_turnon_z_of_t(fp z_at_min_t, fp turnon_time_scale, fp min_t, fp t)
	{ return z_at_min_t + (t-min_t)/turnon_time_scale; }
template <typename fp>
  fp gradual_turnon_t_of_z(fp z_at_min_t, fp turnon_time_scale, fp min_t, fp z)
	{ return min_t + turnon_time_scale*(z-z_at_min_t); }
template <typename fp>
  fp gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp min_t, fp t)
	{
	return gradual_turnon(
		 gradual_turnon_z_of_t(z_at_min_t, turnon_time_scale, min_t, t)
			     );
	}
template <typename fp>
  fp dt_gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp min_t, fp t)
	{
	const fp z
	   = gradual_turnon_z_of_t(z_at_min_t, turnon_time_scale, min_t, t);
	return dz_gradual_turnon(z) / turnon_time_scale;
	}
template <typename fp>
  fp dtt_gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp min_t, fp t)
	{
	const fp z
	   = gradual_turnon_z_of_t(z_at_min_t, turnon_time_scale, min_t, t);
	return dzz_gradual_turnon(z) / pow2(turnon_time_scale);
	}

template <typename fp>
  fp gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp t)
	{ return gradual_turnon(z_at_min_t, turnon_time_scale, 0.0, t); }
template <typename fp>
  fp dt_gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp t)
	{ return dt_gradual_turnon(z_at_min_t, turnon_time_scale, 0.0, t); }
template <typename fp>
  fp dtt_gradual_turnon(fp z_at_min_t, fp turnon_time_scale, fp t)
	{ return dtt_gradual_turnon(z_at_min_t, turnon_time_scale, 0.0, t); }

// t where gradual turnon(z_at_min_t, turnon_time_scale, min_t, t)
// is 0.5, 0.99, 0.999999
template <typename fp>
  fp gradual_turnon_t_where_fn_is_0x5(fp z_at_min_t,
				      fp turnon_time_scale,
				      fp min_t = 0.0)
	{
	return gradual_turnon_t_of_z(z_at_min_t, turnon_time_scale, min_t, 0.0);
	}
template <typename fp>
  fp gradual_turnon_t_where_fn_is_0x99(fp z_at_min_t,
				       fp turnon_time_scale,
				       fp min_t = 0.0)
	{
	return gradual_turnon_t_of_z(z_at_min_t, turnon_time_scale, min_t,
				     gradual_turnon_z_where_fn_is_0x99<fp>());
	}
template <typename fp>
  fp gradual_turnon_t_where_fn_is_0x999999(fp z_at_min_t,
					   fp turnon_time_scale,
					   fp min_t = 0.0)
	{
	return gradual_turnon_t_of_z(
			z_at_min_t, turnon_time_scale, min_t,
			gradual_turnon_z_where_fn_is_0x999999<fp>()
				    );
	}

//**************************************

//
// random-number functions (only in /double/)
//
#ifdef __OpenBSD__
// By default these random-number functions return deterministic results.
// (This is what we want for most testing purposes.)
//
// If truly-random (non-deterministic) results are desired, client code
// should call  set_random_random()  before calling any of these other
//  random_*()  functions.
#else
// set_random_random() is a no-op
#endif

void set_random_random();
double random_uniform();	// uniformly-distributed random number in [0,1)
inline
  double random_uniform(double lo, double hi)	// uniformly-distributed
						// random number in [lo,hi)
	{ return lo + (hi-lo)*random_uniform(); }

double random_Gaussian();	// Gaussian-distributed random number
				// with mean 0 and standard deviation 1
double random_coefficient();	// random number from distribution that's
				// uniform on [-4/3,-2/3] and [+2/3,+4/3]
				// and zero elsewhere, i.e. roughly speaking
				// result is O(1) with random sign

//**************************************

// should we "do something" at a certain time?
// parameter  how_often  is
//   0.0    ==> always do it (this function always returns true)
//   < 0.0  ==> never do it (this function always returns false)
//   > 0.0  ==> do it if  time  is a (fuzzy) multiple of  how_often
//
// see  scaled_time.hh  for additional overloads using  scaled_time
// objects -- those overloads are generally preferable because they bypass
// most of the fuzzy arithmetic
//
template <typename fp>
  bool doit_at_time(fp time, fp how_often);
template <typename fp>
// variant which suppresses "doing" except in (fuzzy) interval [min,max]_time
  bool doit_at_time(fp time, fp how_often, fp min_time, fp max_time);

//**************************************

// compute P/Q as a percentage
// ... P and Q may be any integral or floating-point type
// ... note return is always 'double' (*not* 'fp') for convenience in printing
template <typename T>
  double percentage(T P, T Q)
	{ return 100.0 * static_cast<double>(P) / static_cast<double>(Q); }

//**************************************

// choose the /x > 0/ closest to /goal_x/
// which fuzzily (integrally) divides /x_must_divide/
// ... /goal_x/ and /x_must_divide/ must both be > 0
// ... if /goal_x > x_must_divide/ then return /x_must_divide/
template <typename fp>
  fp nearest_divisor(fp goal_x, fp x_must_divide);

// choose largest /x > 0/ which is fuzzily /<= max_x/
// and which fuzzily (integrally) divides /x_must_divide/
// ... /max_x/ and /x_must_divide/ must both be > 0
// ... if /x_must_divide < max_x/ then return /x_must_divide/
// ... this is useful for choosing a time step which is <= a Courant limit
//     but still (fuzzily) integrally divides an output time
template <typename fp>
  fp largest_divisor_le(fp max_x, fp x_must_divide);

// choose the /x > 0/ closest to /goal_x/
// which (a) is an (integral) multiple of /dx/,
// and   (b) fuzzily (integrally) divides /x_must_divide/
// ... /dx/, /goal_x/ and /x_must_divide/ must all be > 0
// ... /goal_x/ must be fuzzily <= /x_must_divide/
// ... /dx/ must fuzzily (integrally) divide /x_must_divide/
//
// Bugs:
// The present implementation is rather inefficient.
template <typename fp>
  fp nearest_divisor_that_is_multiple(fp goal_x, fp x_must_divide, fp dx);

//******************************************************************************

// exit codes for std::exit()
enum { exit_ok = 0, exit_error = 1 };

// hostname (e.g. "nitrogen.astro.indiana.edu")
// ... returned result points into an internal static buffer
const char* host_name();

// wall-clock time (in seconds) since some system-dependent fixed "origin"
// (typically either 1.Jan.1970 or the system boot time)
double clock_time();

// total user-mode CPU time (in seconds) used by this and all child processes
double cpu_time();

//******************************************************************************

//
// This template does fuzzy comparisons and related operations on
// floating point values, parameterized by the floating point type.
//
// The fuzzy comparison semantics are based on those of APL, but are
// modified to use an absolute error tolerance for values close to 0.
//
// This template class has only static members.
// * It's a class, not a namespace, because we want to express the
//   semantics that the entire class is a single template, rather
//   than the individual members being conceptually-unrelated templates.
// * Moreover, we need the *data* member (template)  tolerance , and
//   it seems C++ doesn't grok data templates which aren't in a class.
//
// Note that to use one of the template members in template code, the
// syntax is (for example)
//	const int N = fuzzy<fp>::template
//	                         ceiling<int>(fp_N);
//
// All the functions which return integer results check for overflow.
// If overflow occurs, they print a message, then abort().
//
// Implementation note:
// The actual overflow thresholds used in checking are slightly conservative.
//
template <typename fp>
class	fuzzy
	{
private:
	// comparison tolerance
	// double: default = 10000 * epsilon
	static fp tolerance_;

public:
	// get/set the comparison tolerance
	static fp tolerance();
	static void set_tolerance(fp new_tolerance);

	// fuzzy commparisons
	static bool EQ(fp x, fp y);
	static bool NE(fp x, fp y) { return ! EQ(x,y); }
	static bool LT(fp x, fp y) { return EQ(x,y) ? false : (x < y); }
	static bool LE(fp x, fp y) { return EQ(x,y) ? true  : (x < y); }
	static bool GT(fp x, fp y) { return EQ(x,y) ? false : (x > y); }
	static bool GE(fp x, fp y) { return EQ(x,y) ? true  : (x > y); }

	static bool is_integer(fp x);	// is x fuzzily an integer?

	template <typename itype>
	  static itype floor(fp x);	// round x fuzzily down to integer
	template <typename itype>
	  static itype ceiling(fp x);	// round x fuzzily up to integer

	// check that x is fuzzily an integer and then return that integer
	// if not a fuzzy integer or out-of-range,
	//    print error msg (including  context  if supplied) & exit
	// ... in practice,  context  should describe what's being computed
	// ... typical usage is
	//       const int i = fuzzy<fp>::template
	//                                make_integer<int>(x, "compute x");
	template <typename itype>
	  static itype make_integer(fp x, const char* context = nullptr);

	// is a number fuzzily contained in an fp interval?
	static bool fp_interval_contains_point(fp min, fp max, fp x)
		{ return GE(x,min) && LE(x,max); }

	// for complex numbers, equality & inequality only
	static bool EQ(std::complex<fp> x, std::complex<fp> y)
		{ return EQ(x.real(), y.real()) && EQ(x.imag(), y.imag()); }
	static bool NE(std::complex<fp> x, std::complex<fp> y)
		{ return ! EQ(x, y); }
	};

//*****************************************************************************

//
// This template rounds floating point values to integers or to multiples
// of a specified floating-point value.
//
// It's unspecified which way exact half-integers round.
// Overflows are checked for, and produce a printed msg followed by abort().
//
// itype is the integer type, e.g., int (the default) or long long.
//
// This template class has only static members.  It's a class, not a
// namespace, because we want to express the semantics that the entire
// class is a single template, rather than the individual members being
// conceptually-unrelated templates.
//
// Implementation note:
// The actual overflow thresholds used in checking are slightly conservative.
//
// FIXME FIXME: At present the overflow threshold is that for 'int'
//              regardless of what itype is specified.  (This is a bug.)
//
template <typename fp, typename itype = int>
class	round
	{
public:
	static itype to_integer(fp x);	// round to nearest integer
	static itype floor(fp x);	// round down to integer
	static itype ceiling(fp x);	// round up to integer

	// round towards-zero to integer, e.g. {+,-}3.9 --> {+,-}3
	static itype towards_zero(fp x) { return static_cast<itype>(x); }

	// rounding with respect to multiples of /Q/
	// ... note return type is /fp/, not /itype/
	static fp to_integer_multiple_of(fp Q, fp x)
		{ return Q * util::round<fp,itype>::to_integer(x/Q); }
	static fp floor_multiple_of(fp Q, fp x)
		{ return Q * util::round<fp,itype>::floor(x/Q); }
	static fp ceiling_multiple_of(fp Q, fp x)
		{ return Q * util::round<fp,itype>::ceiling(x/Q); }
	static fp towards_zero_multiple_of(fp Q, fp x)
		{ return Q * util::round<fp,itype>::towards_zero(x/Q); }

	// the next (fuzzy) multiple of /Q/ that's (fuzzily) > /x/
	static fp next_multiple_of(fp Q, fp x)
		{
		return util::fuzzy<fp>::is_integer(x/Q)
		       ? util::round<fp,itype>::to_integer_multiple_of(Q, x+Q)
		       : util::round<fp,itype>::floor_multiple_of     (Q, x+Q);
		}
	};


//******************************************************************************

	  }	// namespace util

#endif	// #ifndef UTIL__UTIL_HH

